Comparative Study of State-of-the-Art Matrix-Product-State Methods for Lattice Models with Large Local Hilbert Spaces

Lattice models consisting of high-dimensional local degrees of freedom without global particle-number conservation constitute an important problem class in the field of strongly correlated quantum many-body systems. For instance, they are realized in electron-phonon models, cavities, atom-molecule resonance models, or superconductors. In general, these systems elude a complete analytical treatment and need to be studied using numerical methods where matrix-product states (MPS) provide a flexible and generic ansatz class. Typically, MPS algorithms scale at least quadratic in the dimension of the local Hilbert spaces. Hence, tailored methods, which truncate this dimension, are required to allow for efficient simulations. Here, we describe and compare three state-of-the-art MPS methods each of which exploits a different approach to tackle the computational complexity. We analyze the properties of these methods for the example of the Holstein model, performing high-precision calculations as well as a finite-size-scaling analysis of relevant ground-state obervables. The calculations are performed at different points in the phase diagram yielding a comprehensive picture of the different approaches.

==> anc/README <==
In this folder the data from /data used to generate the plots in the current manuscript is provided. For back compatibility reasons this is a deep copy of the content in /data. Future commits will be generated using symbolic links


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ediff.dmrg3s.nph.15.do.10 <==
# min energy is -36.1599995629829607 obtained from symmps: gnu
#  m \DeltaE Var E0
+2.000000000000000E+01 +8.223252111652719E-06 +7.031685302265892E-07 -3.615970221019020E+01
+2.500000000000000E+01 +2.871549363604665E-06 +2.565836892545144E-07 -3.615989572775923E+01
+3.000000000000000E+01 +8.224287301494857E-07 +8.017812648332659E-08 -3.615996982396044E+01
+3.500000000000000E+01 +3.535642871389509E-07 +3.577711728892595E-08 -3.615998677809849E+01
+4.000000000000000E+01 +1.720061321652677E-07 +1.855880600814487E-08 -3.615999334324130E+01
+4.500000000000000E+01 +6.633869109500237E-08 +7.361484598242778E-09 -3.615999716417592E+01
+5.000000000000000E+01 +3.394470488130648E-08 +3.825527015930100E-09 -3.615999833554245E+01
+6.000000000000000E+01 +9.234685497705626E-09 +1.057105214653753E-09 -3.615999922905674E+01
+7.000000000000000E+01 +3.028049627409997E-09 +3.610749003268402E-10 -3.615999945348869E+01
+8.000000000000000E+01 +1.089722622270719E-09 +1.315243490958428E-10 -3.615999952357859E+01
+9.000000000000000E+01 +4.880599425132509E-10 +6.068657098258465E-11 -3.615999954533471E+01
+1.000000000000000E+02 +2.062364070444224E-10 +2.634260466222829E-11 -3.615999955552545E+01
+1.200000000000000E+02 +4.589210090068111E-11 +6.198781599036975E-12 -3.615999956132350E+01
+1.400000000000000E+02 +1.348655716690936E-11 +1.943955437796818E-12 -3.615999956249529E+01
+1.600000000000000E+02 +4.656059271933987E-12 +7.426991389823399E-13 -3.615999956281460E+01
+1.800000000000000E+02 +1.777142859479679E-12 +3.390923252182683E-13 -3.615999956291870E+01
+1.940000000000000E+02 +1.099808556447121E-12 +2.502327466607319E-13 -3.615999956294319E+01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ediff.dmrg3s.nph.15.do.5 <==
# min energy is -36.1599995629829607 obtained from symmps: gnu
#  m \DeltaE Var E0
+2.000000000000000E+01 +8.223252142306665E-06 +7.031656148541554E-07 -3.615970221018909E+01
+2.500000000000000E+01 +2.871549345919696E-06 +2.565752501544784E-07 -3.615989572775987E+01
+3.000000000000000E+01 +8.224287026395344E-07 +8.017625973352795E-08 -3.615996982396143E+01
+3.500000000000000E+01 +3.535642274030564E-07 +3.577713554775210E-08 -3.615998677810065E+01
+4.000000000000000E+01 +1.720060219289625E-07 +1.855801496633664E-08 -3.615999334324528E+01
+4.500000000000000E+01 +6.640128900688098E-08 +7.364537126070742E-09 -3.615999716191238E+01
+5.000000000000000E+01 +3.364771982563069E-08 +3.794377816673713E-09 -3.615999834628143E+01
+6.000000000000000E+01 +9.234291515901860E-09 +1.057087477515581E-09 -3.615999922907098E+01
+7.000000000000000E+01 +3.027410807038904E-09 +3.609620434441233E-10 -3.615999945351179E+01
+8.000000000000000E+01 +1.088305270275427E-09 +1.312233394461221E-10 -3.615999952362984E+01
+9.000000000000000E+01 +4.879793776556229E-10 +6.067439843755520E-11 -3.615999954533763E+01
+1.000000000000000E+02 +2.061352097232556E-10 +2.635199491123284E-11 -3.615999955552911E+01
+1.200000000000000E+02 +4.568164977258483E-11 +6.162611751007908E-12 -3.615999956133111E+01
+1.400000000000000E+02 +1.343939725024913E-11 +1.926739981285152E-12 -3.615999956249699E+01
+1.600000000000000E+02 +4.621671832702569E-12 +7.343522509768687E-13 -3.615999956281584E+01
+1.800000000000000E+02 +1.788539839339234E-12 +3.389184317181641E-13 -3.615999956291829E+01
+1.970000000000000E+02 +1.082909586310538E-12 +2.432770066562558E-13 -3.615999956294380E+01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ediff.dmrg3s.nph.23.do.10 <==
# min energy is -36.1599995629829607 obtained from symmps: gnu
#  m \DeltaE Var E0
+2.000000000000000E+01 +8.223252136804674E-06 +7.031689025387315E-07 -3.615970221018929E+01
+2.500000000000000E+01 +2.871549349063690E-06 +2.565814750558536E-07 -3.615989572775975E+01
+3.000000000000000E+01 +8.224286806315733E-07 +8.017718328342263E-08 -3.615996982396223E+01
+3.500000000000000E+01 +3.535642659169884E-07 +3.577722945031132E-08 -3.615998677809926E+01
+4.000000000000000E+01 +1.720061087818090E-07 +1.855876149139266E-08 -3.615999334324214E+01
+4.500000000000000E+01 +6.633869640049300E-08 +7.361511377845425E-09 -3.615999716417573E+01
+5.000000000000000E+01 +3.394469702132037E-08 +3.825541101304506E-09 -3.615999833554273E+01
+6.000000000000000E+01 +9.234678816717433E-09 +1.057128516383184E-09 -3.615999922905698E+01
+7.000000000000000E+01 +3.028069670374577E-09 +3.610743786463512E-10 -3.615999945348796E+01
+8.000000000000000E+01 +1.094774824842599E-09 +1.320528114451671E-10 -3.615999952339590E+01
+9.000000000000000E+01 +4.879988311212453E-10 +6.067352897005616E-11 -3.615999954533692E+01
+1.000000000000000E+02 +2.062303155551871E-10 +2.635251659173841E-11 -3.615999955552567E+01
+1.200000000000000E+02 +4.584926397638140E-11 +6.193217007032371E-12 -3.615999956132505E+01
+1.400000000000000E+02 +1.347240919191129E-11 +1.935434656291080E-12 -3.615999956249580E+01
+1.600000000000000E+02 +4.688285214985144E-12 +7.399168429805807E-13 -3.615999956281343E+01
+1.800000000000000E+02 +1.754152400107816E-12 +3.345710942153427E-13 -3.615999956291953E+01
+1.950000000000000E+02 +1.100201555752623E-12 +2.524933621621841E-13 -3.615999956294318E+01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ediff.dmrg3s.nph.7.do.5 <==
# min energy is -36.1599995629829607 obtained from symmps: gnu
#  m \DeltaE Var E0
+2.000000000000000E+01 +8.223320311769696E-06 +7.031650696110398E-07 -3.615970220772408E+01
+2.500000000000000E+01 +2.871617549573668E-06 +2.565752672311381E-07 -3.615989572529362E+01
+3.000000000000000E+01 +8.224969414669446E-07 +8.017643694223833E-08 -3.615996982149392E+01
+3.500000000000000E+01 +3.536324754659503E-07 +3.577711642433700E-08 -3.615998677563280E+01
+4.000000000000000E+01 +1.720742695988570E-07 +1.855803392326776E-08 -3.615999334077745E+01
+4.500000000000000E+01 +6.646953864177201E-08 +7.364527910719265E-09 -3.615999715944447E+01
+5.000000000000000E+01 +3.371597063951964E-08 +3.794377817191652E-09 -3.615999834381348E+01
+6.000000000000000E+01 +9.302541543792197E-09 +1.057085912618343E-09 -3.615999922660306E+01
+7.000000000000000E+01 +3.095665157921602E-09 +3.609669125114311E-10 -3.615999945104371E+01
+8.000000000000000E+01 +1.156539578193545E-09 +1.312156881500073E-10 -3.615999952116249E+01
+9.000000000000000E+01 +5.562217420595037E-10 +6.067074668232994E-11 -3.615999954286998E+01
+1.000000000000000E+02 +2.743777706267891E-10 +2.634938651232640E-11 -3.615999955306146E+01
+1.200000000000000E+02 +1.139232281778546E-10 +6.160872816847491E-12 -3.615999955886350E+01
+1.400000000000000E+02 +8.168470914892115E-11 +1.925696620547295E-12 -3.615999956002924E+01
+1.600000000000000E+02 +7.287032422547135E-11 +7.355695055780623E-13 -3.615999956034797E+01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ediff.pseudo_site.nph.15 <==
# min energy is -36.1599995629829607 obtained from symmps: gnu
#  m \DeltaE E0 disc.wt.
+1.000000000000000E+02 +2.572698028700417E-07 -3.615999026010700E+01 +5.296000000000000E-12
+2.000000000000000E+02 +1.655622149077895E-08 -3.615999896431000E+01 +9.285000000000000E-15
+4.000000000000000E+02 +1.601634321433771E-08 -3.615999898383200E+01 +3.027000000000000E-16
+6.000000000000000E+02 +1.057314622291288E-08 -3.615999918065800E+01 +2.569000000000000E-16
+9.000000000000000E+02 +5.806368239138104E-12 -3.615999956277300E+01 +1.556000000000000E-16


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ediff.pseudo_site.nph.7 <==
# min energy is -36.1599995629829607 obtained from symmps: gnu
#  m \DeltaE E0 disc.wt.
+1.000000000000000E+02 +3.626093506682515E-07 -3.615998645102900E+01 +9.368000000000000E-12
+2.000000000000000E+02 +8.149783797915498E-11 -3.615999956003600E+01 +4.920000000000000E-14
+3.000000000000000E+02 +6.797453537718119E-11 -3.615999956052500E+01 +1.475000000000000E-15
+4.500000000000000E+02 +6.783639612129727E-11 -3.615999956053000E+01 +1.652000000000000E-16
+6.000000000000000E+02 +6.783639612129727E-11 -3.615999956053000E+01 +1.578000000000000E-16


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ediff.symmps.gnu <==
# min energy is -36.1599995629829607 obtained from symmps: gnu
#  m \Delta E Var E0 disc.wt.
+1.000000000000000E+02 +7.732951788370109E-07 +9.043183251526614E-08 -3.615997160062963E+01 +2.565912292200000E-06
+1.200000000000000E+02 +4.858224361408136E-07 +5.279502687312482E-08 -3.615998199564388E+01 +8.238233944099999E-07
+1.400000000000000E+02 +1.001688482722345E-07 +1.267819680627131E-08 -3.615999594087745E+01 +3.330296208800000E-07
+1.600000000000000E+02 +3.363138107600410E-08 +4.681235248450406E-09 -3.615999834687224E+01 +1.427057612900000E-07
+1.800000000000000E+02 +1.623387127742781E-08 +2.320508323884093E-09 -3.615999897596618E+01 +6.591890621600001E-08
+2.000000000000000E+02 +1.063970930128435E-08 +1.456427477930732E-09 -3.615999917825108E+01 +3.230775252700000E-08
+2.200000000000000E+02 +3.604466621280980E-09 +5.617081797063829E-10 -3.615999943264545E+01 +1.717358811100000E-08
+2.400000000000000E+02 +1.650105833976183E-09 +2.730903525770692E-10 -3.615999950331513E+01 +9.274787845700001E-09
+2.600000000000000E+02 +9.821549788614419E-10 +1.605177862915589E-10 -3.615999952746824E+01 +5.164889664600000E-09
+2.800000000000000E+02 +6.517009233311950E-10 +1.061007714442102E-10 -3.615999953941746E+01 +3.074333743000000E-09
+3.000000000000000E+02 +3.327766814257633E-10 +5.818702579147382E-11 -3.615999955094976E+01 +1.874089560000000E-09
+3.200000000000000E+02 +2.047196262248377E-10 +3.627627086007445E-11 -3.615999955558030E+01 +1.134751960800000E-09
+3.400000000000000E+02 +1.270818274243226E-10 +2.267275623077610E-11 -3.615999955838768E+01 +7.084190515800000E-10
+3.600000000000000E+02 +8.272753280607049E-11 +1.496910027905888E-11 -3.615999955999153E+01 +4.592666080900000E-10
+3.800000000000000E+02 +5.564909465837725E-11 +1.019311529715939E-11 -3.615999956097069E+01 +3.061441940400000E-10
+4.000000000000000E+02 +3.793327546530899E-11 +7.098506568582504E-12 -3.615999956161129E+01 +2.069583235900000E-10
+4.200000000000000E+02 +2.634235044848814E-11 +5.016827478475731E-12 -3.615999956203042E+01 +1.419012049600000E-10
+4.400000000000000E+02 +1.825462124091139E-11 +3.542558384397033E-12 -3.615999956232287E+01 +9.815830086700000E-11
+4.600000000000000E+02 +1.279428889026773E-11 +2.564059659206942E-12 -3.615999956252032E+01 +6.785315840200000E-11
+4.800000000000000E+02 +9.093021431050655E-12 +1.858921516223757E-12 -3.615999956265416E+01 +4.811171968400000E-11
+5.000000000000000E+02 +6.546778930703720E-12 +1.386278982905550E-12 -3.615999956274623E+01 +3.463963583700000E-11
+6.000000000000000E+02 +1.455079928620856E-12 +4.356032177801103E-13 -3.615999956293035E+01 +7.922462033000000E-12
+7.000000000000000E+02 +3.819953249478654E-13 +2.119761766358542E-13 -3.615999956296915E+01 +2.498058613700000E-12
+8.000000000000000E+02 +1.308687687321391E-13 +1.811970271160370E-13 -3.615999956297823E+01 +1.243729505900000E-12
+9.000000000000000E+02 +6.523788471331859E-14 +1.575475111008714E-13 -3.615999956298060E+01 +9.630046060900000E-13
+9.070000000000000E+02 +5.108990971524949E-15 +1.532001735980695E-13 -3.615999956298278E+01 +9.595628854700001E-13
+9.100000000000000E+02 -0.000000000000000E+00 +1.450271790928362E-13 -3.615999956298296E+01 +9.579157060800000E-13
+9.080000000000000E+02 +1.493397360907293E-14 +1.415493090906141E-13 -3.615999956298242E+01 +9.581663323500000E-13
+9.110000000000000E+02 +1.748846909483540E-14 +1.490267295954017E-13 -3.615999956298233E+01 +9.584624968000001E-13
+9.110000000000000E+02 +1.748846909483540E-14 +1.490267295954017E-13 -3.615999956298233E+01 +9.584624968000001E-13
+9.110000000000000E+02 +1.748846909483540E-14 +1.490267295954017E-13 -3.615999956298233E+01 +9.584624968000001E-13
+9.110000000000000E+02 +1.748846909483540E-14 +1.490267295954017E-13 -3.615999956298233E+01 +9.584624968000001E-13
+9.110000000000000E+02 +1.748846909483540E-14 +1.490267295954017E-13 -3.615999956298233E+01 +9.584624968000001E-13
+9.110000000000000E+02 +1.748846909483540E-14 +1.490267295954017E-13 -3.615999956298233E+01 +9.584624968000001E-13
+9.110000000000000E+02 +1.748846909483540E-14 +1.490267295954017E-13 -3.615999956298233E+01 +9.584624968000001E-13
+9.110000000000000E+02 +1.748846909483540E-14 +1.490267295954017E-13 -3.615999956298233E+01 +9.584624968000001E-13


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ediff.symmps.mkl <==
# min energy is -36.1599995629829607 obtained from symmps: gnu
#  m \Delta E Var E0 disc.wt.
+1.000000000000000E+02 +7.625309620502530E-07 +8.921923508583075E-08 -3.615997198986371E+01 +2.568284044000000E-06
+1.200000000000000E+02 +4.858230274082687E-07 +5.279513451336841E-08 -3.615998199562250E+01 +8.238325293700000E-07
+1.400000000000000E+02 +1.001927697469611E-07 +1.267738420238902E-08 -3.615999594001245E+01 +3.329305721200000E-07
+1.600000000000000E+02 +3.362048418776080E-08 +4.680502808876665E-09 -3.615999834726627E+01 +1.427780007700000E-07
+1.800000000000000E+02 +1.624275090023597E-08 +2.321688017468381E-09 -3.615999897564510E+01 +6.590302451600000E-08
+2.000000000000000E+02 +1.063058051691650E-08 +1.455088845711824E-09 -3.615999917858117E+01 +3.231705519800000E-08
+2.200000000000000E+02 +3.689540556440550E-09 +5.722471693474708E-10 -3.615999942956918E+01 +1.707651557500000E-08
+2.400000000000000E+02 +1.650216463280682E-09 +2.731567798943914E-10 -3.615999950331113E+01 +9.282566973600000E-09
+2.600000000000000E+02 +9.841626158135985E-10 +1.607680190393561E-10 -3.615999952739564E+01 +5.164096198200000E-09
+2.800000000000000E+02 +6.748397399408842E-10 +1.089583633403064E-10 -3.615999953858076E+01 +3.062318353300000E-09
+3.000000000000000E+02 +3.333164659718702E-10 +5.828336279066252E-11 -3.615999955093024E+01 +1.876057473700000E-09
+3.200000000000000E+02 +2.064209202183555E-10 +3.649015986542310E-11 -3.615999955551878E+01 +1.134911177100000E-09
+3.400000000000000E+02 +1.274184313294850E-10 +2.264284654876459E-11 -3.615999955837551E+01 +7.084173221500000E-10
+3.600000000000000E+02 +8.331585276640686E-11 +1.498996749909333E-11 -3.615999955997026E+01 +4.592666177300000E-10
+3.800000000000000E+02 +5.600377653159273E-11 +1.018285558065891E-11 -3.615999956095786E+01 +3.062280718100000E-10
+4.000000000000000E+02 +3.864263921173995E-11 +7.147892322628005E-12 -3.615999956158564E+01 +2.067830901900000E-10
+4.200000000000000E+02 +2.661214447171521E-11 +4.981353204453842E-12 -3.615999956202067E+01 +1.420371020800000E-10
+4.400000000000000E+02 +1.860989261308513E-11 +3.525169034387772E-12 -3.615999956231003E+01 +9.773544782000000E-11
+4.600000000000000E+02 +1.313560878709615E-11 +2.549278711698842E-12 -3.615999956250798E+01 +6.784394795700000E-11
+4.800000000000000E+02 +9.769176736166707E-12 +1.907611696258391E-12 -3.615999956262971E+01 +4.800318091100000E-11
+5.000000000000000E+02 +7.261841167064462E-12 +1.433925801938724E-12 -3.615999956272037E+01 +3.459211426000000E-11
+6.000000000000000E+02 +1.790504835866744E-12 +4.310819867774921E-13 -3.615999956291822E+01 +7.917092101200000E-12
+7.000000000000000E+02 +7.331402044138302E-13 +1.994558446279701E-13 -3.615999956295645E+01 +2.504517017600000E-12
+8.000000000000000E+02 +4.550931957712223E-13 +1.561563631001025E-13 -3.615999956296650E+01 +1.248890545700000E-12
+9.000000000000000E+02 +3.523238773824705E-13 +1.382453325885924E-13 -3.615999956297022E+01 +9.608438424100001E-13
+9.070000000000000E+02 +4.089157773747469E-13 +1.624165291041005E-13 -3.615999956296817E+01 +9.589254468499999E-13
+9.110000000000000E+02 +3.755108364070837E-13 +1.429404570916078E-13 -3.615999956296938E+01 +9.604548759500000E-13
+9.060000000000000E+02 +3.548783728682330E-13 +1.587647656017427E-13 -3.615999956297013E+01 +9.593407207000000E-13
+9.050000000000000E+02 +3.540923742572291E-13 +1.412015220904873E-13 -3.615999956297016E+01 +9.601504757100000E-13
+9.070000000000000E+02 +3.574328683539955E-13 +1.481572620949458E-13 -3.615999956297004E+01 +9.588621718000000E-13
+9.050000000000000E+02 +3.574328683539955E-13 +1.368541845877023E-13 -3.615999956297004E+01 +9.575840310000000E-13
+9.050000000000000E+02 +3.574328683539955E-13 +1.368541845877023E-13 -3.615999956297004E+01 +9.575840310000000E-13
+9.050000000000000E+02 +3.574328683539955E-13 +1.368541845877023E-13 -3.615999956297004E+01 +9.575840310000000E-13
+9.050000000000000E+02 +3.574328683539955E-13 +1.368541845877023E-13 -3.615999956297004E+01 +9.575840310000000E-13
+9.050000000000000E+02 +3.574328683539955E-13 +1.368541845877023E-13 -3.615999956297004E+01 +9.575840310000000E-13
+9.050000000000000E+02 +3.574328683539955E-13 +1.368541845877023E-13 -3.615999956297004E+01 +9.575840310000000E-13


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/emin.dat <==
 min energy is -36.1599995629829607 obtained from symmps: gnu


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/f-occ.imag.symmps.gnu <==
# bond-dimensions: [100. 120. 140. 160. 180. 200. 220. 240. 260. 280. 300. 320. 340. 360. 380. 400. 420. 440. 460. 480. 500. 600. 700. 800. 900. 907. 910. 908. 911. 911. 911. 911. 911. 911. 911. 911.]
+1.637475393999515E-17 -1.183999342241721E-18 +8.647840068176426E-17 +2.696775148485763E-17 -2.387163209234331E-17 -4.415926030410129E-18 +2.024327065111914E-17 +8.888301283566035E-17 +1.726546970184749E-17 +1.744026034185694E-17 -2.282280976071869E-17 -1.033299648829398E-17 -5.155797400191593E-17 -3.403950489924852E-18 -6.603084307206632E-17 -3.554982699425205E-17 -6.359099309161734E-18 +1.853251292091220E-17 -3.817391425045965E-17 -1.064379839271836E-17 +1.489653217062750E-16 +1.786295501969808E-17 +1.688158266651901E-17 -5.836153545501997E-17 +6.097612161514778E-17 +2.783904514277948E-17 +4.512027670347235E-17 -4.468486959848915E-17 +5.129300966648967E-18 +5.129300966648967E-18 +5.129300966648967E-18 +5.129300966648967E-18 +5.129300966648967E-18 +5.129300966648967E-18 +5.129300966648967E-18 +5.129300966648967E-18
+1.622282608111947E-17 -7.425863281272508E-18 +8.707711411606418E-17 +3.412451602332473E-17 -2.887258449595003E-17 -2.473734956502890E-18 +1.676782971531242E-17 +9.851623830682457E-17 +2.213831472776941E-17 +1.661457724115324E-17 -1.968794607117408E-17 -1.520054159885338E-17 -4.718960260860183E-17 -2.545120539587243E-18 -6.310023567250946E-17 -3.743102418379477E-17 -1.072753003601102E-17 +2.090998738268874E-17 -4.281617949977105E-17 -1.417423094273848E-17 +1.533706986328923E-16 +1.300695374309675E-17 +1.713022914128017E-17 -5.085341401373887E-17 +5.967974528649259E-17 +2.714223148915236E-17 +4.933578691501083E-17 -4.876160883829600E-17 +1.660368367285031E-18 +1.660368367285031E-18 +1.660368367285031E-18 +1.660368367285031E-18 +1.660368367285031E-18 +1.660368367285031E-18 +1.660368367285031E-18 +1.660368367285031E-18
+1.713022109609017E-17 -4.828677514439707E-18 +8.628243360822795E-17 +2.533185626068168E-17 -2.351367345147271E-17 -2.065061867431121E-17 -5.238270287868273E-21 +8.576920097233471E-17 +1.984368974102455E-17 -2.406757386559115E-17 -2.834147786118491E-17 -3.502360489205237E-18 -4.809846386441239E-17 +6.504999195667608E-18 -6.756247937577251E-17 -3.596662590288633E-17 -1.669487420361166E-18 +2.244085867784653E-17 -3.637260844407907E-17 -9.447918723158997E-18 +1.352573423146842E-16 +2.052097453332089E-17 +2.444964021960264E-17 -3.739781261658270E-17 +7.831171579236553E-17 +3.360265925876429E-17 +4.811417767919945E-17 -3.534772068744661E-17 +2.141333557472939E-17 +2.141333557472939E-17 +2.141333557472939E-17 +2.141333557472939E-17 +2.141333557472939E-17 +2.141333557472939E-17 +2.141333557472939E-17 +2.141333557472939E-17
+1.564701513936422E-17 -1.374135514909463E-17 +8.787006355179052E-17 +3.933847094314276E-17 -3.509137402322239E-17 -1.291761395753958E-17 +1.024698889083596E-17 +1.020600107106258E-16 +2.472868347982507E-17 +2.739165109229868E-17 -7.622326744070065E-18 +2.969650000502209E-17 -3.882664626317990E-17 -5.880687224585655E-18 -5.959564945257878E-17 -3.927815725291981E-17 -1.398378443206420E-17 +1.323156014015643E-17 -4.133120434801283E-17 -9.415391351504802E-18 +1.483727100919882E-16 +7.936800847208404E-18 +2.107214935941126E-17 -8.066795151985534E-17 +5.854909397730957E-17 +5.707568541562194E-17 +4.821638935043146E-17 -4.658095355350137E-17 +2.257808071941685E-17 +2.257808071941685E-17 +2.257808071941685E-17 +2.257808071941685E-17 +2.257808071941685E-17 +2.257808071941685E-17 +2.257808071941685E-17 +2.257808071941685E-17
+1.546160587364569E-17 +7.107829191918578E-18 +7.102857859803956E-17 +7.291864700695497E-18 -2.784715084541897E-17 +4.824851166834462E-18 +7.120548594506207E-18 +8.574269435547903E-17 +3.198272965563966E-17 +3.008366148048518E-17 -9.945064174879145E-18 -2.137380871824667E-17 -7.153784191240147E-17 -5.804751181371846E-18 -5.945721621971936E-17 -2.316561675993124E-17 -2.605918424875841E-17 +1.566190538451130E-17 -4.478313888948694E-17 -1.297507070783980E-17 +1.421148508484675E-16 +2.182742828085249E-17 +1.007901990574300E-17 -1.130607843187341E-16 +5.633634283989266E-17 +7.818308593500634E-17 +4.628336272050723E-17 -3.712920158549935E-17 +1.478134399561453E-17 +1.478134399561453E-17 +1.478134399561453E-17 +1.478134399561453E-17 +1.478134399561453E-17 +1.478134399561453E-17 +1.478134399561453E-17 +1.478134399561453E-17
+1.123646510265711E-17 -4.073151432782915E-18 +8.114085418955324E-17 +7.038552805067401E-17 -5.262521819870861E-17 +5.498735054355117E-19 -1.477123247111113E-17 +8.850191821859264E-17 +2.233688220323177E-17 +4.371154295802452E-17 +1.077397186896738E-17 -1.139232837640343E-17 -8.369772136366920E-17 -2.430347126176288E-17 -4.594997970652648E-17 -1.287989421616493E-17 -2.122120266596600E-17 +1.644501693884745E-17 -3.358290373114331E-17 -2.739405185404186E-18 +1.269910227354253E-16 +2.757852238643517E-18 +5.297151890229360E-18 -9.588293365980564E-17 +4.070760165378274E-17 +6.031428209142928E-17 +5.565085134315317E-17 -4.517004149139241E-17 -3.410791493070589E-20 -3.410791493070589E-20 -3.410791493070589E-20 -3.410791493070589E-20 -3.410791493070589E-20 -3.410791493070589E-20 -3.410791493070589E-20 -3.410791493070589E-20
-3.332371835591821E-17 -1.336687706999754E-17 +1.243921390400439E-17 +1.479146789189915E-17 -1.211110152566660E-17 -5.115855517318377E-18 +1.052593382182893E-17 -1.897516983734889E-17 +4.214840374600895E-17 +5.544554632137778E-17 +3.566656201314481E-19 -9.311218810352917E-18 -9.248221578423776E-17 +1.387238339773836E-17 -9.020486162242496E-17 +6.324390672429694E-18 -1.385654887156220E-17 +2.037779099872246E-17 +2.893157067539204E-17 -1.373909635304513E-17 +1.381156421607217E-16 +7.570081880476753E-18 +2.729038368201853E-17 -1.140124334132996E-16 +3.622548568110827E-17 +3.477714681998879E-17 +1.182522951765887E-17 -3.462415381581317E-17 +5.924929347652970E-18 +5.924929347652970E-18 +5.924929347652970E-18 +5.924929347652970E-18 +5.924929347652970E-18 +5.924929347652970E-18 +5.924929347652970E-18 +5.924929347652970E-18
-3.250759189501087E-17 +2.906312322957080E-19 +7.620887117944087E-17 +6.045045701499480E-17 -2.370691341905934E-17 -2.712721742448381E-17 -7.451407082284933E-17 +4.733503063378884E-17 +9.694038380263044E-17 +2.928314864090383E-18 +7.241047923662503E-18 -2.360565466725924E-17 -5.881863636916429E-17 -1.383567709892863E-17 -4.338633721974499E-17 -1.301550445606503E-18 +3.911728724045987E-18 +4.717493104957075E-19 -1.163567507622813E-18 -4.205519106278282E-17 +1.080576150841391E-16 -2.828188882095231E-17 -2.219133389456390E-17 -2.811833854622938E-17 -1.384394431117824E-17 +5.313155624977775E-17 +3.808010608090493E-17 -4.467279727953202E-17 +4.003349052109669E-18 +4.003349052109669E-18 +4.003349052109669E-18 +4.003349052109669E-18 +4.003349052109669E-18 +4.003349052109669E-18 +4.003349052109669E-18 +4.003349052109669E-18
-5.448912857157691E-17 +5.095533634873614E-18 +1.944474175656303E-17 +5.219255801274478E-17 +2.462213162050627E-17 -2.789248598006367E-17 -2.042525504353157E-17 +5.458696693550417E-17 +1.977913930219204E-17 -1.205419616430847E-17 +5.377261398252125E-19 -3.457828320430103E-17 -8.339981201266422E-18 +1.617720299567433E-18 -6.520617648545402E-17 -1.445740906002010E-17 -3.649824198313157E-17 +1.836301399798609E-17 +4.232484721641774E-18 +4.510827128302505E-18 +1.427108826310939E-16 +7.025270284363259E-18 +1.676461197148762E-17 -1.536079177393758E-17 +3.663695690360627E-17 +7.798534646030230E-17 +4.837708722750381E-17 -4.383342933870278E-17 +4.394602921055990E-18 +4.394602921055990E-18 +4.394602921055990E-18 +4.394602921055990E-18 +4.394602921055990E-18 +4.394602921055990E-18 +4.394602921055990E-18 +4.394602921055990E-18
-4.136814015386263E-17 -7.556313506967833E-18 +1.526309075494872E-17 +5.156937039393812E-17 +1.186893637973296E-17 -2.004026398519990E-17 -4.577606754152052E-17 +7.590647813616964E-17 +5.117586855980925E-17 -2.073098351566329E-17 +1.403818255115964E-17 -5.120478852607143E-21 -2.128808587300333E-17 +1.345186416856907E-17 -7.411969621297792E-17 -2.314163262601516E-17 +2.766382748281526E-17 +1.486774041141461E-17 +4.442721164204004E-17 +4.129311549790240E-18 +1.734018892972805E-16 +6.256680994307601E-18 +2.649233024614314E-17 -3.149032982976933E-17 +3.045242804891533E-17 +1.687640481391625E-17 +4.655227819616260E-17 -4.562846579990392E-17 +1.556104554396143E-17 +1.556104554396143E-17 +1.556104554396143E-17 +1.556104554396143E-17 +1.556104554396143E-17 +1.556104554396143E-17 +1.556104554396143E-17 +1.556104554396143E-17
-5.318328341033647E-17 -7.113345728084388E-18 +2.986962880464154E-17 +3.679979767167380E-17 +2.634136786644667E-17 -2.800893863564439E-17 -4.927786825589831E-17 +6.544116110918418E-17 +3.566692736886972E-17 -3.690972296195354E-17 +1.007257118062095E-18 -7.711698858297319E-18 +4.165345859589391E-18 +3.161815763688927E-17 -7.192321976482902E-17 -4.013344859231972E-17 +1.755635244851626E-17 +2.331606260573117E-17 +4.366805511871590E-19 -8.693323906494177E-18 +1.318811919618550E-16 -2.014694440340369E-17 +5.896617600509449E-17 +1.473497378352052E-17 +3.982870366722994E-17 +5.761309868552787E-17 +5.180014160432074E-17 -4.550679477117598E-17 +1.143818095855636E-17 +1.143818095855636E-17 +1.143818095855636E-17 +1.143818095855636E-17 +1.143818095855636E-17 +1.143818095855636E-17 +1.143818095855636E-17 +1.143818095855636E-17
-1.713109727654008E-17 -4.159578130499199E-18 +1.198895777714218E-17 +5.467916902367539E-17 +2.036477430311091E-17 -8.597106444396793E-18 -1.075814969011598E-17 +4.097966966273696E-17 +6.030061314509988E-17 -2.143085280375079E-17 +1.918572097412009E-17 -1.292537757379638E-18 -3.045793881154551E-17 +5.180240285024112E-17 -5.660557670028844E-17 -3.728821041275780E-17 +2.396089236208306E-17 +3.069314555111169E-17 -1.927798175198586E-17 -4.233597183118331E-17 +1.692541193272716E-16 -5.235554370117733E-18 -3.988532374675401E-18 +7.557142999610973E-18 +9.098762535840191E-18 +5.945435290694111E-17 +9.101049776404898E-17 -3.432745445169484E-17 +6.049420755902676E-18 +6.049420755902676E-18 +6.049420755902676E-18 +6.049420755902676E-18 +6.049420755902676E-18 +6.049420755902676E-18 +6.049420755902676E-18 +6.049420755902676E-18
-2.561741630690235E-17 -2.126878154279091E-18 +7.646809154710779E-18 +4.765152766479274E-17 +6.650128566953412E-17 -1.992366498690374E-17 -3.588499795665937E-17 +3.360000373856785E-17 +5.161746190502389E-17 -6.655121567572336E-17 +2.010388766830690E-17 +1.361149971562804E-17 +1.537833738521724E-17 +2.522819680239669E-17 -7.165184085454220E-17 -1.665357711203205E-17 +1.748109966636794E-17 +1.348808433863418E-17 +2.019767179083411E-18 -4.437118952521249E-17 +1.584864337437424E-16 -1.516944610294768E-17 -2.170170602596467E-17 -6.797801412243424E-18 +7.302312211073142E-18 +8.898256575211525E-17 +9.711436703773561E-17 -1.257241400025216E-17 -9.375059611900431E-19 -9.375059611900431E-19 -9.375059611900431E-19 -9.375059611900431E-19 -9.375059611900431E-19 -9.375059611900431E-19 -9.375059611900431E-19 -9.375059611900431E-19
-2.104642838774683E-17 -1.637886458538800E-17 +2.406098811528430E-17 +7.504183583380305E-17 +3.006882009816722E-17 +3.332239224435679E-17 -5.034330616194640E-17 +7.801363208322278E-17 +5.899213738092373E-17 -2.313118479565123E-17 +3.594480523436524E-17 -2.432428055181794E-17 -2.934315511593878E-17 +2.525142585526905E-17 -4.654097404192307E-17 -1.816133181205611E-18 +1.925140141424854E-17 +1.891121612162215E-17 -7.996613866809431E-18 -2.727194426107839E-18 +1.846060392520254E-16 +1.045188843788652E-17 -4.458644602061511E-17 +4.437766662638328E-19 -5.430257562675039E-19 +9.077361757845459E-17 +7.782748194857497E-17 -2.318887274674165E-17 +8.400951334890910E-18 +8.400951334890910E-18 +8.400951334890910E-18 +8.400951334890910E-18 +8.400951334890910E-18 +8.400951334890910E-18 +8.400951334890910E-18 +8.400951334890910E-18
-2.029047621451390E-17 -2.476802934901540E-17 +1.644517140244088E-17 +6.062242226573747E-17 +4.118234834196580E-17 +9.726879543093874E-18 -4.103400617979031E-17 +7.233076725025103E-17 +5.854552019512525E-17 -6.759515669968485E-17 +3.413373124427222E-17 -2.554982368142233E-17 -1.049437325651761E-17 +2.789051845395865E-17 -7.923008456013532E-17 +9.364077377431554E-18 +8.268820000844404E-18 +2.698547974410985E-17 +1.469863126068261E-18 -1.203547101227157E-17 +1.581144950163919E-16 -1.687930392561525E-17 -6.241572947098704E-18 +5.162259370093089E-17 -3.109868252674609E-18 +6.829843343273982E-17 +8.581311214703268E-17 -2.569453310233022E-17 +8.723538193035883E-18 +8.723538193035883E-18 +8.723538193035883E-18 +8.723538193035883E-18 +8.723538193035883E-18 +8.723538193035883E-18 +8.723538193035883E-18 +8.723538193035883E-18
-1.392999064995889E-17 -1.963635772749172E-17 +9.445450425236507E-18 +6.251977677852587E-17 +2.691790895158370E-17 -2.521019405685595E-17 -6.458838679877635E-17 +6.983129363288369E-17 +5.695669090817700E-17 -4.468255175056227E-17 -2.342853430985005E-17 +4.297554903019779E-18 -1.827301420960609E-17 +3.281279354858951E-17 -7.893521321655557E-17 +2.463278858307956E-17 +1.537950996557030E-17 +2.977874776096139E-17 +1.086799000516052E-17 -1.987098797339761E-17 +1.629724536110293E-16 -2.985990516460992E-17 -2.484982488787983E-17 +4.254915038313289E-18 -2.041104717427924E-17 +4.270734801269430E-17 +5.089133931049232E-17 -1.031679292106263E-17 +3.057146291873257E-17 +3.057146291873257E-17 +3.057146291873257E-17 +3.057146291873257E-17 +3.057146291873257E-17 +3.057146291873257E-17 +3.057146291873257E-17 +3.057146291873257E-17
-1.526674671403114E-17 -6.113992676322014E-17 +1.111467042724525E-17 +8.907200430031056E-17 +3.652547274604329E-17 -1.401220401094647E-17 -6.400921575363473E-17 +7.853759841820110E-17 +6.920221997817926E-17 -6.208575033457778E-17 +3.355036610941969E-18 -2.903275620127521E-17 -9.083530181478128E-18 +9.333998831573815E-18 -9.663198571960989E-17 +5.427685329228482E-17 +3.336454630151386E-17 +1.701086389821932E-17 +1.101060517287924E-17 -2.093661777688659E-17 +1.761611946150800E-16 -2.758724109035184E-17 -3.837512020542822E-17 -2.473082534185323E-17 -2.606967397615652E-17 +4.927496886609313E-17 +4.590999433639378E-17 -4.154891232933885E-18 +2.407349843891999E-17 +2.407349843891999E-17 +2.407349843891999E-17 +2.407349843891999E-17 +2.407349843891999E-17 +2.407349843891999E-17 +2.407349843891999E-17 +2.407349843891999E-17
-3.863602420225848E-17 -6.416051820583493E-17 +1.309672346477212E-17 +6.837075688047785E-17 +3.917918333024505E-17 -2.423786491970889E-17 -1.169040887220388E-17 +8.559346017500524E-17 +5.723553591014530E-17 -1.766802510825008E-17 +7.848247947091876E-18 +2.749370167903223E-17 -4.120581694699529E-17 +2.170486076349116E-18 -8.543802569602194E-17 +1.236590255800400E-17 +3.065288937031515E-17 +4.246450643770764E-17 +3.464725043290440E-18 -3.752539468166332E-17 +1.663482958108808E-16 +1.175575637981827E-17 -2.006256822244366E-17 -2.173227986226327E-17 -1.418379707634618E-17 +3.817130894335797E-17 +7.817573789904047E-17 -2.384160867308053E-17 +2.859540272299748E-17 +2.859540272299748E-17 +2.859540272299748E-17 +2.859540272299748E-17 +2.859540272299748E-17 +2.859540272299748E-17 +2.859540272299748E-17 +2.859540272299748E-17
-2.690794063267835E-18 -5.588240830163356E-17 +2.898805531608001E-18 +2.292550462224351E-17 +3.633946496578080E-17 +2.555544501775656E-18 -8.272378103284113E-17 +7.198140248527930E-17 +7.862920313812645E-17 -4.756090692858388E-17 +4.440761601531256E-17 +3.218674027560633E-18 -5.639921501636907E-17 +1.518585148106192E-17 -9.595755751601758E-17 -1.560456484332297E-17 -1.136679042404016E-17 +6.267954509426028E-17 -2.687208316311350E-17 -3.134387997335111E-17 +1.468297972760746E-16 -1.000220138989694E-17 +3.042367684907327E-17 -3.089845346983588E-17 -1.529928573418687E-17 +7.450965964957307E-17 +1.716951320296887E-17 -3.828014791881432E-18 +1.506797577012025E-17 +1.506797577012025E-17 +1.506797577012025E-17 +1.506797577012025E-17 +1.506797577012025E-17 +1.506797577012025E-17 +1.506797577012025E-17 +1.506797577012025E-17
-3.908241236531802E-17 -2.117386117583960E-17 +1.917286740889673E-17 +1.773141710139464E-17 +3.446987211036646E-17 +1.440877643517272E-17 -1.433076044572649E-17 +3.242674523518530E-17 +6.469076110740482E-17 -4.622175363005652E-17 +3.859228480450484E-17 -1.537202928218521E-17 +2.298815017631042E-17 +4.698411127263866E-17 -5.909624427810651E-17 +5.042025973211059E-18 -1.259118206393562E-17 +3.154465373982069E-17 -4.854007950286145E-18 -3.895175013191505E-17 +1.442891057484455E-16 +6.067831888354534E-18 -4.948873473241881E-18 -7.425229777585289E-17 -3.218772500167718E-17 +4.926189097623364E-17 +6.080336498001256E-18 +3.695165295607860E-17 +9.134629264497924E-18 +9.134629264497924E-18 +9.134629264497924E-18 +9.134629264497924E-18 +9.134629264497924E-18 +9.134629264497924E-18 +9.134629264497924E-18 +9.134629264497924E-18
-3.538772165875465E-17 -2.322271546588923E-17 +7.133052034306035E-18 +2.500699250972189E-17 +4.379821966969631E-17 +1.696490118503680E-17 -3.106218346516247E-17 +4.485505167511065E-17 +7.655610632401903E-17 -4.825162218967160E-17 +5.023220888226115E-17 +3.588845042086036E-18 +6.959387000460629E-18 +3.625002561590547E-17 -7.855349096758538E-17 -7.301519114637006E-18 -6.830914157773406E-18 +6.383536760024816E-17 -6.926087407726188E-18 +1.207255419035109E-17 +1.444082704426987E-16 +1.081301507731160E-17 -7.931806692137438E-18 -7.404430806425711E-17 -2.025613239125503E-17 +3.687626191031938E-17 +7.070722302511870E-18 +1.503527840197308E-17 +2.293320759584896E-17 +2.293320759584896E-17 +2.293320759584896E-17 +2.293320759584896E-17 +2.293320759584896E-17 +2.293320759584896E-17 +2.293320759584896E-17 +2.293320759584896E-17
-7.827511505878742E-17 -3.704385296159092E-18 -2.673009347241551E-17 +3.595000542422730E-17 +3.058112747259014E-17 +7.292797912985803E-17 -3.279212914553344E-17 +3.865946044111522E-17 +8.317883966565384E-17 -1.333658131176835E-17 +2.472827954665147E-17 -1.993043075148050E-17 -3.552391858191394E-17 +2.020546722721397E-17 +8.438832251086742E-18 -1.347282275407376E-17 -7.320950625715576E-18 +7.922928628483777E-17 +9.003502341987174E-18 -1.386709133515767E-17 +1.608510315743868E-16 +2.096389879760513E-17 -4.936627901217216E-18 -6.675967115418616E-17 -3.917285847211572E-17 +3.438627399377210E-17 +8.346059525654201E-18 -7.133615615219005E-18 +2.887105152875339E-17 +2.887105152875339E-17 +2.887105152875339E-17 +2.887105152875339E-17 +2.887105152875339E-17 +2.887105152875339E-17 +2.887105152875339E-17 +2.887105152875339E-17
-6.776950910461912E-17 -3.518835227343798E-17 +1.081261074966343E-17 +2.233705910774238E-17 +1.563984148986078E-17 +2.376439823461450E-17 -5.111597515007136E-17 +6.878289614674579E-17 +7.997741894062611E-17 -4.240224149425770E-17 +3.134615386544154E-17 +1.141538986913924E-17 +6.182460846694625E-18 +2.586834608595491E-17 -6.641687716902118E-17 -2.145782170705806E-18 +1.773379162955889E-17 +7.339208752581045E-17 -2.270856972086371E-17 -7.224796129192558E-18 +1.202729746619097E-16 -1.935670723067719E-17 -2.633826133081872E-17 -3.923251007061311E-17 -5.077591595986472E-17 +4.207435194441462E-17 -1.195060698974251E-17 +1.474918504556422E-17 +2.546745189368735E-17 +2.546745189368735E-17 +2.546745189368735E-17 +2.546745189368735E-17 +2.546745189368735E-17 +2.546745189368735E-17 +2.546745189368735E-17 +2.546745189368735E-17
-6.068010478390166E-17 -3.395536531669648E-17 +8.297927956988984E-17 -1.997083672017811E-17 +2.495811524599736E-17 -4.018704875300074E-18 -6.827805265211211E-17 +9.033106980506946E-17 +9.810961508939283E-17 -3.720584172719852E-17 +2.185098954434826E-17 -7.956033708627447E-17 -4.208103781929078E-18 +4.507099314217685E-17 -3.629531422095972E-18 -2.438880959612071E-17 -1.986514025660926E-17 +8.379303442706538E-17 -3.858403118376028E-17 -8.199809219392389E-18 +1.260626794992816E-16 -4.800198359296029E-17 -3.046064184731897E-17 -5.314331339656924E-17 -4.587992617836839E-17 +4.464135326822562E-17 -2.066183135984133E-17 -5.193959543316674E-17 +2.978211431179015E-18 +2.978211431179015E-18 +2.978211431179015E-18 +2.978211431179015E-18 +2.978211431179015E-18 +2.978211431179015E-18 +2.978211431179015E-18 +2.978211431179015E-18
-6.837246513475061E-17 -6.521899725675705E-18 +3.121919866752955E-17 -1.249642603603444E-17 +5.442507871278137E-17 +3.086278680889937E-17 +1.955862997466238E-17 +5.326574602979256E-17 +7.711007436295564E-17 -3.191769082294157E-17 +3.487851597041056E-17 -8.748608308526126E-18 -1.424712950403315E-17 +3.970393596581065E-17 -6.053107741179520E-17 +9.144392186939334E-18 -3.129731830134457E-18 +5.504149433315738E-17 +4.235563751565876E-17 -8.064900630663204E-18 +8.832950867172636E-17 +4.611405608614729E-18 -4.940780145009234E-17 -2.904531889096609E-17 -2.936937577344889E-17 +1.268154777646819E-17 -3.272526706393169E-18 -2.536134255820137E-18 +1.619922093659964E-17 +1.619922093659964E-17 +1.619922093659964E-17 +1.619922093659964E-17 +1.619922093659964E-17 +1.619922093659964E-17 +1.619922093659964E-17 +1.619922093659964E-17
-5.526224227385053E-17 -8.285880683525523E-18 +4.958862494684743E-17 -2.581967911443032E-17 +7.819390678182401E-17 -9.424615412733078E-19 +1.608492451441046E-17 +3.199205812809824E-17 +8.607761335080532E-17 -7.503774325584592E-17 +2.904276919810865E-17 -5.226229956130546E-18 +1.437449589680736E-17 +5.264152856583126E-17 -8.008532905605747E-17 +3.471293729652664E-17 +2.306372272918669E-17 +5.660962953044976E-17 +2.278949337147215E-17 -1.235621918522146E-17 +1.266666171184480E-16 -7.630507202221896E-18 -7.589472259713562E-17 -4.423707630389017E-17 -7.361083772246159E-18 +4.624094431812813E-17 +7.421932066658853E-18 +2.172591465378721E-17 +1.324231170715591E-17 +1.324231170715591E-17 +1.324231170715591E-17 +1.324231170715591E-17 +1.324231170715591E-17 +1.324231170715591E-17 +1.324231170715591E-17 +1.324231170715591E-17
-6.900931720349683E-17 -6.533413618326266E-18 +4.598797529551330E-17 -2.217856806122239E-17 +7.120888448163200E-17 +4.419277669422425E-18 -8.893211968912082E-19 +3.150347684345556E-17 +5.762804435463377E-17 -8.238696179708466E-17 +3.338250550654954E-17 -3.446832423337105E-17 -1.779800534090268E-17 +2.131912505635221E-17 -8.167910440489719E-17 +4.511283116240767E-17 +4.305027913357871E-18 +6.610202324117160E-17 +6.289817126972439E-18 -7.256394266718102E-18 +1.182038964432270E-16 -1.466358644352808E-17 -9.043261420543010E-17 -3.012110354353449E-17 +9.402144176958128E-18 +6.030939851960400E-17 -8.378973432696284E-18 +2.409958067728891E-18 +1.837919413100151E-17 +1.837919413100151E-17 +1.837919413100151E-17 +1.837919413100151E-17 +1.837919413100151E-17 +1.837919413100151E-17 +1.837919413100151E-17 +1.837919413100151E-17
-6.963412723195459E-17 +5.550904259109495E-18 +7.755789870696190E-17 +2.933875134832946E-17 +6.772516578281660E-17 +4.837714465008259E-17 +3.338325270596317E-17 +7.362407901237593E-17 +4.164278020100616E-17 -6.024674115401605E-17 +1.888008308347896E-17 +1.642553778848052E-17 -1.052668981707332E-16 +3.500067844493697E-17 -1.246773145842752E-16 +6.346672098354465E-17 +6.972273581806800E-17 +6.577041382146292E-17 +4.497439703989636E-17 -6.084867618402771E-17 +5.019199906617801E-17 -2.663763203364258E-18 -1.237034000142375E-16 -4.845488445472833E-17 -2.241175057871868E-17 +4.189302107207332E-17 -2.823286504511807E-17 +4.299639099108282E-18 +2.851452271913615E-17 +2.851452271913615E-17 +2.851452271913615E-17 +2.851452271913615E-17 +2.851452271913615E-17 +2.851452271913615E-17 +2.851452271913615E-17 +2.851452271913615E-17
-6.487433807626415E-17 +1.776607026865060E-17 +6.117892987124820E-17 +1.623631412317499E-17 +5.272034399661733E-17 +1.837951614548888E-17 +5.547221871808588E-18 +4.389409438955055E-17 +4.890393721092589E-17 -5.947842752555550E-17 +4.862517115852050E-17 -2.572176639691836E-17 -4.110274344825562E-18 -4.276734051759433E-18 -5.723165153855506E-17 +3.289793491352949E-17 -1.258272113704239E-17 +6.684681072630767E-17 +2.132204713075011E-17 -4.760780778448831E-17 +3.166907231709738E-17 -8.572790155871450E-18 -1.106933070522345E-16 -3.736443705316160E-17 -4.157478995368091E-17 +4.102965503281144E-17 -1.948882318343209E-17 -5.273865280001524E-18 +5.554120205517896E-18 +5.554120205517896E-18 +5.554120205517896E-18 +5.554120205517896E-18 +5.554120205517896E-18 +5.554120205517896E-18 +5.554120205517896E-18 +5.554120205517896E-18
-4.915217744211035E-17 +1.042994043984221E-17 +7.372234769428472E-17 +1.974696294807789E-17 +2.984815633508763E-17 +8.355292320396896E-18 -3.081098571612591E-17 +5.070826695155295E-17 +5.289053954446331E-17 -6.515736026305066E-17 +3.513098682182152E-17 -6.502573917343709E-17 +2.770738225111075E-17 +2.148077342929203E-17 -9.384021518084059E-17 +6.488730101646543E-17 -4.471726377236690E-18 +7.857978526919918E-17 +6.199143042798079E-17 -4.494165812939102E-17 +4.868759595112367E-18 +4.573762089658795E-17 -6.971012757550303E-17 -8.378185736719145E-17 -6.223615128412896E-17 +7.370517225697260E-17 +1.351812723166447E-18 -2.095121316335612E-18 +3.880828043173258E-18 +3.880828043173258E-18 +3.880828043173258E-18 +3.880828043173258E-18 +3.880828043173258E-18 +3.880828043173258E-18 +3.880828043173258E-18 +3.880828043173258E-18
-5.693826927727232E-17 +2.411724781957341E-17 +6.044893864926973E-17 +9.179193883841863E-18 +8.491618808277611E-18 +7.586914948174684E-17 -2.944968022751506E-17 +2.146331271993832E-17 +4.312850858450689E-17 -3.777099105351994E-17 +3.217830488002500E-17 -7.313495326582240E-17 -3.068411272672262E-17 -2.740543021156241E-18 -8.266946032236119E-17 +2.668179613601596E-17 +7.114956695781569E-18 +3.705980776399630E-17 +1.089149802150934E-17 -7.172029445028966E-17 +6.341317609243945E-18 +2.769322428161849E-17 -8.490773249410922E-17 -5.811125316219126E-17 +9.308879287774002E-18 +5.030516607224074E-17 +1.334048147224320E-17 +2.666354878409860E-17 -5.883932555653352E-18 -5.883932555653352E-18 -5.883932555653352E-18 -5.883932555653352E-18 -5.883932555653352E-18 -5.883932555653352E-18 -5.883932555653352E-18 -5.883932555653352E-18
-4.194720874822066E-17 +4.588089815820803E-17 +4.981438390454203E-17 +5.807911280585050E-18 +4.628348036381648E-17 +5.794718721498820E-17 -2.068924703773917E-18 +3.817236025050869E-17 +2.549798883921463E-17 -2.532706963566358E-18 +6.811999785063557E-17 -5.411166004099219E-17 -4.030029560039055E-17 +1.047474717318576E-17 -8.669833850993361E-17 -1.431533361420802E-17 -2.718179642146520E-17 +1.963855434152184E-17 +1.964639622958266E-17 -4.423107504645950E-17 +1.966212614262791E-17 -6.742995011844795E-18 -6.729421361116951E-17 -7.694635655741281E-17 -6.015795150458079E-18 +6.283858254391355E-17 -2.154975259924169E-17 +2.628512595612131E-17 -2.246924345965766E-17 -2.246924345965766E-17 -2.246924345965766E-17 -2.246924345965766E-17 -2.246924345965766E-17 -2.246924345965766E-17 -2.246924345965766E-17 -2.246924345965766E-17
-4.894692253971241E-17 +3.565284198698167E-17 +4.085661816151647E-17 +1.258040989524016E-17 +5.214635367954024E-19 +4.004599840961140E-17 -8.002830384324447E-18 +4.333234781237296E-17 +8.990894220984475E-18 -2.791822314050470E-17 +2.204662784757188E-17 -1.438882214110355E-17 -5.933632425866844E-17 +2.389173828905959E-17 -6.016634574791723E-17 -1.250106157027427E-17 +1.673298448042025E-18 +1.093535173619221E-17 -3.183420485286396E-17 -5.818726631427209E-17 +1.187403623029768E-17 -5.859487947164590E-18 -8.391351007916951E-17 +1.898415125778765E-17 +1.053412719900526E-17 +7.725129435619418E-17 -3.731889938520039E-18 +3.100948279900348E-17 +2.339120530714109E-17 +2.339120530714109E-17 +2.339120530714109E-17 +2.339120530714109E-17 +2.339120530714109E-17 +2.339120530714109E-17 +2.339120530714109E-17 +2.339120530714109E-17
-3.676932871859527E-17 +3.427517495580465E-18 +4.005842568199413E-17 +1.730653405624495E-17 +1.783883347198759E-17 +2.968690100470324E-17 +5.512224059557994E-18 +2.720212947705370E-17 -1.267728268378178E-17 -2.820981125913169E-17 -1.393376663045214E-17 +2.388612922062911E-18 -1.182216224970367E-17 +2.668889921113709E-17 -7.802033470420550E-17 -1.991953815287201E-17 -2.386546602864958E-17 +4.816326005578774E-18 -3.347558309203869E-17 -6.895185382353953E-18 +1.518894823945971E-17 -1.093029848735671E-17 -6.815538610684807E-17 +3.624229012215863E-17 +2.005891806574431E-17 +8.133075536659906E-17 -6.003951579543640E-17 +3.893072410594759E-17 +1.611296037051677E-17 +1.611296037051677E-17 +1.611296037051677E-17 +1.611296037051677E-17 +1.611296037051677E-17 +1.611296037051677E-17 +1.611296037051677E-17 +1.611296037051677E-17
-1.986337207972915E-17 -1.224865418389323E-17 +5.945418045582637E-17 -1.689852365172724E-17 +2.538368848907620E-18 +3.316583101391877E-17 -1.139008617730960E-17 -1.771461180864555E-17 -1.360336398916181E-17 -1.592783704586771E-17 +1.765658632013611E-17 +6.270124136936341E-18 -2.172487479723654E-17 +1.325202715963571E-17 -7.465319492899739E-17 -4.410391585324754E-17 +3.216145284985858E-17 -1.417757788221015E-17 -3.073143936871248E-17 -2.535341541021201E-17 +4.522869317129866E-17 -5.760936441438155E-18 -5.442942643533251E-17 +5.760513823225803E-17 -5.837911422227571E-17 +6.446307561635861E-17 -3.287179283925410E-17 +4.282135653888406E-17 +5.964836593464808E-18 +5.964836593464808E-18 +5.964836593464808E-18 +5.964836593464808E-18 +5.964836593464808E-18 +5.964836593464808E-18 +5.964836593464808E-18 +5.964836593464808E-18
-2.681620218546100E-17 -5.630069598637694E-17 +8.096659303272439E-18 -1.571261062525781E-17 -9.214028877076050E-18 +4.367602877254807E-17 -1.519232583083834E-18 -7.905948001373023E-19 +2.310282566472758E-17 -2.123460310506661E-17 -9.857201905729232E-18 +3.234725972318716E-18 -6.089678741787254E-17 +1.512102978586315E-17 -6.912093992583768E-17 -1.734448566377942E-17 +1.834275848451149E-17 -2.603616126548526E-17 -7.460057271688274E-17 +2.430085855154584E-17 +4.729135592888686E-17 -7.038839156893053E-18 -4.718620649164040E-17 +4.443887887642831E-17 -3.220755998858803E-18 +7.618928747060348E-17 +4.490134108729036E-17 +4.335555803633308E-17 +7.261411713550525E-17 +7.261411713550525E-17 +7.261411713550525E-17 +7.261411713550525E-17 +7.261411713550525E-17 +7.261411713550525E-17 +7.261411713550525E-17 +7.261411713550525E-17
-3.155356326907761E-17 -7.045226316280039E-17 -1.543799194463420E-18 -1.876193498408270E-17 +2.351023626252456E-17 +3.241465010278303E-18 -4.314107891755281E-18 -2.226883054329282E-17 +3.239831734899448E-17 -1.760213846966989E-17 +3.109565385022231E-17 +1.876655386964938E-17 -2.816347014536149E-17 -4.282149204478639E-17 -4.965592023823953E-17 +1.415503235905121E-17 +8.089486029114824E-18 +1.109336778158365E-17 -9.863991344457398E-19 +1.007767834486293E-17 +4.915454120379323E-17 -3.726345119548483E-17 -4.759954516271493E-17 +1.154750758117873E-16 +2.242481696314868E-18 +6.411821570110372E-17 -4.791335517902132E-17 +3.849200453981557E-17 +4.717030033536831E-17 +4.717030033536831E-17 +4.717030033536831E-17 +4.717030033536831E-17 +4.717030033536831E-17 +4.717030033536831E-17 +4.717030033536831E-17 +4.717030033536831E-17
+7.594633408558970E-18 -2.570312759292943E-17 +5.631800089361747E-17 +1.441750225620496E-17 +3.542834765431844E-17 +2.199075302095954E-17 -1.358360335539814E-17 +1.538068573187594E-17 +3.385522641471386E-17 -1.196488256772272E-17 +4.351533560743475E-17 +6.805760234863512E-17 +5.966341286159498E-18 -5.269459545915598E-18 -1.718526784322969E-16 +1.114414249457441E-17 +5.913382775030956E-17 -3.609914709708106E-18 -7.246890079001038E-18 -2.229077074227494E-17 +2.366817041837299E-17 -6.421827149050381E-17 -3.899644479347481E-17 +3.385895431604964E-17 +2.689923277275406E-18 +7.920501727649446E-17 -3.822043584041844E-17 +3.927508893654407E-17 +3.039579194871686E-17 +3.039579194871686E-17 +3.039579194871686E-17 +3.039579194871686E-17 +3.039579194871686E-17 +3.039579194871686E-17 +3.039579194871686E-17 +3.039579194871686E-17
+4.484066619255315E-17 -2.600263625621458E-18 +4.024097398210977E-17 -5.527820903878710E-18 +1.253403323197456E-17 +4.597754121063854E-17 -3.394182184761281E-17 -2.772303889598658E-17 +5.771712806348802E-17 -2.699325901322883E-17 +1.822878834491314E-17 +5.532259579774358E-17 -3.764726518698256E-17 -1.239862109575469E-17 -1.075600151724371E-16 -6.679911699852233E-18 +3.947915589638122E-17 -3.623829171306509E-17 +1.647363763938799E-17 -6.270578639240044E-17 +1.002277817093623E-17 -7.529771454859659E-17 -2.135914868028546E-17 -1.138153373334588E-17 -1.007625770156123E-17 +4.666311105357358E-17 +4.458743526629930E-17 +6.536924689852051E-17 +2.198598622619566E-17 +2.198598622619566E-17 +2.198598622619566E-17 +2.198598622619566E-17 +2.198598622619566E-17 +2.198598622619566E-17 +2.198598622619566E-17 +2.198598622619566E-17
+7.128852031816001E-17 +5.728958034655333E-17 +5.810544957214811E-18 +3.433052190633147E-17 +2.330572449851782E-17 +4.910649993751852E-17 -1.809540046115217E-17 -4.652490311763434E-17 +3.651987871711884E-17 -1.991189090014404E-17 +3.808572851046764E-17 +3.509273861347539E-17 -1.253327868432211E-17 -3.612578476556131E-17 -1.252690858320011E-16 +3.438124435863033E-17 +8.051197253163770E-17 -2.150080001231359E-17 -9.213264454188114E-18 -4.581445739560501E-17 +1.821312243630996E-17 -8.282952541943382E-17 -1.062259104191503E-16 +3.429732208937807E-17 -6.846216950222601E-18 +9.141199317405330E-17 +6.814945244493257E-17 +1.036963544355488E-16 +3.697257044484557E-18 +3.697257044484557E-18 +3.697257044484557E-18 +3.697257044484557E-18 +3.697257044484557E-18 +3.697257044484557E-18 +3.697257044484557E-18 +3.697257044484557E-18
+3.285848128101491E-17 +2.294412479091773E-18 -2.074823667655632E-18 +3.797721848153487E-18 -8.447442760336489E-17 -3.600160147444605E-17 -5.421245923221428E-17 +9.590801775244625E-18 +5.199297222709753E-17 -1.299885433030095E-17 +1.405923381195832E-17 +2.453900642102185E-17 -3.514984763281459E-17 -7.340969047098190E-17 -1.344353543703910E-16 +2.985423137585080E-17 +8.099954197616006E-17 -5.345628335931606E-18 -2.448092475230036E-17 -1.485067577459901E-18 -1.131849772451944E-17 -7.090346794492276E-17 -2.879625015158058E-17 +1.902566820320256E-17 +2.709005812052056E-17 +5.505236418162647E-17 +2.032952169251818E-17 -3.675728877326580E-18 +1.862212423325922E-17 +1.862212423325922E-17 +1.862212423325922E-17 +1.862212423325922E-17 +1.862212423325922E-17 +1.862212423325922E-17 +1.862212423325922E-17 +1.862212423325922E-17
-7.289650993920600E-18 -3.163026689027491E-17 +1.089469433946961E-17 +7.880076543240552E-18 -5.451905969564291E-17 -2.512676104227190E-17 -1.947568777962084E-17 -3.582554880231229E-18 +4.620408115841556E-17 -3.119346298474104E-18 -2.116132240286438E-17 +5.062500579856639E-17 -2.816032402656858E-17 -2.359048944591224E-17 -1.827599067903190E-16 +5.335937031966954E-17 +1.301559030716667E-16 -2.205246735988201E-17 -2.008897187051419E-17 -5.009620054337213E-17 +2.096917386009508E-17 -4.829544553778373E-17 -6.991316458057583E-18 -2.116078211989909E-17 +9.307575777300380E-19 +4.213565242563491E-17 +2.839581015033625E-17 +4.219010360856200E-17 +3.878188583509277E-17 +3.878188583509277E-17 +3.878188583509277E-17 +3.878188583509277E-17 +3.878188583509277E-17 +3.878188583509277E-17 +3.878188583509277E-17 +3.878188583509277E-17
+1.121878181661788E-17 +2.970001350935205E-17 +1.904824942045020E-18 +4.248394052985368E-17 -1.999041200534840E-17 -1.977702377292045E-17 -2.810056967465050E-17 -1.046072743896610E-17 +8.235269730652492E-18 -2.441763051489911E-17 -2.284441956215936E-17 +1.886412338317177E-17 -6.286711499483009E-17 +4.370694059140567E-17 -1.347601085990832E-16 +3.992680264846373E-17 +1.384740303181594E-16 -4.908145851419198E-17 -1.998938989022208E-17 -7.101682941666865E-17 +3.678171480676677E-17 +3.001309017423952E-17 +1.883825297151079E-17 +6.302460747518580E-18 -8.622463813477352E-17 +3.357627985198518E-17 +3.356755030819845E-17 +5.433439452808687E-17 +5.408505030673660E-17 +5.408505030673660E-17 +5.408505030673660E-17 +5.408505030673660E-17 +5.408505030673660E-17 +5.408505030673660E-17 +5.408505030673660E-17 +5.408505030673660E-17
+2.078535207527599E-18 -4.315652545692322E-17 +6.709425438215966E-18 +3.300147229111325E-17 +2.077983226176752E-17 -4.568628571021142E-17 -3.953252762937536E-17 -2.929406896250767E-17 +1.368821226958566E-17 -6.404542104483940E-18 -1.970902028731873E-17 +2.290260423485522E-17 -4.484339009617264E-17 +1.332689652333706E-17 -1.804698219613013E-16 +3.023681323712055E-17 +1.437759474663610E-16 -1.783623117884810E-17 +2.418208386980823E-17 -3.705395352854055E-17 +4.244175341977312E-17 -1.846683105514369E-17 +2.619841364545073E-17 +1.827000344844271E-17 -7.219913258773258E-17 -1.233026220687817E-17 +3.166790699156126E-17 +1.715119189184974E-17 +1.232203126640893E-17 +1.232203126640893E-17 +1.232203126640893E-17 +1.232203126640893E-17 +1.232203126640893E-17 +1.232203126640893E-17 +1.232203126640893E-17 +1.232203126640893E-17
-4.236592265046183E-19 -2.360275239364473E-17 -9.604631071494643E-18 +3.255963097701834E-17 +5.871767144228236E-19 -2.120177215163289E-17 -2.505421448157418E-17 -2.288138621035477E-17 -4.116021087991127E-17 +2.035481195164321E-17 -1.409577646166903E-17 +1.775423514038438E-17 -3.538055701812713E-17 -3.547364633067923E-17 -1.780664651046908E-16 +3.338278136063075E-17 +1.110698568668609E-16 +1.889569752681765E-17 +4.625312752978388E-18 -3.774553166752496E-17 +5.145163463825589E-17 -2.426025173419287E-17 +3.541418966257673E-18 +1.903462141627541E-17 +1.050251867211674E-17 +3.163589152406929E-17 +7.213779711432277E-18 +8.616261074777748E-18 +2.707885110650859E-17 +2.707885110650859E-17 +2.707885110650859E-17 +2.707885110650859E-17 +2.707885110650859E-17 +2.707885110650859E-17 +2.707885110650859E-17 +2.707885110650859E-17
-9.773987487161660E-18 -4.232141979314378E-19 +2.375810060088345E-17 +3.053175017274803E-17 -2.445288935095264E-17 +1.004787131163235E-17 -5.468882790538991E-17 -6.775592097402696E-18 -9.929140401533074E-18 +2.394215420971483E-17 +7.274565675952546E-18 +6.407573112632259E-18 -4.811028530355186E-17 -1.093597983307940E-17 -1.778931107068505E-16 +1.643625427543721E-17 +1.361993053263281E-16 +8.023872992642187E-18 +9.867228411970677E-18 -5.381198000336239E-17 +3.974996209344448E-17 -2.843664399792883E-18 +8.512046432253322E-19 +2.227438640582712E-17 +2.375741533666102E-17 +3.369180487974651E-17 +8.161178114820862E-19 -1.850926499602857E-18 +2.692059343650018E-17 +2.692059343650018E-17 +2.692059343650018E-17 +2.692059343650018E-17 +2.692059343650018E-17 +2.692059343650018E-17 +2.692059343650018E-17 +2.692059343650018E-17
-1.177969251379710E-17 +1.139181593617415E-19 +5.663109522447426E-19 +2.780344020778067E-17 -1.945992588169563E-17 +2.884402756865685E-19 -4.326474839862023E-17 -3.791662188988083E-18 +2.718932041987450E-17 +1.927342198958531E-17 +6.540015218453679E-18 +1.261406876928576E-17 -3.713377306657616E-17 -2.830320447225691E-17 -1.686956555161434E-16 +2.308547657903465E-17 +1.186816300095674E-16 +2.826828930028676E-18 +6.134590952979630E-18 -4.693398378613142E-17 +2.481771940230160E-17 +4.210524678945881E-18 +4.449742337544479E-19 +2.585123125643548E-17 +1.543477047429170E-17 +3.046816359777925E-17 -4.503963786374932E-18 -9.244503873124045E-18 +6.098940566452924E-18 +6.098940566452924E-18 +6.098940566452924E-18 +6.098940566452924E-18 +6.098940566452924E-18 +6.098940566452924E-18 +6.098940566452924E-18 +6.098940566452924E-18
-1.510098641554713E-19 -1.811322452920451E-18 -7.110691382783054E-18 +3.016650303638844E-17 -2.093839238373016E-17 +4.382399549377083E-18 -4.011548404952141E-17 +5.247970726491405E-18 -3.129393146316566E-18 +6.648501550715117E-18 +1.613144866159937E-17 +1.059883792476863E-17 -4.486605749798321E-17 -2.666700325685169E-17 -1.619913646486573E-16 +5.819981218427982E-18 +1.303675884019368E-16 +1.795208749688300E-17 +8.436630502043107E-18 -3.733967714760524E-17 +2.728971165034190E-17 +1.216500683105851E-17 +1.155212248284010E-17 +4.725732344765788E-17 -2.638073013028240E-17 -9.423984160672686E-19 +1.544214917655180E-18 -3.189341145478538E-17 -5.834574579867314E-20 -5.834574579867314E-20 -5.834574579867314E-20 -5.834574579867314E-20 -5.834574579867314E-20 -5.834574579867314E-20 -5.834574579867314E-20 -5.834574579867314E-20
-1.008688940884460E-17 -1.657262052430866E-17 +1.369370970924632E-18 +2.874641707698936E-17 -1.502730272916269E-17 -4.220820486562320E-18 -3.994624443328370E-17 +4.758656468190318E-18 -1.805210431633170E-17 +1.849327225875147E-17 +1.399035906741606E-17 +1.896770084395576E-17 -3.765519923240890E-17 -4.726387857641473E-17 -1.686445466685755E-16 -4.054901178749865E-17 +1.180845960507358E-16 -3.911251051670602E-18 +1.161569163067485E-17 -4.424308535024538E-17 +2.488347046784773E-17 +1.175555606068222E-17 +9.240699681691129E-18 +3.720327774255173E-17 +1.352815083110941E-17 -1.382339797321638E-17 -2.225524046105992E-17 +1.617602416271833E-17 +8.117087780178043E-18 +8.117087780178043E-18 +8.117087780178043E-18 +8.117087780178043E-18 +8.117087780178043E-18 +8.117087780178043E-18 +8.117087780178043E-18 +8.117087780178043E-18
-2.155960101985129E-17 -1.294805695616089E-17 +8.673138862324580E-20 +2.759537135984518E-17 -1.716846602875436E-17 +1.292520990532980E-18 -4.405255232343001E-17 +6.732079456567192E-18 -4.605299496221927E-18 +1.303538724492025E-17 +1.896584098061229E-17 +1.417878405953933E-17 -4.174772297448667E-17 -3.983330440023395E-17 -1.728903028057566E-16 -1.870809840552213E-17 +1.284275492343621E-16 -5.415490200321729E-19 +1.304499181787901E-17 -3.795580192316267E-17 +2.786447256573033E-17 +1.080022505169222E-17 +6.931954604272412E-18 +2.980369761794083E-17 -1.517443719403217E-17 +1.236231169508110E-17 -1.260707670945346E-17 +7.134164563520707E-19 +1.256364448960565E-17 +1.256364448960565E-17 +1.256364448960565E-17 +1.256364448960565E-17 +1.256364448960565E-17 +1.256364448960565E-17 +1.256364448960565E-17 +1.256364448960565E-17
-2.659384099274686E-17 -1.710655221189110E-20 +2.099515470848954E-19 +2.921061072938564E-17 -1.493651511118346E-17 -1.762925951356229E-18 -4.350936835469257E-17 +4.997252921780145E-18 -1.226016380383197E-17 +1.634697271746983E-17 +1.360930079359554E-17 +1.631884524661852E-17 -3.818072589236814E-17 -4.294056334567054E-17 -1.685333424009188E-16 -2.707224311830806E-17 +1.179172573740269E-16 -1.777478081417617E-18 +1.216957139032687E-17 -4.168722871502727E-17 +2.404431355170966E-17 +9.185607198938289E-18 +6.898647156734991E-18 +3.084567242650632E-17 -3.089889587199212E-18 +8.762933364645129E-19 -1.605276290221473E-17 +8.714048682310647E-18 +1.046902827530109E-17 +1.046902827530109E-17 +1.046902827530109E-17 +1.046902827530109E-17 +1.046902827530109E-17 +1.046902827530109E-17 +1.046902827530109E-17 +1.046902827530109E-17


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/f-occ.imag.symmps.mkl <==
# bond-dimensions: [100. 120. 140. 160. 180. 200. 220. 240. 260. 280. 300. 320. 340. 360. 380. 400. 420. 440. 460. 480. 500. 600. 700. 800. 900. 907. 911. 906. 905. 907. 905. 905. 905. 905. 905. 905.]
-7.583554664215748E-17 -1.050878373755688E-17 +9.750979758533286E-18 +1.996880191198959E-16 -8.602574936068692E-17 +3.146453943443392E-17 +1.058690880575349E-17 +2.056168942511774E-17 -4.113975126564858E-17 +4.914834699337053E-17 -6.414675939478965E-20 -1.338084223860193E-16 +3.749051753594682E-18 +5.294429710161532E-18 +9.897680463943476E-18 +8.489766707619780E-18 -2.687292354168700E-17 -4.272961710463584E-17 +1.972655545984073E-18 +1.373404984014220E-16 +1.675508946913963E-18 -2.173016051514622E-17 -4.042973922626769E-17 -4.952205030859509E-18 -7.621796751091761E-18 -6.784850422895836E-17 -4.505160731997514E-17 +3.949439184791616E-17 +6.808949321826613E-17 -2.936035887041976E-18 -4.973788517725030E-17 -4.973788517725030E-17 -4.973788517725030E-17 -4.973788517725030E-17 -4.973788517725030E-17 -4.973788517725030E-17
-7.978869662913593E-17 -1.612532112439625E-17 +3.815267821420748E-18 +2.064422045447367E-16 -9.045065846683021E-17 +4.326320757443226E-17 +1.494698123813656E-17 +2.069749579899591E-17 -4.428448049251687E-17 +4.991443843391205E-17 +8.377120163093454E-19 -1.364106370450657E-16 +1.704319489847660E-18 +6.533149509983240E-18 +7.697513073486469E-18 +5.376233600948444E-19 -2.723784953146852E-17 -4.249963679509236E-17 -1.021142657618498E-17 +1.417174480981803E-16 +5.810553563446382E-19 -2.368735157067360E-17 -3.768104065160199E-17 -6.175690460280742E-18 -1.177917233347575E-17 -6.467701005642911E-17 -4.254939025165663E-17 +4.948655862340411E-17 +6.631980529438700E-17 +3.624418532351290E-18 -5.286455985242543E-17 -5.286455985242543E-17 -5.286455985242543E-17 -5.286455985242543E-17 -5.286455985242543E-17 -5.286455985242543E-17
-7.571555156372850E-17 -2.958902721836178E-18 +2.695606562032925E-18 +2.273712855000292E-16 -8.656682806837060E-17 +1.985087234030222E-17 +4.006047645504748E-18 +1.925821777073174E-17 -3.678758778019333E-17 +4.898960997254241E-17 -5.435364109646233E-19 -1.340552201283861E-16 +1.802438903641513E-17 +5.816482019988707E-18 +1.199968802232835E-17 +8.655455736477196E-19 -2.808382480971931E-17 -4.951574118240532E-17 -9.040809719589915E-19 +1.386287351351439E-16 +2.234440000045043E-18 -2.519600569023184E-17 -3.483591456467374E-17 -2.163873319276540E-18 -2.215118241461144E-18 -6.385196049958216E-17 -4.652899951180255E-17 +3.506061852025604E-17 +7.453777500374274E-17 -9.053168516462738E-18 -5.457724168885386E-17 -5.457724168885386E-17 -5.457724168885386E-17 -5.457724168885386E-17 -5.457724168885386E-17 -5.457724168885386E-17
-7.897691996460468E-17 -2.082692070137560E-17 +2.416856950059381E-17 +2.073613387076913E-16 -9.788651576809624E-17 +7.899888344792904E-18 +4.700161816157799E-17 +1.408110994950989E-17 -4.060961573619939E-17 +5.086078738471434E-17 -1.850605302990005E-18 -1.346306477950752E-16 +3.512721490539843E-17 +8.133998268956919E-18 +3.819802482851896E-18 +1.815724650942239E-17 -3.444312389837171E-17 -5.300430062595502E-17 -2.451727269649264E-17 +1.413567231995224E-16 -5.849999539601716E-19 -3.511694867224335E-17 -5.553878615823958E-17 -2.365769038513415E-18 -2.779590855333134E-17 -6.483986912146391E-17 -4.834407491483295E-17 +3.792633316496618E-17 +7.113964158606531E-17 +5.548861272150892E-18 -6.487293807916429E-17 -6.487293807916429E-17 -6.487293807916429E-17 -6.487293807916429E-17 -6.487293807916429E-17 -6.487293807916429E-17
-7.065043885907688E-17 -2.191298779498241E-17 +1.624633012865641E-17 +2.243121356868671E-16 -1.069983121418514E-16 +2.176734918361924E-17 +3.762330543955701E-17 +1.879810647059829E-17 -3.049577694350800E-17 +5.292563092111773E-17 -1.845541746659589E-18 -1.280213413713063E-16 +2.072704965716863E-17 +8.462634555946717E-18 +2.843575154384794E-17 +1.408791953221326E-18 -3.128920282026576E-17 -3.663699387137373E-17 +3.238429592923735E-18 +1.336978138385087E-16 +1.325781191561061E-18 -2.316308085593448E-17 -6.938360097630269E-17 +1.989269480894306E-18 -1.574250439109367E-17 -5.822509908884815E-17 -7.691750708138684E-17 +3.499374374623337E-17 +6.400821978260552E-17 -1.114002833546474E-18 -4.613732967675023E-17 -4.613732967675023E-17 -4.613732967675023E-17 -4.613732967675023E-17 -4.613732967675023E-17 -4.613732967675023E-17
-7.556082003713150E-17 -2.998467905601466E-17 +2.469500359185248E-17 +2.185769012076908E-16 -1.002489023233872E-16 +4.433629142783835E-17 +3.056104268628240E-17 +2.249249928355112E-17 -3.103834337851958E-17 +7.733672513494134E-17 +1.043887072534801E-17 -9.260110743670434E-17 +3.422678258788082E-17 +1.164372509167858E-17 +2.193863827126090E-17 +2.409664272450943E-17 -1.397627660104024E-17 -1.937951447167383E-17 -2.474744952702070E-17 +1.389260553798949E-16 +5.734989441957710E-18 -2.651877551715727E-17 -9.917920631471791E-17 -4.227540082852643E-18 -2.759250304570135E-17 -1.974476893130149E-17 -6.728516813956962E-17 +5.395697400862571E-17 +7.065452283995015E-17 +1.138602156074389E-17 -4.585983769402610E-17 -4.585983769402610E-17 -4.585983769402610E-17 -4.585983769402610E-17 -4.585983769402610E-17 -4.585983769402610E-17
-5.571035654362231E-17 -4.236713038842268E-17 +6.572541022464791E-17 +1.963982902336450E-16 -3.409856176153406E-17 -3.143638930150836E-17 +4.431376142691775E-18 +5.325032326432331E-18 -2.699500927833969E-17 +3.132312104067648E-17 +2.871322676375538E-17 -1.133891205990499E-16 +5.338071735014330E-17 +1.796531541606093E-18 +2.864068904238808E-17 +6.521893043608433E-17 -5.565728030782062E-17 -7.629227011718868E-18 +1.420622012594196E-17 +1.313170300655435E-16 +2.036544128630117E-17 -3.309154618999929E-17 -6.087877066169443E-17 -2.067877097253296E-17 -3.593164732645697E-17 -1.134475911635483E-16 -6.499799595749151E-17 +5.080410737188447E-17 +5.764383999486486E-17 -9.949772095901967E-18 -2.903351209741123E-17 -2.903351209741123E-17 -2.903351209741123E-17 -2.903351209741123E-17 -2.903351209741123E-17 -2.903351209741123E-17
-9.658634594840613E-17 -6.599460081661276E-17 +5.939977013091840E-17 +2.215137113357743E-16 -3.285945088562486E-17 -3.126439923464275E-19 +1.164526568542593E-16 +7.044709253569482E-17 -2.845654547592805E-17 -1.095973069253241E-17 -2.137589389614439E-17 -1.460968125077777E-16 +5.389449464220141E-17 +2.527168859226271E-17 +6.740833393586555E-17 +6.192986442798323E-17 +5.607097240441980E-18 -5.936871478822865E-17 +3.562153170996366E-18 +8.854204884187375E-17 -8.814144227573964E-18 -2.638303462225726E-17 -6.545885894097954E-17 +3.424166143708661E-17 -2.405057956829099E-17 -8.532144074738897E-17 -5.396953368233757E-17 +8.466822631223360E-17 +7.666194511513767E-17 +2.162501660572206E-17 -5.305109202959938E-17 -5.305109202959938E-17 -5.305109202959938E-17 -5.305109202959938E-17 -5.305109202959938E-17 -5.305109202959938E-17
-7.102002973588238E-17 -6.552253986876704E-17 +7.292370279021789E-17 +1.798482891253575E-16 -6.427330233972436E-18 +1.020867170249708E-17 +3.314161139322400E-17 +2.627124470001481E-17 -2.981248766923545E-17 -4.053576733646451E-17 +3.163170632363836E-17 -1.016172326586975E-16 +1.111404039120803E-17 +1.989383775209622E-17 +4.142450404486303E-17 +1.845285571879781E-17 +3.178212087351693E-18 -4.786875335403369E-17 +4.573406884535433E-17 +1.247865477862744E-16 +6.952065955939670E-18 -3.860409273905575E-17 -6.817661323894302E-17 +2.055729538668300E-17 -4.471887993157146E-17 -2.915561056250741E-17 -5.479854257099130E-17 +8.569632565015995E-17 +6.378636594435239E-17 -4.031421247450247E-17 -3.199314104635157E-17 -3.199314104635157E-17 -3.199314104635157E-17 -3.199314104635157E-17 -3.199314104635157E-17 -3.199314104635157E-17
-1.108226712195421E-16 -4.585409639852536E-17 +6.747720491537659E-17 +1.967092208347515E-16 -2.753519637399862E-17 +4.605031912918126E-17 +5.471117681829339E-17 +2.425092430973104E-17 -4.485069944323775E-17 -1.172831382987867E-17 +3.092698373647570E-17 -1.143787629900522E-16 +3.789211789775612E-17 -1.930487705000421E-18 +2.590997675600167E-17 -6.287768373146028E-18 +1.166074304438571E-17 -3.916051553479539E-17 +3.543292913523779E-17 +9.251590931482959E-17 +8.044346973898591E-18 -3.187518904832127E-17 -3.199237223185197E-17 -2.402955068410287E-18 -3.783412671705153E-17 +8.935353083232356E-18 -5.180317083606362E-17 +8.908585875498968E-17 +6.979205799247613E-17 -1.991817225305228E-17 -1.007263705334839E-17 -1.007263705334839E-17 -1.007263705334839E-17 -1.007263705334839E-17 -1.007263705334839E-17 -1.007263705334839E-17
-1.000435811319964E-16 -5.553596342920098E-17 +3.993892980170232E-17 +1.860223077850661E-16 -5.625978287452547E-17 +3.327308196554477E-19 +4.419859160845166E-17 +2.529365527029470E-17 -2.646151388662825E-18 -5.034530389185184E-18 +1.962436139724090E-17 -8.267715227448727E-17 +2.307648354234166E-17 +3.512418923519938E-17 +4.242497455900317E-17 -3.721515518167185E-18 +1.796424611404832E-17 -6.041746954509544E-17 +6.313544094502208E-17 +1.161270205496053E-16 +9.168001467896479E-18 -3.981452639662621E-17 -3.324632420351748E-17 -1.650836100857552E-17 -5.770772604895132E-17 +1.966008115217010E-17 -3.855006298569009E-17 +1.009583633434371E-16 +8.330572525265274E-17 -1.108588709490857E-17 -2.467642361671493E-17 -2.467642361671493E-17 -2.467642361671493E-17 -2.467642361671493E-17 -2.467642361671493E-17 -2.467642361671493E-17
-1.046564023642113E-16 -6.834696064348193E-17 +3.327913805080611E-17 +1.682282407167899E-16 -2.713962173322952E-18 +4.064415240528851E-17 +7.291872891840334E-17 +3.606493838825848E-17 -6.313121945133561E-17 -1.540673435069890E-18 +1.293206338994376E-17 -7.888649185816453E-17 +2.698388288608340E-17 -1.038925341178585E-17 +4.043384609630420E-17 -5.774959539469567E-18 +3.229587223760052E-17 -5.280529857514910E-17 +8.445099383596363E-17 +1.004424482984144E-16 +2.050441618639041E-17 -2.437403062905777E-17 -1.365687554439913E-17 -3.240709414320135E-17 -5.690390391876996E-17 -1.597399080178097E-17 -5.523017202357839E-17 +8.619679117419436E-17 +9.389605107807860E-17 -3.124306382594200E-19 -3.532266865923818E-17 -3.532266865923818E-17 -3.532266865923818E-17 -3.532266865923818E-17 -3.532266865923818E-17 -3.532266865923818E-17
-7.421159369180118E-17 -5.267999791680898E-17 +3.291173488270551E-17 +1.323183318358261E-16 -9.395350322803633E-18 +4.004626248149872E-17 +5.812935969809536E-17 +4.399790168158420E-17 -1.397230796489923E-16 -2.538682387372512E-18 +6.857194997680478E-18 -1.019111290317302E-16 +2.643635802239948E-17 +4.140755441346245E-18 +1.252795715406552E-18 -4.434260052585115E-18 +1.008332416501622E-17 -5.036210847610084E-17 +6.137728555860611E-17 +7.950611217134483E-17 +3.313179459754093E-17 +2.708458021888120E-17 -6.915299342455456E-17 -1.306408997357210E-18 -6.283509161760358E-17 -1.061235857588808E-17 -9.054265419446804E-17 +9.306446622592882E-17 +5.751378433030408E-17 -5.784068527189189E-17 +2.447191269104896E-17 +2.447191269104896E-17 +2.447191269104896E-17 +2.447191269104896E-17 +2.447191269104896E-17 +2.447191269104896E-17
-1.145589838444772E-16 -6.118700027841734E-17 +4.658316270586674E-17 +1.457954070972276E-16 -2.648031389280485E-18 +5.140016165534343E-17 +5.161448867521105E-17 +4.768804340612288E-17 -7.189166032469847E-17 -1.749044752836854E-17 +1.826794696976823E-17 -1.124711260385024E-16 +3.936749940383052E-19 +2.126473359377386E-17 +3.052868885770674E-17 -8.197909470325208E-18 +2.182978867422228E-17 -5.436185642599541E-17 +6.662322241740097E-17 +1.156982835511645E-16 +1.117652229937394E-17 +4.318887152018763E-18 -7.008161482016501E-17 -6.721675001559444E-18 -4.535182420888321E-17 +2.931354419625508E-18 -7.760983218477097E-17 +9.822638808966052E-17 +7.024268938968200E-17 -1.574391184286924E-18 -9.825193845717789E-19 -9.825193845717789E-19 -9.825193845717789E-19 -9.825193845717789E-19 -9.825193845717789E-19 -9.825193845717789E-19
-9.629459443439507E-17 -5.796926080461895E-17 +3.400959957822534E-17 +1.369944748528173E-16 +5.102185349403419E-18 +3.091642248100902E-17 +6.612406385185512E-17 +3.297348700144109E-17 -8.334068605902503E-17 -2.137397338537717E-17 +1.980188814679918E-17 -9.076243085202983E-17 -7.276979321961471E-18 +4.045079797713334E-17 +5.066244115272033E-17 -2.005610952079263E-18 +6.348840299740198E-18 -7.203047012505986E-17 +8.166594244042102E-17 +9.140197922898589E-17 +1.509073161638039E-17 +3.521590668869170E-18 -3.775223789335454E-17 +4.435108182016557E-18 -2.769031861878885E-17 +1.654028850956260E-18 -9.895791438482835E-17 +9.712402752345501E-17 +6.302515696710203E-17 +2.506931556297488E-17 +3.632900346591337E-17 +3.632900346591337E-17 +3.632900346591337E-17 +3.632900346591337E-17 +3.632900346591337E-17 +3.632900346591337E-17
-1.091245052934137E-16 -5.965767885432299E-17 +3.327526290770687E-17 +1.594697751473016E-16 +1.819973400768656E-17 -3.727061501718043E-18 +1.043951618200607E-16 +4.562114736582890E-17 -6.890914394976123E-17 -2.352542348517437E-17 +5.539737221475937E-17 -6.226426700902862E-17 -2.182046585014998E-17 +3.424004121325670E-17 +2.978818582395730E-17 +2.159898722394942E-17 +1.813821839574359E-17 -8.741185279151839E-17 +1.012361428737036E-16 +1.101960280546876E-16 -5.144403362881828E-18 +5.612078336374574E-18 -1.278640053854611E-17 +4.492140865881950E-18 -4.918262494633308E-17 +3.013153123700669E-18 -5.568258803582995E-17 +5.570507840994390E-17 +6.201214547802330E-17 +1.246119350925735E-17 -5.839878388286060E-18 -5.839878388286060E-18 -5.839878388286060E-18 -5.839878388286060E-18 -5.839878388286060E-18 -5.839878388286060E-18
-9.142148660167857E-17 -3.039637320700835E-17 +5.112145766359233E-17 +9.957593587526433E-17 +4.360497893587974E-17 -1.004707892440912E-17 +7.654406857522643E-17 +4.004183132314428E-17 -7.343713697896769E-17 -1.320257067416293E-17 +1.240293212074159E-17 -6.722888302790651E-17 +2.319966428749040E-18 +3.274046841453183E-17 +1.076516133904052E-17 -1.153140686945594E-17 +9.327789278108461E-18 -8.024516337644530E-17 +5.468641886843999E-17 +1.051545743024376E-16 +1.694600369628145E-17 +9.950928890776973E-18 -3.995956990107589E-17 +2.122511131022750E-17 -3.676811319862557E-17 +2.222319823005244E-17 -4.233692790208431E-17 +6.301560249538147E-17 +8.283548300886638E-17 +2.710107014219765E-18 -7.783928550164692E-18 -7.783928550164692E-18 -7.783928550164692E-18 -7.783928550164692E-18 -7.783928550164692E-18 -7.783928550164692E-18
-8.505844799081183E-17 -3.081229322645701E-17 +3.724675803152200E-17 +1.715166471305237E-16 +4.372161260709906E-17 +1.278913856622355E-17 +6.503135277608201E-17 +1.599668906804577E-17 -3.461109794636787E-17 -1.789164550964512E-17 +2.870212150827313E-17 -1.166312518308253E-16 -2.922804440279625E-18 +3.708464303909541E-17 +3.773591187583666E-17 -3.872946248722358E-17 +2.469120039947768E-17 -1.081157238389871E-16 +9.794196048738784E-17 +1.239169306647899E-16 -2.076889852950476E-17 -8.045886427037683E-18 -1.143921885507161E-17 -4.577556654741821E-17 -5.264505207368417E-17 +9.989344679576093E-18 -4.842295951620394E-17 +3.714390101050488E-17 +7.487006530282978E-17 +1.806054460258511E-17 +2.560285138556557E-17 +2.560285138556557E-17 +2.560285138556557E-17 +2.560285138556557E-17 +2.560285138556557E-17 +2.560285138556557E-17
-9.751751096869152E-17 -4.745231634178866E-17 +2.296315876730677E-17 +1.591541557239165E-16 +4.445900258086402E-17 -1.148656584608054E-17 +3.895434488629665E-17 -4.671564848219988E-19 -3.990721911496716E-17 +4.434718766428751E-19 +1.798734629748946E-18 -4.509660148554628E-17 +1.662108087636668E-17 +3.130606313510681E-17 +3.754875532137845E-17 -1.723898738509192E-17 +6.124331033095377E-18 -3.882342059288948E-17 +1.150094340666896E-16 +9.839601543199281E-17 -4.764740378022215E-18 -1.447866632866831E-17 +9.633987464790460E-18 +1.682686310408177E-17 -1.169794547005486E-16 -4.020544195566536E-17 -4.917757708394112E-17 +1.331963897776691E-17 +7.689933257047407E-17 +4.185250698326360E-17 +1.137830274628010E-17 +1.137830274628010E-17 +1.137830274628010E-17 +1.137830274628010E-17 +1.137830274628010E-17 +1.137830274628010E-17
-6.122322638707394E-17 -3.655797804659777E-17 +1.805244414410354E-17 +1.884323046520355E-16 +4.165968496959716E-17 -5.008909323346796E-17 +5.296393197655645E-17 +2.992535198739281E-17 -2.675148821379527E-17 +5.989116781165325E-18 +3.212847862341605E-17 -8.386943903506476E-17 -3.345737952975556E-17 +1.984756634037798E-17 +5.730261737860781E-18 -4.123743871192817E-17 +2.399767107474756E-17 -4.550753219273279E-17 +1.143448651302170E-16 +1.149672918980921E-16 -6.922082276337343E-19 -1.337300948739282E-17 -1.999736625213847E-17 -3.116583907379770E-17 -7.743873990934884E-17 +9.983116077951229E-18 -4.034190029145631E-17 +3.543987962845219E-18 +5.272223445533247E-17 +2.252478656955462E-17 +2.507505121308077E-17 +2.507505121308077E-17 +2.507505121308077E-17 +2.507505121308077E-17 +2.507505121308077E-17 +2.507505121308077E-17
-5.222419667094382E-17 -2.380601725336082E-17 +2.171607630203074E-17 +1.809240635604744E-16 +2.692370643374683E-17 -4.918742157950881E-18 +3.426783764067065E-17 +7.528691003602053E-18 -3.353241956694393E-17 -1.288387775414193E-17 -1.081850042024034E-17 -8.370843709234912E-17 -3.763312692040340E-17 +2.049069091009645E-17 +1.343646273383198E-17 -4.172704481079418E-17 +2.760910499969384E-17 -3.946131734269962E-17 +6.631506537912815E-17 +1.134230560249391E-16 -7.943227084110407E-18 -1.493523211889223E-17 -4.249197814827991E-18 -5.161268741518065E-17 -5.412839929063029E-17 +1.722380159438640E-17 -4.212900336979527E-17 -2.872042884788295E-18 +4.097330156890007E-17 +2.438602056181910E-17 +1.070298250593899E-17 +1.070298250593899E-17 +1.070298250593899E-17 +1.070298250593899E-17 +1.070298250593899E-17 +1.070298250593899E-17
-3.445288491767969E-17 -5.234102275876088E-18 +2.614303279458196E-17 +1.649383355649046E-16 +6.552609126418060E-17 -6.797041549855120E-18 +5.262027444991181E-17 -2.417158515914755E-17 -3.512518272986168E-17 -1.711019649587668E-17 +4.513276138909421E-17 -8.251201887074636E-18 -6.304045563967383E-17 +1.547877034654526E-17 +2.992732889021233E-17 -4.128837633864308E-17 -7.444962214668546E-18 -5.569998253546291E-17 +1.004611146019907E-16 +1.017276285974720E-16 -1.742914312853035E-17 -2.847609307780469E-17 +5.515460325596143E-18 -6.451231644910330E-17 -6.201186850688689E-17 +1.085101845695701E-17 -4.933051121155656E-17 +5.055438436720598E-18 +7.983127419514261E-17 -1.107779928638938E-17 +5.188036560637954E-17 +5.188036560637954E-17 +5.188036560637954E-17 +5.188036560637954E-17 +5.188036560637954E-17 +5.188036560637954E-17
-4.673399409066139E-17 -3.646024706481955E-17 +1.128462761035251E-17 +1.193651219274712E-16 +3.186480272826200E-17 +2.110996941781092E-17 +3.279390103287579E-17 +2.709641057438963E-17 -7.010547653490927E-18 -1.173759040193465E-17 -2.713451469936205E-18 -5.114307934639353E-17 -5.938548456908727E-17 +3.697471566645011E-17 +2.771448572575251E-17 -3.583886538785418E-17 -1.842735995822234E-17 -2.101661545767102E-17 +8.128058119924944E-17 +1.118579439502271E-16 -1.216222520230339E-17 +8.237403047162330E-18 +4.349262816629200E-17 -7.060748905203322E-17 -8.741504445755467E-17 +2.798263066809521E-17 -4.725584083323878E-17 +4.099656292294010E-17 +6.699644875408221E-17 +2.626552297706076E-17 +3.242947579894960E-17 +3.242947579894960E-17 +3.242947579894960E-17 +3.242947579894960E-17 +3.242947579894960E-17 +3.242947579894960E-17
-8.500605283776295E-17 -1.291290564061132E-17 +6.792332479442162E-18 +1.100059871845737E-16 +2.883222652951455E-17 +8.257377380530673E-17 +5.143707927432397E-17 +4.554046928075307E-18 -2.485020524463698E-17 +2.320553623763560E-17 -2.817272657140565E-18 -5.610269812670687E-17 -4.381227924639507E-17 +9.759081555116240E-17 +5.276161337678356E-17 -3.296699646825353E-17 +3.171445666176955E-17 +4.325700034280954E-18 +7.454103014545588E-17 +8.273374371656833E-17 +8.056924779455159E-18 +5.458771039139310E-20 +6.864126185732124E-17 -7.453107281107880E-17 -6.678287294411425E-17 +2.438085799121427E-17 -6.816375542409861E-17 +8.984728030582163E-18 +2.198093813603787E-17 +2.473506975759332E-17 +4.833002233776816E-17 +4.833002233776816E-17 +4.833002233776816E-17 +4.833002233776816E-17 +4.833002233776816E-17 +4.833002233776816E-17
-3.572247672665754E-17 -2.146787988726939E-17 +2.994263277042869E-17 +3.298155502694198E-17 +4.126109521424787E-17 -6.535847375388696E-18 +2.239803492054562E-17 -1.548232193630701E-17 -4.126537795439005E-17 +2.932158770636383E-18 -1.156661028768058E-17 -6.585190569299714E-17 -2.866772395925343E-17 +6.844737163192094E-17 +2.827971406542662E-17 -6.065241284934334E-17 +2.194540064101946E-17 -4.072585982479770E-18 +1.010792613266364E-16 +8.059996817910343E-17 +1.624996980748679E-17 +1.027295604331135E-17 +4.773029706895473E-17 -8.344124356606375E-17 -3.073384960381562E-17 +6.558444955986509E-18 -3.810832176841398E-17 +5.474911568782482E-17 +1.173704966587368E-17 +5.202127905775516E-17 +1.729681822481228E-18 +1.729681822481228E-18 +1.729681822481228E-18 +1.729681822481228E-18 +1.729681822481228E-18 +1.729681822481228E-18
-3.583678094289244E-17 -3.520771597480825E-17 +4.046263063543967E-17 +3.566814909523299E-18 +4.730863613536674E-17 +7.232370714500101E-18 +3.078793291734467E-17 +2.791323745426650E-18 -1.961623229328615E-17 +1.210278570718877E-18 -3.406069040195214E-18 -8.936889057714174E-17 -3.462359298397047E-17 +2.695592727749975E-17 +5.763581976967007E-17 -4.238075591748534E-17 +2.123351945456640E-17 +3.125275285937981E-19 +7.758051760419764E-17 +9.588054276474100E-17 -1.178744579735413E-17 +7.723465846999546E-18 +7.355968538462683E-18 -1.222306950431134E-16 -1.236697427562412E-17 -6.251003883045557E-18 -2.289433556001180E-17 +2.380338335720830E-17 +2.051117135098740E-17 +4.077520764535292E-17 +9.757353655609951E-18 +9.757353655609951E-18 +9.757353655609951E-18 +9.757353655609951E-18 +9.757353655609951E-18 +9.757353655609951E-18
-2.750050754029402E-17 -8.375359647018330E-18 +5.956846565555855E-17 +2.746593873997105E-17 +4.060298413991055E-17 +1.052723116436351E-17 +5.089516680266399E-18 -6.241168358881924E-18 -1.315257048205849E-17 -2.691504969570251E-18 -1.915082938828327E-17 -8.771639101986340E-17 -2.136040541944317E-17 +3.318981001839810E-17 +3.591423666438895E-17 -4.085626185714218E-17 +1.051592574338040E-18 +2.101540362333502E-17 +1.326867622026606E-16 +7.089705873526693E-17 -1.516104225990524E-18 +1.302501381068244E-17 -1.848511286228226E-18 -1.065411865792428E-16 -5.444602343799932E-18 -9.339011080365573E-18 -2.248129669294952E-17 +1.724442072973706E-17 -6.254576781247716E-18 +2.531284005990979E-17 +1.019811801520315E-17 +1.019811801520315E-17 +1.019811801520315E-17 +1.019811801520315E-17 +1.019811801520315E-17 +1.019811801520315E-17
-4.470827736365519E-17 -3.832658064020339E-17 +2.638830155161165E-17 -1.542060536313276E-17 +3.188859914404290E-17 -1.745684176132627E-18 +1.857687058003310E-17 +1.794132315900425E-18 -8.411140498787653E-18 +5.633801577205345E-19 -4.113912606617773E-17 -4.282667790130129E-17 -4.093467766134236E-17 +5.905105618382099E-17 +8.040945868950892E-17 -2.488693310070743E-17 +5.804889677076844E-19 -1.581618878381796E-17 +2.042362785353035E-17 +4.076912188738217E-17 +1.288416651723004E-17 +2.382852076265656E-17 +3.604592831042421E-17 -9.347995944909962E-17 -2.276096544636979E-17 -1.541842506811552E-17 -9.041464871389215E-17 +1.753568954264603E-17 +1.494306336840813E-17 +3.434713522864480E-17 +1.496524673872107E-17 +1.496524673872107E-17 +1.496524673872107E-17 +1.496524673872107E-17 +1.496524673872107E-17 +1.496524673872107E-17
-4.143228284647722E-17 -2.734320304546149E-17 +2.111981065477268E-17 +1.843188976810099E-17 +4.662668281651063E-17 -1.610258198713068E-18 +2.650915897818597E-17 -1.782083553692176E-17 -1.445633759721859E-18 +1.947294056281754E-17 -2.013899671123226E-17 -6.093139682845633E-17 -2.982851834520376E-17 +6.333767634729833E-17 +8.976364156779541E-17 -4.466391608732426E-17 -9.391872948844622E-18 +2.349189205432567E-17 +7.957970480330148E-17 +7.518046740352026E-17 -2.496225571757292E-17 +2.463655707719497E-17 +2.347749024049375E-17 -8.058289941745148E-17 -3.610311529289628E-17 +2.167594165915206E-17 -2.829229721212406E-18 +4.619258216402507E-17 +2.072691753498671E-17 +3.440727218246759E-17 +1.822182289629542E-18 +1.822182289629542E-18 +1.822182289629542E-18 +1.822182289629542E-18 +1.822182289629542E-18 +1.822182289629542E-18
-1.987756059971339E-17 -6.818950732722529E-18 +1.060843262157808E-17 +1.558788685856336E-17 +7.840022523607455E-18 -6.558151118845459E-18 +1.418902601825914E-17 -1.872886734780164E-17 -5.820300282035439E-18 +6.595975193596691E-18 -7.935091441112714E-18 -9.048247861221918E-17 -8.028499268134568E-17 +9.299085558408317E-17 +7.702009726465830E-17 -3.799809910122711E-17 -2.782228308730612E-17 +2.798515856679965E-18 +1.791524328763947E-17 +8.169412714717232E-17 -1.015425168184794E-17 +5.230852376995931E-18 -1.793732340831886E-17 -5.802179685071911E-17 -9.676991735137524E-17 -2.547740221508966E-17 +4.271978111498914E-18 -7.633380787087354E-18 -7.849324981425956E-17 +6.369550069458097E-17 +1.937722195763230E-18 +1.937722195763230E-18 +1.937722195763230E-18 +1.937722195763230E-18 +1.937722195763230E-18 +1.937722195763230E-18
-7.031305597439824E-17 -1.594369320372880E-17 +2.183235943670921E-17 +2.836343915022645E-17 +4.948927701069689E-17 -3.732870015549346E-18 +2.978956082820120E-17 +1.441508696919839E-18 -2.907678433810537E-17 +1.396035633910103E-17 +7.820582535729837E-18 -4.493063548036972E-17 -4.410455762689733E-17 +4.809093073846370E-17 +7.048058732688963E-17 -2.333454023043701E-17 -2.134081261739173E-17 -7.291413393296145E-17 +1.026511217394010E-16 +5.330391536699340E-17 -1.950106186577823E-17 -1.453506574615629E-17 -1.097525470755094E-17 -4.229222880797242E-17 -2.286915369861683E-17 -9.111707080838574E-18 -3.162417132457002E-17 -1.665933727782828E-17 -2.484553869357518E-17 +1.152841317508271E-17 -2.403461658745182E-17 -2.403461658745182E-17 -2.403461658745182E-17 -2.403461658745182E-17 -2.403461658745182E-17 -2.403461658745182E-17
-4.854732774144708E-17 +4.498091077579748E-17 +8.265467413430965E-20 -2.274080526516016E-17 +3.992520747456003E-17 +1.293833654479208E-17 +1.090952421577449E-17 +1.955121797613861E-17 -3.069387944410538E-17 -1.861368394638700E-17 -2.132119195421088E-17 -4.579191820081111E-17 -2.227486899200293E-17 +3.628882726474558E-17 +6.621882596395567E-17 -1.665678407870402E-17 -2.976860810297602E-17 -2.542991503726426E-17 +5.245732856431145E-17 +5.386922124064381E-17 -2.857030222321086E-17 +3.506670091743394E-17 -2.494908652161365E-17 -2.293863468946996E-17 -7.246210219622671E-17 +2.870630618421280E-17 -4.701324365354463E-17 +6.707209985737391E-18 +4.519282424307307E-18 +1.415605911440149E-18 -6.198979221599381E-17 -6.198979221599381E-17 -6.198979221599381E-17 -6.198979221599381E-17 -6.198979221599381E-17 -6.198979221599381E-17
-6.949117639112025E-17 +2.780182727707278E-17 +1.126197331323005E-17 +4.342968298019241E-18 +3.828255902686101E-17 +2.508902473184857E-17 +6.442531319709503E-18 +5.361339458432811E-17 +3.104164393781334E-18 -9.106010451245411E-18 -2.327052349556670E-17 -2.381757037954081E-17 -3.128786337099578E-17 +5.551012610046806E-17 +4.293060156492543E-17 -3.128804146169691E-17 +1.008849481231273E-17 -3.636099942979276E-17 +2.629971787914620E-17 +4.538730872577145E-17 -9.537716434244379E-18 +2.222331987158262E-17 +1.091069033782509E-17 -8.715891131435257E-18 -2.264986166097460E-17 +3.404098530648271E-17 -4.887643969816415E-17 -6.172952151606333E-17 -1.469019067259173E-17 +3.134053242394358E-17 -1.512373782678173E-17 -1.512373782678173E-17 -1.512373782678173E-17 -1.512373782678173E-17 -1.512373782678173E-17 -1.512373782678173E-17
-8.011892624816002E-17 +4.075604371825984E-17 -2.405399843264398E-17 -4.020709764242268E-18 +7.988303333808921E-17 +1.989148091833289E-17 +3.504637107316430E-17 +1.009965612896824E-17 -1.734734611329659E-17 -1.990489399484237E-17 +2.515051829314621E-17 -2.315454000349390E-17 -4.714935518080922E-17 +7.876717159495390E-17 +3.478104460516970E-17 -5.634726120947078E-18 -2.552490420243196E-17 -6.778529361652882E-17 +2.875539275778675E-17 +2.723765794286501E-17 +3.956468240386253E-18 +2.383907937185080E-17 -1.844905370829547E-17 -2.208838582112332E-17 -7.031837167976707E-17 +1.710412662053673E-18 -2.949821769330820E-18 -3.460354890926665E-17 -8.836295835267966E-19 -5.963994488329856E-18 -7.095916684705319E-17 -7.095916684705319E-17 -7.095916684705319E-17 -7.095916684705319E-17 -7.095916684705319E-17 -7.095916684705319E-17
-6.821399670284630E-18 +9.021270611832745E-17 +1.295776151394681E-17 -5.277127610177069E-18 +4.989750176799042E-18 +5.086497391529721E-17 +3.891650851921367E-17 +1.162018360428969E-17 -9.180461196631918E-18 -1.558473451410964E-17 +2.074293498448450E-17 -3.172926487509196E-17 -7.838544766670625E-17 +4.541601649523135E-17 +3.270257107784682E-17 +1.036519541860867E-17 -8.607675142537413E-18 +1.566092143082437E-17 +4.934249108350305E-17 -1.230818120360240E-17 -2.366127007374232E-17 +1.808072214675841E-17 -4.948049496750702E-17 -3.743633373360378E-17 -1.066665395322682E-16 +6.304720091261042E-17 +1.275215223342872E-17 -5.687783798015265E-17 +5.031252401963664E-17 +1.249457268134863E-18 +7.946083480534644E-18 +7.946083480534644E-18 +7.946083480534644E-18 +7.946083480534644E-18 +7.946083480534644E-18 +7.946083480534644E-18
-3.592795959760077E-17 +8.589880965719048E-17 -2.500859099955594E-17 -1.629660422972906E-17 +3.403307355426779E-17 +3.433673507038626E-17 +2.198249759502149E-17 +1.515657197510355E-19 -1.509640800626182E-17 -4.115076968191255E-17 +2.652710567959913E-17 +3.440917865442162E-18 -6.852500727997558E-17 +5.623793420629818E-17 +3.658414246839352E-17 -4.152452743339596E-17 -1.234047665517325E-17 +1.659243695221169E-17 +6.951749576310195E-17 +9.534108368209567E-18 -7.727554053979926E-18 +2.097850140015246E-17 -1.282659577597730E-17 -6.948512166442617E-18 -5.415333884305362E-17 +6.108991400411641E-17 +1.132798428679330E-17 -6.340129558603732E-17 +1.248820938059312E-17 +1.516830574963960E-17 -2.361768901431032E-18 -2.361768901431032E-18 -2.361768901431032E-18 -2.361768901431032E-18 -2.361768901431032E-18 -2.361768901431032E-18
-1.936698369824529E-17 +2.673944464548548E-17 +9.116825292473397E-18 -4.926429703890436E-17 +4.954122398345650E-18 +3.597881280119429E-17 +7.370452873592396E-18 +3.774961847412657E-17 -3.166485615687341E-17 -9.383661243688361E-19 +1.653452987130929E-17 -2.683207858529701E-17 -2.091668236530543E-17 +1.702819116117246E-18 +5.504509158593531E-17 -1.327246875161736E-17 +1.309984506905225E-17 +1.878743220977216E-17 -6.654727529428888E-18 +7.582450122553457E-18 +1.730191330665910E-17 -1.623916255420483E-17 +2.440944873247885E-17 -5.754025505687709E-18 -5.844707587315053E-17 +6.123862653300164E-17 +1.611619114375278E-17 -6.407351424893806E-17 +2.283884223308235E-17 -3.930514803301997E-18 +2.418966240127026E-18 +2.418966240127026E-18 +2.418966240127026E-18 +2.418966240127026E-18 +2.418966240127026E-18 +2.418966240127026E-18
+1.730954610512815E-17 -9.134067052609028E-18 -1.967423277938594E-17 -1.145818553809900E-16 -1.154127831099820E-17 +3.665118169090639E-17 +5.161139545435989E-17 +2.833267763556714E-18 -4.152968748859583E-17 +2.478275941591778E-17 -6.448583211308520E-18 +3.213076800764445E-18 -2.948018426532518E-17 +8.971354170699141E-18 +1.009921434278519E-16 +2.041205504746654E-17 +4.892848148214146E-17 +1.653840487750096E-17 -2.916142468993342E-17 +2.890605157273058E-17 +4.149512151209324E-18 +4.048251177519501E-18 +1.135280529339428E-17 +3.275504244481830E-17 -1.509169290646434E-16 +8.007791242637152E-17 -3.406191154742347E-18 -6.245136618088569E-17 +6.127662475231140E-17 +1.479867054263720E-17 +1.711514711081699E-17 +1.711514711081699E-17 +1.711514711081699E-17 +1.711514711081699E-17 +1.711514711081699E-17 +1.711514711081699E-17
-2.189998730172147E-17 -1.266020846402820E-17 +3.313148917402118E-17 -6.332184232549524E-17 -2.198078924189853E-18 -4.601787015955359E-17 +1.757739726801922E-17 +3.083423700694542E-17 -1.356973343053924E-17 -3.013253043628368E-17 -5.219279865615869E-18 +3.726965729759995E-17 +6.658602827602283E-18 -6.700656623435921E-17 +7.538451452809741E-17 -5.741590961905431E-17 -4.197896696543376E-17 -3.026884273182086E-17 -7.355784344147779E-17 +2.680646682723762E-17 +2.348940782497075E-17 -8.581859039210794E-18 +9.868963878288912E-18 -3.214243198167079E-17 -2.231870395779473E-17 +9.113023098484352E-17 +2.181676203785241E-18 -7.267986449296479E-17 +2.210607528151003E-17 +5.806385951626961E-17 -1.332016112414526E-17 -1.332016112414526E-17 -1.332016112414526E-17 -1.332016112414526E-17 -1.332016112414526E-17 -1.332016112414526E-17
+6.555651143629378E-17 +1.971957235471312E-17 -5.817841332321868E-17 -4.325077669347375E-17 -2.069369540808748E-18 +7.175808093340060E-18 +4.546343833062302E-18 +2.434271101469256E-17 +2.912972290212160E-17 -9.532620663044842E-18 -3.269984361784357E-18 +2.227031889739216E-17 -3.848825949070698E-17 -3.911204556536922E-17 +1.132423862162168E-16 +2.655782050248680E-17 +3.277846246519916E-17 -1.260471620989736E-17 +1.260222887961481E-17 +2.633502278670319E-17 +3.238769611222001E-17 -2.004366138152470E-17 +4.929711190486812E-17 -4.771540654822131E-18 -5.670539864056849E-17 +1.049454304345716E-16 +3.638300257528058E-18 -8.590365662135187E-17 +2.478890282546159E-17 -2.050598313487465E-17 -6.132607448397540E-17 -6.132607448397540E-17 -6.132607448397540E-17 -6.132607448397540E-17 -6.132607448397540E-17 -6.132607448397540E-17
-9.796648419939853E-18 -3.228671267026471E-17 +6.217434481937117E-18 -7.435504863404628E-17 -1.882872489202574E-18 +5.619106260447549E-18 +4.970112759598740E-18 -5.428686690769290E-18 +6.375601168608623E-17 +1.076205152445199E-17 -1.050409132173958E-18 +1.932208017514713E-17 -3.781046811383970E-17 -7.386297359743552E-17 +1.104073474725996E-16 -2.942974776875914E-17 -3.743615996142899E-17 -6.645951051632382E-17 -1.019603818163785E-16 +2.954955171059790E-17 -1.806347389061363E-17 +1.158456446705203E-17 +9.605599217620005E-18 -3.588737519042776E-17 -1.462405684590422E-18 +8.276434052012692E-17 +1.576490368666997E-17 -8.930954773877005E-17 -1.701310405456587E-17 -6.792281968589635E-18 -7.576809737640162E-18 -7.576809737640162E-18 -7.576809737640162E-18 -7.576809737640162E-18 -7.576809737640162E-18 -7.576809737640162E-18
+1.394010726820453E-17 -2.086830046366802E-17 -1.153840441835297E-17 -7.385128044897121E-17 -2.282670497606084E-17 -2.777186738349184E-17 -8.224260833996916E-19 -2.108643850134440E-17 +2.742509313493656E-17 +5.636690520807792E-17 -2.501684574084188E-17 +2.497924516043925E-17 -2.837456013712740E-18 -4.773439956921260E-17 +9.796405348604840E-17 -1.581801954791093E-17 +1.485211235759480E-17 +5.819406838973118E-19 -2.722313389560294E-17 +5.893907837388517E-17 -1.094544593083902E-18 +2.285261405406578E-17 +1.953723710469461E-17 -4.614525842882703E-17 -1.300311111101722E-17 +1.091431834115681E-16 +4.995774269064127E-18 -7.630963638617101E-17 +6.333188078240239E-17 +3.437732334921194E-17 +2.871564183527604E-17 +2.871564183527604E-17 +2.871564183527604E-17 +2.871564183527604E-17 +2.871564183527604E-17 +2.871564183527604E-17
-3.938405202371655E-17 -1.978978742540737E-17 +2.763589773998291E-17 -7.176771813998808E-17 +1.949403571522161E-17 -9.886127197321478E-18 -5.805707676000660E-17 -2.224869377878478E-17 +3.124850647578308E-17 +3.394643681390487E-17 -3.400678077387552E-17 -3.133872143006865E-17 +6.091345712314790E-18 -6.816908450435329E-17 +8.689165513690166E-17 -4.452186833855250E-17 -3.109007641617809E-17 +6.307025423042064E-18 +8.069405383465425E-18 +2.115556273227078E-17 -2.201043638561080E-17 +2.046270419576182E-17 +2.947624344076337E-17 +5.287504948991557E-17 +3.888273723312726E-17 +3.749597090099547E-17 -1.845874085381767E-17 -8.858774326548475E-17 +3.541267517032108E-17 +4.641789608918685E-17 -1.114591213420265E-17 -1.114591213420265E-17 -1.114591213420265E-17 -1.114591213420265E-17 -1.114591213420265E-17 -1.114591213420265E-17
+2.457235001069089E-17 +2.955156608651539E-17 -4.350752405928326E-17 -5.523519392543541E-17 -2.086644365444414E-17 -1.580518967309507E-17 -3.032488161170240E-17 -4.741775870939189E-17 +5.931825512541901E-18 +5.286918672914122E-17 -7.905021515022334E-18 -2.554665802432754E-17 +1.013194992644466E-17 -7.893217799046868E-17 +6.535565094544782E-17 -3.630618428647724E-17 -5.322077049424536E-17 -1.286238751976924E-17 -2.816135898145180E-17 -2.196221190338132E-17 +1.260357782478940E-17 +2.762980975286932E-17 +1.551291393875880E-17 -1.024344136557144E-17 +3.252078871083834E-17 +2.995672037453222E-17 -8.609286745632688E-17 -8.531345816821206E-17 +4.486565902294934E-18 +1.272043682737332E-17 -4.381356936736411E-17 -4.381356936736411E-17 -4.381356936736411E-17 -4.381356936736411E-17 -4.381356936736411E-17 -4.381356936736411E-17
+1.283602317332737E-17 -1.894596249536378E-17 +1.824173428065455E-18 -7.743370479312307E-17 -8.140416132162457E-19 -1.839339943327844E-17 -1.785335416044778E-18 -1.547761422383299E-17 -4.610509575499487E-18 +2.189810510176138E-17 -2.191954193543603E-17 +1.373704783709511E-18 +2.833646356615923E-17 -9.879730188613134E-17 +1.092379517756813E-16 -3.193406924960980E-17 -3.841695210777937E-17 -1.445634802090313E-18 -1.060697166218615E-17 +2.232649550665777E-17 +2.213911073762945E-17 +3.856237149736885E-18 -1.135392083928920E-17 -1.287114920974491E-17 +1.700830969242252E-17 +8.632377330591214E-17 +1.084962573300812E-18 -8.651115828349133E-17 +3.591406478631335E-17 +1.821922570528341E-17 -3.878538812078761E-17 -3.878538812078761E-17 -3.878538812078761E-17 -3.878538812078761E-17 -3.878538812078761E-17 -3.878538812078761E-17
+1.950213616381692E-17 -4.025505114945532E-18 +3.572481701088226E-18 -8.046086688363232E-17 -1.522053196825303E-17 -1.643268286260161E-17 -2.026581872939530E-17 +2.386108790331425E-18 +1.127893913678153E-18 -2.774201961072699E-18 +1.379048022134193E-18 -2.286198947680727E-17 +2.557566747555950E-17 -1.381997980472432E-16 +1.203909030821362E-16 -4.621270874455992E-18 +2.963296383628983E-17 +1.959959476218144E-17 -2.449593594434494E-17 -1.805792707513413E-18 +1.876043750506816E-17 -1.552763596650794E-17 +3.703520423330775E-17 +1.749612121503472E-17 -9.588279236435032E-19 +5.517713491410314E-17 -6.165735556655704E-17 -1.093788250024433E-16 +3.168457674665110E-17 +2.161494234910558E-17 -4.383432259460955E-17 -4.383432259460955E-17 -4.383432259460955E-17 -4.383432259460955E-17 -4.383432259460955E-17 -4.383432259460955E-17
+6.570282238465385E-18 +4.726998490558624E-19 +2.377081899715282E-18 -8.869337329448887E-17 -7.386818686935795E-18 -1.293280655338840E-17 -2.818504623244965E-17 -2.006121346393392E-17 -1.943752849112214E-17 -1.023053474985244E-17 -1.931038472722278E-17 -2.979335401336424E-17 +2.462800226852552E-17 -9.058534805779225E-17 +1.050837534250528E-16 +1.782446383266632E-17 +2.079284915524477E-17 +1.982856242735071E-17 -2.916087075407900E-17 +1.737521190491441E-17 -1.088921498064540E-18 -4.822042158908694E-17 +2.178385402996048E-17 +1.853802283021624E-17 +1.819801818243171E-17 +5.334511923864033E-17 -6.743047202456977E-17 -1.000482065455031E-16 -1.645293054246317E-17 -1.799440802458556E-17 -9.808296633090227E-18 -9.808296633090227E-18 -9.808296633090227E-18 -9.808296633090227E-18 -9.808296633090227E-18 -9.808296633090227E-18
+1.390801608766018E-17 -7.260999965713481E-18 +6.712158576764428E-18 -9.484463570816917E-17 -1.469897386352352E-17 -1.354435748588996E-17 -2.425878014955356E-17 -1.641033927634510E-17 -1.528806248161659E-17 +2.850276123904460E-17 +3.559033513431643E-18 -5.497581585273378E-17 +2.096999475574262E-17 -5.553760872405371E-17 +1.174650845551681E-16 -5.225480043196039E-18 +2.730303061249453E-17 +1.531464659745655E-17 -2.916103165918348E-17 +1.839057166349674E-18 +2.087429861612927E-18 -3.772419962806045E-17 +2.172945150841566E-17 +5.279153293418823E-17 +1.820025131478943E-17 +5.942989056461259E-17 -5.587778815549694E-17 -1.132619294426194E-16 -5.672364868119460E-17 +1.902137756419047E-18 +2.435821324493972E-18 +2.435821324493972E-18 +2.435821324493972E-18 +2.435821324493972E-18 +2.435821324493972E-18 +2.435821324493972E-18
-4.433242177913344E-18 +8.829615264641668E-18 +5.657416990177907E-18 -9.187718214375053E-17 -7.444044177601756E-18 -1.316311336180107E-17 -2.587822044234263E-17 -2.364707216921418E-18 -4.692965315631737E-17 -1.127514401055491E-18 -4.843966848598697E-17 -3.400769958603055E-17 +1.895536426880166E-17 -1.287081020989510E-16 +1.029823015882319E-16 -9.962034062848288E-18 +2.017765918553660E-17 +1.542175345658714E-17 +2.349754147659588E-17 +1.012978431245368E-17 -9.913487042438035E-18 -2.757028950164309E-17 +1.738049604494058E-17 +1.143091868177289E-19 +1.806562108715929E-17 +7.390608888207329E-17 -5.456009440374344E-17 -8.785756047724838E-17 -1.416140041906024E-17 -1.249048349589621E-17 +5.981057698088192E-19 +5.981057698088192E-19 +5.981057698088192E-19 +5.981057698088192E-19 +5.981057698088192E-19 +5.981057698088192E-19
+1.595943738812136E-17 +2.075812741905268E-18 +4.121577574957344E-18 -9.688831764247273E-17 -1.301195904417773E-17 -1.646395119497430E-17 -2.710297974025495E-17 +1.487201233848974E-19 -3.447076299317191E-17 +1.044877582368862E-18 -5.236177485054793E-17 -2.868022920822719E-17 +2.011719417782869E-17 -1.181639489990924E-16 +1.143440015967981E-16 -6.891529000668012E-18 +2.645617667200139E-17 +1.648729372826133E-17 +1.092065467947980E-17 +5.022946848492636E-18 -6.078803176772521E-18 -3.105504435068764E-17 +1.370675025227921E-17 +2.931170693291043E-18 +1.687235771189325E-17 +6.837404812505549E-17 -5.517080325231243E-17 -7.038722646877211E-17 -1.937541032476678E-17 -7.117523105726231E-18 +2.954179852933663E-19 +2.954179852933663E-19 +2.954179852933663E-19 +2.954179852933663E-19 +2.954179852933663E-19 +2.954179852933663E-19
+1.470387675324277E-17 +4.183630036573427E-18 +3.573680034010824E-18 -9.229918654627430E-17 -9.292187163330460E-18 -1.665007410908872E-17 -2.639560586337771E-17 -7.874564717503893E-19 -3.415253891388437E-17 +2.837291702777018E-18 -5.366285050212002E-17 -2.662339627618460E-17 +1.990384833157903E-17 -1.199747775252061E-16 +1.051403733355094E-16 -9.529827896256658E-18 +2.161995735432339E-17 +1.300454645529517E-17 +1.356902022237450E-17 +7.369278552515945E-18 -9.152502769396357E-18 -2.873412219874941E-17 +1.500071697873116E-17 +3.415353863304899E-18 +1.854611786555917E-17 +6.989641871506314E-17 -5.332408420199604E-17 -7.354459789687211E-17 -2.083704636519123E-17 -8.383763446633979E-18 -1.457992948826444E-19 -1.457992948826444E-19 -1.457992948826444E-19 -1.457992948826444E-19 -1.457992948826444E-19 -1.457992948826444E-19


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/f-occ.real.symmps.gnu <==
# bond-dimensions: [100. 120. 140. 160. 180. 200. 220. 240. 260. 280. 300. 320. 340. 360. 380. 400. 420. 440. 460. 480. 500. 600. 700. 800. 900. 907. 910. 908. 911. 911. 911. 911. 911. 911. 911. 911.]
+4.797389473770091E-01 +4.797380942262621E-01 +4.797222141984302E-01 +4.797189358560998E-01 +4.797183867676819E-01 +4.797183786338973E-01 +4.797178216168332E-01 +4.797177321848600E-01 +4.797177352246615E-01 +4.797177371391779E-01 +4.797177265590780E-01 +4.797177265206602E-01 +4.797177261640420E-01 +4.797177259942216E-01 +4.797177259591598E-01 +4.797177259664034E-01 +4.797177259947958E-01 +4.797177260177056E-01 +4.797177260180401E-01 +4.797177260111710E-01 +4.797177260064198E-01 +4.797177260080113E-01 +4.797177260063222E-01 +4.797177260018268E-01 +4.797177260001036E-01 +4.797177260084633E-01 +4.797177260094105E-01 +4.797177260024187E-01 +4.797177260017033E-01 +4.797177260017033E-01 +4.797177260017033E-01 +4.797177260017033E-01 +4.797177260017033E-01 +4.797177260017033E-01 +4.797177260017033E-01 +4.797177260017033E-01
+5.006318192437370E-01 +5.006316843405467E-01 +5.006319359295387E-01 +5.006319215243171E-01 +5.006319046214279E-01 +5.006318999780326E-01 +5.006318725065363E-01 +5.006318637175198E-01 +5.006318629661688E-01 +5.006318626388346E-01 +5.006318625040768E-01 +5.006318624012257E-01 +5.006318623063023E-01 +5.006318622663065E-01 +5.006318622391486E-01 +5.006318622180508E-01 +5.006318622066078E-01 +5.006318621985989E-01 +5.006318621925985E-01 +5.006318621882132E-01 +5.006318621855295E-01 +5.006318621802728E-01 +5.006318621790108E-01 +5.006318621787587E-01 +5.006318621784384E-01 +5.006318621785346E-01 +5.006318621781541E-01 +5.006318621803555E-01 +5.006318621786129E-01 +5.006318621786129E-01 +5.006318621786129E-01 +5.006318621786129E-01 +5.006318621786129E-01 +5.006318621786129E-01 +5.006318621786129E-01 +5.006318621786129E-01
+4.801311564215244E-01 +4.801305794524481E-01 +4.801154440637913E-01 +4.801124375407407E-01 +4.801119594156666E-01 +4.801119595914019E-01 +4.801114889611792E-01 +4.801114201874043E-01 +4.801114242581725E-01 +4.801114265636518E-01 +4.801114170065102E-01 +4.801114171421562E-01 +4.801114169661997E-01 +4.801114168760404E-01 +4.801114168889520E-01 +4.801114169297764E-01 +4.801114169746226E-01 +4.801114170089519E-01 +4.801114170191675E-01 +4.801114170198003E-01 +4.801114170197089E-01 +4.801114170299743E-01 +4.801114170311414E-01 +4.801114170267880E-01 +4.801114170255409E-01 +4.801114170332140E-01 +4.801114170322847E-01 +4.801114170311331E-01 +4.801114170298647E-01 +4.801114170298647E-01 +4.801114170298647E-01 +4.801114170298647E-01 +4.801114170298647E-01 +4.801114170298647E-01 +4.801114170298647E-01 +4.801114170298647E-01
+5.006143644948523E-01 +5.006139025394212E-01 +5.006134780196150E-01 +5.006131518231254E-01 +5.006130466315090E-01 +5.006130308836619E-01 +5.006129030448400E-01 +5.006128712010436E-01 +5.006128689978973E-01 +5.006128681196649E-01 +5.006128667823901E-01 +5.006128664460441E-01 +5.006128661250243E-01 +5.006128659801459E-01 +5.006128658890782E-01 +5.006128658237599E-01 +5.006128657901756E-01 +5.006128657667570E-01 +5.006128657476661E-01 +5.006128657338925E-01 +5.006128657249624E-01 +5.006128657082166E-01 +5.006128656997049E-01 +5.006128657028392E-01 +5.006128657019966E-01 +5.006128657026476E-01 +5.006128657007628E-01 +5.006128657000715E-01 +5.006128657001695E-01 +5.006128657001695E-01 +5.006128657001695E-01 +5.006128657001695E-01 +5.006128657001695E-01 +5.006128657001695E-01 +5.006128657001695E-01 +5.006128657001695E-01
+4.802121363276612E-01 +4.802119255679906E-01 +4.801976853288383E-01 +4.801950684299116E-01 +4.801946958974537E-01 +4.801947081328620E-01 +4.801943455380284E-01 +4.801942968979497E-01 +4.801943024939317E-01 +4.801943053677388E-01 +4.801942972788784E-01 +4.801942976656532E-01 +4.801942977192714E-01 +4.801942977467480E-01 +4.801942978275034E-01 +4.801942979144492E-01 +4.801942979824916E-01 +4.801942980329535E-01 +4.801942980565614E-01 +4.801942980667494E-01 +4.801942980735538E-01 +4.801942980957423E-01 +4.801942980973867E-01 +4.801942980967744E-01 +4.801942980962103E-01 +4.801942981030793E-01 +4.801942981007907E-01 +4.801942980979833E-01 +4.801942980969526E-01 +4.801942980969526E-01 +4.801942980969526E-01 +4.801942980969526E-01 +4.801942980969526E-01 +4.801942980969526E-01 +4.801942980969526E-01 +4.801942980969526E-01
+5.006072423866536E-01 +5.006064281343041E-01 +5.006049762606161E-01 +5.006042048496958E-01 +5.006039841698403E-01 +5.006039558221099E-01 +5.006037277703967E-01 +5.006036842955031E-01 +5.006036806127252E-01 +5.006036791559257E-01 +5.006036761829612E-01 +5.006036755907315E-01 +5.006036750538434E-01 +5.006036747840134E-01 +5.006036746240722E-01 +5.006036745128641E-01 +5.006036744561605E-01 +5.006036744164297E-01 +5.006036743839068E-01 +5.006036743609935E-01 +5.006036743446666E-01 +5.006036743156893E-01 +5.006036743061741E-01 +5.006036743059116E-01 +5.006036743051097E-01 +5.006036743060484E-01 +5.006036743064254E-01 +5.006036743052081E-01 +5.006036743055559E-01 +5.006036743055559E-01 +5.006036743055559E-01 +5.006036743055559E-01 +5.006036743055559E-01 +5.006036743055559E-01 +5.006036743055559E-01 +5.006036743055559E-01
+4.802385904889727E-01 +4.802387760205730E-01 +4.802257329424960E-01 +4.802236047974554E-01 +4.802233481584657E-01 +4.802233728060188E-01 +4.802230994680516E-01 +4.802230524707065E-01 +4.802230593628791E-01 +4.802230627987003E-01 +4.802230564512850E-01 +4.802230570905535E-01 +4.802230573236895E-01 +4.802230574761330E-01 +4.802230576222334E-01 +4.802230577513586E-01 +4.802230578422552E-01 +4.802230579082097E-01 +4.802230579438704E-01 +4.802230579627654E-01 +4.802230579763694E-01 +4.802230580101948E-01 +4.802230580155085E-01 +4.802230580152501E-01 +4.802230580146977E-01 +4.802230580211957E-01 +4.802230580207839E-01 +4.802230580157098E-01 +4.802230580183257E-01 +4.802230580183257E-01 +4.802230580183257E-01 +4.802230580183257E-01 +4.802230580183257E-01 +4.802230580183257E-01 +4.802230580183257E-01 +4.802230580183257E-01
+5.006061189520034E-01 +5.006049527193234E-01 +5.006021690162034E-01 +5.006008893289459E-01 +5.006005618762064E-01 +5.006005221679245E-01 +5.006002487493618E-01 +5.006002045366846E-01 +5.006001997974008E-01 +5.006001978401379E-01 +5.006001931015025E-01 +5.006001922836527E-01 +5.006001916025642E-01 +5.006001912087183E-01 +5.006001909897243E-01 +5.006001908429315E-01 +5.006001907647984E-01 +5.006001907115438E-01 +5.006001906688864E-01 +5.006001906382200E-01 +5.006001906159098E-01 +5.006001905756403E-01 +5.006001905622092E-01 +5.006001905628936E-01 +5.006001905611309E-01 +5.006001905632081E-01 +5.006001905637649E-01 +5.006001905628678E-01 +5.006001905630385E-01 +5.006001905630385E-01 +5.006001905630385E-01 +5.006001905630385E-01 +5.006001905630385E-01 +5.006001905630385E-01 +5.006001905630385E-01 +5.006001905630385E-01
+4.802485033785429E-01 +4.802490662487549E-01 +4.802374928209527E-01 +4.802358758866442E-01 +4.802357068439637E-01 +4.802357420293390E-01 +4.802354862800594E-01 +4.802354629197899E-01 +4.802354706786044E-01 +4.802354745329203E-01 +4.802354699098774E-01 +4.802354707798938E-01 +4.802354711397592E-01 +4.802354714059236E-01 +4.802354716106989E-01 +4.802354717686292E-01 +4.802354718785055E-01 +4.802354719575618E-01 +4.802354720027832E-01 +4.802354720281898E-01 +4.802354720475225E-01 +4.802354720915725E-01 +4.802354720996298E-01 +4.802354720991933E-01 +4.802354720996825E-01 +4.802354721054315E-01 +4.802354721073641E-01 +4.802354721031035E-01 +4.802354721046261E-01 +4.802354721046261E-01 +4.802354721046261E-01 +4.802354721046261E-01 +4.802354721046261E-01 +4.802354721046261E-01 +4.802354721046261E-01 +4.802354721046261E-01
+5.006073331736878E-01 +5.006059030132300E-01 +5.006015285216066E-01 +5.005997744657995E-01 +5.005993887995608E-01 +5.005993394991946E-01 +5.005990730227025E-01 +5.005990421395206E-01 +5.005990369043847E-01 +5.005990345003093E-01 +5.005990282041468E-01 +5.005990271922807E-01 +5.005990263905462E-01 +5.005990258968628E-01 +5.005990256290613E-01 +5.005990254584765E-01 +5.005990253590806E-01 +5.005990252981500E-01 +5.005990252484995E-01 +5.005990252131099E-01 +5.005990251860005E-01 +5.005990251373376E-01 +5.005990251228508E-01 +5.005990251214555E-01 +5.005990251198199E-01 +5.005990251227069E-01 +5.005990251237468E-01 +5.005990251218089E-01 +5.005990251206884E-01 +5.005990251206884E-01 +5.005990251206884E-01 +5.005990251206884E-01 +5.005990251206884E-01 +5.005990251206884E-01 +5.005990251206884E-01 +5.005990251206884E-01
+4.802520172877127E-01 +4.802529137968568E-01 +4.802430163279169E-01 +4.802418306963642E-01 +4.802416846261980E-01 +4.802417290560134E-01 +4.802415075928217E-01 +4.802415052794656E-01 +4.802415132808299E-01 +4.802415176907186E-01 +4.802415144137839E-01 +4.802415155163119E-01 +4.802415160238362E-01 +4.802415163680892E-01 +4.802415166212283E-01 +4.802415168043861E-01 +4.802415169304224E-01 +4.802415170201157E-01 +4.802415170732316E-01 +4.802415171034818E-01 +4.802415171254808E-01 +4.802415171777120E-01 +4.802415171864352E-01 +4.802415171885391E-01 +4.802415171887034E-01 +4.802415171933624E-01 +4.802415171945855E-01 +4.802415171915821E-01 +4.802415171915870E-01 +4.802415171915870E-01 +4.802415171915870E-01 +4.802415171915870E-01 +4.802415171915870E-01 +4.802415171915870E-01 +4.802415171915870E-01 +4.802415171915870E-01
+5.006093706134151E-01 +5.006077470390599E-01 +5.006016157342551E-01 +5.005995267409822E-01 +5.005991528773820E-01 +5.005990949092810E-01 +5.005988616434368E-01 +5.005988416101927E-01 +5.005988363886106E-01 +5.005988335788212E-01 +5.005988260389177E-01 +5.005988249314914E-01 +5.005988240921594E-01 +5.005988235242695E-01 +5.005988232044579E-01 +5.005988230288146E-01 +5.005988229170284E-01 +5.005988228483365E-01 +5.005988227944804E-01 +5.005988227562146E-01 +5.005988227250282E-01 +5.005988226694758E-01 +5.005988226552244E-01 +5.005988226519835E-01 +5.005988226502711E-01 +5.005988226519525E-01 +5.005988226542023E-01 +5.005988226522411E-01 +5.005988226529120E-01 +5.005988226529120E-01 +5.005988226529120E-01 +5.005988226529120E-01 +5.005988226529120E-01 +5.005988226529120E-01 +5.005988226529120E-01 +5.005988226529120E-01
+4.802527798576503E-01 +4.802539299345357E-01 +4.802457964295261E-01 +4.802448503236899E-01 +4.802446760329018E-01 +4.802447304000101E-01 +4.802446416028540E-01 +4.802446618155920E-01 +4.802446697545034E-01 +4.802446746155732E-01 +4.802446725280777E-01 +4.802446737523852E-01 +4.802446744014285E-01 +4.802446748146446E-01 +4.802446751254610E-01 +4.802446753171677E-01 +4.802446754567924E-01 +4.802446755545057E-01 +4.802446756138737E-01 +4.802446756523457E-01 +4.802446756771769E-01 +4.802446757365442E-01 +4.802446757412097E-01 +4.802446757472930E-01 +4.802446757468258E-01 +4.802446757518944E-01 +4.802446757532362E-01 +4.802446757489004E-01 +4.802446757497702E-01 +4.802446757497702E-01 +4.802446757497702E-01 +4.802446757497702E-01 +4.802446757497702E-01 +4.802446757497702E-01 +4.802446757497702E-01 +4.802446757497702E-01
+5.006115889041896E-01 +5.006097412321446E-01 +5.006018248448557E-01 +5.005996355215084E-01 +5.005992194119981E-01 +5.005991557463007E-01 +5.005990503657635E-01 +5.005990365975459E-01 +5.005990315827453E-01 +5.005990286244659E-01 +5.005990201196269E-01 +5.005990189836343E-01 +5.005990181491576E-01 +5.005990175122077E-01 +5.005990171706493E-01 +5.005990169786567E-01 +5.005990168632211E-01 +5.005990167883779E-01 +5.005990167304643E-01 +5.005990166829403E-01 +5.005990166561731E-01 +5.005990165970287E-01 +5.005990165814127E-01 +5.005990165781393E-01 +5.005990165775415E-01 +5.005990165798032E-01 +5.005990165801599E-01 +5.005990165765636E-01 +5.005990165771297E-01 +5.005990165771297E-01 +5.005990165771297E-01 +5.005990165771297E-01 +5.005990165771297E-01 +5.005990165771297E-01 +5.005990165771297E-01 +5.005990165771297E-01
+4.802521861134790E-01 +4.802535731665966E-01 +4.802472091062194E-01 +4.802462731721689E-01 +4.802462374277697E-01 +4.802463006548947E-01 +4.802463557815960E-01 +4.802463769447602E-01 +4.802463852861865E-01 +4.802463902940832E-01 +4.802463889313327E-01 +4.802463903736851E-01 +4.802463911338585E-01 +4.802463915752599E-01 +4.802463919087232E-01 +4.802463921330768E-01 +4.802463922928936E-01 +4.802463923953182E-01 +4.802463924671694E-01 +4.802463925073706E-01 +4.802463925338399E-01 +4.802463925980065E-01 +4.802463926036566E-01 +4.802463926116601E-01 +4.802463926119511E-01 +4.802463926175548E-01 +4.802463926155692E-01 +4.802463926124705E-01 +4.802463926126674E-01 +4.802463926126674E-01 +4.802463926126674E-01 +4.802463926126674E-01 +4.802463926126674E-01 +4.802463926126674E-01 +4.802463926126674E-01 +4.802463926126674E-01
+5.006135939309186E-01 +5.006115505755071E-01 +5.006019335502192E-01 +5.005997182896125E-01 +5.005994675150018E-01 +5.005994007444359E-01 +5.005993904589499E-01 +5.005993727803923E-01 +5.005993673907893E-01 +5.005993643725184E-01 +5.005993555602948E-01 +5.005993542458476E-01 +5.005993534322009E-01 +5.005993528162047E-01 +5.005993524321128E-01 +5.005993522396831E-01 +5.005993521236290E-01 +5.005993520429965E-01 +5.005993519757737E-01 +5.005993519290556E-01 +5.005993518943734E-01 +5.005993518364046E-01 +5.005993518219047E-01 +5.005993518184753E-01 +5.005993518169535E-01 +5.005993518190344E-01 +5.005993518184733E-01 +5.005993518159816E-01 +5.005993518162173E-01 +5.005993518162173E-01 +5.005993518162173E-01 +5.005993518162173E-01 +5.005993518162173E-01 +5.005993518162173E-01 +5.005993518162173E-01 +5.005993518162173E-01
+4.802510260492351E-01 +4.802525809626549E-01 +4.802477603270894E-01 +4.802469427929674E-01 +4.802470699231049E-01 +4.802471420337915E-01 +4.802472991620806E-01 +4.802473252382452E-01 +4.802473344878450E-01 +4.802473396123920E-01 +4.802473385178056E-01 +4.802473400321219E-01 +4.802473408765682E-01 +4.802473413530920E-01 +4.802473417307143E-01 +4.802473419683216E-01 +4.802473421265981E-01 +4.802473422573674E-01 +4.802473423261310E-01 +4.802473423756592E-01 +4.802473424103356E-01 +4.802473424671256E-01 +4.802473424772422E-01 +4.802473424830336E-01 +4.802473424833479E-01 +4.802473424884121E-01 +4.802473424865449E-01 +4.802473424849955E-01 +4.802473424843781E-01 +4.802473424843781E-01 +4.802473424843781E-01 +4.802473424843781E-01 +4.802473424843781E-01 +4.802473424843781E-01 +4.802473424843781E-01 +4.802473424843781E-01
+5.006151830757225E-01 +5.006129098960422E-01 +5.006019193110517E-01 +5.005999045108152E-01 +5.005997921428341E-01 +5.005997239122342E-01 +5.005997484827891E-01 +5.005997275775417E-01 +5.005997218049293E-01 +5.005997184525394E-01 +5.005997100238356E-01 +5.005997086092395E-01 +5.005997077635873E-01 +5.005997071046486E-01 +5.005997067883708E-01 +5.005997065627874E-01 +5.005997064072782E-01 +5.005997063500626E-01 +5.005997062790474E-01 +5.005997062343130E-01 +5.005997061946620E-01 +5.005997061435977E-01 +5.005997061299485E-01 +5.005997061251634E-01 +5.005997061256673E-01 +5.005997061279170E-01 +5.005997061278665E-01 +5.005997061260145E-01 +5.005997061262353E-01 +5.005997061262353E-01 +5.005997061262353E-01 +5.005997061262353E-01 +5.005997061262353E-01 +5.005997061262353E-01 +5.005997061262353E-01 +5.005997061262353E-01
+4.802494762325832E-01 +4.802511606905009E-01 +4.802476034646559E-01 +4.802472741775954E-01 +4.802475864915922E-01 +4.802476672609724E-01 +4.802478191154896E-01 +4.802478480678314E-01 +4.802478594105602E-01 +4.802478642764124E-01 +4.802478637664707E-01 +4.802478652502373E-01 +4.802478662983833E-01 +4.802478668005371E-01 +4.802478670989533E-01 +4.802478673786066E-01 +4.802478675608424E-01 +4.802478676904139E-01 +4.802478677614330E-01 +4.802478678182417E-01 +4.802478678465706E-01 +4.802478679067485E-01 +4.802478679173579E-01 +4.802478679218117E-01 +4.802478679251962E-01 +4.802478679243232E-01 +4.802478679273079E-01 +4.802478679262870E-01 +4.802478679258164E-01 +4.802478679258164E-01 +4.802478679258164E-01 +4.802478679258164E-01 +4.802478679258164E-01 +4.802478679258164E-01 +4.802478679258164E-01 +4.802478679258164E-01
+5.006163615290328E-01 +5.006136966255067E-01 +5.006017584319669E-01 +5.006001638662285E-01 +5.006001220972266E-01 +5.006000527304695E-01 +5.006000620124286E-01 +5.006000376274012E-01 +5.006000339743810E-01 +5.006000301716935E-01 +5.006000219677853E-01 +5.006000207017995E-01 +5.006000197931740E-01 +5.006000191669977E-01 +5.006000188079370E-01 +5.006000186325010E-01 +5.006000184681731E-01 +5.006000184066710E-01 +5.006000183311229E-01 +5.006000182826666E-01 +5.006000182514153E-01 +5.006000181957373E-01 +5.006000181839947E-01 +5.006000181798458E-01 +5.006000181789927E-01 +5.006000181802894E-01 +5.006000181798798E-01 +5.006000181801399E-01 +5.006000181802444E-01 +5.006000181802444E-01 +5.006000181802444E-01 +5.006000181802444E-01 +5.006000181802444E-01 +5.006000181802444E-01 +5.006000181802444E-01 +5.006000181802444E-01
+4.802476953269730E-01 +4.802496111086353E-01 +4.802468671229368E-01 +4.802475482449591E-01 +4.802478499661812E-01 +4.802479246449414E-01 +4.802480998708715E-01 +4.802481310496465E-01 +4.802481436460644E-01 +4.802481483298636E-01 +4.802481485834699E-01 +4.802481499605993E-01 +4.802481510988570E-01 +4.802481517604790E-01 +4.802481520882701E-01 +4.802481523793060E-01 +4.802481525787629E-01 +4.802481526949294E-01 +4.802481527683461E-01 +4.802481528267353E-01 +4.802481528642193E-01 +4.802481529248605E-01 +4.802481529432187E-01 +4.802481529458068E-01 +4.802481529470243E-01 +4.802481529532625E-01 +4.802481529512215E-01 +4.802481529507284E-01 +4.802481529495625E-01 +4.802481529495625E-01 +4.802481529495625E-01 +4.802481529495625E-01 +4.802481529495625E-01 +4.802481529495625E-01 +4.802481529495625E-01 +4.802481529495625E-01
+5.006167470740577E-01 +5.006138597752300E-01 +5.006010481800396E-01 +5.006004191660895E-01 +5.006003825924150E-01 +5.006003120885011E-01 +5.006002988692942E-01 +5.006002739405999E-01 +5.006002732120869E-01 +5.006002681735255E-01 +5.006002601314959E-01 +5.006002590150174E-01 +5.006002579754689E-01 +5.006002573100463E-01 +5.006002570258005E-01 +5.006002568184296E-01 +5.006002566471891E-01 +5.006002565565524E-01 +5.006002565147404E-01 +5.006002564716958E-01 +5.006002564192721E-01 +5.006002563724473E-01 +5.006002563601044E-01 +5.006002563545580E-01 +5.006002563548172E-01 +5.006002563516956E-01 +5.006002563520248E-01 +5.006002563543467E-01 +5.006002563541694E-01 +5.006002563541694E-01 +5.006002563541694E-01 +5.006002563541694E-01 +5.006002563541694E-01 +5.006002563541694E-01 +5.006002563541694E-01 +5.006002563541694E-01
+4.802460083825801E-01 +4.802479701714130E-01 +4.802460842848104E-01 +4.802476522615139E-01 +4.802479725791271E-01 +4.802480474047373E-01 +4.802482411801960E-01 +4.802482765893579E-01 +4.802482889894569E-01 +4.802482935397732E-01 +4.802482944123347E-01 +4.802482957682705E-01 +4.802482970281411E-01 +4.802482977681559E-01 +4.802482981046867E-01 +4.802482983491138E-01 +4.802482985734218E-01 +4.802482986748260E-01 +4.802482987601433E-01 +4.802482988055610E-01 +4.802482988584023E-01 +4.802482989151491E-01 +4.802482989328083E-01 +4.802482989364781E-01 +4.802482989437446E-01 +4.802482989368156E-01 +4.802482989401038E-01 +4.802482989398653E-01 +4.802482989397522E-01 +4.802482989397522E-01 +4.802482989397522E-01 +4.802482989397522E-01 +4.802482989397522E-01 +4.802482989397522E-01 +4.802482989397522E-01 +4.802482989397522E-01
+5.006165879104617E-01 +5.006134441562596E-01 +5.006006471389619E-01 +5.006005873771461E-01 +5.006005450983224E-01 +5.006004699446485E-01 +5.006004432420127E-01 +5.006004211957149E-01 +5.006004202395183E-01 +5.006004158572495E-01 +5.006004082671645E-01 +5.006004069739632E-01 +5.006004059415625E-01 +5.006004052987685E-01 +5.006004051098923E-01 +5.006004047615364E-01 +5.006004046576663E-01 +5.006004045706431E-01 +5.006004045351768E-01 +5.006004044720729E-01 +5.006004044353061E-01 +5.006004043882100E-01 +5.006004043715653E-01 +5.006004043676751E-01 +5.006004043634282E-01 +5.006004043602984E-01 +5.006004043647238E-01 +5.006004043655699E-01 +5.006004043664949E-01 +5.006004043664949E-01 +5.006004043664949E-01 +5.006004043664949E-01 +5.006004043664949E-01 +5.006004043664949E-01 +5.006004043664949E-01 +5.006004043664949E-01
+4.802442843110376E-01 +4.802461647797701E-01 +4.802455415191003E-01 +4.802476912335367E-01 +4.802480118022304E-01 +4.802480865720399E-01 +4.802482985966176E-01 +4.802483376097006E-01 +4.802483484583885E-01 +4.802483529560163E-01 +4.802483553049071E-01 +4.802483568471943E-01 +4.802483582085108E-01 +4.802483590470860E-01 +4.802483592843025E-01 +4.802483595034077E-01 +4.802483597189517E-01 +4.802483598222192E-01 +4.802483598936406E-01 +4.802483599459202E-01 +4.802483600034543E-01 +4.802483600527437E-01 +4.802483600721587E-01 +4.802483600768028E-01 +4.802483600736149E-01 +4.802483600779753E-01 +4.802483600769361E-01 +4.802483600773829E-01 +4.802483600768305E-01 +4.802483600768305E-01 +4.802483600768305E-01 +4.802483600768305E-01 +4.802483600768305E-01 +4.802483600768305E-01 +4.802483600768305E-01 +4.802483600768305E-01
+5.006157002678959E-01 +5.006123658530854E-01 +5.006005415567968E-01 +5.006006460144286E-01 +5.006005915954028E-01 +5.006005256420336E-01 +5.006004909062183E-01 +5.006004700434048E-01 +5.006004674527867E-01 +5.006004633532836E-01 +5.006004584643374E-01 +5.006004572435078E-01 +5.006004560763941E-01 +5.006004554470027E-01 +5.006004551875868E-01 +5.006004548673142E-01 +5.006004547414890E-01 +5.006004546720201E-01 +5.006004546493602E-01 +5.006004545978852E-01 +5.006004545451102E-01 +5.006004544888329E-01 +5.006004544727796E-01 +5.006004544678732E-01 +5.006004544675990E-01 +5.006004544602717E-01 +5.006004544648606E-01 +5.006004544657471E-01 +5.006004544652817E-01 +5.006004544652817E-01 +5.006004544652817E-01 +5.006004544652817E-01 +5.006004544652817E-01 +5.006004544652817E-01 +5.006004544652817E-01 +5.006004544652817E-01
+4.802423852329650E-01 +4.802441059569703E-01 +4.802455398391167E-01 +4.802476861806070E-01 +4.802479983197837E-01 +4.802480771779372E-01 +4.802482955121579E-01 +4.802483378299885E-01 +4.802483457388239E-01 +4.802483498153722E-01 +4.802483554738000E-01 +4.802483565899833E-01 +4.802483578886554E-01 +4.802483590818958E-01 +4.802483593718206E-01 +4.802483596053598E-01 +4.802483597434820E-01 +4.802483598282444E-01 +4.802483598628978E-01 +4.802483599311391E-01 +4.802483600070102E-01 +4.802483600495089E-01 +4.802483600709148E-01 +4.802483600765009E-01 +4.802483600783777E-01 +4.802483600780135E-01 +4.802483600748765E-01 +4.802483600759470E-01 +4.802483600755266E-01 +4.802483600755266E-01 +4.802483600755266E-01 +4.802483600755266E-01 +4.802483600755266E-01 +4.802483600755266E-01 +4.802483600755266E-01 +4.802483600755266E-01
+5.006141742570865E-01 +5.006107431764698E-01 +5.006005483187755E-01 +5.006006175969131E-01 +5.006005321840501E-01 +5.006004776794002E-01 +5.006004385511577E-01 +5.006004214858620E-01 +5.006004131111373E-01 +5.006004101420932E-01 +5.006004084115211E-01 +5.006004072263218E-01 +5.006004062382244E-01 +5.006004053752715E-01 +5.006004050359587E-01 +5.006004048038858E-01 +5.006004046193351E-01 +5.006004045955510E-01 +5.006004045725450E-01 +5.006004045178075E-01 +5.006004044462868E-01 +5.006004043840031E-01 +5.006004043734370E-01 +5.006004043680494E-01 +5.006004043718379E-01 +5.006004043620047E-01 +5.006004043650597E-01 +5.006004043658719E-01 +5.006004043668959E-01 +5.006004043668959E-01 +5.006004043668959E-01 +5.006004043668959E-01 +5.006004043668959E-01 +5.006004043668959E-01 +5.006004043668959E-01 +5.006004043668959E-01
+4.802400405605348E-01 +4.802417856465692E-01 +4.802453308688837E-01 +4.802476258474720E-01 +4.802479281622709E-01 +4.802480076001034E-01 +4.802482330010910E-01 +4.802482771979633E-01 +4.802482829660472E-01 +4.802482860118831E-01 +4.802482945879768E-01 +4.802482951868423E-01 +4.802482967217654E-01 +4.802482979120961E-01 +4.802482983543898E-01 +4.802482985258280E-01 +4.802482986305624E-01 +4.802482987064341E-01 +4.802482986865034E-01 +4.802482987678823E-01 +4.802482988578103E-01 +4.802482989093195E-01 +4.802482989292502E-01 +4.802482989342736E-01 +4.802482989339593E-01 +4.802482989336225E-01 +4.802482989321848E-01 +4.802482989330568E-01 +4.802482989323744E-01 +4.802482989323744E-01 +4.802482989323744E-01 +4.802482989323744E-01 +4.802482989323744E-01 +4.802482989323744E-01 +4.802482989323744E-01 +4.802482989323744E-01
+5.006120644612202E-01 +5.006086416099849E-01 +5.006005219326672E-01 +5.006004476244492E-01 +5.006003809573558E-01 +5.006003272070917E-01 +5.006002897486219E-01 +5.006002735024153E-01 +5.006002620554484E-01 +5.006002605297305E-01 +5.006002608150268E-01 +5.006002595624106E-01 +5.006002584458155E-01 +5.006002573818825E-01 +5.006002570407883E-01 +5.006002567702396E-01 +5.006002566581538E-01 +5.006002565798430E-01 +5.006002565918076E-01 +5.006002565166794E-01 +5.006002564416441E-01 +5.006002563724353E-01 +5.006002563605880E-01 +5.006002563562519E-01 +5.006002563609933E-01 +5.006002563539305E-01 +5.006002563529277E-01 +5.006002563545169E-01 +5.006002563548556E-01 +5.006002563548556E-01 +5.006002563548556E-01 +5.006002563548556E-01 +5.006002563548556E-01 +5.006002563548556E-01 +5.006002563548556E-01 +5.006002563548556E-01
+4.802371625294382E-01 +4.802390915162257E-01 +4.802450731446433E-01 +4.802474758299999E-01 +4.802477810084119E-01 +4.802478545499508E-01 +4.802480861698666E-01 +4.802481316764006E-01 +4.802481373083194E-01 +4.802481393564918E-01 +4.802481486948764E-01 +4.802481491355673E-01 +4.802481506838227E-01 +4.802481519362627E-01 +4.802481524468085E-01 +4.802481526551577E-01 +4.802481527046439E-01 +4.802481527134865E-01 +4.802481526884305E-01 +4.802481527752737E-01 +4.802481528608510E-01 +4.802481529255350E-01 +4.802481529368208E-01 +4.802481529409292E-01 +4.802481529407147E-01 +4.802481529356923E-01 +4.802481529387910E-01 +4.802481529396087E-01 +4.802481529399845E-01 +4.802481529399845E-01 +4.802481529399845E-01 +4.802481529399845E-01 +4.802481529399845E-01 +4.802481529399845E-01 +4.802481529399845E-01 +4.802481529399845E-01
+5.006095322674462E-01 +5.006062512260608E-01 +5.006003809823037E-01 +5.006001818104850E-01 +5.006001427682703E-01 +5.006000827692709E-01 +5.006000496409582E-01 +5.006000350445974E-01 +5.006000233975976E-01 +5.006000229150135E-01 +5.006000232992883E-01 +5.006000217785889E-01 +5.006000202053434E-01 +5.006000191727705E-01 +5.006000187055468E-01 +5.006000185786734E-01 +5.006000184634394E-01 +5.006000184709355E-01 +5.006000184870877E-01 +5.006000183633273E-01 +5.006000182758058E-01 +5.006000181922741E-01 +5.006000181856987E-01 +5.006000181826810E-01 +5.006000181818523E-01 +5.006000181770653E-01 +5.006000181791830E-01 +5.006000181792626E-01 +5.006000181795288E-01 +5.006000181795288E-01 +5.006000181795288E-01 +5.006000181795288E-01 +5.006000181795288E-01 +5.006000181795288E-01 +5.006000181795288E-01 +5.006000181795288E-01
+4.802338273692542E-01 +4.802359488688818E-01 +4.802447180477775E-01 +4.802471943682440E-01 +4.802475026167227E-01 +4.802475668529530E-01 +4.802477986794132E-01 +4.802478482860278E-01 +4.802478551293272E-01 +4.802478554592541E-01 +4.802478638550672E-01 +4.802478641117075E-01 +4.802478656697504E-01 +4.802478670457612E-01 +4.802478675858358E-01 +4.802478678268131E-01 +4.802478677536369E-01 +4.802478676888799E-01 +4.802478676726160E-01 +4.802478677584128E-01 +4.802478677899104E-01 +4.802478678995106E-01 +4.802478679085894E-01 +4.802478679136532E-01 +4.802478679141908E-01 +4.802478679148631E-01 +4.802478679117403E-01 +4.802478679120081E-01 +4.802478679124874E-01 +4.802478679124874E-01 +4.802478679124874E-01 +4.802478679124874E-01 +4.802478679124874E-01 +4.802478679124874E-01 +4.802478679124874E-01 +4.802478679124874E-01
+5.006067290003570E-01 +5.006035898510320E-01 +5.006001635600092E-01 +5.005998594865846E-01 +5.005998217795493E-01 +5.005997652615575E-01 +5.005997352988472E-01 +5.005997236854873E-01 +5.005997109797177E-01 +5.005997109025296E-01 +5.005997116871039E-01 +5.005997101889265E-01 +5.005997080322089E-01 +5.005997071774876E-01 +5.005997066373034E-01 +5.005997065259684E-01 +5.005997064150717E-01 +5.005997064485791E-01 +5.005997064443130E-01 +5.005997063568975E-01 +5.005997062244527E-01 +5.005997061379651E-01 +5.005997061318318E-01 +5.005997061273009E-01 +5.005997061274110E-01 +5.005997061233325E-01 +5.005997061241761E-01 +5.005997061252278E-01 +5.005997061255280E-01 +5.005997061255280E-01 +5.005997061255280E-01 +5.005997061255280E-01 +5.005997061255280E-01 +5.005997061255280E-01 +5.005997061255280E-01 +5.005997061255280E-01
+4.802301022470590E-01 +4.802322032128372E-01 +4.802441957659339E-01 +4.802466630150705E-01 +4.802469789724418E-01 +4.802470373460407E-01 +4.802472723579988E-01 +4.802473249043166E-01 +4.802473317283323E-01 +4.802473306012907E-01 +4.802473388438107E-01 +4.802473389348197E-01 +4.802473405000721E-01 +4.802473417543596E-01 +4.802473423167957E-01 +4.802473424907251E-01 +4.802473423565280E-01 +4.802473422294333E-01 +4.802473422159507E-01 +4.802473422881651E-01 +4.802473423619984E-01 +4.802473424591864E-01 +4.802473424660958E-01 +4.802473424696017E-01 +4.802473424700267E-01 +4.802473424685634E-01 +4.802473424684584E-01 +4.802473424681702E-01 +4.802473424686863E-01 +4.802473424686863E-01 +4.802473424686863E-01 +4.802473424686863E-01 +4.802473424686863E-01 +4.802473424686863E-01 +4.802473424686863E-01 +4.802473424686863E-01
+5.006038550642375E-01 +5.006008607339226E-01 +5.005998319111926E-01 +5.005994818916503E-01 +5.005994555291337E-01 +5.005994085993590E-01 +5.005993808813524E-01 +5.005993723482500E-01 +5.005993559745171E-01 +5.005993574135733E-01 +5.005993579010477E-01 +5.005993562946665E-01 +5.005993538271690E-01 +5.005993528748116E-01 +5.005993522772835E-01 +5.005993522544336E-01 +5.005993520877685E-01 +5.005993521598386E-01 +5.005993521556087E-01 +5.005993520496910E-01 +5.005993519171903E-01 +5.005993518191103E-01 +5.005993518215305E-01 +5.005993518159793E-01 +5.005993518139311E-01 +5.005993518125385E-01 +5.005993518129360E-01 +5.005993518137423E-01 +5.005993518147934E-01 +5.005993518147934E-01 +5.005993518147934E-01 +5.005993518147934E-01 +5.005993518147934E-01 +5.005993518147934E-01 +5.005993518147934E-01 +5.005993518147934E-01
+4.802258537446445E-01 +4.802278643990586E-01 +4.802432696705238E-01 +4.802457043733025E-01 +4.802460394487700E-01 +4.802460908680407E-01 +4.802463247182570E-01 +4.802463751774848E-01 +4.802463822933732E-01 +4.802463806069860E-01 +4.802463888937494E-01 +4.802463894026876E-01 +4.802463908045969E-01 +4.802463920565836E-01 +4.802463924672662E-01 +4.802463926726928E-01 +4.802463925530076E-01 +4.802463924145070E-01 +4.802463923405288E-01 +4.802463923970728E-01 +4.802463924813365E-01 +4.802463925928927E-01 +4.802463925929029E-01 +4.802463925957032E-01 +4.802463925944786E-01 +4.802463925963968E-01 +4.802463925950016E-01 +4.802463925968181E-01 +4.802463925955730E-01 +4.802463925955730E-01 +4.802463925955730E-01 +4.802463925955730E-01 +4.802463925955730E-01 +4.802463925955730E-01 +4.802463925955730E-01 +4.802463925955730E-01
+5.006012045042523E-01 +5.005983349356278E-01 +5.005994659060318E-01 +5.005991328886022E-01 +5.005991025294200E-01 +5.005990721991646E-01 +5.005990474878100E-01 +5.005990385329950E-01 +5.005990210804696E-01 +5.005990233460067E-01 +5.005990231017734E-01 +5.005990210466840E-01 +5.005990187556381E-01 +5.005990176139204E-01 +5.005990169958526E-01 +5.005990170574137E-01 +5.005990168693912E-01 +5.005990169016918E-01 +5.005990168809141E-01 +5.005990168022776E-01 +5.005990166480567E-01 +5.005990165656974E-01 +5.005990165791330E-01 +5.005990165732098E-01 +5.005990165736657E-01 +5.005990165713177E-01 +5.005990165715216E-01 +5.005990165732465E-01 +5.005990165730932E-01 +5.005990165730932E-01 +5.005990165730932E-01 +5.005990165730932E-01 +5.005990165730932E-01 +5.005990165730932E-01 +5.005990165730932E-01 +5.005990165730932E-01
+4.802209631192617E-01 +4.802228186746839E-01 +4.802415839594974E-01 +4.802439868844760E-01 +4.802443423148126E-01 +4.802443816142338E-01 +4.802446110987926E-01 +4.802446583333606E-01 +4.802446657923871E-01 +4.802446630638965E-01 +4.802446721528231E-01 +4.802446726216209E-01 +4.802446742690185E-01 +4.802446752353371E-01 +4.802446757027317E-01 +4.802446757669372E-01 +4.802446757300828E-01 +4.802446755546963E-01 +4.802446754488072E-01 +4.802446754993893E-01 +4.802446755993082E-01 +4.802446757142005E-01 +4.802446757173496E-01 +4.802446757205854E-01 +4.802446757199386E-01 +4.802446757201109E-01 +4.802446757183830E-01 +4.802446757211971E-01 +4.802446757198254E-01 +4.802446757198254E-01 +4.802446757198254E-01 +4.802446757198254E-01 +4.802446757198254E-01 +4.802446757198254E-01 +4.802446757198254E-01 +4.802446757198254E-01
+5.005991009949387E-01 +5.005961112968582E-01 +5.005992201318836E-01 +5.005989105089432E-01 +5.005988865628491E-01 +5.005988748001886E-01 +5.005988519366298E-01 +5.005988440773884E-01 +5.005988277482574E-01 +5.005988301188918E-01 +5.005988289810658E-01 +5.005988273190902E-01 +5.005988250862875E-01 +5.005988235882840E-01 +5.005988230065969E-01 +5.005988230886717E-01 +5.005988229322773E-01 +5.005988229554684E-01 +5.005988228889297E-01 +5.005988228525131E-01 +5.005988226788418E-01 +5.005988226228637E-01 +5.005988226420354E-01 +5.005988226361580E-01 +5.005988226382104E-01 +5.005988226357400E-01 +5.005988226348339E-01 +5.005988226366251E-01 +5.005988226371225E-01 +5.005988226371225E-01 +5.005988226371225E-01 +5.005988226371225E-01 +5.005988226371225E-01 +5.005988226371225E-01 +5.005988226371225E-01 +5.005988226371225E-01
+4.802149050380516E-01 +4.802169881169092E-01 +4.802385113801078E-01 +4.802408589176310E-01 +4.802412038802830E-01 +4.802412288402058E-01 +4.802414553819647E-01 +4.802414993558164E-01 +4.802415069686374E-01 +4.802415030743583E-01 +4.802415131941447E-01 +4.802415144864001E-01 +4.802415159146641E-01 +4.802415166881197E-01 +4.802415171367820E-01 +4.802415171220233E-01 +4.802415171593029E-01 +4.802415169833586E-01 +4.802415168900565E-01 +4.802415169539609E-01 +4.802415170459469E-01 +4.802415171413441E-01 +4.802415171430599E-01 +4.802415171475629E-01 +4.802415171467659E-01 +4.802415171481673E-01 +4.802415171443647E-01 +4.802415171469004E-01 +4.802415171471902E-01 +4.802415171471902E-01 +4.802415171471902E-01 +4.802415171471902E-01 +4.802415171471902E-01 +4.802415171471902E-01 +4.802415171471902E-01 +4.802415171471902E-01
+5.005979431814490E-01 +5.005956522123650E-01 +5.005993472460436E-01 +5.005990954086451E-01 +5.005990670055587E-01 +5.005990728517893E-01 +5.005990535604162E-01 +5.005990451491357E-01 +5.005990314599712E-01 +5.005990325975304E-01 +5.005990316757931E-01 +5.005990301524774E-01 +5.005990276790852E-01 +5.005990259517282E-01 +5.005990255138567E-01 +5.005990254997745E-01 +5.005990253895554E-01 +5.005990253796868E-01 +5.005990252948714E-01 +5.005990252351120E-01 +5.005990250993889E-01 +5.005990250769177E-01 +5.005990251003933E-01 +5.005990250942745E-01 +5.005990251009188E-01 +5.005990250999409E-01 +5.005990250955352E-01 +5.005990250962860E-01 +5.005990250956901E-01 +5.005990250956901E-01 +5.005990250956901E-01 +5.005990250956901E-01 +5.005990250956901E-01 +5.005990250956901E-01 +5.005990250956901E-01 +5.005990250956901E-01
+4.802062969905925E-01 +4.802092089391498E-01 +4.802325966227179E-01 +4.802348701931691E-01 +4.802351806994536E-01 +4.802351937028069E-01 +4.802354141212052E-01 +4.802354540472393E-01 +4.802354607437358E-01 +4.802354563820669E-01 +4.802354677907121E-01 +4.802354694172614E-01 +4.802354708924160E-01 +4.802354715479213E-01 +4.802354720068556E-01 +4.802354718941070E-01 +4.802354719740445E-01 +4.802354718585767E-01 +4.802354718195941E-01 +4.802354718614835E-01 +4.802354719692424E-01 +4.802354720330730E-01 +4.802354720386536E-01 +4.802354720417039E-01 +4.802354720422515E-01 +4.802354720400528E-01 +4.802354720381208E-01 +4.802354720417584E-01 +4.802354720417141E-01 +4.802354720417141E-01 +4.802354720417141E-01 +4.802354720417141E-01 +4.802354720417141E-01 +4.802354720417141E-01 +4.802354720417141E-01 +4.802354720417141E-01
+5.005984188369075E-01 +5.005973045403227E-01 +5.006004390448061E-01 +5.006002431358636E-01 +5.006002189543037E-01 +5.006002278891695E-01 +5.006002163387847E-01 +5.006002076321528E-01 +5.006001978208809E-01 +5.006001974213014E-01 +5.006001965851364E-01 +5.006001954586436E-01 +5.006001929379176E-01 +5.006001913433682E-01 +5.006001910227036E-01 +5.006001908587359E-01 +5.006001907826890E-01 +5.006001907736305E-01 +5.006001906738101E-01 +5.006001906145333E-01 +5.006001904997361E-01 +5.006001905120729E-01 +5.006001905288670E-01 +5.006001905243882E-01 +5.006001905307264E-01 +5.006001905313000E-01 +5.006001905247263E-01 +5.006001905252070E-01 +5.006001905257771E-01 +5.006001905257771E-01 +5.006001905257771E-01 +5.006001905257771E-01 +5.006001905257771E-01 +5.006001905257771E-01 +5.006001905257771E-01 +5.006001905257771E-01
+4.801918083898043E-01 +4.801958174274422E-01 +4.802203551956519E-01 +4.802225423083756E-01 +4.802227943140744E-01 +4.802227925600329E-01 +4.802230059309057E-01 +4.802230404352776E-01 +4.802230445044441E-01 +4.802230408788892E-01 +4.802230529074554E-01 +4.802230546194075E-01 +4.802230565895467E-01 +4.802230574055130E-01 +4.802230577325102E-01 +4.802230576317181E-01 +4.802230577573397E-01 +4.802230577305434E-01 +4.802230577661820E-01 +4.802230578173556E-01 +4.802230579288007E-01 +4.802230579388886E-01 +4.802230579392162E-01 +4.802230579398656E-01 +4.802230579383093E-01 +4.802230579342386E-01 +4.802230579381149E-01 +4.802230579413128E-01 +4.802230579414423E-01 +4.802230579414423E-01 +4.802230579414423E-01 +4.802230579414423E-01 +4.802230579414423E-01 +4.802230579414423E-01 +4.802230579414423E-01 +4.802230579414423E-01
+5.006021579382605E-01 +5.006021519390447E-01 +5.006038580761468E-01 +5.006037070336159E-01 +5.006036920740750E-01 +5.006036986721554E-01 +5.006036943331552E-01 +5.006036872612337E-01 +5.006036812066513E-01 +5.006036799246368E-01 +5.006036792394158E-01 +5.006036783637883E-01 +5.006036763005064E-01 +5.006036750036646E-01 +5.006036747545328E-01 +5.006036745460503E-01 +5.006036744848237E-01 +5.006036744657207E-01 +5.006036743663483E-01 +5.006036743076938E-01 +5.006036742263344E-01 +5.006036742583181E-01 +5.006036742726312E-01 +5.006036742685535E-01 +5.006036742738530E-01 +5.006036742717117E-01 +5.006036742701555E-01 +5.006036742716905E-01 +5.006036742715853E-01 +5.006036742715853E-01 +5.006036742715853E-01 +5.006036742715853E-01 +5.006036742715853E-01 +5.006036742715853E-01 +5.006036742715853E-01 +5.006036742715853E-01
+4.801613514237885E-01 +4.801657692678218E-01 +4.801917814808890E-01 +4.801938807884591E-01 +4.801940720716157E-01 +4.801940494747362E-01 +4.801942532039807E-01 +4.801942815501781E-01 +4.801942825080054E-01 +4.801942796279332E-01 +4.801942916861300E-01 +4.801942937429373E-01 +4.801942961824722E-01 +4.801942973038261E-01 +4.801942975281094E-01 +4.801942975034909E-01 +4.801942977101669E-01 +4.801942977589838E-01 +4.801942978965483E-01 +4.801942979531190E-01 +4.801942980829682E-01 +4.801942980368404E-01 +4.801942980199761E-01 +4.801942980237147E-01 +4.801942980158912E-01 +4.801942980146332E-01 +4.801942980173536E-01 +4.801942980219373E-01 +4.801942980217518E-01 +4.801942980217518E-01 +4.801942980217518E-01 +4.801942980217518E-01 +4.801942980217518E-01 +4.801942980217518E-01 +4.801942980217518E-01 +4.801942980217518E-01
+5.006123046316806E-01 +5.006126476350646E-01 +5.006129836888854E-01 +5.006128768395597E-01 +5.006128736080206E-01 +5.006128795687973E-01 +5.006128773482229E-01 +5.006128728130192E-01 +5.006128706299343E-01 +5.006128695120889E-01 +5.006128691019753E-01 +5.006128683585849E-01 +5.006128670481634E-01 +5.006128662093126E-01 +5.006128660452170E-01 +5.006128658948835E-01 +5.006128658198408E-01 +5.006128657972687E-01 +5.006128657247061E-01 +5.006128656733424E-01 +5.006128656348329E-01 +5.006128656657001E-01 +5.006128656735801E-01 +5.006128656702652E-01 +5.006128656756302E-01 +5.006128656698018E-01 +5.006128656722556E-01 +5.006128656727047E-01 +5.006128656726777E-01 +5.006128656726777E-01 +5.006128656726777E-01 +5.006128656726777E-01 +5.006128656726777E-01 +5.006128656726777E-01 +5.006128656726777E-01 +5.006128656726777E-01
+4.800769339960178E-01 +4.800818752496234E-01 +4.801090713565032E-01 +4.801110972134414E-01 +4.801112295467903E-01 +4.801111855270508E-01 +4.801113795136778E-01 +4.801114008444545E-01 +4.801113998287720E-01 +4.801113977195554E-01 +4.801114092366673E-01 +4.801114116194289E-01 +4.801114144816722E-01 +4.801114159430783E-01 +4.801114161286850E-01 +4.801114162114801E-01 +4.801114164887729E-01 +4.801114166082353E-01 +4.801114168557704E-01 +4.801114169319372E-01 +4.801114170738850E-01 +4.801114169706812E-01 +4.801114169366188E-01 +4.801114169463775E-01 +4.801114169406966E-01 +4.801114169348751E-01 +4.801114169328241E-01 +4.801114169373731E-01 +4.801114169371963E-01 +4.801114169371963E-01 +4.801114169371963E-01 +4.801114169371963E-01 +4.801114169371963E-01 +4.801114169371963E-01 +4.801114169371963E-01 +4.801114169371963E-01
+5.006325495219042E-01 +5.006325059382882E-01 +5.006319403579690E-01 +5.006318640216837E-01 +5.006318649630050E-01 +5.006318697820995E-01 +5.006318664340439E-01 +5.006318649197578E-01 +5.006318644970406E-01 +5.006318639822401E-01 +5.006318637081969E-01 +5.006318633284192E-01 +5.006318627906186E-01 +5.006318624402665E-01 +5.006318623592044E-01 +5.006318622922110E-01 +5.006318622372155E-01 +5.006318622245620E-01 +5.006318621762722E-01 +5.006318621586482E-01 +5.006318621471945E-01 +5.006318621660131E-01 +5.006318621689814E-01 +5.006318621688362E-01 +5.006318621730429E-01 +5.006318621697859E-01 +5.006318621687064E-01 +5.006318621688898E-01 +5.006318621689404E-01 +5.006318621689404E-01 +5.006318621689404E-01 +5.006318621689404E-01 +5.006318621689404E-01 +5.006318621689404E-01 +5.006318621689404E-01 +5.006318621689404E-01
+4.796815155874312E-01 +4.796871956019536E-01 +4.797154470783777E-01 +4.797174669398117E-01 +4.797175643675234E-01 +4.797175033160227E-01 +4.797176929089654E-01 +4.797177093905566E-01 +4.797177078716734E-01 +4.797177060401034E-01 +4.797177171630996E-01 +4.797177197341143E-01 +4.797177229694782E-01 +4.797177246538110E-01 +4.797177248576320E-01 +4.797177250126344E-01 +4.797177253646384E-01 +4.797177255092095E-01 +4.797177258426053E-01 +4.797177259307169E-01 +4.797177260789874E-01 +4.797177259320646E-01 +4.797177258905032E-01 +4.797177258963249E-01 +4.797177258834032E-01 +4.797177258825802E-01 +4.797177258858422E-01 +4.797177258909560E-01 +4.797177258908588E-01 +4.797177258908588E-01 +4.797177258908588E-01 +4.797177258908588E-01 +4.797177258908588E-01 +4.797177258908588E-01 +4.797177258908588E-01 +4.797177258908588E-01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/f-occ.real.symmps.mkl <==
# bond-dimensions: [100. 120. 140. 160. 180. 200. 220. 240. 260. 280. 300. 320. 340. 360. 380. 400. 420. 440. 460. 480. 500. 600. 700. 800. 900. 907. 911. 906. 905. 907. 905. 905. 905. 905. 905. 905.]
+4.797386796898630E-01 +4.797380941458841E-01 +4.797222213815520E-01 +4.797189345763661E-01 +4.797183870422644E-01 +4.797183782595893E-01 +4.797178269827285E-01 +4.797177323693403E-01 +4.797177352448874E-01 +4.797177395556936E-01 +4.797177266342180E-01 +4.797177265668540E-01 +4.797177261639948E-01 +4.797177259765374E-01 +4.797177259612362E-01 +4.797177259467010E-01 +4.797177260009050E-01 +4.797177260178065E-01 +4.797177260189972E-01 +4.797177259661892E-01 +4.797177259785180E-01 +4.797177260053575E-01 +4.797177260009577E-01 +4.797177260057434E-01 +4.797177260029352E-01 +4.797177259996322E-01 +4.797177260043586E-01 +4.797177260077755E-01 +4.797177260071721E-01 +4.797177260068907E-01 +4.797177260070917E-01 +4.797177260070917E-01 +4.797177260070917E-01 +4.797177260070917E-01 +4.797177260070917E-01 +4.797177260070917E-01
+5.006318261705227E-01 +5.006316843427872E-01 +5.006319359025045E-01 +5.006319215575109E-01 +5.006319046166807E-01 +5.006318999881767E-01 +5.006318724414981E-01 +5.006318637115650E-01 +5.006318629657361E-01 +5.006318626595256E-01 +5.006318625023439E-01 +5.006318623991595E-01 +5.006318623062904E-01 +5.006318622668460E-01 +5.006318622392701E-01 +5.006318622185845E-01 +5.006318622063650E-01 +5.006318621981918E-01 +5.006318621924445E-01 +5.006318621924908E-01 +5.006318621864503E-01 +5.006318621800080E-01 +5.006318621787268E-01 +5.006318621776180E-01 +5.006318621800318E-01 +5.006318621783640E-01 +5.006318621783027E-01 +5.006318621783636E-01 +5.006318621782788E-01 +5.006318621782652E-01 +5.006318621783109E-01 +5.006318621783109E-01 +5.006318621783109E-01 +5.006318621783109E-01 +5.006318621783109E-01 +5.006318621783109E-01
+4.801308965943177E-01 +4.801305793744380E-01 +4.801154507547518E-01 +4.801124363072231E-01 +4.801119596783316E-01 +4.801119592289831E-01 +4.801114940358243E-01 +4.801114203677880E-01 +4.801114242779331E-01 +4.801114287612151E-01 +4.801114170783301E-01 +4.801114171879098E-01 +4.801114169658775E-01 +4.801114168586014E-01 +4.801114168901196E-01 +4.801114169101550E-01 +4.801114169802307E-01 +4.801114170091968E-01 +4.801114170198608E-01 +4.801114169815496E-01 +4.801114169914480E-01 +4.801114170273450E-01 +4.801114170253078E-01 +4.801114170302354E-01 +4.801114170318288E-01 +4.801114170247557E-01 +4.801114170293123E-01 +4.801114170323450E-01 +4.801114170319419E-01 +4.801114170316826E-01 +4.801114170318653E-01 +4.801114170318653E-01 +4.801114170318653E-01 +4.801114170318653E-01 +4.801114170318653E-01 +4.801114170318653E-01
+5.006143670920826E-01 +5.006139025404058E-01 +5.006134785414948E-01 +5.006131518383632E-01 +5.006130466367332E-01 +5.006130308890668E-01 +5.006129032731679E-01 +5.006128711970367E-01 +5.006128689972739E-01 +5.006128683959101E-01 +5.006128667836993E-01 +5.006128664439164E-01 +5.006128661252216E-01 +5.006128659802624E-01 +5.006128658897534E-01 +5.006128658241519E-01 +5.006128657900971E-01 +5.006128657660699E-01 +5.006128657478481E-01 +5.006128657389155E-01 +5.006128657252326E-01 +5.006128657077350E-01 +5.006128657032912E-01 +5.006128657007582E-01 +5.006128657007429E-01 +5.006128657019800E-01 +5.006128657021921E-01 +5.006128657026228E-01 +5.006128657022705E-01 +5.006128657022565E-01 +5.006128657022338E-01 +5.006128657022338E-01 +5.006128657022338E-01 +5.006128657022338E-01 +5.006128657022338E-01 +5.006128657022338E-01
+4.802118827927232E-01 +4.802119254900586E-01 +4.801976913193069E-01 +4.801950672199085E-01 +4.801946961401092E-01 +4.801947077753608E-01 +4.801943502234193E-01 +4.801942970782905E-01 +4.801943025124226E-01 +4.801943072513498E-01 +4.801942973465372E-01 +4.801942977095961E-01 +4.801942977191687E-01 +4.801942977299486E-01 +4.801942978285074E-01 +4.801942978948789E-01 +4.801942979880456E-01 +4.801942980333261E-01 +4.801942980567155E-01 +4.801942980296985E-01 +4.801942980463289E-01 +4.801942980937497E-01 +4.801942980948739E-01 +4.801942980985862E-01 +4.801942981002495E-01 +4.801942980955782E-01 +4.801942980994519E-01 +4.801942981020487E-01 +4.801942981019161E-01 +4.801942981016339E-01 +4.801942981021534E-01 +4.801942981021534E-01 +4.801942981021534E-01 +4.801942981021534E-01 +4.801942981021534E-01 +4.801942981021534E-01
+5.006072380830507E-01 +5.006064281191291E-01 +5.006049775807654E-01 +5.006042047679242E-01 +5.006039841622173E-01 +5.006039558064316E-01 +5.006037284560296E-01 +5.006036842954534E-01 +5.006036806112306E-01 +5.006036797844895E-01 +5.006036761898705E-01 +5.006036755900958E-01 +5.006036750537501E-01 +5.006036747830745E-01 +5.006036746244330E-01 +5.006036745133819E-01 +5.006036744560864E-01 +5.006036744153962E-01 +5.006036743849266E-01 +5.006036743661899E-01 +5.006036743441464E-01 +5.006036743149728E-01 +5.006036743067417E-01 +5.006036743044334E-01 +5.006036743073020E-01 +5.006036743050303E-01 +5.006036743050667E-01 +5.006036743059148E-01 +5.006036743056139E-01 +5.006036743060156E-01 +5.006036743056060E-01 +5.006036743056060E-01 +5.006036743056060E-01 +5.006036743056060E-01 +5.006036743056060E-01 +5.006036743056060E-01
+4.802383452276693E-01 +4.802387759697445E-01 +4.802257380958681E-01 +4.802236036160339E-01 +4.802233483898413E-01 +4.802233724505987E-01 +4.802231036383146E-01 +4.802230526406248E-01 +4.802230593772095E-01 +4.802230643126941E-01 +4.802230565129446E-01 +4.802230571307708E-01 +4.802230573240432E-01 +4.802230574597006E-01 +4.802230576243882E-01 +4.802230577320129E-01 +4.802230578476434E-01 +4.802230579084027E-01 +4.802230579434977E-01 +4.802230579271858E-01 +4.802230579513010E-01 +4.802230580088955E-01 +4.802230580131123E-01 +4.802230580178269E-01 +4.802230580183635E-01 +4.802230580139968E-01 +4.802230580181169E-01 +4.802230580201380E-01 +4.802230580200662E-01 +4.802230580196263E-01 +4.802230580202558E-01 +4.802230580202558E-01 +4.802230580202558E-01 +4.802230580202558E-01 +4.802230580202558E-01 +4.802230580202558E-01
+5.006061052054533E-01 +5.006049525840526E-01 +5.006021711718412E-01 +5.006008893751536E-01 +5.006005619532038E-01 +5.006005221760191E-01 +5.006002500096959E-01 +5.006002045315677E-01 +5.006001997927207E-01 +5.006001988319670E-01 +5.006001931159235E-01 +5.006001922873693E-01 +5.006001915997049E-01 +5.006001912090472E-01 +5.006001909888660E-01 +5.006001908428127E-01 +5.006001907648887E-01 +5.006001907111568E-01 +5.006001906697187E-01 +5.006001906397330E-01 +5.006001906142362E-01 +5.006001905747356E-01 +5.006001905646406E-01 +5.006001905614998E-01 +5.006001905650429E-01 +5.006001905615428E-01 +5.006001905627094E-01 +5.006001905635623E-01 +5.006001905628066E-01 +5.006001905631604E-01 +5.006001905631269E-01 +5.006001905631269E-01 +5.006001905631269E-01 +5.006001905631269E-01 +5.006001905631269E-01 +5.006001905631269E-01
+4.802482690607321E-01 +4.802490661525659E-01 +4.802374970715756E-01 +4.802358748525997E-01 +4.802357071245982E-01 +4.802357417469784E-01 +4.802354898285502E-01 +4.802354630892037E-01 +4.802354706934470E-01 +4.802354757250239E-01 +4.802354699742220E-01 +4.802354708188875E-01 +4.802354711431322E-01 +4.802354713917490E-01 +4.802354716137892E-01 +4.802354717494967E-01 +4.802354718828060E-01 +4.802354719574255E-01 +4.802354720019363E-01 +4.802354720005037E-01 +4.802354720215016E-01 +4.802354720895892E-01 +4.802354720964263E-01 +4.802354721033134E-01 +4.802354721049406E-01 +4.802354720978200E-01 +4.802354721007821E-01 +4.802354721035922E-01 +4.802354721042972E-01 +4.802354721034915E-01 +4.802354721032927E-01 +4.802354721032927E-01 +4.802354721032927E-01 +4.802354721032927E-01 +4.802354721032927E-01 +4.802354721032927E-01
+5.006073072035723E-01 +5.006059033338330E-01 +5.006015315512686E-01 +5.005997742649466E-01 +5.005993886989440E-01 +5.005993393932067E-01 +5.005990749390825E-01 +5.005990421260427E-01 +5.005990369143759E-01 +5.005990357402732E-01 +5.005990281987481E-01 +5.005990272010675E-01 +5.005990263899620E-01 +5.005990258927310E-01 +5.005990256264820E-01 +5.005990254594185E-01 +5.005990253615631E-01 +5.005990252990306E-01 +5.005990252503116E-01 +5.005990252105054E-01 +5.005990251829806E-01 +5.005990251356276E-01 +5.005990251232828E-01 +5.005990251213133E-01 +5.005990251229561E-01 +5.005990251201730E-01 +5.005990251210972E-01 +5.005990251227703E-01 +5.005990251225003E-01 +5.005990251217141E-01 +5.005990251217995E-01 +5.005990251217995E-01 +5.005990251217995E-01 +5.005990251217995E-01 +5.005990251217995E-01 +5.005990251217995E-01
+4.802517966601827E-01 +4.802529137413294E-01 +4.802430199040679E-01 +4.802418297218028E-01 +4.802416849390602E-01 +4.802417287677396E-01 +4.802415104673859E-01 +4.802415054608668E-01 +4.802415133118332E-01 +4.802415186754175E-01 +4.802415144923392E-01 +4.802415155463549E-01 +4.802415160241594E-01 +4.802415163556685E-01 +4.802415166264279E-01 +4.802415167805587E-01 +4.802415169332017E-01 +4.802415170182258E-01 +4.802415170726979E-01 +4.802415170746174E-01 +4.802415170987717E-01 +4.802415171763442E-01 +4.802415171859258E-01 +4.802415171899097E-01 +4.802415171937606E-01 +4.802415171868062E-01 +4.802415171924587E-01 +4.802415171938869E-01 +4.802415171925933E-01 +4.802415171934851E-01 +4.802415171935203E-01 +4.802415171935203E-01 +4.802415171935203E-01 +4.802415171935203E-01 +4.802415171935203E-01 +4.802415171935203E-01
+5.006093295296528E-01 +5.006077470176680E-01 +5.006016194489914E-01 +5.005995264304732E-01 +5.005991527710790E-01 +5.005990948813881E-01 +5.005988641923189E-01 +5.005988416690039E-01 +5.005988363848392E-01 +5.005988349806495E-01 +5.005988260442533E-01 +5.005988249374868E-01 +5.005988240846903E-01 +5.005988235224398E-01 +5.005988232068105E-01 +5.005988230285565E-01 +5.005988229189644E-01 +5.005988228523998E-01 +5.005988227954322E-01 +5.005988227620187E-01 +5.005988227306503E-01 +5.005988226677440E-01 +5.005988226546391E-01 +5.005988226525077E-01 +5.005988226537170E-01 +5.005988226528978E-01 +5.005988226526311E-01 +5.005988226522405E-01 +5.005988226532282E-01 +5.005988226535726E-01 +5.005988226529796E-01 +5.005988226529796E-01 +5.005988226529796E-01 +5.005988226529796E-01 +5.005988226529796E-01 +5.005988226529796E-01
+4.802525758068587E-01 +4.802539296753636E-01 +4.802457992491460E-01 +4.802448493256536E-01 +4.802446762380853E-01 +4.802447300899979E-01 +4.802446438922797E-01 +4.802446620438900E-01 +4.802446697696349E-01 +4.802446755740948E-01 +4.802446725749235E-01 +4.802446738077487E-01 +4.802446744041181E-01 +4.802446748047854E-01 +4.802446751116551E-01 +4.802446753016903E-01 +4.802446754620304E-01 +4.802446755510495E-01 +4.802446756165991E-01 +4.802446756242589E-01 +4.802446756459301E-01 +4.802446757366933E-01 +4.802446757431362E-01 +4.802446757483412E-01 +4.802446757511232E-01 +4.802446757470776E-01 +4.802446757500292E-01 +4.802446757526476E-01 +4.802446757514521E-01 +4.802446757512699E-01 +4.802446757507496E-01 +4.802446757507496E-01 +4.802446757507496E-01 +4.802446757507496E-01 +4.802446757507496E-01 +4.802446757507496E-01
+5.006115297250628E-01 +5.006097411958502E-01 +5.006018290998743E-01 +5.005996351636048E-01 +5.005992196556734E-01 +5.005991555950463E-01 +5.005990534189514E-01 +5.005990365720216E-01 +5.005990315526286E-01 +5.005990299070725E-01 +5.005990201595960E-01 +5.005990189857443E-01 +5.005990181595301E-01 +5.005990175160274E-01 +5.005990171792170E-01 +5.005990169851213E-01 +5.005990168654948E-01 +5.005990167877709E-01 +5.005990167293008E-01 +5.005990166993139E-01 +5.005990166686148E-01 +5.005990165940626E-01 +5.005990165818119E-01 +5.005990165780808E-01 +5.005990165772620E-01 +5.005990165765528E-01 +5.005990165790496E-01 +5.005990165793998E-01 +5.005990165798145E-01 +5.005990165788160E-01 +5.005990165797523E-01 +5.005990165797523E-01 +5.005990165797523E-01 +5.005990165797523E-01 +5.005990165797523E-01 +5.005990165797523E-01
+4.802520016415764E-01 +4.802535729296800E-01 +4.802472117091954E-01 +4.802462723417849E-01 +4.802462376328255E-01 +4.802463005502902E-01 +4.802463576178091E-01 +4.802463770866512E-01 +4.802463853119460E-01 +4.802463912999115E-01 +4.802463889935362E-01 +4.802463904256441E-01 +4.802463911243472E-01 +4.802463915581628E-01 +4.802463919092673E-01 +4.802463921144468E-01 +4.802463922983391E-01 +4.802463923960157E-01 +4.802463924631232E-01 +4.802463924768483E-01 +4.802463925022640E-01 +4.802463925965221E-01 +4.802463926069798E-01 +4.802463926118574E-01 +4.802463926136476E-01 +4.802463926095299E-01 +4.802463926148379E-01 +4.802463926169646E-01 +4.802463926160164E-01 +4.802463926169891E-01 +4.802463926159076E-01 +4.802463926159076E-01 +4.802463926159076E-01 +4.802463926159076E-01 +4.802463926159076E-01 +4.802463926159076E-01
+5.006135135759519E-01 +5.006115505704395E-01 +5.006019377114973E-01 +5.005997178937530E-01 +5.005994675325137E-01 +5.005994004720762E-01 +5.005993939702790E-01 +5.005993727368324E-01 +5.005993673514409E-01 +5.005993657229392E-01 +5.005993555854061E-01 +5.005993542559021E-01 +5.005993534358015E-01 +5.005993528018693E-01 +5.005993524369348E-01 +5.005993522308887E-01 +5.005993521184432E-01 +5.005993520387421E-01 +5.005993519833828E-01 +5.005993519424421E-01 +5.005993519140254E-01 +5.005993518325490E-01 +5.005993518209605E-01 +5.005993518187148E-01 +5.005993518180608E-01 +5.005993518153339E-01 +5.005993518185119E-01 +5.005993518182603E-01 +5.005993518197818E-01 +5.005993518198023E-01 +5.005993518187414E-01 +5.005993518187414E-01 +5.005993518187414E-01 +5.005993518187414E-01 +5.005993518187414E-01 +5.005993518187414E-01
+4.802508642072920E-01 +4.802525807910799E-01 +4.802477636815015E-01 +4.802469421230229E-01 +4.802470702423539E-01 +4.802471420070515E-01 +4.802473007316021E-01 +4.802473254189661E-01 +4.802473345831193E-01 +4.802473404527292E-01 +4.802473385966852E-01 +4.802473400673572E-01 +4.802473408867974E-01 +4.802473413328871E-01 +4.802473417273128E-01 +4.802473419495891E-01 +4.802473421287264E-01 +4.802473422559863E-01 +4.802473423225248E-01 +4.802473423410299E-01 +4.802473423711087E-01 +4.802473424669033E-01 +4.802473424782381E-01 +4.802473424841636E-01 +4.802473424868329E-01 +4.802473424814016E-01 +4.802473424853385E-01 +4.802473424872805E-01 +4.802473424856610E-01 +4.802473424861306E-01 +4.802473424864641E-01 +4.802473424864641E-01 +4.802473424864641E-01 +4.802473424864641E-01 +4.802473424864641E-01 +4.802473424864641E-01
+5.006150776732561E-01 +5.006129099113481E-01 +5.006019224382434E-01 +5.005999040507783E-01 +5.005997921765384E-01 +5.005997236959516E-01 +5.005997518780374E-01 +5.005997275469950E-01 +5.005997217833580E-01 +5.005997200214869E-01 +5.005997100463785E-01 +5.005997086695363E-01 +5.005997077660327E-01 +5.005997071259570E-01 +5.005997067726770E-01 +5.005997065730203E-01 +5.005997064240695E-01 +5.005997063496160E-01 +5.005997062827132E-01 +5.005997062622546E-01 +5.005997062190681E-01 +5.005997061406061E-01 +5.005997061294621E-01 +5.005997061279668E-01 +5.005997061273478E-01 +5.005997061247903E-01 +5.005997061258315E-01 +5.005997061257438E-01 +5.005997061269263E-01 +5.005997061262657E-01 +5.005997061271118E-01 +5.005997061271118E-01 +5.005997061271118E-01 +5.005997061271118E-01 +5.005997061271118E-01 +5.005997061271118E-01
+4.802493419053711E-01 +4.802511605620594E-01 +4.802476078080939E-01 +4.802472736530131E-01 +4.802475865820490E-01 +4.802476671329818E-01 +4.802478208899884E-01 +4.802478482077733E-01 +4.802478594356174E-01 +4.802478650703292E-01 +4.802478637756824E-01 +4.802478652461253E-01 +4.802478662793153E-01 +4.802478667758747E-01 +4.802478671000899E-01 +4.802478673490061E-01 +4.802478675610485E-01 +4.802478676810815E-01 +4.802478677584033E-01 +4.802478677763142E-01 +4.802478678194382E-01 +4.802478679061993E-01 +4.802478679170155E-01 +4.802478679245901E-01 +4.802478679272135E-01 +4.802478679256303E-01 +4.802478679256412E-01 +4.802478679265587E-01 +4.802478679279263E-01 +4.802478679250590E-01 +4.802478679282388E-01 +4.802478679282388E-01 +4.802478679282388E-01 +4.802478679282388E-01 +4.802478679282388E-01 +4.802478679282388E-01
+5.006162277270264E-01 +5.006136966624904E-01 +5.006017596736179E-01 +5.006001633202782E-01 +5.006001221717632E-01 +5.006000524290087E-01 +5.006000655481894E-01 +5.006000377399267E-01 +5.006000341047382E-01 +5.006000311252002E-01 +5.006000220292580E-01 +5.006000206803565E-01 +5.006000198054326E-01 +5.006000191438397E-01 +5.006000188101570E-01 +5.006000186490900E-01 +5.006000184526131E-01 +5.006000183954650E-01 +5.006000183456966E-01 +5.006000183236342E-01 +5.006000182670691E-01 +5.006000181982827E-01 +5.006000181838205E-01 +5.006000181824164E-01 +5.006000181813918E-01 +5.006000181794162E-01 +5.006000181767472E-01 +5.006000181790964E-01 +5.006000181778332E-01 +5.006000181796502E-01 +5.006000181784609E-01 +5.006000181784609E-01 +5.006000181784609E-01 +5.006000181784609E-01 +5.006000181784609E-01 +5.006000181784609E-01
+4.802475890966333E-01 +4.802496109917940E-01 +4.802468744471688E-01 +4.802475478513732E-01 +4.802478499916216E-01 +4.802479245106968E-01 +4.802481014724681E-01 +4.802481310863024E-01 +4.802481437868448E-01 +4.802481482938540E-01 +4.802481484773152E-01 +4.802481500026535E-01 +4.802481511138402E-01 +4.802481517373995E-01 +4.802481520867484E-01 +4.802481523562788E-01 +4.802481525815670E-01 +4.802481527098077E-01 +4.802481527658783E-01 +4.802481527996844E-01 +4.802481528429038E-01 +4.802481529252040E-01 +4.802481529441068E-01 +4.802481529487651E-01 +4.802481529534934E-01 +4.802481529491248E-01 +4.802481529489923E-01 +4.802481529498598E-01 +4.802481529525964E-01 +4.802481529499168E-01 +4.802481529510166E-01 +4.802481529510166E-01 +4.802481529510166E-01 +4.802481529510166E-01 +4.802481529510166E-01 +4.802481529510166E-01
+5.006165843898875E-01 +5.006138592742004E-01 +5.006010474254977E-01 +5.006004185260043E-01 +5.006003827515525E-01 +5.006003117733843E-01 +5.006003025670318E-01 +5.006002740234682E-01 +5.006002731134349E-01 +5.006002685105257E-01 +5.006002601774227E-01 +5.006002590344453E-01 +5.006002579798464E-01 +5.006002573159821E-01 +5.006002570233912E-01 +5.006002568049213E-01 +5.006002566587552E-01 +5.006002565551310E-01 +5.006002565039931E-01 +5.006002564927435E-01 +5.006002564404805E-01 +5.006002563727168E-01 +5.006002563594975E-01 +5.006002563569600E-01 +5.006002563557432E-01 +5.006002563561607E-01 +5.006002563526826E-01 +5.006002563520515E-01 +5.006002563517061E-01 +5.006002563571721E-01 +5.006002563527280E-01 +5.006002563527280E-01 +5.006002563527280E-01 +5.006002563527280E-01 +5.006002563527280E-01 +5.006002563527280E-01
+4.802459362486526E-01 +4.802479672799066E-01 +4.802460854899653E-01 +4.802476519825352E-01 +4.802479725875561E-01 +4.802480473024295E-01 +4.802482422623008E-01 +4.802482768319248E-01 +4.802482889191991E-01 +4.802482928660513E-01 +4.802482943710880E-01 +4.802482957659045E-01 +4.802482970252483E-01 +4.802482977585188E-01 +4.802482981107343E-01 +4.802482983082856E-01 +4.802482985776626E-01 +4.802482986972690E-01 +4.802482987621217E-01 +4.802482987775631E-01 +4.802482988368175E-01 +4.802482989188740E-01 +4.802482989336209E-01 +4.802482989375783E-01 +4.802482989407225E-01 +4.802482989403714E-01 +4.802482989373856E-01 +4.802482989371618E-01 +4.802482989391840E-01 +4.802482989342337E-01 +4.802482989388476E-01 +4.802482989388476E-01 +4.802482989388476E-01 +4.802482989388476E-01 +4.802482989388476E-01 +4.802482989388476E-01
+5.006163856001892E-01 +5.006134484180880E-01 +5.006006474051155E-01 +5.006005866472732E-01 +5.006005453374038E-01 +5.006004696293656E-01 +5.006004476083611E-01 +5.006004211465089E-01 +5.006004203300369E-01 +5.006004155424004E-01 +5.006004083840664E-01 +5.006004070595386E-01 +5.006004059173288E-01 +5.006004053127833E-01 +5.006004051218745E-01 +5.006004047934256E-01 +5.006004046495600E-01 +5.006004045587856E-01 +5.006004045277569E-01 +5.006004044969731E-01 +5.006004044539671E-01 +5.006004043878317E-01 +5.006004043735706E-01 +5.006004043684784E-01 +5.006004043667396E-01 +5.006004043647181E-01 +5.006004043652338E-01 +5.006004043639559E-01 +5.006004043632329E-01 +5.006004043622189E-01 +5.006004043638704E-01 +5.006004043638704E-01 +5.006004043638704E-01 +5.006004043638704E-01 +5.006004043638704E-01 +5.006004043638704E-01
+4.802442443729019E-01 +4.802461650827994E-01 +4.802455450107901E-01 +4.802476910474466E-01 +4.802480118041428E-01 +4.802480865054982E-01 +4.802482995058070E-01 +4.802483378960190E-01 +4.802483485096777E-01 +4.802483514290471E-01 +4.802483552717494E-01 +4.802483568953531E-01 +4.802483582011071E-01 +4.802483590500454E-01 +4.802483592773845E-01 +4.802483594954901E-01 +4.802483597188348E-01 +4.802483598281033E-01 +4.802483598860175E-01 +4.802483599230434E-01 +4.802483599745456E-01 +4.802483600587422E-01 +4.802483600742332E-01 +4.802483600756633E-01 +4.802483600776010E-01 +4.802483600812348E-01 +4.802483600773487E-01 +4.802483600769458E-01 +4.802483600798946E-01 +4.802483600759654E-01 +4.802483600771985E-01 +4.802483600771985E-01 +4.802483600771985E-01 +4.802483600771985E-01 +4.802483600771985E-01 +4.802483600771985E-01
+5.006154681504815E-01 +5.006123656437164E-01 +5.006005426307224E-01 +5.006006452120076E-01 +5.006005918973487E-01 +5.006005252995693E-01 +5.006004941046601E-01 +5.006004700900059E-01 +5.006004674181439E-01 +5.006004631479377E-01 +5.006004585530300E-01 +5.006004572983217E-01 +5.006004560793429E-01 +5.006004554429486E-01 +5.006004552176355E-01 +5.006004548798875E-01 +5.006004547379804E-01 +5.006004546552836E-01 +5.006004546320658E-01 +5.006004545924242E-01 +5.006004545503465E-01 +5.006004544880545E-01 +5.006004544750822E-01 +5.006004544685891E-01 +5.006004544666246E-01 +5.006004544678420E-01 +5.006004544641268E-01 +5.006004544629160E-01 +5.006004544615443E-01 +5.006004544655550E-01 +5.006004544632655E-01 +5.006004544632655E-01 +5.006004544632655E-01 +5.006004544632655E-01 +5.006004544632655E-01 +5.006004544632655E-01
+4.802423793478944E-01 +4.802441061809133E-01 +4.802455406591037E-01 +4.802476860572681E-01 +4.802479983168987E-01 +4.802480771681471E-01 +4.802482944408278E-01 +4.802483379003987E-01 +4.802483457411338E-01 +4.802483486053592E-01 +4.802483555080150E-01 +4.802483565878395E-01 +4.802483579016164E-01 +4.802483590146757E-01 +4.802483593488120E-01 +4.802483595705071E-01 +4.802483597483647E-01 +4.802483598352266E-01 +4.802483598632123E-01 +4.802483599265593E-01 +4.802483599652055E-01 +4.802483600567850E-01 +4.802483600735100E-01 +4.802483600736625E-01 +4.802483600760568E-01 +4.802483600771891E-01 +4.802483600771772E-01 +4.802483600752633E-01 +4.802483600784110E-01 +4.802483600755784E-01 +4.802483600749173E-01 +4.802483600749173E-01 +4.802483600749173E-01 +4.802483600749173E-01 +4.802483600749173E-01 +4.802483600749173E-01
+5.006139115835809E-01 +5.006107437820168E-01 +5.006005482646609E-01 +5.006006167521210E-01 +5.006005325308323E-01 +5.006004773264479E-01 +5.006004400232579E-01 +5.006004215301778E-01 +5.006004130144917E-01 +5.006004096477641E-01 +5.006004084649318E-01 +5.006004072890569E-01 +5.006004062707959E-01 +5.006004053634463E-01 +5.006004050580378E-01 +5.006004047753261E-01 +5.006004046183943E-01 +5.006004045731050E-01 +5.006004045779811E-01 +5.006004044868283E-01 +5.006004044465321E-01 +5.006004043827145E-01 +5.006004043745943E-01 +5.006004043685479E-01 +5.006004043657488E-01 +5.006004043653686E-01 +5.006004043639614E-01 +5.006004043622174E-01 +5.006004043612574E-01 +5.006004043644825E-01 +5.006004043624124E-01 +5.006004043624124E-01 +5.006004043624124E-01 +5.006004043624124E-01 +5.006004043624124E-01 +5.006004043624124E-01
+4.802400708071557E-01 +4.802417854193863E-01 +4.802453284844749E-01 +4.802476257469067E-01 +4.802479281573358E-01 +4.802480076324332E-01 +4.802482301979377E-01 +4.802482773441744E-01 +4.802482828595646E-01 +4.802482848547932E-01 +4.802482945080240E-01 +4.802482952827291E-01 +4.802482967154080E-01 +4.802482978890690E-01 +4.802482983332306E-01 +4.802482985347725E-01 +4.802482986424794E-01 +4.802482987072567E-01 +4.802482986889336E-01 +4.802482987912995E-01 +4.802482988233394E-01 +4.802482989215319E-01 +4.802482989299228E-01 +4.802482989311268E-01 +4.802482989325896E-01 +4.802482989344780E-01 +4.802482989348960E-01 +4.802482989330587E-01 +4.802482989363213E-01 +4.802482989335137E-01 +4.802482989329735E-01 +4.802482989329735E-01 +4.802482989329735E-01 +4.802482989329735E-01 +4.802482989329735E-01 +4.802482989329735E-01
+5.006117589322128E-01 +5.006086418839454E-01 +5.006005217294012E-01 +5.006004467787015E-01 +5.006003813306434E-01 +5.006003268446362E-01 +5.006002903779756E-01 +5.006002735279289E-01 +5.006002620528350E-01 +5.006002599922886E-01 +5.006002607779086E-01 +5.006002596162727E-01 +5.006002584366086E-01 +5.006002573627788E-01 +5.006002569901097E-01 +5.006002567647430E-01 +5.006002566253651E-01 +5.006002565720237E-01 +5.006002565969607E-01 +5.006002564707160E-01 +5.006002564331117E-01 +5.006002563775033E-01 +5.006002563633419E-01 +5.006002563564361E-01 +5.006002563527487E-01 +5.006002563547910E-01 +5.006002563536371E-01 +5.006002563509658E-01 +5.006002563485302E-01 +5.006002563526317E-01 +5.006002563517308E-01 +5.006002563517308E-01 +5.006002563517308E-01 +5.006002563517308E-01 +5.006002563517308E-01 +5.006002563517308E-01
+4.802372250079951E-01 +4.802390912864807E-01 +4.802450684899856E-01 +4.802474757060617E-01 +4.802477810088539E-01 +4.802478546040466E-01 +4.802480820478740E-01 +4.802481317765077E-01 +4.802481372888313E-01 +4.802481380914444E-01 +4.802481485889656E-01 +4.802481491395090E-01 +4.802481506667376E-01 +4.802481519446340E-01 +4.802481524915480E-01 +4.802481526444463E-01 +4.802481527190670E-01 +4.802481527328336E-01 +4.802481526945623E-01 +4.802481528025241E-01 +4.802481528353054E-01 +4.802481529256580E-01 +4.802481529325906E-01 +4.802481529380991E-01 +4.802481529393718E-01 +4.802481529428433E-01 +4.802481529425575E-01 +4.802481529397091E-01 +4.802481529435052E-01 +4.802481529388152E-01 +4.802481529411187E-01 +4.802481529411187E-01 +4.802481529411187E-01 +4.802481529411187E-01 +4.802481529411187E-01 +4.802481529411187E-01
+5.006091994270558E-01 +5.006062495267558E-01 +5.006003809584885E-01 +5.006001810059684E-01 +5.006001431483419E-01 +5.006000823199445E-01 +5.006000493272036E-01 +5.006000351080465E-01 +5.006000234274245E-01 +5.006000225247678E-01 +5.006000233420135E-01 +5.006000218544491E-01 +5.006000201874083E-01 +5.006000191655323E-01 +5.006000186985359E-01 +5.006000185676269E-01 +5.006000184694573E-01 +5.006000184707525E-01 +5.006000184897346E-01 +5.006000182939966E-01 +5.006000182565745E-01 +5.006000181964499E-01 +5.006000181908121E-01 +5.006000181826379E-01 +5.006000181782730E-01 +5.006000181809297E-01 +5.006000181778738E-01 +5.006000181764413E-01 +5.006000181755501E-01 +5.006000181772684E-01 +5.006000181776246E-01 +5.006000181776246E-01 +5.006000181776246E-01 +5.006000181776246E-01 +5.006000181776246E-01 +5.006000181776246E-01
+4.802339175810334E-01 +4.802359493629239E-01 +4.802447119686148E-01 +4.802471941867433E-01 +4.802475026347701E-01 +4.802475669142128E-01 +4.802477950200413E-01 +4.802478483601507E-01 +4.802478550664437E-01 +4.802478540926116E-01 +4.802478637306804E-01 +4.802478640941795E-01 +4.802478656629938E-01 +4.802478670477299E-01 +4.802478675973005E-01 +4.802478677742924E-01 +4.802478677607779E-01 +4.802478676865908E-01 +4.802478676836267E-01 +4.802478677791214E-01 +4.802478678133594E-01 +4.802478678999747E-01 +4.802478679038888E-01 +4.802478679101970E-01 +4.802478679115627E-01 +4.802478679157059E-01 +4.802478679134448E-01 +4.802478679123423E-01 +4.802478679135841E-01 +4.802478679121066E-01 +4.802478679122212E-01 +4.802478679122212E-01 +4.802478679122212E-01 +4.802478679122212E-01 +4.802478679122212E-01 +4.802478679122212E-01
+5.006063708558759E-01 +5.006035892894752E-01 +5.006001637250374E-01 +5.005998587340195E-01 +5.005998221464755E-01 +5.005997649546394E-01 +5.005997351454817E-01 +5.005997238005476E-01 +5.005997110487417E-01 +5.005997106900236E-01 +5.005997117497962E-01 +5.005997102336839E-01 +5.005997080028236E-01 +5.005997071871789E-01 +5.005997066294271E-01 +5.005997065202812E-01 +5.005997064036105E-01 +5.005997064028507E-01 +5.005997064435237E-01 +5.005997062305391E-01 +5.005997062034158E-01 +5.005997061361875E-01 +5.005997061375163E-01 +5.005997061282107E-01 +5.005997061240400E-01 +5.005997061266797E-01 +5.005997061231445E-01 +5.005997061230444E-01 +5.005997061215228E-01 +5.005997061238552E-01 +5.005997061226284E-01 +5.005997061226284E-01 +5.005997061226284E-01 +5.005997061226284E-01 +5.005997061226284E-01 +5.005997061226284E-01
+4.802302046543410E-01 +4.802322026493081E-01 +4.802441889030678E-01 +4.802466628044714E-01 +4.802469790200101E-01 +4.802470374263536E-01 +4.802472694893178E-01 +4.802473248521613E-01 +4.802473317068987E-01 +4.802473290738101E-01 +4.802473388503024E-01 +4.802473389221126E-01 +4.802473404791159E-01 +4.802473417674094E-01 +4.802473422953453E-01 +4.802473424773375E-01 +4.802473423538721E-01 +4.802473422706637E-01 +4.802473422171654E-01 +4.802473423426857E-01 +4.802473423742776E-01 +4.802473424625304E-01 +4.802473424589221E-01 +4.802473424682303E-01 +4.802473424680237E-01 +4.802473424711098E-01 +4.802473424687752E-01 +4.802473424687358E-01 +4.802473424697448E-01 +4.802473424667695E-01 +4.802473424687357E-01 +4.802473424687357E-01 +4.802473424687357E-01 +4.802473424687357E-01 +4.802473424687357E-01 +4.802473424687357E-01
+5.006034937029863E-01 +5.006008600597760E-01 +5.005998320486111E-01 +5.005994810982581E-01 +5.005994558726727E-01 +5.005994082858776E-01 +5.005993815364722E-01 +5.005993723112988E-01 +5.005993561253874E-01 +5.005993573089932E-01 +5.005993578590470E-01 +5.005993563472473E-01 +5.005993538311121E-01 +5.005993528783190E-01 +5.005993523248540E-01 +5.005993522488963E-01 +5.005993520836384E-01 +5.005993521434436E-01 +5.005993521602783E-01 +5.005993519178623E-01 +5.005993518906474E-01 +5.005993518155530E-01 +5.005993518237298E-01 +5.005993518152537E-01 +5.005993518126057E-01 +5.005993518171450E-01 +5.005993518136477E-01 +5.005993518122572E-01 +5.005993518124062E-01 +5.005993518136251E-01 +5.005993518128601E-01 +5.005993518128601E-01 +5.005993518128601E-01 +5.005993518128601E-01 +5.005993518128601E-01 +5.005993518128601E-01
+4.802259467337930E-01 +4.802278642782926E-01 +4.802432626885960E-01 +4.802457042984835E-01 +4.802460395183066E-01 +4.802460909627633E-01 +4.802463200064699E-01 +4.802463752556411E-01 +4.802463823764945E-01 +4.802463789699509E-01 +4.802463889258642E-01 +4.802463893962476E-01 +4.802463908235829E-01 +4.802463920228364E-01 +4.802463924923041E-01 +4.802463926675543E-01 +4.802463925695473E-01 +4.802463924541199E-01 +4.802463923545870E-01 +4.802463924776564E-01 +4.802463925062117E-01 +4.802463925920317E-01 +4.802463925831887E-01 +4.802463925955960E-01 +4.802463925944152E-01 +4.802463925968153E-01 +4.802463925956253E-01 +4.802463925952321E-01 +4.802463925976501E-01 +4.802463925942727E-01 +4.802463925940390E-01 +4.802463925940390E-01 +4.802463925940390E-01 +4.802463925940390E-01 +4.802463925940390E-01 +4.802463925940390E-01
+5.006008656901130E-01 +5.005983340670780E-01 +5.005994656320908E-01 +5.005991318565896E-01 +5.005991028783517E-01 +5.005990722493729E-01 +5.005990477401159E-01 +5.005990383961205E-01 +5.005990211790937E-01 +5.005990233169083E-01 +5.005990230913260E-01 +5.005990211484060E-01 +5.005990187690736E-01 +5.005990176118190E-01 +5.005990169809257E-01 +5.005990170671932E-01 +5.005990168689859E-01 +5.005990168994324E-01 +5.005990168886374E-01 +5.005990166772315E-01 +5.005990166454249E-01 +5.005990165730217E-01 +5.005990165803310E-01 +5.005990165737947E-01 +5.005990165708194E-01 +5.005990165751324E-01 +5.005990165729313E-01 +5.005990165726781E-01 +5.005990165720861E-01 +5.005990165715428E-01 +5.005990165717923E-01 +5.005990165717923E-01 +5.005990165717923E-01 +5.005990165717923E-01 +5.005990165717923E-01 +5.005990165717923E-01
+4.802210153289720E-01 +4.802228188104783E-01 +4.802415770203382E-01 +4.802439869014865E-01 +4.802443423423423E-01 +4.802443813892168E-01 +4.802446075832217E-01 +4.802446580416657E-01 +4.802446657959514E-01 +4.802446615166187E-01 +4.802446721349046E-01 +4.802446726952512E-01 +4.802446742679259E-01 +4.802446752542993E-01 +4.802446756799612E-01 +4.802446757771171E-01 +4.802446757325670E-01 +4.802446755678429E-01 +4.802446754428069E-01 +4.802446756220708E-01 +4.802446756473132E-01 +4.802446757165592E-01 +4.802446757095317E-01 +4.802446757194838E-01 +4.802446757182556E-01 +4.802446757230888E-01 +4.802446757228580E-01 +4.802446757229164E-01 +4.802446757214219E-01 +4.802446757208893E-01 +4.802446757212340E-01 +4.802446757212340E-01 +4.802446757212340E-01 +4.802446757212340E-01 +4.802446757212340E-01 +4.802446757212340E-01
+5.005988001444232E-01 +5.005961105227565E-01 +5.005992185853352E-01 +5.005989100002206E-01 +5.005988870098409E-01 +5.005988741957620E-01 +5.005988539467041E-01 +5.005988440952511E-01 +5.005988278621692E-01 +5.005988301364309E-01 +5.005988288645430E-01 +5.005988273677771E-01 +5.005988250316927E-01 +5.005988235710216E-01 +5.005988230235788E-01 +5.005988231037283E-01 +5.005988229456984E-01 +5.005988229374760E-01 +5.005988228945694E-01 +5.005988227417327E-01 +5.005988227151192E-01 +5.005988226274380E-01 +5.005988226409115E-01 +5.005988226366852E-01 +5.005988226344209E-01 +5.005988226384751E-01 +5.005988226370891E-01 +5.005988226358111E-01 +5.005988226345816E-01 +5.005988226345831E-01 +5.005988226353182E-01 +5.005988226353182E-01 +5.005988226353182E-01 +5.005988226353182E-01 +5.005988226353182E-01 +5.005988226353182E-01
+4.802149402678207E-01 +4.802169886394858E-01 +4.802385037596418E-01 +4.802408595039284E-01 +4.802412037911006E-01 +4.802412288416495E-01 +4.802414510199371E-01 +4.802414989488268E-01 +4.802415069335276E-01 +4.802415015482348E-01 +4.802415131114486E-01 +4.802415144931041E-01 +4.802415159116727E-01 +4.802415166975379E-01 +4.802415171358989E-01 +4.802415171406145E-01 +4.802415171429456E-01 +4.802415170019475E-01 +4.802415168889967E-01 +4.802415170707959E-01 +4.802415170956383E-01 +4.802415171411462E-01 +4.802415171358445E-01 +4.802415171452514E-01 +4.802415171454549E-01 +4.802415171494569E-01 +4.802415171493503E-01 +4.802415171494805E-01 +4.802415171477687E-01 +4.802415171491498E-01 +4.802415171485137E-01 +4.802415171485137E-01 +4.802415171485137E-01 +4.802415171485137E-01 +4.802415171485137E-01 +4.802415171485137E-01
+5.005975354612121E-01 +5.005956516500826E-01 +5.005993473290389E-01 +5.005990969124080E-01 +5.005990673145760E-01 +5.005990726623242E-01 +5.005990552618870E-01 +5.005990453072954E-01 +5.005990315175989E-01 +5.005990327710838E-01 +5.005990315924703E-01 +5.005990301933195E-01 +5.005990276569485E-01 +5.005990259668107E-01 +5.005990255139980E-01 +5.005990255136847E-01 +5.005990253849462E-01 +5.005990253841304E-01 +5.005990252946004E-01 +5.005990252011899E-01 +5.005990251775715E-01 +5.005990250788419E-01 +5.005990250938558E-01 +5.005990250964538E-01 +5.005990250944407E-01 +5.005990250992155E-01 +5.005990250968257E-01 +5.005990250964677E-01 +5.005990250949863E-01 +5.005990250987915E-01 +5.005990250976458E-01 +5.005990250976458E-01 +5.005990250976458E-01 +5.005990250976458E-01 +5.005990250976458E-01 +5.005990250976458E-01
+4.802065504827233E-01 +4.802092097391651E-01 +4.802325877739813E-01 +4.802348713726189E-01 +4.802351804052539E-01 +4.802351941555466E-01 +4.802354079560551E-01 +4.802354537187983E-01 +4.802354606302648E-01 +4.802354549039921E-01 +4.802354677402225E-01 +4.802354693692497E-01 +4.802354709284235E-01 +4.802354715929125E-01 +4.802354719984083E-01 +4.802354719386921E-01 +4.802354719753099E-01 +4.802354718682597E-01 +4.802354718133887E-01 +4.802354719925048E-01 +4.802354720154020E-01 +4.802354720332487E-01 +4.802354720356811E-01 +4.802354720400580E-01 +4.802354720389351E-01 +4.802354720424251E-01 +4.802354720421149E-01 +4.802354720414804E-01 +4.802354720396897E-01 +4.802354720416444E-01 +4.802354720410253E-01 +4.802354720410253E-01 +4.802354720410253E-01 +4.802354720410253E-01 +4.802354720410253E-01 +4.802354720410253E-01
+5.005983722511076E-01 +5.005973041789202E-01 +5.006004382743378E-01 +5.006002441197551E-01 +5.006002189318223E-01 +5.006002281149231E-01 +5.006002164318312E-01 +5.006002075544789E-01 +5.006001977903783E-01 +5.006001975803270E-01 +5.006001965533142E-01 +5.006001954266833E-01 +5.006001929289936E-01 +5.006001913649685E-01 +5.006001910205441E-01 +5.006001908826881E-01 +5.006001907791977E-01 +5.006001907734089E-01 +5.006001906784868E-01 +5.006001906268516E-01 +5.006001906078212E-01 +5.006001905093781E-01 +5.006001905217815E-01 +5.006001905253411E-01 +5.006001905241206E-01 +5.006001905309079E-01 +5.006001905285307E-01 +5.006001905265463E-01 +5.006001905266939E-01 +5.006001905277343E-01 +5.006001905274235E-01 +5.006001905274235E-01 +5.006001905274235E-01 +5.006001905274235E-01 +5.006001905274235E-01 +5.006001905274235E-01
+4.801923987037975E-01 +4.801958183877780E-01 +4.802203440405259E-01 +4.802225449163364E-01 +4.802227941120571E-01 +4.802227932110318E-01 +4.802229977177541E-01 +4.802230402223421E-01 +4.802230444649982E-01 +4.802230392890245E-01 +4.802230528460914E-01 +4.802230544920759E-01 +4.802230566304628E-01 +4.802230574465471E-01 +4.802230577175676E-01 +4.802230576757013E-01 +4.802230577481743E-01 +4.802230577374046E-01 +4.802230577622367E-01 +4.802230579202771E-01 +4.802230579405736E-01 +4.802230579401519E-01 +4.802230579401564E-01 +4.802230579399540E-01 +4.802230579392984E-01 +4.802230579387543E-01 +4.802230579388634E-01 +4.802230579383205E-01 +4.802230579358160E-01 +4.802230579376798E-01 +4.802230579379583E-01 +4.802230579379583E-01 +4.802230579379583E-01 +4.802230579379583E-01 +4.802230579379583E-01 +4.802230579379583E-01
+5.006024112978535E-01 +5.006021517289664E-01 +5.006038577379864E-01 +5.006037082477565E-01 +5.006036905929504E-01 +5.006036992641342E-01 +5.006036935164734E-01 +5.006036870597433E-01 +5.006036811199192E-01 +5.006036799900196E-01 +5.006036791837828E-01 +5.006036783342328E-01 +5.006036762765045E-01 +5.006036750355068E-01 +5.006036747540173E-01 +5.006036745837030E-01 +5.006036744778185E-01 +5.006036744789545E-01 +5.006036743702411E-01 +5.006036743514288E-01 +5.006036743404402E-01 +5.006036742538984E-01 +5.006036742649311E-01 +5.006036742707919E-01 +5.006036742704689E-01 +5.006036742722370E-01 +5.006036742722977E-01 +5.006036742702108E-01 +5.006036742712838E-01 +5.006036742726246E-01 +5.006036742713852E-01 +5.006036742713852E-01 +5.006036742713852E-01 +5.006036742713852E-01 +5.006036742713852E-01 +5.006036742713852E-01
+4.801623966900806E-01 +4.801657703201856E-01 +4.801917730352856E-01 +4.801938842140531E-01 +4.801940711976014E-01 +4.801940507926304E-01 +4.801942440595623E-01 +4.801942813336418E-01 +4.801942825246441E-01 +4.801942779220887E-01 +4.801942916298778E-01 +4.801942935453981E-01 +4.801942962138381E-01 +4.801942973427058E-01 +4.801942975195075E-01 +4.801942975407700E-01 +4.801942976988692E-01 +4.801942977466553E-01 +4.801942978844688E-01 +4.801942980196260E-01 +4.801942980361705E-01 +4.801942980355899E-01 +4.801942980280993E-01 +4.801942980206467E-01 +4.801942980191850E-01 +4.801942980199430E-01 +4.801942980198285E-01 +4.801942980151145E-01 +4.801942980153936E-01 +4.801942980164147E-01 +4.801942980159872E-01 +4.801942980159872E-01 +4.801942980159872E-01 +4.801942980159872E-01 +4.801942980159872E-01 +4.801942980159872E-01
+5.006128456733514E-01 +5.006126474404413E-01 +5.006129838204652E-01 +5.006128777519464E-01 +5.006128732939020E-01 +5.006128801221368E-01 +5.006128763204127E-01 +5.006128724783442E-01 +5.006128705247513E-01 +5.006128694830719E-01 +5.006128690854637E-01 +5.006128682733409E-01 +5.006128670351784E-01 +5.006128662345660E-01 +5.006128660421594E-01 +5.006128659156852E-01 +5.006128658151218E-01 +5.006128658099376E-01 +5.006128657256601E-01 +5.006128657273149E-01 +5.006128657230740E-01 +5.006128656597181E-01 +5.006128656670428E-01 +5.006128656724136E-01 +5.006128656720399E-01 +5.006128656713059E-01 +5.006128656723549E-01 +5.006128656708814E-01 +5.006128656729397E-01 +5.006128656729270E-01 +5.006128656723665E-01 +5.006128656723665E-01 +5.006128656723665E-01 +5.006128656723665E-01 +5.006128656723665E-01 +5.006128656723665E-01
+4.800781610628810E-01 +4.800818764445733E-01 +4.801090654447070E-01 +4.801111013801529E-01 +4.801112285880178E-01 +4.801111868814780E-01 +4.801113693277705E-01 +4.801114004450050E-01 +4.801113997882559E-01 +4.801113959581371E-01 +4.801114091886177E-01 +4.801114113322285E-01 +4.801114145118326E-01 +4.801114159808009E-01 +4.801114161287844E-01 +4.801114162533904E-01 +4.801114164818374E-01 +4.801114165878623E-01 +4.801114168447413E-01 +4.801114169690612E-01 +4.801114169787442E-01 +4.801114169672697E-01 +4.801114169599559E-01 +4.801114169359081E-01 +4.801114169343962E-01 +4.801114169388310E-01 +4.801114169367901E-01 +4.801114169389793E-01 +4.801114169369378E-01 +4.801114169348518E-01 +4.801114169362078E-01 +4.801114169362078E-01 +4.801114169362078E-01 +4.801114169362078E-01 +4.801114169362078E-01 +4.801114169362078E-01
+5.006327126117989E-01 +5.006325059490377E-01 +5.006319405593401E-01 +5.006318642176987E-01 +5.006318654868948E-01 +5.006318699675134E-01 +5.006318662151412E-01 +5.006318647273484E-01 +5.006318643975565E-01 +5.006318639347866E-01 +5.006318637136883E-01 +5.006318631977973E-01 +5.006318627867085E-01 +5.006318624414154E-01 +5.006318623580319E-01 +5.006318622958247E-01 +5.006318622371649E-01 +5.006318622303958E-01 +5.006318621820608E-01 +5.006318621864508E-01 +5.006318621861595E-01 +5.006318621629327E-01 +5.006318621674282E-01 +5.006318621691398E-01 +5.006318621689516E-01 +5.006318621696679E-01 +5.006318621698753E-01 +5.006318621701957E-01 +5.006318621689618E-01 +5.006318621706676E-01 +5.006318621703286E-01 +5.006318621703286E-01 +5.006318621703286E-01 +5.006318621703286E-01 +5.006318621703286E-01 +5.006318621703286E-01
+4.796831322689669E-01 +4.796871966010257E-01 +4.797154425627264E-01 +4.797174717688198E-01 +4.797175616152892E-01 +4.797175053557615E-01 +4.797176813339906E-01 +4.797177089401960E-01 +4.797177077088410E-01 +4.797177041591691E-01 +4.797177170886241E-01 +4.797177193535161E-01 +4.797177229941526E-01 +4.797177247108937E-01 +4.797177248617148E-01 +4.797177250729322E-01 +4.797177253508798E-01 +4.797177254799167E-01 +4.797177258239795E-01 +4.797177259549288E-01 +4.797177259638509E-01 +4.797177259282290E-01 +4.797177259121927E-01 +4.797177258896244E-01 +4.797177258877967E-01 +4.797177258890090E-01 +4.797177258867621E-01 +4.797177258872674E-01 +4.797177258864790E-01 +4.797177258859792E-01 +4.797177258864163E-01 +4.797177258864163E-01 +4.797177258864163E-01 +4.797177258864163E-01 +4.797177258864163E-01 +4.797177258864163E-01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.0.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.881708887817566E-01 +9.881704913898506E-01 +9.881704746161664E-01 +9.881704742693138E-01 +9.881704742264471E-01 +9.881704742192793E-01 +9.881704742179818E-01 +9.881704742175439E-01 +9.881704742174058E-01 +9.881704742172481E-01 +9.881704742170849E-01 +9.881704742175501E-01 +9.881704742165052E-01 +9.881704742165052E-01 +9.881704742165052E-01 +9.881704742165052E-01 +9.881704742165052E-01 +9.881704742165052E-01 +9.881704742165052E-01 +9.881704742165052E-01
+1.181844244568129E-02 +1.181883624451969E-02 +1.181885289332301E-02 +1.181885323711715E-02 +1.181885327959948E-02 +1.181885328670602E-02 +1.181885328794874E-02 +1.181885328843219E-02 +1.181885328855786E-02 +1.181885328871909E-02 +1.181885328884061E-02 +1.181885328840023E-02 +1.181885328941855E-02 +1.181885328941855E-02 +1.181885328941855E-02 +1.181885328941855E-02 +1.181885328941855E-02 +1.181885328941855E-02 +1.181885328941855E-02 +1.181885328941855E-02
+1.066208662815727E-05 +1.066566455539262E-05 +1.066578905897695E-05 +1.066579210163539E-05 +1.066579248501272E-05 +1.066579254653477E-05 +1.066579259638823E-05 +1.066579255701608E-05 +1.066579256653580E-05 +1.066579256384293E-05 +1.066579260898760E-05 +1.066579258335810E-05 +1.066579260877184E-05 +1.066579260877184E-05 +1.066579260877184E-05 +1.066579260877184E-05 +1.066579260877184E-05 +1.066579260877184E-05 +1.066579260877184E-05 +1.066579260877184E-05
+6.681661294687032E-09 +6.696749893680539E-09 +6.697127333950506E-09 +6.697141973475630E-09 +6.697142487113810E-09 +6.697143410698557E-09 +6.697147846716489E-09 +6.697142468912377E-09 +6.697144095753103E-09 +6.697143418570628E-09 +6.697139767294527E-09 +6.697139446559567E-09 +6.697142306388398E-09 +6.697142306388398E-09 +6.697142306388398E-09 +6.697142306388398E-09 +6.697142306388398E-09 +6.697142306388398E-09 +6.697142306388398E-09 +6.697142306388398E-09
+4.271111433931466E-12 +4.322608513683053E-12 +4.323969323948010E-12 +4.324141085055418E-12 +4.324011312367126E-12 +4.324084397905191E-12 +4.324945424108233E-12 +4.323997077513225E-12 +4.324005688430172E-12 +4.324113496656295E-12 +4.324859621070170E-12 +4.325688954745384E-12 +4.324897042339415E-12 +4.324897042339415E-12 +4.324897042339415E-12 +4.324897042339415E-12 +4.324897042339415E-12 +4.324897042339415E-12 +4.324897042339415E-12 +4.324897042339415E-12
+1.152413240667975E-15 +1.221143914416371E-15 +1.224321799714797E-15 +1.224241643596539E-15 +1.223906859004315E-15 +1.224276676330618E-15 +1.229182432593505E-15 +1.223833248528512E-15 +1.224259748743645E-15 +1.224827399774031E-15 +1.228899942382889E-15 +1.230904303796796E-15 +1.229105103555513E-15 +1.229105103555513E-15 +1.229105103555513E-15 +1.229105103555513E-15 +1.229105103555513E-15 +1.229105103555513E-15 +1.229105103555513E-15 +1.229105103555513E-15
+4.080015120888552E-16 +4.125300471520881E-16 +4.118887038249912E-16 +4.086036136153419E-16 +4.118750148323257E-16 +4.118792337854514E-16 +3.599039071913504E-16 +4.118774857377687E-16 +4.118876393988794E-16 +4.118930532883313E-16 +3.598603935525953E-16 +3.599287414762773E-16 +3.598348380125490E-16 +3.598348380125490E-16 +3.598348380125490E-16 +3.598348380125490E-16 +3.598348380125490E-16 +3.598348380125490E-16 +3.598348380125490E-16 +3.598348380125490E-16
+1.641684611427514E-19 +1.931205290735044E-19 +1.968601254109144E-19 +1.932515765482840E-19 +1.956131025143059E-19 +1.961870911950088E-19 +1.967972725813919E-19 +1.954379640030457E-19 +1.967288453429902E-19 +1.974888419391728E-19 +1.966198926719788E-19 +1.970848857076025E-19 +1.969425576574752E-19 +1.969425576574752E-19 +1.969425576574752E-19 +1.969425576574752E-19 +1.969425576574752E-19 +1.969425576574752E-19 +1.969425576574752E-19 +1.969425576574752E-19
+7.283968997875878E-21 +8.444087346998439E-24 +1.330728160490860E-22 +7.361276300361195E-21 +1.172334365164658E-22 +1.172294206503225E-22 +6.031303501893518E-22 +1.187415220637928E-22 +1.339749252497039E-22 +1.326631373791287E-22 +6.094854803358714E-22 +6.034439413771659E-22 +6.134091881757788E-22 +6.134091881757788E-22 +6.134091881757788E-22 +6.134091881757788E-22 +6.134091881757788E-22 +6.134091881757788E-22 +6.134091881757788E-22 +6.134091881757788E-22
+1.892551178037674E-24 +0.000000000000000E+00 +1.274571545232497E-23 +4.565213214532082E-24 +1.079927649408118E-23 +1.151301656247987E-23 +0.000000000000000E+00 +1.128373016600533E-23 +1.531151736708202E-23 +1.112138830266220E-23 +4.567927372935474E-24 +2.402004492636539E-24 +1.724861518015541E-24 +1.724861518015541E-24 +1.724861518015541E-24 +1.724861518015541E-24 +1.724861518015541E-24 +1.724861518015541E-24 +1.724861518015541E-24 +1.724861518015541E-24
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 -1.268026134617214E-24 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 -9.284560505594108E-25 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.0.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.881708888253511E-01 +9.881704913915252E-01 +9.881704746156400E-01 +9.881704742695234E-01 +9.881704742255681E-01 +9.881704742193022E-01 +9.881704742178640E-01 +9.881704742172941E-01 +9.881704742174717E-01 +9.881704742174281E-01 +9.881704742173280E-01 +9.881704742172550E-01 +9.881704742172861E-01 +9.881704742173102E-01 +9.881704742172978E-01 +9.881704742172978E-01 +9.881704742172978E-01 +9.881704742172978E-01 +9.881704742172978E-01 +9.881704742172978E-01
+1.181844239900854E-02 +1.181883624283758E-02 +1.181885289384646E-02 +1.181885323691301E-02 +1.181885328044064E-02 +1.181885328668698E-02 +1.181885328811915E-02 +1.181885328864112E-02 +1.181885328845148E-02 +1.181885328854452E-02 +1.181885328864692E-02 +1.181885328871996E-02 +1.181885328869013E-02 +1.181885328866959E-02 +1.181885328866902E-02 +1.181885328866902E-02 +1.181885328866902E-02 +1.181885328866902E-02 +1.181885328866902E-02 +1.181885328866902E-02
+1.066208969702468E-05 +1.066566455930712E-05 +1.066578906090017E-05 +1.066579209595756E-05 +1.066579252379890E-05 +1.066579254229592E-05 +1.066579254897999E-05 +1.066579259573778E-05 +1.066579260752216E-05 +1.066579256008299E-05 +1.066579255784849E-05 +1.066579255773437E-05 +1.066579255604242E-05 +1.066579255311494E-05 +1.066579256577530E-05 +1.066579256577530E-05 +1.066579256577530E-05 +1.066579256577530E-05 +1.066579256577530E-05 +1.066579256577530E-05
+6.681671155924324E-09 +6.696753593175250E-09 +6.697127377677556E-09 +6.697141725439736E-09 +6.697141905833668E-09 +6.697142460011897E-09 +6.697142052578858E-09 +6.697142397418856E-09 +6.697142434776739E-09 +6.697142334299090E-09 +6.697142143779620E-09 +6.697142303066627E-09 +6.697142030033858E-09 +6.697142151659667E-09 +6.697142982527412E-09 +6.697142982527412E-09 +6.697142982527412E-09 +6.697142982527412E-09 +6.697142982527412E-09 +6.697142982527412E-09
+4.270941252900240E-12 +4.322860491918467E-12 +4.323970187966368E-12 +4.324191119810366E-12 +4.324893643884741E-12 +4.323948000274430E-12 +4.324025240194470E-12 +4.325734834872701E-12 +4.325731337441021E-12 +4.323996588658316E-12 +4.323994335427716E-12 +4.323991314013451E-12 +4.323992915408169E-12 +4.323943072376442E-12 +4.324048235433548E-12 +4.324048235433548E-12 +4.324048235433548E-12 +4.324048235433548E-12 +4.324048235433548E-12 +4.324048235433548E-12
+1.151938768590589E-15 +1.221845980971668E-15 +1.224327074016209E-15 +1.225667759529620E-15 +1.228944414785361E-15 +1.223552158178777E-15 +1.224416938102769E-15 +1.230942625053395E-15 +1.230895475696368E-15 +1.223846195592296E-15 +1.223842972055051E-15 +1.223825653922324E-15 +1.223839494623901E-15 +1.223530257574910E-15 +1.224106904241085E-15 +1.224106904241085E-15 +1.224106904241085E-15 +1.224106904241085E-15 +1.224106904241085E-15 +1.224106904241085E-15
+4.112802139982681E-16 +4.085912334684130E-16 +4.118888824447895E-16 +4.086295403188676E-16 +3.598615985783411E-16 +4.118618930319943E-16 +4.118895326865190E-16 +3.598773866356058E-16 +3.592951582464440E-16 +4.118745300001392E-16 +4.118745124563853E-16 +4.118693016083659E-16 +4.118745069469243E-16 +4.118687531448795E-16 +4.118777196395414E-16 +4.118777196395414E-16 +4.118777196395414E-16 +4.118777196395414E-16 +4.118777196395414E-16 +4.118777196395414E-16
+1.661941389946872E-19 +1.917814160049717E-19 +1.968460841057170E-19 +1.967264189551342E-19 +1.966104922964424E-19 +1.950393371400379E-19 +1.969314396033866E-19 +1.970869293870187E-19 +1.957010912744966E-19 +1.953985848398076E-19 +1.956164070809273E-19 +1.954321676731674E-19 +1.956453528704399E-19 +1.948772226782756E-19 +1.959359096955754E-19 +1.959359096955754E-19 +1.959359096955754E-19 +1.959359096955754E-19 +1.959359096955754E-19 +1.959359096955754E-19
+1.321942747111683E-22 +7.347442423019291E-21 +1.320285676256897E-22 +7.442977871809352E-21 +6.093522550729998E-22 +1.164462336605660E-22 +1.329142856260347E-22 +6.096563758528346E-22 +2.053049992579593E-23 +1.148532308733727E-22 +1.180763503803892E-22 +1.155088824082460E-22 +1.189840355932802E-22 +1.171002016165755E-22 +1.193445718550847E-22 +1.193445718550847E-22 +1.193445718550847E-22 +1.193445718550847E-22 +1.193445718550847E-22 +1.193445718550847E-22
+1.332233177231108E-23 +0.000000000000000E+00 +1.059479835428802E-23 +7.317810670574251E-25 +4.243227877810423E-24 +1.022388517831889E-23 +1.189342150583411E-23 +2.748394017008103E-24 +2.890485537578271E-24 +4.933280106634642E-24 +1.275816559444709E-23 +6.875734805958344E-24 +1.470096535607533E-23 +7.708640996522979E-24 +1.386195392569316E-23 +1.386195392569316E-23 +1.386195392569316E-23 +1.386195392569316E-23 +1.386195392569316E-23 +1.386195392569316E-23
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 -1.950578057196637E-24 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.1.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.946197007352718E-01 +9.946196847076882E-01 +9.946196835707213E-01 +9.946196835531858E-01 +9.946196835510250E-01 +9.946196835507264E-01 +9.946196835506860E-01 +9.946196835506698E-01 +9.946196835505956E-01 +9.946196835506300E-01 +9.946196835507171E-01 +9.946196835507581E-01 +9.946196835508190E-01 +9.946196835508190E-01 +9.946196835508190E-01 +9.946196835508190E-01 +9.946196835508190E-01 +9.946196835508190E-01 +9.946196835508190E-01 +9.946196835508190E-01
+5.378686301903884E-03 +5.378702087751880E-03 +5.378703216240874E-03 +5.378703233591628E-03 +5.378703235733626E-03 +5.378703236034179E-03 +5.378703236048469E-03 +5.378703236086198E-03 +5.378703236159361E-03 +5.378703236128159E-03 +5.378703236000675E-03 +5.378703235967561E-03 +5.378703235911328E-03 +5.378703235911328E-03 +5.378703235911328E-03 +5.378703235911328E-03 +5.378703235911328E-03 +5.378703235911328E-03 +5.378703235911328E-03 +5.378703235911328E-03
+1.612399471734077E-06 +1.612639273228540E-06 +1.612647693656962E-06 +1.612647876859029E-06 +1.612647894326737E-06 +1.612647894816959E-06 +1.612647918268869E-06 +1.612647898369706E-06 +1.612647898177791E-06 +1.612647896436117E-06 +1.612647930855420E-06 +1.612647926331371E-06 +1.612647923033248E-06 +1.612647923033248E-06 +1.612647923033248E-06 +1.612647923033248E-06 +1.612647923033248E-06 +1.612647923033248E-06 +1.612647923033248E-06 +1.612647923033248E-06
+5.630951100314963E-10 +5.650228851452611E-10 +5.650805269087159E-10 +5.650817677070331E-10 +5.650818657620023E-10 +5.650810663746087E-10 +5.650829730093913E-10 +5.650817523333970E-10 +5.650829606728507E-10 +5.650810834906487E-10 +5.650861899777338E-10 +5.650833078200204E-10 +5.650831924725076E-10 +5.650831924725076E-10 +5.650831924725076E-10 +5.650831924725076E-10 +5.650831924725076E-10 +5.650831924725076E-10 +5.650831924725076E-10 +5.650831924725076E-10
+2.537032346945952E-13 +2.591262523042256E-13 +2.594614448282014E-13 +2.594665032325499E-13 +2.594677078156782E-13 +2.594548577869611E-13 +2.600458237243546E-13 +2.594664588559615E-13 +2.595332431629561E-13 +2.594536141881676E-13 +2.599316913722702E-13 +2.599164243133797E-13 +2.600274651695475E-13 +2.600274651695475E-13 +2.600274651695475E-13 +2.600274651695475E-13 +2.600274651695475E-13 +2.600274651695475E-13 +2.600274651695475E-13 +2.600274651695475E-13
+1.702723572992059E-15 +1.707428023505674E-15 +1.707606880614436E-15 +1.707610206154515E-15 +1.707570744766426E-15 +1.706552308625256E-15 +1.727428812584685E-15 +1.707588437073757E-15 +1.708905900674856E-15 +1.706559340163050E-15 +1.725705103757209E-15 +1.725671413030192E-15 +1.728723650786980E-15 +1.728723650786980E-15 +1.728723650786980E-15 +1.728723650786980E-15 +1.728723650786980E-15 +1.728723650786980E-15 +1.728723650786980E-15 +1.728723650786980E-15
+1.561999381063894E-15 +1.601267587061537E-15 +1.602758089030645E-15 +1.602451332072358E-15 +1.602291375383624E-15 +1.601303453427569E-15 +1.600328784655407E-15 +1.602401365968221E-15 +1.607777521338041E-15 +1.601607196842567E-15 +1.598289850473132E-15 +1.598801203593991E-15 +1.601041418375866E-15 +1.601041418375866E-15 +1.601041418375866E-15 +1.601041418375866E-15 +1.601041418375866E-15 +1.601041418375866E-15 +1.601041418375866E-15 +1.601041418375866E-15
+9.006777269990874E-16 +9.033248711795904E-16 +9.034188032685223E-16 +9.034342748847452E-16 +9.034414852065369E-16 +9.041573041596959E-16 +9.040123806668928E-16 +9.034378799499990E-16 +9.027615659199059E-16 +9.041432847287209E-16 +9.040661871886928E-16 +9.040535060344366E-16 +9.041681139088722E-16 +9.041681139088722E-16 +9.041681139088722E-16 +9.041681139088722E-16 +9.041681139088722E-16 +9.041681139088722E-16 +9.041681139088722E-16 +9.041681139088722E-16
+1.452991194392095E-16 +1.468374531777223E-16 +1.469162177156274E-16 +1.469208812017995E-16 +1.468631053512666E-16 +1.470169829077405E-16 +1.495988365570211E-16 +1.468924820399897E-16 +1.480872181146101E-16 +1.470207137666885E-16 +1.487023489399217E-16 +1.480839353885069E-16 +1.503102035255835E-16 +1.503102035255835E-16 +1.503102035255835E-16 +1.503102035255835E-16 +1.503102035255835E-16 +1.503102035255835E-16 +1.503102035255835E-16 +1.503102035255835E-16
+6.967089725697756E-17 +6.939572766381601E-17 +6.938333639848202E-17 +6.940404800667005E-17 +6.941119075311969E-17 +6.968341781515878E-17 +6.869194582545939E-17 +6.940566108699679E-17 +6.899553228046084E-17 +6.966385714398584E-17 +6.900540672499335E-17 +6.902767594749596E-17 +6.845583261444272E-17 +6.845583261444272E-17 +6.845583261444272E-17 +6.845583261444272E-17 +6.845583261444272E-17 +6.845583261444272E-17 +6.845583261444272E-17 +6.845583261444272E-17
+2.986591260424414E-17 +3.089504725468263E-17 +3.092294409242835E-17 +3.092651817838828E-17 +3.076111105937463E-17 +3.021983371600058E-17 +2.958052489469196E-17 +3.083857961934937E-17 +2.993784454050079E-17 +3.023544644061675E-17 +2.816515830292413E-17 +2.801573499977045E-17 +3.061756548152547E-17 +3.061756548152547E-17 +3.061756548152547E-17 +3.061756548152547E-17 +3.061756548152547E-17 +3.061756548152547E-17 +3.061756548152547E-17 +3.061756548152547E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.1.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.946197007343438E-01 +9.946196847079647E-01 +9.946196835707473E-01 +9.946196835531915E-01 +9.946196835512611E-01 +9.946196835506802E-01 +9.946196835506305E-01 +9.946196835509264E-01 +9.946196835507493E-01 +9.946196835506251E-01 +9.946196835506094E-01 +9.946196835505976E-01 +9.946196835506123E-01 +9.946196835506117E-01 +9.946196835506383E-01 +9.946196835506383E-01 +9.946196835506383E-01 +9.946196835506383E-01 +9.946196835506383E-01 +9.946196835506383E-01
+5.378686302745959E-03 +5.378702087487354E-03 +5.378703216218644E-03 +5.378703233585032E-03 +5.378703235466058E-03 +5.378703236074809E-03 +5.378703236128149E-03 +5.378703235805030E-03 +5.378703235975495E-03 +5.378703236129423E-03 +5.378703236144021E-03 +5.378703236156885E-03 +5.378703236142958E-03 +5.378703236142038E-03 +5.378703236119093E-03 +5.378703236119093E-03 +5.378703236119093E-03 +5.378703236119093E-03 +5.378703236119093E-03 +5.378703236119093E-03
+1.612399555690014E-06 +1.612639261860373E-06 +1.612647690230181E-06 +1.612647877443409E-06 +1.612647923846701E-06 +1.612647898528763E-06 +1.612647895883616E-06 +1.612647921832585E-06 +1.612647927344687E-06 +1.612647898796295E-06 +1.612647901008120E-06 +1.612647899993525E-06 +1.612647899676952E-06 +1.612647899468903E-06 +1.612647897747895E-06 +1.612647897747895E-06 +1.612647897747895E-06 +1.612647897747895E-06 +1.612647897747895E-06 +1.612647897747895E-06
+5.630962401141740E-10 +5.650228252511920E-10 +5.650804408222470E-10 +5.650817150836867E-10 +5.650843846634891E-10 +5.650829262687722E-10 +5.650817347618811E-10 +5.650833168916381E-10 +5.650833009325257E-10 +5.650819448564897E-10 +5.650818201806107E-10 +5.650819081835623E-10 +5.650817979793754E-10 +5.650828218759789E-10 +5.650814604240494E-10 +5.650814604240494E-10 +5.650814604240494E-10 +5.650814604240494E-10 +5.650814604240494E-10 +5.650814604240494E-10
+2.537186526238585E-13 +2.591265045918146E-13 +2.594608777145531E-13 +2.594657429710698E-13 +2.600346272980755E-13 +2.595317439573637E-13 +2.594656987267601E-13 +2.600224629338740E-13 +2.600243011946543E-13 +2.594672387113331E-13 +2.594665413553582E-13 +2.594709828863881E-13 +2.594664660100536E-13 +2.595308012507444E-13 +2.594562083110695E-13 +2.594562083110695E-13 +2.594562083110695E-13 +2.594562083110695E-13 +2.594562083110695E-13 +2.594562083110695E-13
+1.703511676588542E-15 +1.707415821030943E-15 +1.707608521894261E-15 +1.707608431871961E-15 +1.728736797784143E-15 +1.708882678398945E-15 +1.707612901337324E-15 +1.729105440282011E-15 +1.729171554085530E-15 +1.707610247876175E-15 +1.707608302031333E-15 +1.707556772025185E-15 +1.707608346959706E-15 +1.708885820150512E-15 +1.706673433391150E-15 +1.706673433391150E-15 +1.706673433391150E-15 +1.706673433391150E-15 +1.706673433391150E-15 +1.706673433391150E-15
+1.563494972945193E-15 +1.601199013022227E-15 +1.602763706463452E-15 +1.602778507750345E-15 +1.601063381250885E-15 +1.606991919185086E-15 +1.602792931088079E-15 +1.601669492750013E-15 +1.601680306278284E-15 +1.602390267628473E-15 +1.602385339846735E-15 +1.602472319528799E-15 +1.602388245573536E-15 +1.607113230188355E-15 +1.601220203374113E-15 +1.601220203374113E-15 +1.601220203374113E-15 +1.601220203374113E-15 +1.601220203374113E-15 +1.601220203374113E-15
+8.998490706190925E-16 +9.033285962675485E-16 +9.034183725081323E-16 +9.034223220810026E-16 +9.041664966414380E-16 +9.027852453579743E-16 +9.034218648603374E-16 +9.041398746710864E-16 +9.041427122289995E-16 +9.034373653006254E-16 +9.034368373522603E-16 +9.034421919722534E-16 +9.034367397324641E-16 +9.027801512541260E-16 +9.039991744624582E-16 +9.039991744624582E-16 +9.039991744624582E-16 +9.039991744624582E-16 +9.039991744624582E-16 +9.039991744624582E-16
+1.447075681276171E-16 +1.468194743056061E-16 +1.469187750025473E-16 +1.469137360132798E-16 +1.503480111084198E-16 +1.480672628434964E-16 +1.469198895117259E-16 +1.498867399357764E-16 +1.499302484210771E-16 +1.469210961922227E-16 +1.469187002553098E-16 +1.468508598838885E-16 +1.469186827918030E-16 +1.480703175220800E-16 +1.470962839838706E-16 +1.470962839838706E-16 +1.470962839838706E-16 +1.470962839838706E-16 +1.470962839838706E-16 +1.470962839838706E-16
+6.942040570240193E-17 +6.939910848372571E-17 +6.938300157209853E-17 +6.938383110099220E-17 +6.845514807340934E-17 +6.905038535887703E-17 +6.938319391865904E-17 +6.848199956764740E-17 +6.848263057698115E-17 +6.940821425405428E-17 +6.940795625941053E-17 +6.940396693605394E-17 +6.940779555750510E-17 +6.904093545003203E-17 +6.962434951438190E-17 +6.962434951438190E-17 +6.962434951438190E-17 +6.962434951438190E-17 +6.962434951438190E-17 +6.962434951438190E-17
+3.003961876274912E-17 +3.083252457796779E-17 +3.092708390294944E-17 +3.091488074515424E-17 +3.063648099288823E-17 +3.006578513058649E-17 +3.092333925602182E-17 +3.071994423612691E-17 +3.076022349329942E-17 +3.092620805336390E-17 +3.091947575642595E-17 +3.076227021861378E-17 +3.091905606857944E-17 +3.003733368512335E-17 +3.026666527755816E-17 +3.026666527755816E-17 +3.026666527755816E-17 +3.026666527755816E-17 +3.026666527755816E-17 +3.026666527755816E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.10.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931473592628095E-01 +9.931472232622629E-01 +9.931472214700249E-01 +9.931472213125717E-01 +9.931472212928019E-01 +9.931472212895676E-01 +9.931472212888237E-01 +9.931472212886820E-01 +9.931472212887058E-01 +9.931472212886422E-01 +9.931472212886642E-01 +9.931472212886674E-01 +9.931472212888495E-01 +9.931472212888495E-01 +9.931472212888495E-01 +9.931472212888495E-01 +9.931472212888495E-01 +9.931472212888495E-01 +9.931472212888495E-01 +9.931472212888495E-01
+6.847196469335090E-03 +6.847358470532640E-03 +6.847360444401008E-03 +6.847360612317994E-03 +6.847360632950203E-03 +6.847360636293106E-03 +6.847360637047130E-03 +6.847360637190781E-03 +6.847360637157053E-03 +6.847360637226374E-03 +6.847360637196723E-03 +6.847360637203859E-03 +6.847360637020546E-03 +6.847360637020546E-03 +6.847360637020546E-03 +6.847360637020546E-03 +6.847360637020546E-03 +6.847360637020546E-03 +6.847360637020546E-03 +6.847360637020546E-03
+5.432941235017793E-06 +5.414765433188989E-06 +5.414650962376673E-06 +5.414643901134456E-06 +5.414643342423356E-06 +5.414643274252898E-06 +5.414643270509358E-06 +5.414643268088249E-06 +5.414643272901626E-06 +5.414643271321044E-06 +5.414643276618554E-06 +5.414643270755673E-06 +5.414643273319500E-06 +5.414643273319500E-06 +5.414643273319500E-06 +5.414643273319500E-06 +5.414643273319500E-06 +5.414643273319500E-06 +5.414643273319500E-06 +5.414643273319500E-06
+6.306248594471637E-09 +3.457874076933767E-09 +3.430323836964765E-09 +3.429187695954853E-09 +3.429068612760718E-09 +3.429049372454992E-09 +3.429046370678196E-09 +3.429046371001943E-09 +3.429046514425070E-09 +3.429046446006824E-09 +3.429046848471736E-09 +3.429046899058954E-09 +3.429046446588301E-09 +3.429046446588301E-09 +3.429046446588301E-09 +3.429046446588301E-09 +3.429046446588301E-09 +3.429046446588301E-09 +3.429046446588301E-09 +3.429046446588301E-09
+2.691476303549132E-09 +2.737171740935784E-11 +2.507681804099291E-12 +1.884637097814283E-12 +1.817143954890780E-12 +1.808990509249717E-12 +1.808021574821476E-12 +1.808009152449051E-12 +1.807986907295703E-12 +1.807991648717503E-12 +1.808028891710002E-12 +1.808039295544854E-12 +1.808041914290924E-12 +1.808041914290924E-12 +1.808041914290924E-12 +1.808041914290924E-12 +1.808041914290924E-12 +1.808041914290924E-12 +1.808041914290924E-12 +1.808041914290924E-12
+1.492134179996996E-09 +1.342445333226826E-11 +7.754860036133112E-13 +4.798698438358956E-14 +9.344233877799174E-15 +2.564137912977611E-15 +1.174582986255271E-15 +1.153645369047460E-15 +1.158976608924221E-15 +1.157598096657160E-15 +1.175399159280801E-15 +1.152776000430354E-15 +1.151359800924253E-15 +1.151359800924253E-15 +1.151359800924253E-15 +1.151359800924253E-15 +1.151359800924253E-15 +1.151359800924253E-15 +1.151359800924253E-15 +1.151359800924253E-15
+8.367619279139901E-10 +1.931333275592611E-12 +5.509175864534446E-13 +4.022402623322140E-14 +5.527774463942936E-15 +1.166419449923766E-15 +6.790357861239645E-16 +5.409827611462945E-16 +6.189185117065413E-16 +6.350087810448588E-16 +6.671433936834956E-16 +5.406839143368188E-16 +5.516027814939328E-16 +5.516027814939328E-16 +5.516027814939328E-16 +5.516027814939328E-16 +5.516027814939328E-16 +5.516027814939328E-16 +5.516027814939328E-16 +5.516027814939328E-16
+0.000000000000000E+00 +1.170239702323061E-12 +4.272120499918156E-13 +2.765923877330563E-14 +3.700667885032120E-15 +8.222193218268666E-16 +3.114934170904751E-16 +2.999374642976997E-16 +3.840675115577238E-16 +3.846884862184661E-16 +3.077127016443367E-16 +3.014901301027619E-16 +3.063460232850552E-16 +3.063460232850552E-16 +3.063460232850552E-16 +3.063460232850552E-16 +3.063460232850552E-16 +3.063460232850552E-16 +3.063460232850552E-16 +3.063460232850552E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.667108338741131E-14 +1.704424979743064E-14 +1.026398399261186E-15 +6.064949423171200E-16 +2.254443433435033E-16 +2.202470008673300E-16 +2.225918875838589E-16 +2.148495315231859E-16 +2.305238836387618E-16 +2.194700924418173E-16 +2.148698591289531E-16 +2.148698591289531E-16 +2.148698591289531E-16 +2.148698591289531E-16 +2.148698591289531E-16 +2.148698591289531E-16 +2.148698591289531E-16 +2.148698591289531E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.278762525769381E-19 +5.876428470198346E-16 +3.708772847470075E-16 +1.854079399351474E-16 +1.905266400450079E-16 +1.991213300500119E-16 +1.950759060904193E-16 +1.917480019380823E-16 +1.901365143626165E-16 +1.843545941266542E-16 +1.843545941266542E-16 +1.843545941266542E-16 +1.843545941266542E-16 +1.843545941266542E-16 +1.843545941266542E-16 +1.843545941266542E-16 +1.843545941266542E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.923208011868275E-20 +9.971935165176322E-18 +9.996452064220209E-18 +1.022564754932010E-17 +1.001009205477989E-17 +1.069765100744555E-17 +1.042984070844393E-17 +9.970452796478536E-18 +9.970452796478536E-18 +9.970452796478536E-18 +9.970452796478536E-18 +9.970452796478536E-18 +9.970452796478536E-18 +9.970452796478536E-18 +9.970452796478536E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.10.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931473599185372E-01 +9.931472232601108E-01 +9.931472214712871E-01 +9.931472213125377E-01 +9.931472212936447E-01 +9.931472212899193E-01 +9.931472212888632E-01 +9.931472212888582E-01 +9.931472212886758E-01 +9.931472212887619E-01 +9.931472212886293E-01 +9.931472212886445E-01 +9.931472212885264E-01 +9.931472212886054E-01 +9.931472212886325E-01 +9.931472212886325E-01 +9.931472212886325E-01 +9.931472212886325E-01 +9.931472212886325E-01 +9.931472212886325E-01
+6.847195816255623E-03 +6.847358472048021E-03 +6.847360443329594E-03 +6.847360612367423E-03 +6.847360632115569E-03 +6.847360635936003E-03 +6.847360636997574E-03 +6.847360637009141E-03 +6.847360637191805E-03 +6.847360637107423E-03 +6.847360637238963E-03 +6.847360637236728E-03 +6.847360637340031E-03 +6.847360637262784E-03 +6.847360637244224E-03 +6.847360637244224E-03 +6.847360637244224E-03 +6.847360637244224E-03 +6.847360637244224E-03 +6.847360637244224E-03
+5.432938564494351E-06 +5.414766034542045E-06 +5.414650774881480E-06 +5.414643891317580E-06 +5.414643332642160E-06 +5.414643278888162E-06 +5.414643277936378E-06 +5.414643274815641E-06 +5.414643274028014E-06 +5.414643273572942E-06 +5.414643272686115E-06 +5.414643267531045E-06 +5.414643279408042E-06 +5.414643273865927E-06 +5.414643270663169E-06 +5.414643270663169E-06 +5.414643270663169E-06 +5.414643270663169E-06 +5.414643270663169E-06 +5.414643270663169E-06
+6.306262160372527E-09 +3.457919279942210E-09 +3.430319540128595E-09 +3.429187237700407E-09 +3.429067658568528E-09 +3.429049312618328E-09 +3.429046196660549E-09 +3.429046515060186E-09 +3.429046482241808E-09 +3.429046399243218E-09 +3.429046457657506E-09 +3.429046407399677E-09 +3.429046517594943E-09 +3.429046430296538E-09 +3.429046456698663E-09 +3.429046456698663E-09 +3.429046456698663E-09 +3.429046456698663E-09 +3.429046456698663E-09 +3.429046456698663E-09
+2.691473361997363E-09 +2.736942472382761E-11 +2.507342538732262E-12 +1.884452283006884E-12 +1.817405861201100E-12 +1.808987256440309E-12 +1.807995356864219E-12 +1.808017440334610E-12 +1.808035612410887E-12 +1.807967577559776E-12 +1.807966866975773E-12 +1.808012714316309E-12 +1.807986703351764E-12 +1.807963988277768E-12 +1.807989296309117E-12 +1.807989296309117E-12 +1.807989296309117E-12 +1.807989296309117E-12 +1.807989296309117E-12 +1.807989296309117E-12
+1.492140165153526E-09 +1.342084711358637E-11 +7.755973731253330E-13 +4.807344311757152E-14 +9.311686971301033E-15 +2.561351620684513E-15 +1.174159557313429E-15 +1.159569896716225E-15 +1.151820971931496E-15 +1.184803102967146E-15 +1.184590903166968E-15 +1.151928835203972E-15 +1.158907963319140E-15 +1.184894984995113E-15 +1.158289146209362E-15 +1.158289146209362E-15 +1.158289146209362E-15 +1.158289146209362E-15 +1.158289146209362E-15 +1.158289146209362E-15
+8.367661758763324E-10 +1.929864621269557E-12 +5.509309270099829E-13 +4.020918959786892E-14 +5.524428793484627E-15 +1.169879234760533E-15 +6.829908363405659E-16 +6.340689307473971E-16 +5.507521667364426E-16 +7.338811612195584E-16 +7.133964148138218E-16 +5.559064256702319E-16 +6.188564295134182E-16 +7.132593471122760E-16 +6.391385425250238E-16 +6.391385425250238E-16 +6.391385425250238E-16 +6.391385425250238E-16 +6.391385425250238E-16 +6.391385425250238E-16
+0.000000000000000E+00 +1.170696537400927E-12 +4.269442325815219E-13 +2.771792999889370E-14 +3.718354707199675E-15 +8.255497323710180E-16 +3.110917089960182E-16 +3.854490564678302E-16 +3.057212795991254E-16 +4.214159042299122E-16 +4.240676169007238E-16 +3.064984480282343E-16 +3.841787649613613E-16 +4.233391008970791E-16 +3.866899578380685E-16 +3.866899578380685E-16 +3.866899578380685E-16 +3.866899578380685E-16 +3.866899578380685E-16 +3.866899578380685E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.671219029903093E-14 +1.702350686258279E-14 +1.026548799291757E-15 +6.116148721836484E-16 +2.247931806067495E-16 +2.148150430445920E-16 +2.151464815153955E-16 +2.245715085869380E-16 +2.302456424773682E-16 +2.144952933631457E-16 +2.225711852688966E-16 +2.303760929296657E-16 +2.143629194223255E-16 +2.143629194223255E-16 +2.143629194223255E-16 +2.143629194223255E-16 +2.143629194223255E-16 +2.143629194223255E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.386931702155583E-19 +6.172925822098520E-16 +3.657917104986550E-16 +1.846242224336972E-16 +1.947172684125861E-16 +1.849750835643411E-16 +1.941608871213967E-16 +1.990438440181318E-16 +1.828948189308862E-16 +1.989490576371260E-16 +1.985647740832361E-16 +1.930756294578062E-16 +1.930756294578062E-16 +1.930756294578062E-16 +1.930756294578062E-16 +1.930756294578062E-16 +1.930756294578062E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.119250980875707E-19 +1.008393032382281E-17 +1.004397770091380E-17 +1.010620682070830E-17 +1.014946101822681E-17 +1.041114611521848E-17 +1.011704541369254E-17 +1.014835271024207E-17 +1.013240989129192E-17 +1.010599915933023E-17 +1.010599915933023E-17 +1.010599915933023E-17 +1.010599915933023E-17 +1.010599915933023E-17 +1.010599915933023E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.11.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932667802254187E-01 +9.932665533126652E-01 +9.932665505877110E-01 +9.932665504054756E-01 +9.932665503829989E-01 +9.932665503793410E-01 +9.932665503784398E-01 +9.932665503783331E-01 +9.932665503781781E-01 +9.932665503781077E-01 +9.932665503781636E-01 +9.932665503781898E-01 +9.932665503781440E-01 +9.932665503781440E-01 +9.932665503781440E-01 +9.932665503781440E-01 +9.932665503781440E-01 +9.932665503781440E-01 +9.932665503781440E-01 +9.932665503781440E-01
+6.728403116544845E-03 +6.728659531983645E-03 +6.728662490760998E-03 +6.728662692458118E-03 +6.728662716231014E-03 +6.728662720070252E-03 +6.728662720996972E-03 +6.728662721109363E-03 +6.728662721254031E-03 +6.728662721324093E-03 +6.728662721272664E-03 +6.728662721247416E-03 +6.728662721292391E-03 +6.728662721292391E-03 +6.728662721292391E-03 +6.728662721292391E-03 +6.728662721292391E-03 +6.728662721292391E-03 +6.728662721292391E-03 +6.728662721292391E-03
+4.805452160232252E-06 +4.784546245770925E-06 +4.784382629243523E-06 +4.784369332565469E-06 +4.784368472440678E-06 +4.784368355189104E-06 +4.784368342042134E-06 +4.784368336871102E-06 +4.784368342109209E-06 +4.784368346835072E-06 +4.784368341046072E-06 +4.784368343118979E-06 +4.784368344720257E-06 +4.784368344720257E-06 +4.784368344720257E-06 +4.784368344720257E-06 +4.784368344720257E-06 +4.784368344720257E-06 +4.784368344720257E-06 +4.784368344720257E-06
+6.572803576587567E-09 +2.572614434410934E-09 +2.533769286197514E-09 +2.531301879187120E-09 +2.531096265481996E-09 +2.531069830713371E-09 +2.531064190194971E-09 +2.531064520640361E-09 +2.531064759747029E-09 +2.531064406844734E-09 +2.531063775129431E-09 +2.531064205542224E-09 +2.531063657072894E-09 +2.531063657072894E-09 +2.531063657072894E-09 +2.531063657072894E-09 +2.531063657072894E-09 +2.531063657072894E-09 +2.531063657072894E-09 +2.531063657072894E-09
+2.865099628325111E-09 +1.787033098352060E-11 +2.526727246231303E-12 +1.265434788257560E-12 +1.168799952575848E-12 +1.156862249245111E-12 +1.153745562585502E-12 +1.153713664928708E-12 +1.153747932017641E-12 +1.153743174002601E-12 +1.153740274370011E-12 +1.153746284013391E-12 +1.153741064764968E-12 +1.153741064764968E-12 +1.153741064764968E-12 +1.153741064764968E-12 +1.153741064764968E-12 +1.153741064764968E-12 +1.153741064764968E-12 +1.153741064764968E-12
+1.286391306939319E-09 +9.420412942061111E-12 +1.270851081495067E-12 +7.355095112181324E-14 +1.435844918687739E-14 +3.019126218182033E-15 +1.050870872204152E-15 +1.062247378426634E-15 +1.155948727430304E-15 +1.107372334360165E-15 +1.060668393341230E-15 +1.051658735170742E-15 +1.059328665785632E-15 +1.059328665785632E-15 +1.059328665785632E-15 +1.059328665785632E-15 +1.059328665785632E-15 +1.059328665785632E-15 +1.059328665785632E-15 +1.059328665785632E-15
+4.815831692859073E-10 +6.054377273073615E-12 +5.952564005776732E-13 +4.286427002747760E-14 +9.765128134952070E-15 +1.685901340758165E-15 +4.795803501307661E-16 +4.711241433024911E-16 +4.973085849521969E-16 +3.959879485397404E-16 +4.734147907553608E-16 +4.787070381807092E-16 +4.731937165394925E-16 +4.731937165394925E-16 +4.731937165394925E-16 +4.731937165394925E-16 +4.731937165394925E-16 +4.731937165394925E-16 +4.731937165394925E-16 +4.731937165394925E-16
+0.000000000000000E+00 +3.151461757806959E-12 +4.693271119713448E-13 +2.543545277547204E-14 +5.725950114314805E-15 +9.701771251633266E-16 +2.577994280154627E-16 +2.639158304818668E-16 +2.644138848421320E-16 +2.604452106373547E-16 +2.669055519785832E-16 +2.577537522071301E-16 +2.655526425392562E-16 +2.655526425392562E-16 +2.655526425392562E-16 +2.655526425392562E-16 +2.655526425392562E-16 +2.655526425392562E-16 +2.655526425392562E-16 +2.655526425392562E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.690584874833582E-13 +1.607002230812254E-14 +3.342442503108123E-15 +5.185174094119859E-16 +1.711759701438018E-16 +1.745346715696555E-16 +1.762281662603409E-16 +1.734910339059486E-16 +1.775496398312353E-16 +1.710635739716283E-16 +1.753787288425503E-16 +1.753787288425503E-16 +1.753787288425503E-16 +1.753787288425503E-16 +1.753787288425503E-16 +1.753787288425503E-16 +1.753787288425503E-16 +1.753787288425503E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.854994611948873E-15 +1.448330931362414E-15 +3.296184808401354E-16 +1.250629880340481E-16 +1.148942003411795E-16 +1.133825172863315E-16 +1.152148381275722E-16 +1.131282936142385E-16 +1.252577407655097E-16 +1.149595756818727E-16 +1.149595756818727E-16 +1.149595756818727E-16 +1.149595756818727E-16 +1.149595756818727E-16 +1.149595756818727E-16 +1.149595756818727E-16 +1.149595756818727E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.182129908047452E-16 +2.794138172422961E-17 +2.723470843488115E-17 +2.773144965973531E-17 +2.726879865095817E-17 +2.621552547058870E-17 +2.808439902294499E-17 +2.636812769047685E-17 +2.636812769047685E-17 +2.636812769047685E-17 +2.636812769047685E-17 +2.636812769047685E-17 +2.636812769047685E-17 +2.636812769047685E-17 +2.636812769047685E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.11.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932667800964089E-01 +9.932665532998113E-01 +9.932665505860019E-01 +9.932665504049329E-01 +9.932665503821824E-01 +9.932665503793854E-01 +9.932665503783381E-01 +9.932665503781919E-01 +9.932665503782061E-01 +9.932665503781920E-01 +9.932665503781912E-01 +9.932665503783038E-01 +9.932665503782812E-01 +9.932665503781994E-01 +9.932665503781541E-01 +9.932665503781541E-01 +9.932665503781541E-01 +9.932665503781541E-01 +9.932665503781541E-01 +9.932665503781541E-01
+6.728403244840768E-03 +6.728659544872192E-03 +6.728662492519947E-03 +6.728662692956569E-03 +6.728662717042326E-03 +6.728662720023916E-03 +6.728662721096621E-03 +6.728662721245899E-03 +6.728662721232828E-03 +6.728662721244470E-03 +6.728662721244580E-03 +6.728662721139359E-03 +6.728662721156003E-03 +6.728662721237900E-03 +6.728662721287582E-03 +6.728662721287582E-03 +6.728662721287582E-03 +6.728662721287582E-03 +6.728662721287582E-03 +6.728662721287582E-03
+4.805452856857014E-06 +4.784546209895099E-06 +4.784382574011757E-06 +4.784369381225611E-06 +4.784368474004282E-06 +4.784368356249128E-06 +4.784368342184396E-06 +4.784368341878425E-06 +4.784368340467635E-06 +4.784368343632558E-06 +4.784368340959562E-06 +4.784368340443829E-06 +4.784368343849055E-06 +4.784368342607450E-06 +4.784368344189086E-06 +4.784368344189086E-06 +4.784368344189086E-06 +4.784368344189086E-06 +4.784368344189086E-06 +4.784368344189086E-06
+6.572807468264990E-09 +2.572615674917701E-09 +2.533773329109699E-09 +2.531302184221636E-09 +2.531096781529831E-09 +2.531069794085570E-09 +2.531064689170458E-09 +2.531063546511865E-09 +2.531064130816678E-09 +2.531064630527505E-09 +2.531064810591659E-09 +2.531064560818597E-09 +2.531064577969316E-09 +2.531064544520400E-09 +2.531064671125904E-09 +2.531064671125904E-09 +2.531064671125904E-09 +2.531064671125904E-09 +2.531064671125904E-09 +2.531064671125904E-09
+2.865109957593651E-09 +1.786769049348167E-11 +2.525316915983443E-12 +1.265533590621877E-12 +1.169347337741843E-12 +1.156878396808613E-12 +1.153748416132873E-12 +1.153778560091068E-12 +1.153746547228928E-12 +1.153712600065438E-12 +1.153744767680665E-12 +1.153711257806914E-12 +1.153712776109009E-12 +1.153743082258132E-12 +1.153747263151075E-12 +1.153747263151075E-12 +1.153747263151075E-12 +1.153747263151075E-12 +1.153747263151075E-12 +1.153747263151075E-12
+1.286393618948301E-09 +9.421561268854053E-12 +1.270450014748653E-12 +7.358276383731678E-14 +1.433067485606049E-14 +3.027375041572122E-15 +1.156488644980400E-15 +1.107480746038741E-15 +1.051667801577851E-15 +1.061368884702228E-15 +1.149744047046406E-15 +1.060972109461315E-15 +1.061524175583610E-15 +1.107943666982384E-15 +1.156930381591521E-15 +1.156930381591521E-15 +1.156930381591521E-15 +1.156930381591521E-15 +1.156930381591521E-15 +1.156930381591521E-15
+4.815808509009525E-10 +6.055422771567259E-12 +5.957186037076278E-13 +4.284117036943664E-14 +9.804299985137599E-15 +1.691816994812693E-15 +4.970650755164256E-16 +3.956825539869766E-16 +4.788533472441984E-16 +4.731783581667426E-16 +5.013126746216256E-16 +4.723032235960437E-16 +4.716700787910679E-16 +3.966541895904689E-16 +4.955502428555115E-16 +4.955502428555115E-16 +4.955502428555115E-16 +4.955502428555115E-16 +4.955502428555115E-16 +4.955502428555115E-16
+0.000000000000000E+00 +3.150906906017139E-12 +4.690371189474017E-13 +2.546526996098565E-14 +5.724928107949971E-15 +9.659146577156575E-16 +2.649989128887831E-16 +2.630784843602875E-16 +2.576505437814882E-16 +2.648653390151503E-16 +2.567760621682722E-16 +2.636737988318590E-16 +2.635067269567732E-16 +2.619135600358651E-16 +2.644842085756190E-16 +2.644842085756190E-16 +2.644842085756190E-16 +2.644842085756190E-16 +2.644842085756190E-16 +2.644842085756190E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.694063128926466E-13 +1.606094396843569E-14 +3.356662027798280E-15 +5.237672429362507E-16 +1.765872339668412E-16 +1.741731231052521E-16 +1.710979507976173E-16 +1.765870646201214E-16 +1.710058995776348E-16 +1.748223716163220E-16 +1.745436718541572E-16 +1.755800552299928E-16 +1.749558736974924E-16 +1.749558736974924E-16 +1.749558736974924E-16 +1.749558736974924E-16 +1.749558736974924E-16 +1.749558736974924E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.846510422467982E-15 +1.453109951563233E-15 +3.227474022266447E-16 +1.129060809364183E-16 +1.147351242280005E-16 +1.252657231280114E-16 +1.130837088774116E-16 +1.245229477363779E-16 +1.149876755308497E-16 +1.155619523331274E-16 +1.130174817849447E-16 +1.139587071657517E-16 +1.139587071657517E-16 +1.139587071657517E-16 +1.139587071657517E-16 +1.139587071657517E-16 +1.139587071657517E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.162825415237128E-16 +2.772348879068521E-17 +2.644607720809276E-17 +2.799965362467340E-17 +2.776134169717179E-17 +2.736376671002880E-17 +2.768212190765704E-17 +2.784511668055511E-17 +2.767263053685052E-17 +2.737588361179422E-17 +2.737588361179422E-17 +2.737588361179422E-17 +2.737588361179422E-17 +2.737588361179422E-17 +2.737588361179422E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.12.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931750493676557E-01 +9.931748985524480E-01 +9.931749002876153E-01 +9.931749001079548E-01 +9.931749000846192E-01 +9.931749000806001E-01 +9.931749000796164E-01 +9.931749000794623E-01 +9.931749000793818E-01 +9.931749000793979E-01 +9.931749000795580E-01 +9.931749000794849E-01 +9.931749000795291E-01 +9.931749000795291E-01 +9.931749000795291E-01 +9.931749000795291E-01 +9.931749000795291E-01 +9.931749000795291E-01 +9.931749000795291E-01 +9.931749000795291E-01
+6.819637489561124E-03 +6.819822340017175E-03 +6.819821001492031E-03 +6.819821203658777E-03 +6.819821228989659E-03 +6.819821233312461E-03 +6.819821234350011E-03 +6.819821234509099E-03 +6.819821234584940E-03 +6.819821234574086E-03 +6.819821234408272E-03 +6.819821234486713E-03 +6.819821234442336E-03 +6.819821234442336E-03 +6.819821234442336E-03 +6.819821234442336E-03 +6.819821234442336E-03 +6.819821234442336E-03 +6.819821234442336E-03 +6.819821234442336E-03
+5.300003265853982E-06 +5.275719556864187E-06 +5.275458507956538E-06 +5.275443054120447E-06 +5.275441735862921E-06 +5.275441527678008E-06 +5.275441495486248E-06 +5.275441493783941E-06 +5.275441493724182E-06 +5.275441491746681E-06 +5.275441495091631E-06 +5.275441494589543E-06 +5.275441494717893E-06 +5.275441494717893E-06 +5.275441494717893E-06 +5.275441494717893E-06 +5.275441494717893E-06 +5.275441494717893E-06 +5.275441494717893E-06 +5.275441494717893E-06
+7.313799090539998E-09 +3.302009037230120E-09 +3.245704917810084E-09 +3.243179185719439E-09 +3.242882152929081E-09 +3.242842614794916E-09 +3.242832655573385E-09 +3.242831554726939E-09 +3.242831774841870E-09 +3.242831618313708E-09 +3.242831645074864E-09 +3.242831812845098E-09 +3.242831601429929E-09 +3.242831601429929E-09 +3.242831601429929E-09 +3.242831601429929E-09 +3.242831601429929E-09 +3.242831601429929E-09 +3.242831601429929E-09 +3.242831601429929E-09
+2.923262667159379E-09 +4.533597390630549E-11 +3.414253802926461E-12 +1.884864605911406E-12 +1.725199811887749E-12 +1.703846838469849E-12 +1.699897183642143E-12 +1.699682490840348E-12 +1.699681668276422E-12 +1.699681907050205E-12 +1.699705676620840E-12 +1.699704617748719E-12 +1.699703897055980E-12 +1.699703897055980E-12 +1.699703897055980E-12 +1.699703897055980E-12 +1.699703897055980E-12 +1.699703897055980E-12 +1.699703897055980E-12 +1.699703897055980E-12
+1.894825818181564E-09 +2.796548751932855E-11 +1.559613294785069E-12 +1.055846276080653E-13 +2.288139106033757E-14 +4.994193487627193E-15 +1.427369774903083E-15 +1.336877465747689E-15 +1.334351469228798E-15 +1.336822011047822E-15 +1.334597741897410E-15 +1.335657659181269E-15 +1.334416154473799E-15 +1.334416154473799E-15 +1.334416154473799E-15 +1.334416154473799E-15 +1.334416154473799E-15 +1.334416154473799E-15 +1.334416154473799E-15 +1.334416154473799E-15
+1.007630648072709E-09 +1.131187298194524E-11 +1.089054365954371E-12 +7.811621152225068E-14 +1.434178541532131E-14 +2.093187775207016E-15 +5.650110893692760E-16 +5.119797076314376E-16 +5.031019655755330E-16 +5.106339800491129E-16 +5.109397983127459E-16 +5.131845050001992E-16 +5.107913401294764E-16 +5.107913401294764E-16 +5.107913401294764E-16 +5.107913401294764E-16 +5.107913401294764E-16 +5.107913401294764E-16 +5.107913401294764E-16 +5.107913401294764E-16
+0.000000000000000E+00 +1.360051662652379E-12 +5.894959852406414E-13 +3.761458876950675E-14 +9.967107552472302E-15 +1.604855450356364E-15 +3.900054959553804E-16 +3.277041998730211E-16 +3.398500163516824E-16 +3.281517143181400E-16 +3.380147635139404E-16 +3.376342812760412E-16 +3.380963770089331E-16 +3.380963770089331E-16 +3.380963770089331E-16 +3.380963770089331E-16 +3.380963770089331E-16 +3.380963770089331E-16 +3.380963770089331E-16 +3.380963770089331E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.719417914972271E-14 +3.182400973792789E-14 +1.319947754254758E-15 +8.178257743499814E-16 +3.006645801631104E-16 +2.269709557583783E-16 +2.831378670771766E-16 +2.260631412128146E-16 +2.879578563614205E-16 +2.899814266772928E-16 +2.876245134667298E-16 +2.876245134667298E-16 +2.876245134667298E-16 +2.876245134667298E-16 +2.876245134667298E-16 +2.876245134667298E-16 +2.876245134667298E-16 +2.876245134667298E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.416235921983101E-14 +6.428428654104423E-16 +6.657176071385596E-16 +2.407944348591711E-16 +1.189729345021665E-16 +1.839308603211451E-16 +1.198144045009912E-16 +1.762123031523163E-16 +1.748031158188786E-16 +1.764300902687510E-16 +1.764300902687510E-16 +1.764300902687510E-16 +1.764300902687510E-16 +1.764300902687510E-16 +1.764300902687510E-16 +1.764300902687510E-16 +1.764300902687510E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.854678262381315E-16 +1.097820243836177E-17 +1.108307754297636E-17 +1.040908448227138E-17 +1.109022873180317E-17 +1.016308639572789E-17 +9.982558388789826E-18 +1.019944955774265E-17 +1.019944955774265E-17 +1.019944955774265E-17 +1.019944955774265E-17 +1.019944955774265E-17 +1.019944955774265E-17 +1.019944955774265E-17 +1.019944955774265E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.12.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931750499408026E-01 +9.931748985644102E-01 +9.931749002912309E-01 +9.931749001075636E-01 +9.931749000857766E-01 +9.931749000805339E-01 +9.931749000796972E-01 +9.931749000795727E-01 +9.931749000794158E-01 +9.931749000794625E-01 +9.931749000794132E-01 +9.931749000794297E-01 +9.931749000792940E-01 +9.931749000793950E-01 +9.931749000793497E-01 +9.931749000793497E-01 +9.931749000793497E-01 +9.931749000793497E-01 +9.931749000793497E-01 +9.931749000793497E-01
+6.819636918672234E-03 +6.819822326647940E-03 +6.819820997931011E-03 +6.819821204089835E-03 +6.819821227835364E-03 +6.819821233377889E-03 +6.819821234267974E-03 +6.819821234396672E-03 +6.819821234555148E-03 +6.819821234508426E-03 +6.819821234559575E-03 +6.819821234548446E-03 +6.819821234678824E-03 +6.819821234576674E-03 +6.819821234627502E-03 +6.819821234627502E-03 +6.819821234627502E-03 +6.819821234627502E-03 +6.819821234627502E-03 +6.819821234627502E-03
+5.300000956228278E-06 +5.275720856663480E-06 +5.275458453834929E-06 +5.275443013926443E-06 +5.275441734444071E-06 +5.275441528465987E-06 +5.275441493015145E-06 +5.275441496482316E-06 +5.275441494325332E-06 +5.275441494216872E-06 +5.275441492433888E-06 +5.275441492020728E-06 +5.275441492350994E-06 +5.275441493472415E-06 +5.275441492978593E-06 +5.275441492978593E-06 +5.275441492978593E-06 +5.275441492978593E-06 +5.275441492978593E-06 +5.275441492978593E-06
+7.313830934606542E-09 +3.302125739950722E-09 +3.245702767267975E-09 +3.243181990971696E-09 +3.242881934872412E-09 +3.242843385980536E-09 +3.242832358741680E-09 +3.242831754501104E-09 +3.242831764001198E-09 +3.242831542653184E-09 +3.242831841762822E-09 +3.242831834105035E-09 +3.242831795697829E-09 +3.242832167416482E-09 +3.242831810302337E-09 +3.242831810302337E-09 +3.242831810302337E-09 +3.242831810302337E-09 +3.242831810302337E-09 +3.242831810302337E-09
+2.923263252799213E-09 +4.533594574041467E-11 +3.412953443865009E-12 +1.884639485114562E-12 +1.723761388106677E-12 +1.703904591388159E-12 +1.699902898249357E-12 +1.699675154328934E-12 +1.699697812848898E-12 +1.699683093059558E-12 +1.699676780398249E-12 +1.699676484953308E-12 +1.699676638369371E-12 +1.699689942303907E-12 +1.699676021339407E-12 +1.699676021339407E-12 +1.699676021339407E-12 +1.699676021339407E-12 +1.699676021339407E-12 +1.699676021339407E-12
+1.894836431737976E-09 +2.795705873687544E-11 +1.559990113855592E-12 +1.057961103736726E-13 +2.197881807662801E-14 +4.993564378072569E-15 +1.541940512012814E-15 +1.256445607631005E-15 +1.334961741737191E-15 +1.335839529060170E-15 +1.336038191552319E-15 +1.336098900526908E-15 +1.336018728417843E-15 +1.333774716893442E-15 +1.336289781628731E-15 +1.336289781628731E-15 +1.336289781628731E-15 +1.336289781628731E-15 +1.336289781628731E-15 +1.336289781628731E-15
+1.007635886714886E-09 +1.130974896258199E-11 +1.089320470576987E-12 +7.816050752669248E-14 +1.198756004583598E-14 +2.093223994867140E-15 +7.208497766738072E-16 +4.940392364067873E-16 +5.089663684489173E-16 +5.099197581099625E-16 +5.031330840092709E-16 +5.042146094998217E-16 +5.044468581028431E-16 +5.013402604801909E-16 +5.036715021478004E-16 +5.036715021478004E-16 +5.036715021478004E-16 +5.036715021478004E-16 +5.036715021478004E-16 +5.036715021478004E-16
+0.000000000000000E+00 +1.359217756627642E-12 +5.898028566820242E-13 +3.768492166968509E-14 +9.913423631703180E-15 +1.604370044650041E-15 +4.018458763841182E-16 +3.242942146320417E-16 +3.289856214279824E-16 +3.280321948588821E-16 +3.319983714691305E-16 +3.312209549815491E-16 +3.310331363633576E-16 +3.332747346416339E-16 +3.316533176500768E-16 +3.316533176500768E-16 +3.316533176500768E-16 +3.316533176500768E-16 +3.316533176500768E-16 +3.316533176500768E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.716801010738232E-14 +3.178358926536733E-14 +1.321132023803272E-15 +8.178006201217591E-16 +3.318755160035061E-16 +2.259180010634514E-16 +2.255949579634449E-16 +2.254352005410050E-16 +2.211872406618495E-16 +2.216300900143121E-16 +2.217462774347335E-16 +2.203483763913350E-16 +2.213513718786197E-16 +2.213513718786197E-16 +2.213513718786197E-16 +2.213513718786197E-16 +2.213513718786197E-16 +2.213513718786197E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.416705865527921E-14 +6.568533741074755E-16 +6.660049581474466E-16 +2.320257260820400E-16 +1.203993679649069E-16 +1.204538162978457E-16 +1.201401686501397E-16 +1.251300592906670E-16 +1.244445324845788E-16 +1.242067659648888E-16 +1.281352445458334E-16 +1.248071203298494E-16 +1.248071203298494E-16 +1.248071203298494E-16 +1.248071203298494E-16 +1.248071203298494E-16 +1.248071203298494E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.855275349616534E-16 +1.016717922327327E-17 +1.100529276043829E-17 +1.109852744423764E-17 +1.099580141434822E-17 +1.108824819683884E-17 +1.122106355359204E-17 +1.109838870791642E-17 +1.206737805510062E-17 +1.112362579723258E-17 +1.112362579723258E-17 +1.112362579723258E-17 +1.112362579723258E-17 +1.112362579723258E-17 +1.112362579723258E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.13.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932476294850211E-01 +9.932473791151990E-01 +9.932473791565164E-01 +9.932473789607265E-01 +9.932473789355277E-01 +9.932473789311083E-01 +9.932473789301197E-01 +9.932473789297114E-01 +9.932473789297087E-01 +9.932473789296776E-01 +9.932473789295856E-01 +9.932473789296798E-01 +9.932473789297297E-01 +9.932473789297297E-01 +9.932473789297297E-01 +9.932473789297297E-01 +9.932473789297297E-01 +9.932473789297297E-01 +9.932473789297297E-01 +9.932473789297297E-01
+6.747452073690767E-03 +6.747738981593717E-03 +6.747739339150753E-03 +6.747739567331922E-03 +6.747739595327962E-03 +6.747739600099215E-03 +6.747739601158432E-03 +6.747739601581869E-03 +6.747739601574053E-03 +6.747739601611335E-03 +6.747739601703206E-03 +6.747739601611466E-03 +6.747739601562008E-03 +6.747739601562008E-03 +6.747739601562008E-03 +6.747739601562008E-03 +6.747739601562008E-03 +6.747739601562008E-03 +6.747739601562008E-03 +6.747739601562008E-03
+4.905330333132847E-06 +4.879114089673439E-06 +4.878836009935591E-06 +4.878813338657262E-06 +4.878811390908597E-06 +4.878811150661503E-06 +4.878811107802124E-06 +4.878811098479488E-06 +4.878811105105910E-06 +4.878811100453052E-06 +4.878811099512139E-06 +4.878811102006733E-06 +4.878811100345699E-06 +4.878811100345699E-06 +4.878811100345699E-06 +4.878811100345699E-06 +4.878811100345699E-06 +4.878811100345699E-06 +4.878811100345699E-06 +4.878811100345699E-06
+7.616820246594589E-09 +2.716575567560089E-09 +2.660971635926894E-09 +2.656753248202966E-09 +2.656432623571854E-09 +2.656380798916855E-09 +2.656368855739813E-09 +2.656368008096824E-09 +2.656368055376747E-09 +2.656368124800080E-09 +2.656367407955851E-09 +2.656367859972363E-09 +2.656367620800969E-09 +2.656367620800969E-09 +2.656367620800969E-09 +2.656367620800969E-09 +2.656367620800969E-09 +2.656367620800969E-09 +2.656367620800969E-09 +2.656367620800969E-09
+3.547012364031057E-09 +3.821205609863866E-11 +3.309863012552558E-12 +1.444534225616942E-12 +1.269037427859852E-12 +1.244414793998979E-12 +1.238367896776715E-12 +1.237711647420479E-12 +1.237707190211924E-12 +1.237632212436378E-12 +1.237756183681554E-12 +1.237764956305831E-12 +1.237746624529682E-12 +1.237746624529682E-12 +1.237746624529682E-12 +1.237746624529682E-12 +1.237746624529682E-12 +1.237746624529682E-12 +1.237746624529682E-12 +1.237746624529682E-12
+1.459150714792289E-09 +1.492167646772680E-11 +1.736124889858975E-12 +1.860053858895003E-13 +2.380062366334949E-14 +6.222226970645585E-15 +1.623166883665689E-15 +1.090768269509925E-15 +1.086220952490223E-15 +1.072904616631308E-15 +1.092075194293449E-15 +1.087259592084442E-15 +1.087722502999220E-15 +1.087722502999220E-15 +1.087722502999220E-15 +1.087722502999220E-15 +1.087722502999220E-15 +1.087722502999220E-15 +1.087722502999220E-15 +1.087722502999220E-15
+4.879741926514192E-10 +1.355791724420810E-11 +1.165114052449804E-12 +1.193982283268154E-13 +1.461560344255245E-14 +4.052980569971120E-15 +8.991822214764263E-16 +4.728805666149178E-16 +4.728501942922730E-16 +4.721840151531851E-16 +4.723444724841120E-16 +4.726324690785743E-16 +4.726536937198769E-16 +4.726536937198769E-16 +4.726536937198769E-16 +4.726536937198769E-16 +4.726536937198769E-16 +4.726536937198769E-16 +4.726536937198769E-16 +4.726536937198769E-16
+0.000000000000000E+00 +5.853557649910899E-12 +8.601156879656541E-13 +7.356737271547463E-14 +8.553569104781715E-15 +2.861143695504975E-15 +7.226124780101993E-16 +3.133491770517485E-16 +3.049420315516842E-16 +3.050159191011194E-16 +3.137995120204920E-16 +3.058061292247361E-16 +3.060032189549389E-16 +3.060032189549389E-16 +3.060032189549389E-16 +3.060032189549389E-16 +3.060032189549389E-16 +3.060032189549389E-16 +3.060032189549389E-16 +3.060032189549389E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.807928100133685E-13 +1.991092820451911E-14 +3.872726390379048E-15 +1.564054254035251E-15 +4.341975558555748E-16 +1.904137437259572E-16 +1.982953905004824E-16 +1.982363317348896E-16 +1.906183423418677E-16 +1.982377000912794E-16 +1.980395781828200E-16 +1.980395781828200E-16 +1.980395781828200E-16 +1.980395781828200E-16 +1.980395781828200E-16 +1.980395781828200E-16 +1.980395781828200E-16 +1.980395781828200E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.912088249817722E-15 +1.773327519655703E-15 +4.003336279914128E-16 +3.761308449803381E-16 +7.847126572058845E-17 +7.987985744208772E-17 +7.987157061457760E-17 +7.920127200273633E-17 +8.035461758751475E-17 +8.038623654732978E-17 +8.038623654732978E-17 +8.038623654732978E-17 +8.038623654732978E-17 +8.038623654732978E-17 +8.038623654732978E-17 +8.038623654732978E-17 +8.038623654732978E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.189474427376172E-16 +1.167601273008720E-16 +3.423837836829246E-17 +3.561647867205457E-17 +3.567906664631831E-17 +3.371209166415100E-17 +3.595081346364452E-17 +3.599302747025672E-17 +3.599302747025672E-17 +3.599302747025672E-17 +3.599302747025672E-17 +3.599302747025672E-17 +3.599302747025672E-17 +3.599302747025672E-17 +3.599302747025672E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.13.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932476292903196E-01 +9.932473791127098E-01 +9.932473791664349E-01 +9.932473789599980E-01 +9.932473789354852E-01 +9.932473789311698E-01 +9.932473789299928E-01 +9.932473789297238E-01 +9.932473789296807E-01 +9.932473789296969E-01 +9.932473789296929E-01 +9.932473789297636E-01 +9.932473789296918E-01 +9.932473789300498E-01 +9.932473789296887E-01 +9.932473789296887E-01 +9.932473789296887E-01 +9.932473789296887E-01 +9.932473789296887E-01 +9.932473789296887E-01
+6.747452267270161E-03 +6.747738984184216E-03 +6.747739329291388E-03 +6.747739568040347E-03 +6.747739595378282E-03 +6.747739600026050E-03 +6.747739601279727E-03 +6.747739601567047E-03 +6.747739601609262E-03 +6.747739601593999E-03 +6.747739601597271E-03 +6.747739601531542E-03 +6.747739601602531E-03 +6.747739601237224E-03 +6.747739601608646E-03 +6.747739601608646E-03 +6.747739601608646E-03 +6.747739601608646E-03 +6.747739601608646E-03 +6.747739601608646E-03
+4.905331417986022E-06 +4.879113990236889E-06 +4.878835942477660E-06 +4.878813359964145E-06 +4.878811380059739E-06 +4.878811162628289E-06 +4.878811109481718E-06 +4.878811100425941E-06 +4.878811103359365E-06 +4.878811099390213E-06 +4.878811100540235E-06 +4.878811101203148E-06 +4.878811099466536E-06 +4.878811105434249E-06 +4.878811099579284E-06 +4.878811099579284E-06 +4.878811099579284E-06 +4.878811099579284E-06 +4.878811099579284E-06 +4.878811099579284E-06
+7.616832813139816E-09 +2.716575638736096E-09 +2.660978461992237E-09 +2.656753536452492E-09 +2.656432032812519E-09 +2.656380798703913E-09 +2.656369630593499E-09 +2.656367730417552E-09 +2.656367754482523E-09 +2.656367929779615E-09 +2.656368218462988E-09 +2.656368264358794E-09 +2.656367951765045E-09 +2.656368025189917E-09 +2.656367986488513E-09 +2.656367986488513E-09 +2.656367986488513E-09 +2.656367986488513E-09 +2.656367986488513E-09 +2.656367986488513E-09
+3.547029815279998E-09 +3.821206009786158E-11 +3.308893316587114E-12 +1.444474841883180E-12 +1.269743546744146E-12 +1.244438049079789E-12 +1.238378431087654E-12 +1.237755885394342E-12 +1.237756448429225E-12 +1.237714722162862E-12 +1.237715520385582E-12 +1.237713855720128E-12 +1.237712144478827E-12 +1.237713920737622E-12 +1.237715808074077E-12 +1.237715808074077E-12 +1.237715808074077E-12 +1.237715808074077E-12 +1.237715808074077E-12 +1.237715808074077E-12
+1.459154447475877E-09 +1.492168023158843E-11 +1.735655716904893E-12 +1.860277554190437E-13 +2.379178458829363E-14 +6.238615045381929E-15 +1.775648183377117E-15 +1.087464822562024E-15 +1.087892249449200E-15 +1.090227919865038E-15 +1.086038343166214E-15 +1.086091413969150E-15 +1.090908054935622E-15 +1.091061732439776E-15 +1.091041918191487E-15 +1.091041918191487E-15 +1.091041918191487E-15 +1.091041918191487E-15 +1.091041918191487E-15 +1.091041918191487E-15
+4.879719694308351E-10 +1.355792054960870E-11 +1.165698977738587E-12 +1.194182627545369E-13 +1.463742598600664E-14 +4.085292922721546E-15 +9.243135994626577E-16 +4.726455533772953E-16 +4.724753305427661E-16 +4.721218236496402E-16 +4.728261201638425E-16 +4.728111178693687E-16 +4.727035769898069E-16 +4.727617080233763E-16 +4.727669176537050E-16 +4.727669176537050E-16 +4.727669176537050E-16 +4.727669176537050E-16 +4.727669176537050E-16 +4.727669176537050E-16
+0.000000000000000E+00 +5.853552423214708E-12 +8.604376946951244E-13 +7.358092677587032E-14 +8.577024602768770E-15 +2.838731046756887E-15 +7.179267407178709E-16 +3.059534506963320E-16 +3.062709547920128E-16 +3.126957004226171E-16 +3.049725256116925E-16 +3.050214642113322E-16 +3.130894900141571E-16 +3.163270447482901E-16 +3.162917920704101E-16 +3.162917920704101E-16 +3.162917920704101E-16 +3.162917920704101E-16 +3.162917920704101E-16 +3.162917920704101E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.808169437555304E-13 +1.993201716235559E-14 +3.891326851326351E-15 +1.555681098502618E-15 +4.194802076039242E-16 +1.981279801609939E-16 +1.975658288655049E-16 +1.905164444190581E-16 +1.982289619606698E-16 +1.981609295983780E-16 +1.903360371705163E-16 +1.892108760688578E-16 +1.892481157510187E-16 +1.892481157510187E-16 +1.892481157510187E-16 +1.892481157510187E-16 +1.892481157510187E-16 +1.892481157510187E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.917430965642871E-15 +1.756939147365062E-15 +3.981974481202271E-16 +2.220647209123419E-16 +8.037871943435385E-17 +8.032736977469080E-17 +7.872593662346009E-17 +7.986359033276948E-17 +7.985003967165437E-17 +7.838309194688530E-17 +7.876215240473699E-17 +7.877729150923228E-17 +7.877729150923228E-17 +7.877729150923228E-17 +7.877729150923228E-17 +7.877729150923228E-17 +7.877729150923228E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.174985573539355E-16 +1.161789628179635E-16 +3.595267209517061E-17 +3.592473875557407E-17 +3.434286158510871E-17 +3.564236052569076E-17 +3.562764884784573E-17 +3.431246403930377E-17 +3.404944089063559E-17 +3.405970882894688E-17 +3.405970882894688E-17 +3.405970882894688E-17 +3.405970882894688E-17 +3.405970882894688E-17 +3.405970882894688E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.14.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931922712810887E-01 +9.931920710302067E-01 +9.931920712986735E-01 +9.931920710547733E-01 +9.931920710279760E-01 +9.931920710230497E-01 +9.931920710218336E-01 +9.931920710216324E-01 +9.931920710215010E-01 +9.931920710214961E-01 +9.931920710214968E-01 +9.931920710215354E-01 +9.931920710215933E-01 +9.931920710215933E-01 +9.931920710215933E-01 +9.931920710215933E-01 +9.931920710215933E-01 +9.931920710215933E-01 +9.931920710215933E-01 +9.931920710215933E-01
+6.802495247717820E-03 +6.802738091133005E-03 +6.802738418283440E-03 +6.802738698707623E-03 +6.802738728627578E-03 +6.802738734059897E-03 +6.802738735374817E-03 +6.802738735600274E-03 +6.802738735720838E-03 +6.802738735727017E-03 +6.802738735727718E-03 +6.802738735694452E-03 +6.802738735639384E-03 +6.802738735639384E-03 +6.802738735639384E-03 +6.802738735639384E-03 +6.802738735639384E-03 +6.802738735639384E-03 +6.802738735639384E-03 +6.802738735639384E-03
+5.216388843451082E-06 +5.187556502195752E-06 +5.187153343972731E-06 +5.187128405025018E-06 +5.187126320236240E-06 +5.187125988859239E-06 +5.187125930695895E-06 +5.187125915108639E-06 +5.187125921683781E-06 +5.187125921508153E-06 +5.187125918291091E-06 +5.187125917558294E-06 +5.187125915367064E-06 +5.187125915367064E-06 +5.187125915367064E-06 +5.187125915367064E-06 +5.187125915367064E-06 +5.187125915367064E-06 +5.187125915367064E-06 +5.187125915367064E-06
+1.096936185971645E-08 +3.195230108029350E-09 +3.120601722084232E-09 +3.115821445570152E-09 +3.115333359795337E-09 +3.115262356147573E-09 +3.115244500153928E-09 +3.115241368145808E-09 +3.115241191123573E-09 +3.115241158695239E-09 +3.115241294340744E-09 +3.115241367824237E-09 +3.115241417355227E-09 +3.115241417355227E-09 +3.115241417355227E-09 +3.115241417355227E-09 +3.115241417355227E-09 +3.115241417355227E-09 +3.115241417355227E-09 +3.115241417355227E-09
+3.789728529559244E-09 +6.110599254110003E-11 +4.268592662635490E-12 +1.918998021858751E-12 +1.655133082115355E-12 +1.615757138739199E-12 +1.608861327049593E-12 +1.607661385858693E-12 +1.607665811096432E-12 +1.607744784403765E-12 +1.607788973514616E-12 +1.607703061432661E-12 +1.607783738062171E-12 +1.607783738062171E-12 +1.607783738062171E-12 +1.607783738062171E-12 +1.607783738062171E-12 +1.607783738062171E-12 +1.607783738062171E-12 +1.607783738062171E-12
+2.323261370567324E-09 +3.934489606324238E-11 +2.137068915318906E-12 +1.824172962514776E-13 +3.652988845530796E-14 +9.580862869973136E-15 +2.089720749511442E-15 +1.263820803838742E-15 +1.266163458521916E-15 +1.279551385336515E-15 +1.279055283009914E-15 +1.265542482162903E-15 +1.278687770709711E-15 +1.278687770709711E-15 +1.278687770709711E-15 +1.278687770709711E-15 +1.278687770709711E-15 +1.278687770709711E-15 +1.278687770709711E-15 +1.278687770709711E-15
+0.000000000000000E+00 +2.524078448735724E-11 +1.611217396342866E-12 +1.043786248297875E-13 +2.354085710019964E-14 +5.586609255549926E-15 +1.528820431120745E-15 +5.498771586863855E-16 +5.635738296231829E-16 +5.621354671105747E-16 +5.488895012186406E-16 +5.476833747505561E-16 +5.486387451675516E-16 +5.486387451675516E-16 +5.486387451675516E-16 +5.486387451675516E-16 +5.486387451675516E-16 +5.486387451675516E-16 +5.486387451675516E-16 +5.486387451675516E-16
+0.000000000000000E+00 +1.239263500500206E-12 +1.065381973055440E-12 +5.007372468743807E-14 +1.742322326228491E-14 +2.309447944967419E-15 +6.854657723876574E-16 +3.644996026104536E-16 +3.577149648251940E-16 +3.582739858383056E-16 +3.656053905363991E-16 +3.657552931876021E-16 +3.655602614367740E-16 +3.655602614367740E-16 +3.655602614367740E-16 +3.655602614367740E-16 +3.655602614367740E-16 +3.655602614367740E-16 +3.655602614367740E-16 +3.655602614367740E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.552024420619692E-14 +3.420900904058371E-14 +7.447983284693196E-15 +1.096649177417983E-15 +5.805350887439606E-16 +2.402205406224089E-16 +2.355298302436986E-16 +2.361289856147180E-16 +2.402564122258040E-16 +2.402069515393270E-16 +2.401268290305938E-16 +2.401268290305938E-16 +2.401268290305938E-16 +2.401268290305938E-16 +2.401268290305938E-16 +2.401268290305938E-16 +2.401268290305938E-16 +2.401268290305938E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.106342354977211E-16 +6.939823986806945E-16 +3.334117020564244E-16 +3.565290758463139E-17 +3.541696044819907E-17 +3.499629507535951E-17 +3.622236868341974E-17 +3.615012194994118E-17 +3.608356080682625E-17 +3.608356080682625E-17 +3.608356080682625E-17 +3.608356080682625E-17 +3.608356080682625E-17 +3.608356080682625E-17 +3.608356080682625E-17 +3.608356080682625E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.762678197584878E-18 +1.319491103911038E-17 +1.281821375706936E-17 +1.272405687445243E-17 +1.393000265153168E-17 +1.388813110496205E-17 +1.381350330321490E-17 +1.381350330321490E-17 +1.381350330321490E-17 +1.381350330321490E-17 +1.381350330321490E-17 +1.381350330321490E-17 +1.381350330321490E-17 +1.381350330321490E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.14.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931922717553114E-01 +9.931920710494213E-01 +9.931920713008922E-01 +9.931920710544608E-01 +9.931920710285111E-01 +9.931920710231723E-01 +9.931920710218780E-01 +9.931920710216522E-01 +9.931920710215949E-01 +9.931920710215201E-01 +9.931920710215241E-01 +9.931920710215223E-01 +9.931920710213782E-01 +9.931920710216284E-01 +9.931920710214153E-01 +9.931920710214153E-01 +9.931920710214153E-01 +9.931920710214153E-01 +9.931920710214153E-01 +9.931920710214153E-01
+6.802494775235948E-03 +6.802738071958719E-03 +6.802738415744921E-03 +6.802738698985185E-03 +6.802738727994052E-03 +6.802738733951989E-03 +6.802738735325323E-03 +6.802738735580413E-03 +6.802738735635113E-03 +6.802738735698158E-03 +6.802738735703306E-03 +6.802738735707896E-03 +6.802738735844862E-03 +6.802738735596269E-03 +6.802738735814354E-03 +6.802738735814354E-03 +6.802738735814354E-03 +6.802738735814354E-03 +6.802738735814354E-03 +6.802738735814354E-03
+5.216387014388874E-06 +5.187556465551341E-06 +5.187153660285040E-06 +5.187128416751150E-06 +5.187126418829001E-06 +5.187125976749711E-06 +5.187125931712476E-06 +5.187125914777467E-06 +5.187125917413066E-06 +5.187125925961773E-06 +5.187125920454325E-06 +5.187125921296209E-06 +5.187125926980967E-06 +5.187125924612420E-06 +5.187125923040971E-06 +5.187125923040971E-06 +5.187125923040971E-06 +5.187125923040971E-06 +5.187125923040971E-06 +5.187125923040971E-06
+1.096941695195577E-08 +3.195229919484149E-09 +3.120603535617180E-09 +3.115823781556147E-09 +3.115331097508889E-09 +3.115262523179427E-09 +3.115244605412629E-09 +3.115240794983253E-09 +3.115241403790400E-09 +3.115241324555768E-09 +3.115241235801284E-09 +3.115241461997718E-09 +3.115241200531466E-09 +3.115241468136979E-09 +3.115241025296730E-09 +3.115241025296730E-09 +3.115241025296730E-09 +3.115241025296730E-09 +3.115241025296730E-09 +3.115241025296730E-09
+3.789749720544250E-09 +6.110598869357442E-11 +4.268598538933886E-12 +1.920878165684635E-12 +1.655843932373160E-12 +1.615675572524456E-12 +1.608817917460420E-12 +1.607698011364496E-12 +1.607788683741356E-12 +1.607748960661722E-12 +1.607665977086666E-12 +1.607749130903916E-12 +1.607749111787760E-12 +1.607749105978247E-12 +1.607667509301099E-12 +1.607667509301099E-12 +1.607667509301099E-12 +1.607667509301099E-12 +1.607667509301099E-12 +1.607667509301099E-12
+2.323267125892955E-09 +3.934489989300477E-11 +2.137117707762896E-12 +1.825173291620432E-13 +3.658149815618843E-14 +9.538358166205084E-15 +2.087258500970860E-15 +1.267198667909690E-15 +1.279006455324193E-15 +1.277577155369689E-15 +1.266235415467288E-15 +1.277602144746811E-15 +1.277559198766250E-15 +1.277603145920333E-15 +1.265098706659168E-15 +1.265098706659168E-15 +1.265098706659168E-15 +1.265098706659168E-15 +1.265098706659168E-15 +1.265098706659168E-15
+0.000000000000000E+00 +2.524076158846979E-11 +1.611264045470726E-12 +1.048882012684384E-13 +2.375880385984414E-14 +5.623056585845202E-15 +1.526748245340921E-15 +5.601647526209912E-16 +5.487307898014142E-16 +5.510832496016108E-16 +5.641093877560516E-16 +5.510714856716432E-16 +5.517206100619804E-16 +5.510235186853816E-16 +5.619784574978907E-16 +5.619784574978907E-16 +5.619784574978907E-16 +5.619784574978907E-16 +5.619784574978907E-16 +5.619784574978907E-16
+0.000000000000000E+00 +1.239260250962644E-12 +1.065351818987175E-12 +5.021865426464768E-14 +1.735919931730107E-14 +2.269805172689581E-15 +6.755923000069436E-16 +3.585137865030424E-16 +3.656564045255113E-16 +3.640868337841069E-16 +3.575713479389077E-16 +3.641643201888548E-16 +3.634420344692283E-16 +3.641939509593706E-16 +3.571726509935677E-16 +3.571726509935677E-16 +3.571726509935677E-16 +3.571726509935677E-16 +3.571726509935677E-16 +3.571726509935677E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.552010840748067E-14 +3.590295484007915E-14 +7.385324902853311E-15 +1.110582693390008E-15 +5.802896420294921E-16 +2.363756999266593E-16 +2.404318478618653E-16 +2.399889633295714E-16 +2.354955140829172E-16 +2.401446273015882E-16 +2.399077324302351E-16 +2.401367091663702E-16 +2.358405275813662E-16 +2.358405275813662E-16 +2.358405275813662E-16 +2.358405275813662E-16 +2.358405275813662E-16 +2.358405275813662E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.670157579795037E-14 +6.266031844873279E-16 +6.975150786732692E-16 +3.374784028454228E-16 +3.535064536128610E-17 +3.649073878583868E-17 +3.584532996156046E-17 +3.550811683056872E-17 +3.587258999729971E-17 +3.631296439945242E-17 +3.588105616998589E-17 +3.517623079563385E-17 +3.517623079563385E-17 +3.517623079563385E-17 +3.517623079563385E-17 +3.517623079563385E-17 +3.517623079563385E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.438625620328899E-18 +1.341146148743261E-17 +1.422428801180026E-17 +1.348323849786342E-17 +1.285191963923536E-17 +1.331667267898347E-17 +1.429250051280715E-17 +1.334980896596634E-17 +1.277758760112329E-17 +1.277758760112329E-17 +1.277758760112329E-17 +1.277758760112329E-17 +1.277758760112329E-17 +1.277758760112329E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.15.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932353144042860E-01 +9.932350495549505E-01 +9.932350481443727E-01 +9.932350479272618E-01 +9.932350479017251E-01 +9.932350478970096E-01 +9.932350478957650E-01 +9.932350478954208E-01 +9.932350478953349E-01 +9.932350478953298E-01 +9.932350478954042E-01 +9.932350478954689E-01 +9.932350478953444E-01 +9.932350478953444E-01 +9.932350478953444E-01 +9.932350478953444E-01 +9.932350478953444E-01 +9.932350478953444E-01 +9.932350478953444E-01 +9.932350478953444E-01
+6.759698027667013E-03 +6.760005947395066E-03 +6.760008246118247E-03 +6.760008510820400E-03 +6.760008540763491E-03 +6.760008546211601E-03 +6.760008547594301E-03 +6.760008547970452E-03 +6.760008548049870E-03 +6.760008548034499E-03 +6.760008547990031E-03 +6.760008547928339E-03 +6.760008548053647E-03 +6.760008548053647E-03 +6.760008548053647E-03 +6.760008548053647E-03 +6.760008548053647E-03 +6.760008548053647E-03 +6.760008548053647E-03 +6.760008548053647E-03
+4.972767345337054E-06 +4.941485355417216E-06 +4.940849770623895E-06 +4.940816855138592E-06 +4.940813782269633E-06 +4.940813286316165E-06 +4.940813188976672E-06 +4.940813167648785E-06 +4.940813170776614E-06 +4.940813192805160E-06 +4.940813161255750E-06 +4.940813164267447E-06 +4.940813162908891E-06 +4.940813162908891E-06 +4.940813162908891E-06 +4.940813162908891E-06 +4.940813162908891E-06 +4.940813162908891E-06 +4.940813162908891E-06 +4.940813162908891E-06
+8.535133568845347E-09 +2.850016418381716E-09 +2.749683474646328E-09 +2.742841731071297E-09 +2.742263750139363E-09 +2.742157645536641E-09 +2.742141595134198E-09 +2.742138018080893E-09 +2.742137891100648E-09 +2.742138267577127E-09 +2.742137805443002E-09 +2.742137765837778E-09 +2.742137588854891E-09 +2.742137588854891E-09 +2.742137588854891E-09 +2.742137588854891E-09 +2.742137588854891E-09 +2.742137588854891E-09 +2.742137588854891E-09 +2.742137588854891E-09
+4.171735184251619E-09 +7.241582119756787E-11 +4.953967060328982E-12 +1.646451545667247E-12 +1.358186409258161E-12 +1.311415639429140E-12 +1.301290532666246E-12 +1.299038935339189E-12 +1.299047356420424E-12 +1.299046642873141E-12 +1.299040032132356E-12 +1.299086007065307E-12 +1.299040216058580E-12 +1.299040216058580E-12 +1.299040216058580E-12 +1.299040216058580E-12 +1.299040216058580E-12 +1.299040216058580E-12 +1.299040216058580E-12 +1.299040216058580E-12
+1.604107348801185E-09 +4.987623417292136E-11 +2.341423366407301E-12 +2.841829040126460E-13 +4.358775278989717E-14 +1.023867696446051E-14 +2.646099554784980E-15 +1.166011613623656E-15 +1.170329611654611E-15 +1.166026212009751E-15 +1.103864057881003E-15 +1.164874397094968E-15 +1.109128235497497E-15 +1.109128235497497E-15 +1.109128235497497E-15 +1.109128235497497E-15 +1.109128235497497E-15 +1.109128235497497E-15 +1.109128235497497E-15 +1.109128235497497E-15
+4.897269407672334E-10 +2.803123109132662E-11 +1.495079993490471E-12 +1.756945494849149E-13 +2.940057848074572E-14 +6.271486564778529E-15 +1.466002161827813E-15 +5.177806406579209E-16 +5.152497317389417E-16 +5.162725971017975E-16 +4.902574434240991E-16 +5.171974469260816E-16 +4.874537817416130E-16 +4.874537817416130E-16 +4.874537817416130E-16 +4.874537817416130E-16 +4.874537817416130E-16 +4.874537817416130E-16 +4.874537817416130E-16 +4.874537817416130E-16
+0.000000000000000E+00 +1.196157304433887E-11 +9.824000149066438E-13 +8.469140357738735E-14 +1.437453857206220E-14 +3.985122051935215E-15 +9.756212959823549E-16 +2.511298871274122E-16 +2.541953888761371E-16 +2.504298138900068E-16 +2.517018229362475E-16 +2.508350789471825E-16 +2.539690308271914E-16 +2.539690308271914E-16 +2.539690308271914E-16 +2.539690308271914E-16 +2.539690308271914E-16 +2.539690308271914E-16 +2.539690308271914E-16 +2.539690308271914E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.825319022043960E-13 +2.210176583496361E-14 +1.150555266075802E-14 +1.779581380915912E-15 +7.433256800030116E-16 +1.523510985086018E-16 +1.532259573591893E-16 +1.525434929227261E-16 +1.524068600015819E-16 +1.524687113866226E-16 +1.525906625093597E-16 +1.525906625093597E-16 +1.525906625093597E-16 +1.525906625093597E-16 +1.525906625093597E-16 +1.525906625093597E-16 +1.525906625093597E-16 +1.525906625093597E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.867453615887593E-15 +5.840068818126746E-15 +4.418834206158639E-16 +4.338144832805221E-16 +8.573435853526769E-17 +8.453571138378527E-17 +8.811051515179875E-17 +8.590709381422396E-17 +8.720268854034518E-17 +8.475830015609227E-17 +8.475830015609227E-17 +8.475830015609227E-17 +8.475830015609227E-17 +8.475830015609227E-17 +8.475830015609227E-17 +8.475830015609227E-17 +8.475830015609227E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.164446471903755E-16 +1.164659054115401E-16 +4.201635276571365E-17 +4.097687803462313E-17 +4.651703835629090E-17 +4.269366160195248E-17 +4.365630626562970E-17 +4.023579753273274E-17 +4.023579753273274E-17 +4.023579753273274E-17 +4.023579753273274E-17 +4.023579753273274E-17 +4.023579753273274E-17 +4.023579753273274E-17 +4.023579753273274E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.15.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932353141282354E-01 +9.932350495592923E-01 +9.932350481556036E-01 +9.932350479276506E-01 +9.932350479021319E-01 +9.932350478968782E-01 +9.932350478956860E-01 +9.932350478954124E-01 +9.932350478952647E-01 +9.932350478952664E-01 +9.932350478952876E-01 +9.932350478952803E-01 +9.932350478952496E-01 +9.932350478951708E-01 +9.932350478952575E-01 +9.932350478952575E-01 +9.932350478952575E-01 +9.932350478952575E-01 +9.932350478952575E-01 +9.932350478952575E-01
+6.759698302218682E-03 +6.760005943049153E-03 +6.760008235042709E-03 +6.760008510302137E-03 +6.760008540396837E-03 +6.760008546336222E-03 +6.760008547674135E-03 +6.760008547981755E-03 +6.760008548134066E-03 +6.760008548118432E-03 +6.760008548101184E-03 +6.760008548115152E-03 +6.760008548143376E-03 +6.760008548219445E-03 +6.760008548136993E-03 +6.760008548136993E-03 +6.760008548136993E-03 +6.760008548136993E-03 +6.760008548136993E-03 +6.760008548136993E-03
+4.972768757308831E-06 +4.941485362564763E-06 +4.940849611442151E-06 +4.940816985188161E-06 +4.940813744498156E-06 +4.940813293363268E-06 +4.940813184236009E-06 +4.940813164434808E-06 +4.940813163062090E-06 +4.940813171792289E-06 +4.940813170998455E-06 +4.940813169923500E-06 +4.940813170257553E-06 +4.940813171571814E-06 +4.940813169430049E-06 +4.940813169430049E-06 +4.940813169430049E-06 +4.940813169430049E-06 +4.940813169430049E-06 +4.940813169430049E-06
+8.535190317648472E-09 +2.850016472571910E-09 +2.749685208532310E-09 +2.742842143445266E-09 +2.742260934835171E-09 +2.742158199055385E-09 +2.742142368782562E-09 +2.742137752395783E-09 +2.742137393066431E-09 +2.742137773991772E-09 +2.742137772207387E-09 +2.742138067228560E-09 +2.742137763355266E-09 +2.742138093602059E-09 +2.742137855580265E-09 +2.742137855580265E-09 +2.742137855580265E-09 +2.742137855580265E-09 +2.742137855580265E-09 +2.742137855580265E-09
+4.171754089566801E-09 +7.241580534557611E-11 +4.954026745933487E-12 +1.646428523618910E-12 +1.359048129891087E-12 +1.311432034040917E-12 +1.301219465952405E-12 +1.299043761494317E-12 +1.299080197129689E-12 +1.299049190601853E-12 +1.299049255146084E-12 +1.299002049144341E-12 +1.299048711806584E-12 +1.299045658445782E-12 +1.299047953807257E-12 +1.299047953807257E-12 +1.299047953807257E-12 +1.299047953807257E-12 +1.299047953807257E-12 +1.299047953807257E-12
+1.604110504352446E-09 +4.987622865055637E-11 +2.340787428852611E-12 +2.841743109493633E-13 +4.363342896508746E-14 +1.023704374761953E-14 +2.642802493541914E-15 +1.102910078855389E-15 +1.171360258599944E-15 +1.169688343522024E-15 +1.169842874625181E-15 +1.103891010011742E-15 +1.170625163444008E-15 +1.165347844546056E-15 +1.170767226720877E-15 +1.170767226720877E-15 +1.170767226720877E-15 +1.170767226720877E-15 +1.170767226720877E-15 +1.170767226720877E-15
+4.897306442877489E-10 +2.803122851596855E-11 +1.495339114938317E-12 +1.756966729044307E-13 +2.948738305444254E-14 +6.267747571713235E-15 +1.454439940839398E-15 +4.901686484381438E-16 +5.146796594800725E-16 +5.145966328625717E-16 +5.145022390698916E-16 +4.900050899606949E-16 +5.141250298454619E-16 +5.169621307369824E-16 +5.151950084412837E-16 +5.151950084412837E-16 +5.151950084412837E-16 +5.151950084412837E-16 +5.151950084412837E-16 +5.151950084412837E-16
+0.000000000000000E+00 +1.196157305375465E-11 +9.826685826962327E-13 +8.469212600839191E-14 +1.442091053390789E-14 +3.985431978625367E-15 +9.663587547559071E-16 +2.510757342167667E-16 +2.542811171905364E-16 +2.530003006773370E-16 +2.530267361441727E-16 +2.511964855078380E-16 +2.532921664674235E-16 +2.500124564643547E-16 +2.546086584122410E-16 +2.546086584122410E-16 +2.546086584122410E-16 +2.546086584122410E-16 +2.546086584122410E-16 +2.546086584122410E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.825511614472062E-13 +2.210457340521669E-14 +1.156386308862384E-14 +1.779529781117298E-15 +7.543312072852557E-16 +1.524444063359483E-16 +1.525747209707692E-16 +1.523393262307261E-16 +1.522850717145466E-16 +1.520539903490974E-16 +1.521680040327258E-16 +1.526117020716394E-16 +1.535220107983983E-16 +1.535220107983983E-16 +1.535220107983983E-16 +1.535220107983983E-16 +1.535220107983983E-16 +1.535220107983983E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.867461165377135E-15 +5.834623653321566E-15 +4.413913728584969E-16 +4.381203950159220E-16 +8.720105231186027E-17 +8.459884888947990E-17 +8.453222113498531E-17 +8.444572516975023E-17 +8.561166758227363E-17 +8.404304558710267E-17 +8.680776401775588E-17 +8.450178065041069E-17 +8.450178065041069E-17 +8.450178065041069E-17 +8.450178065041069E-17 +8.450178065041069E-17 +8.450178065041069E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.165905875432783E-16 +1.185549100687074E-16 +4.360397523183855E-17 +4.023889176178104E-17 +4.154109985814498E-17 +4.155212012450823E-17 +4.256068469848173E-17 +4.155583938594600E-17 +4.365445730493232E-17 +4.073067540291946E-17 +4.073067540291946E-17 +4.073067540291946E-17 +4.073067540291946E-17 +4.073067540291946E-17 +4.073067540291946E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.16.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932033907879489E-01 +9.932031970381456E-01 +9.932031927198826E-01 +9.932031924219453E-01 +9.932031923901505E-01 +9.932031923837941E-01 +9.932031923822642E-01 +9.932031923820062E-01 +9.932031923819861E-01 +9.932031923819591E-01 +9.932031923818319E-01 +9.932031923818012E-01 +9.932031923818659E-01 +9.932031923818659E-01 +9.932031923818659E-01 +9.932031923818659E-01 +9.932031923818659E-01 +9.932031923818659E-01 +9.932031923818659E-01 +9.932031923818659E-01
+6.791425329085853E-03 +6.791669964371982E-03 +6.791675089131100E-03 +6.791675440389400E-03 +6.791675476768228E-03 +6.791675484050662E-03 +6.791675485713557E-03 +6.791675486015905E-03 +6.791675486029007E-03 +6.791675486052708E-03 +6.791675486187945E-03 +6.791675486225007E-03 +6.791675486162795E-03 +6.791675486162795E-03 +6.791675486162795E-03 +6.791675486162795E-03 +6.791675486162795E-03 +6.791675486162795E-03 +6.791675486162795E-03 +6.791675486162795E-03
+5.164404445168488E-06 +5.129685037096646E-06 +5.129141976036861E-06 +5.129107099612695E-06 +5.129103910785309E-06 +5.129103269265946E-06 +5.129103193443765E-06 +5.129103165543412E-06 +5.129103168219563E-06 +5.129103173941044E-06 +5.129103163110958E-06 +5.129103162970386E-06 +5.129103160173581E-06 +5.129103160173581E-06 +5.129103160173581E-06 +5.129103160173581E-06 +5.129103160173581E-06 +5.129103160173581E-06 +5.129103160173581E-06 +5.129103160173581E-06
+1.258390178575619E-08 +3.137067445656611E-09 +3.035810255727370E-09 +3.028050418378013E-09 +3.027416187413337E-09 +3.027306709895915E-09 +3.027278399261135E-09 +3.027272893097530E-09 +3.027272462431171E-09 +3.027272508675734E-09 +3.027271994431815E-09 +3.027272027741601E-09 +3.027271994948072E-09 +3.027271994948072E-09 +3.027271994948072E-09 +3.027271994948072E-09 +3.027271994948072E-09 +3.027271994948072E-09 +3.027271994948072E-09 +3.027271994948072E-09
+4.399999309584903E-09 +8.210035785189475E-11 +6.125101915448426E-12 +1.988542203097900E-12 +1.605312743159602E-12 +1.548447749721040E-12 +1.538138247958005E-12 +1.535961334030938E-12 +1.535754453067643E-12 +1.535754998419396E-12 +1.535788252305872E-12 +1.535745024130336E-12 +1.535783048539980E-12 +1.535783048539980E-12 +1.535783048539980E-12 +1.535783048539980E-12 +1.535783048539980E-12 +1.535783048539980E-12 +1.535783048539980E-12 +1.535783048539980E-12
+2.494619552043796E-09 +6.287472887651399E-11 +3.354156007494108E-12 +2.951696822330634E-13 +6.089599256731723E-14 +1.267325675189551E-14 +3.209973670789220E-15 +1.548099957019607E-15 +1.383785645296093E-15 +1.383886477500720E-15 +1.389270841862255E-15 +1.336044238032625E-15 +1.388465498352321E-15 +1.388465498352321E-15 +1.388465498352321E-15 +1.388465498352321E-15 +1.388465498352321E-15 +1.388465498352321E-15 +1.388465498352321E-15 +1.388465498352321E-15
+0.000000000000000E+00 +2.965026172515072E-11 +2.230470613940604E-12 +1.304623385788165E-13 +3.618900846697641E-14 +7.678185754124586E-15 +2.168107950422138E-15 +6.966898614870000E-16 +6.093306198052680E-16 +6.091768183576136E-16 +6.063765010194737E-16 +5.761351314219995E-16 +6.073864289800977E-16 +6.073864289800977E-16 +6.073864289800977E-16 +6.073864289800977E-16 +6.073864289800977E-16 +6.073864289800977E-16 +6.073864289800977E-16 +6.073864289800977E-16
+0.000000000000000E+00 +7.537680735172131E-13 +1.491956576125378E-12 +6.491758494393331E-14 +3.145510746930470E-14 +4.705330935613667E-15 +1.147760146141601E-15 +4.336570270506544E-16 +3.464109402229206E-16 +3.468011159414146E-16 +3.546735334811229E-16 +3.546649266838779E-16 +3.530334769189021E-16 +3.530334769189021E-16 +3.530334769189021E-16 +3.530334769189021E-16 +3.530334769189021E-16 +3.530334769189021E-16 +3.530334769189021E-16 +3.530334769189021E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.455951254097029E-17 +3.590413543696728E-14 +1.732307643045580E-14 +2.172913874630863E-15 +9.161496588523566E-16 +2.919724340247164E-16 +2.222762361716199E-16 +2.218601540252442E-16 +2.171408005183339E-16 +2.172021539443053E-16 +2.171512690352654E-16 +2.171512690352654E-16 +2.171512690352654E-16 +2.171512690352654E-16 +2.171512690352654E-16 +2.171512690352654E-16 +2.171512690352654E-16 +2.171512690352654E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.063714190804758E-16 +7.261674098108789E-16 +3.883141516207638E-16 +1.625412613027949E-16 +4.375904817854449E-17 +4.366795344468225E-17 +4.346746700359178E-17 +4.345136900418254E-17 +4.331142947631311E-17 +4.331142947631311E-17 +4.331142947631311E-17 +4.331142947631311E-17 +4.331142947631311E-17 +4.331142947631311E-17 +4.331142947631311E-17 +4.331142947631311E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.941024143660070E-20 +1.181727813437751E-17 +1.347920799543856E-17 +1.350162596481976E-17 +1.333867937238027E-17 +1.333161191809572E-17 +1.355803437750591E-17 +1.355803437750591E-17 +1.355803437750591E-17 +1.355803437750591E-17 +1.355803437750591E-17 +1.355803437750591E-17 +1.355803437750591E-17 +1.355803437750591E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.16.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932033913810834E-01 +9.932031970378490E-01 +9.932031927210598E-01 +9.932031924220357E-01 +9.932031923904943E-01 +9.932031923837312E-01 +9.932031923824296E-01 +9.932031923818971E-01 +9.932031923818461E-01 +9.932031923820384E-01 +9.932031923819638E-01 +9.932031923819314E-01 +9.932031923819096E-01 +9.932031923819494E-01 +9.932031923820228E-01 +9.932031923820228E-01 +9.932031923820228E-01 +9.932031923820228E-01 +9.932031923820228E-01 +9.932031923820228E-01
+6.791424752172284E-03 +6.791669964682928E-03 +6.791675088188695E-03 +6.791675440394103E-03 +6.791675476415286E-03 +6.791675484092551E-03 +6.791675485548506E-03 +6.791675486125721E-03 +6.791675486182703E-03 +6.791675485978040E-03 +6.791675486051689E-03 +6.791675486099285E-03 +6.791675486112015E-03 +6.791675486072024E-03 +6.791675486002268E-03 +6.791675486002268E-03 +6.791675486002268E-03 +6.791675486002268E-03 +6.791675486002268E-03 +6.791675486002268E-03
+5.164387567425052E-06 +5.129685028400310E-06 +5.129141760568254E-06 +5.129107009726164E-06 +5.129103921809321E-06 +5.129103291575042E-06 +5.129103191705910E-06 +5.129103163103105E-06 +5.129103161258447E-06 +5.129103168035875E-06 +5.129103169568474E-06 +5.129103163398170E-06 +5.129103170454684E-06 +5.129103168518021E-06 +5.129103166917602E-06 +5.129103166917602E-06 +5.129103166917602E-06 +5.129103166917602E-06 +5.129103166917602E-06 +5.129103166917602E-06
+1.258436419463964E-08 +3.137067386144683E-09 +3.035786769201780E-09 +3.028044719370735E-09 +3.027414939314267E-09 +3.027308584808087E-09 +3.027279132969793E-09 +3.027272668039407E-09 +3.027271765685236E-09 +3.027272459642534E-09 +3.027272393563504E-09 +3.027272385239371E-09 +3.027272399769312E-09 +3.027272385571706E-09 +3.027272405230031E-09 +3.027272405230031E-09 +3.027272405230031E-09 +3.027272405230031E-09 +3.027272405230031E-09 +3.027272405230031E-09
+4.400194711716374E-09 +8.210034810533355E-11 +6.123077097114806E-12 +1.988268159233268E-12 +1.605749773394192E-12 +1.548621195119760E-12 +1.538087070536622E-12 +1.536096200530221E-12 +1.535707638040845E-12 +1.535754829154456E-12 +1.535756566391459E-12 +1.535756205370648E-12 +1.535756339878787E-12 +1.535756315721405E-12 +1.535756605688140E-12 +1.535756605688140E-12 +1.535756605688140E-12 +1.535756605688140E-12 +1.535756605688140E-12 +1.535756605688140E-12
+2.494615260486657E-09 +6.287472613539222E-11 +3.355763531164970E-12 +2.954331033238232E-13 +6.082705395991921E-14 +1.267035098623249E-14 +3.213341684844010E-15 +1.567113445286392E-15 +1.375247428734088E-15 +1.383891806660452E-15 +1.380902281397394E-15 +1.380570241654277E-15 +1.380668391436784E-15 +1.380801481354241E-15 +1.380981893914795E-15 +1.380981893914795E-15 +1.380981893914795E-15 +1.380981893914795E-15 +1.380981893914795E-15 +1.380981893914795E-15
+0.000000000000000E+00 +2.965025925144081E-11 +2.230860201719724E-12 +1.305203594552069E-13 +3.646210890849416E-14 +7.681327292921686E-15 +2.172147052163959E-15 +6.961964332296355E-16 +6.059759614639862E-16 +6.091330904902494E-16 +6.093442310084368E-16 +6.096998352406246E-16 +6.096960516275978E-16 +6.096427885816610E-16 +6.092786811316900E-16 +6.092786811316900E-16 +6.092786811316900E-16 +6.092786811316900E-16 +6.092786811316900E-16 +6.092786811316900E-16
+0.000000000000000E+00 +7.537680085897072E-13 +1.491900674786486E-12 +6.500182428762116E-14 +3.149094125943338E-14 +4.734678618906939E-15 +1.145040197118037E-15 +4.334842429196243E-16 +3.519339053127238E-16 +3.468452011856443E-16 +3.447743007585931E-16 +3.443557177014708E-16 +3.443959900135869E-16 +3.445184594915995E-16 +3.448580956455111E-16 +3.448580956455111E-16 +3.448580956455111E-16 +3.448580956455111E-16 +3.448580956455111E-16 +3.448580956455111E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.388417683248503E-17 +3.587818764257354E-14 +1.729276983564845E-14 +2.161612440579434E-15 +9.025513708788311E-16 +2.901028080904097E-16 +2.180444048620830E-16 +2.218050524841247E-16 +2.242106193862411E-16 +2.247992280832651E-16 +2.249851495260606E-16 +2.245983011401312E-16 +2.241295201982853E-16 +2.241295201982853E-16 +2.241295201982853E-16 +2.241295201982853E-16 +2.241295201982853E-16 +2.241295201982853E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.051757569959088E-16 +7.254768759653599E-16 +3.877192139303259E-16 +1.640065936609679E-16 +4.366766895028998E-17 +4.366481447774426E-17 +4.419543724512353E-17 +4.427648486013595E-17 +4.441292655181772E-17 +4.423313763879416E-17 +4.419787944229172E-17 +4.419787944229172E-17 +4.419787944229172E-17 +4.419787944229172E-17 +4.419787944229172E-17 +4.419787944229172E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.488368388428518E-20 +1.178022555710292E-17 +1.363709366126353E-17 +1.349671648871051E-17 +1.371363759296179E-17 +1.377521739987058E-17 +1.387898896335637E-17 +1.374740568148255E-17 +1.372408782147963E-17 +1.372408782147963E-17 +1.372408782147963E-17 +1.372408782147963E-17 +1.372408782147963E-17 +1.372408782147963E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.17.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932271662619416E-01 +9.932269057880581E-01 +9.932269018300208E-01 +9.932269016022173E-01 +9.932269015763309E-01 +9.932269015693409E-01 +9.932269015678294E-01 +9.932269015673529E-01 +9.932269015673524E-01 +9.932269015666684E-01 +9.932269015672911E-01 +9.932269015672526E-01 +9.932269015673145E-01 +9.932269015673145E-01 +9.932269015673145E-01 +9.932269015673145E-01 +9.932269015673145E-01 +9.932269015673145E-01 +9.932269015673145E-01 +9.932269015673145E-01
+6.767787844801870E-03 +6.768107963945071E-03 +6.768112972831843E-03 +6.768113261239597E-03 +6.768113293153264E-03 +6.768113301219614E-03 +6.768113302931021E-03 +6.768113303457486E-03 +6.768113303471360E-03 +6.768113304153444E-03 +6.768113303522804E-03 +6.768113303567653E-03 +6.768113303508357E-03 +6.768113303508357E-03 +6.768113303508357E-03 +6.768113303508357E-03 +6.768113303508357E-03 +6.768113303508357E-03 +6.768113303508357E-03 +6.768113303508357E-03
+5.024149143679676E-06 +4.983125696849657E-06 +4.982374491883784E-06 +4.982331718239283E-06 +4.982327580212074E-06 +4.982326836704099E-06 +4.982326706874178E-06 +4.982326674213366E-06 +4.982326657959406E-06 +4.982326663127921E-06 +4.982326668064077E-06 +4.982326668196775E-06 +4.982326664563363E-06 +4.982326664563363E-06 +4.982326664563363E-06 +4.982326664563363E-06 +4.982326664563363E-06 +4.982326664563363E-06 +4.982326664563363E-06 +4.982326664563363E-06
+1.426938291145772E-08 +2.938786833238582E-09 +2.810157915831201E-09 +2.802087948767198E-09 +2.801351217536617E-09 +2.801198227472910E-09 +2.801173409315150E-09 +2.801167689307244E-09 +2.801166963205232E-09 +2.801166940717768E-09 +2.801166978028284E-09 +2.801166822326575E-09 +2.801167053653581E-09 +2.801167053653581E-09 +2.801167053653581E-09 +2.801167053653581E-09 +2.801167053653581E-09 +2.801167053653581E-09 +2.801167053653581E-09 +2.801167053653581E-09
+5.356326507678718E-09 +8.547864492641423E-11 +5.993113381438933E-12 +1.860930298175148E-12 +1.426267609352471E-12 +1.363229909224082E-12 +1.347044041976225E-12 +1.343710268858351E-12 +1.343142063915110E-12 +1.343141205135037E-12 +1.343182717202561E-12 +1.343177313381733E-12 +1.343261208063259E-12 +1.343261208063259E-12 +1.343261208063259E-12 +1.343261208063259E-12 +1.343261208063259E-12 +1.343261208063259E-12 +1.343261208063259E-12 +1.343261208063259E-12
+1.628422218106708E-09 +5.493545356965790E-11 +3.076826485705129E-12 +4.235894438120666E-13 +6.227000342644128E-14 +1.718681387116634E-14 +4.208676289107956E-15 +1.512257568074858E-15 +1.057711623053654E-15 +1.060164220166097E-15 +1.057827002990002E-15 +1.059254217769195E-15 +1.072296191173160E-15 +1.072296191173160E-15 +1.072296191173160E-15 +1.072296191173160E-15 +1.072296191173160E-15 +1.072296191173160E-15 +1.072296191173160E-15 +1.072296191173160E-15
+4.899842651173373E-10 +3.128570830730912E-11 +2.078194126331126E-12 +2.708653491096741E-13 +4.053291500505979E-14 +1.055431575601562E-14 +2.328817330511266E-15 +7.030333423866844E-16 +4.403728214407901E-16 +4.455185031441905E-16 +4.396739606864891E-16 +4.395663065713272E-16 +4.412428539836799E-16 +4.412428539836799E-16 +4.412428539836799E-16 +4.412428539836799E-16 +4.412428539836799E-16 +4.412428539836799E-16 +4.412428539836799E-16 +4.412428539836799E-16
+0.000000000000000E+00 +1.181643472706305E-11 +1.072008258787753E-12 +1.596926062708112E-13 +2.796863833475982E-14 +6.098263736368043E-15 +1.388573990896974E-15 +4.426436018212833E-16 +2.894424178427753E-16 +2.911992344839518E-16 +2.907018941782481E-16 +2.907181346055867E-16 +2.905803703093383E-16 +2.905803703093383E-16 +2.905803703093383E-16 +2.905803703093383E-16 +2.905803703093383E-16 +2.905803703093383E-16 +2.905803703093383E-16 +2.905803703093383E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.787750202233057E-13 +2.060054687238273E-14 +1.877285017176149E-14 +3.735274557921249E-15 +9.151900158546170E-16 +2.393497533381890E-16 +1.820080541825710E-16 +1.803467044617396E-16 +1.815106774691008E-16 +1.815426109248319E-16 +1.809200654173646E-16 +1.809200654173646E-16 +1.809200654173646E-16 +1.809200654173646E-16 +1.809200654173646E-16 +1.809200654173646E-16 +1.809200654173646E-16 +1.809200654173646E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.737519675483462E-15 +2.464648721636172E-15 +4.781752802302381E-16 +1.307077319424425E-16 +9.356231077863557E-17 +9.224609501283879E-17 +9.314102728476746E-17 +9.318998362933952E-17 +9.238474883074561E-17 +9.238474883074561E-17 +9.238474883074561E-17 +9.238474883074561E-17 +9.238474883074561E-17 +9.238474883074561E-17 +9.238474883074561E-17 +9.238474883074561E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.178446634351236E-16 +7.861971804689183E-17 +5.397022738339360E-17 +4.714947315158673E-17 +5.115600462565109E-17 +5.126835474371064E-17 +5.003117921818179E-17 +5.003117921818179E-17 +5.003117921818179E-17 +5.003117921818179E-17 +5.003117921818179E-17 +5.003117921818179E-17 +5.003117921818179E-17 +5.003117921818179E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.17.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932271659764931E-01 +9.932269057852646E-01 +9.932269018434081E-01 +9.932269016044856E-01 +9.932269015760956E-01 +9.932269015692856E-01 +9.932269015678306E-01 +9.932269015673901E-01 +9.932269015673267E-01 +9.932269015673381E-01 +9.932269015672027E-01 +9.932269015672739E-01 +9.932269015675090E-01 +9.932269015672875E-01 +9.932269015672753E-01 +9.932269015672753E-01 +9.932269015672753E-01 +9.932269015672753E-01 +9.932269015672753E-01 +9.932269015672753E-01
+6.767788128480170E-03 +6.768107966704935E-03 +6.768112959491348E-03 +6.768113258926404E-03 +6.768113293420809E-03 +6.768113301279142E-03 +6.768113302927311E-03 +6.768113303424684E-03 +6.768113303497888E-03 +6.768113303479008E-03 +6.768113303611852E-03 +6.768113303550743E-03 +6.768113303305096E-03 +6.768113303534277E-03 +6.768113303547992E-03 +6.768113303547992E-03 +6.768113303547992E-03 +6.768113303547992E-03 +6.768113303547992E-03 +6.768113303547992E-03
+5.024150697488200E-06 +4.983125735338449E-06 +4.982374432424931E-06 +4.982331763594204E-06 +4.982327552489368E-06 +4.982326837110289E-06 +4.982326705113088E-06 +4.982326668992736E-06 +4.982326663970823E-06 +4.982326666070356E-06 +4.982326668865748E-06 +4.982326669865839E-06 +4.982326676909403E-06 +4.982326668837768E-06 +4.982326668751904E-06 +4.982326668751904E-06 +4.982326668751904E-06 +4.982326668751904E-06 +4.982326668751904E-06 +4.982326668751904E-06
+1.426947530351572E-08 +2.938786861630870E-09 +2.810168894589516E-09 +2.802087574285442E-09 +2.801346206582508E-09 +2.801198282666840E-09 +2.801174041382592E-09 +2.801167291171104E-09 +2.801167085800633E-09 +2.801167108217315E-09 +2.801166966500913E-09 +2.801166711121826E-09 +2.801167065234575E-09 +2.801166857794826E-09 +2.801166851682109E-09 +2.801166851682109E-09 +2.801166851682109E-09 +2.801166851682109E-09 +2.801166851682109E-09 +2.801166851682109E-09
+5.356425550979560E-09 +8.547853136685942E-11 +5.990466861714982E-12 +1.860403275835685E-12 +1.427295692579276E-12 +1.363231417181919E-12 +1.346970345461826E-12 +1.343755914478795E-12 +1.343178051288792E-12 +1.343142322917592E-12 +1.343142954464898E-12 +1.343141616148712E-12 +1.343143622392894E-12 +1.343226585014395E-12 +1.343226282047344E-12 +1.343226282047344E-12 +1.343226282047344E-12 +1.343226282047344E-12 +1.343226282047344E-12 +1.343226282047344E-12
+1.628441324043855E-09 +5.493562066916516E-11 +3.077415974738856E-12 +4.237635952735748E-13 +6.226327494598893E-14 +1.718594305795837E-14 +4.211418419850915E-15 +1.518893620760466E-15 +1.058248728591440E-15 +1.057557509383808E-15 +1.057736640392237E-15 +1.059457001310013E-15 +1.058135712101350E-15 +1.073737823742601E-15 +1.073683193183286E-15 +1.073683193183286E-15 +1.073683193183286E-15 +1.073683193183286E-15 +1.073683193183286E-15 +1.073683193183286E-15
+4.899845964679053E-10 +3.128578141700303E-11 +2.079155338426240E-12 +2.707477919804603E-13 +4.049405321718735E-14 +1.055455075517554E-14 +2.332673901472753E-15 +6.999589064834380E-16 +4.405053720155817E-16 +4.403400223346774E-16 +4.404064279849095E-16 +4.441803201159024E-16 +4.406950825801849E-16 +4.466732122870294E-16 +4.465203480828325E-16 +4.465203480828325E-16 +4.465203480828325E-16 +4.465203480828325E-16 +4.465203480828325E-16 +4.465203480828325E-16
+0.000000000000000E+00 +1.181643633903331E-11 +1.072263487883846E-12 +1.599873890513690E-13 +2.802990187344151E-14 +6.097369592817219E-15 +1.393174012780380E-15 +4.523053299516759E-16 +2.907036716583004E-16 +2.895648439393081E-16 +2.896026726179706E-16 +2.897090500842793E-16 +2.893500237967303E-16 +2.914704416219580E-16 +2.913103442355568E-16 +2.913103442355568E-16 +2.913103442355568E-16 +2.913103442355568E-16 +2.913103442355568E-16 +2.913103442355568E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.789616022484604E-13 +2.056212161088797E-14 +1.884452240685366E-14 +3.734890659254772E-15 +9.115861532442774E-16 +2.321507213616258E-16 +1.810641411087245E-16 +1.819858757012823E-16 +1.821357991043176E-16 +1.798453638237317E-16 +1.817908578779986E-16 +1.804835015560104E-16 +1.803766943066985E-16 +1.803766943066985E-16 +1.803766943066985E-16 +1.803766943066985E-16 +1.803766943066985E-16 +1.803766943066985E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.759688318995743E-15 +2.465798732718710E-15 +4.685318598127524E-16 +1.353870963514909E-16 +9.245148666809658E-17 +9.259028307668831E-17 +9.271264939192604E-17 +9.166879956611182E-17 +9.331503042143806E-17 +9.229817339198504E-17 +9.220132618470081E-17 +9.220132618470081E-17 +9.220132618470081E-17 +9.220132618470081E-17 +9.220132618470081E-17 +9.220132618470081E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.151500959756195E-16 +7.493034657525871E-17 +5.020046883144760E-17 +5.118338174526813E-17 +5.150063132255106E-17 +4.809440000296467E-17 +5.328178970072240E-17 +4.680241315666612E-17 +4.690250195723089E-17 +4.690250195723089E-17 +4.690250195723089E-17 +4.690250195723089E-17 +4.690250195723089E-17 +4.690250195723089E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.18.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932107189980866E-01 +9.932105289499427E-01 +9.932105236023243E-01 +9.932105232686050E-01 +9.932105232277413E-01 +9.932105232196874E-01 +9.932105232182024E-01 +9.932105232177695E-01 +9.932105232175805E-01 +9.932105232177699E-01 +9.932105232175676E-01 +9.932105232175020E-01 +9.932105232175321E-01 +9.932105232175321E-01 +9.932105232175321E-01 +9.932105232175321E-01 +9.932105232175321E-01 +9.932105232175321E-01 +9.932105232175321E-01 +9.932105232175321E-01
+6.784118983671429E-03 +6.784376519696995E-03 +6.784382859009901E-03 +6.784383258955567E-03 +6.784383305253498E-03 +6.784383314508781E-03 +6.784383316198262E-03 +6.784383316686832E-03 +6.784383316887729E-03 +6.784383316700388E-03 +6.784383316902618E-03 +6.784383316972465E-03 +6.784383316943018E-03 +6.784383316943018E-03 +6.784383316943018E-03 +6.784383316943018E-03 +6.784383316943018E-03 +6.784383316943018E-03 +6.784383316943018E-03 +6.784383316943018E-03
+5.140191981841849E-06 +5.091203844526751E-06 +5.090544503550819E-06 +5.090501815050207E-06 +5.090498151765216E-06 +5.090497334290174E-06 +5.090497213419728E-06 +5.090497175424925E-06 +5.090497164003826E-06 +5.090497163744447E-06 +5.090497161701434E-06 +5.090497163205404E-06 +5.090497162536792E-06 +5.090497162536792E-06 +5.090497162536792E-06 +5.090497162536792E-06 +5.090497162536792E-06 +5.090497162536792E-06 +5.090497162536792E-06 +5.090497162536792E-06
+1.421464786176034E-08 +3.126089338460219E-09 +2.977801971797580E-09 +2.968042958610237E-09 +2.967081208900954E-09 +2.966926525690864E-09 +2.966886670755993E-09 +2.966878634639814E-09 +2.966876976087675E-09 +2.966877212506257E-09 +2.966877104216261E-09 +2.966876986767655E-09 +2.966876988855542E-09 +2.966876988855542E-09 +2.966876988855542E-09 +2.966876988855542E-09 +2.966876988855542E-09 +2.966876988855542E-09 +2.966876988855542E-09 +2.966876988855542E-09
+4.997576474299149E-09 +1.001415767605192E-10 +7.187969540224738E-12 +1.978789012480265E-12 +1.575333531534394E-12 +1.502204820018908E-12 +1.485557221914122E-12 +1.483151555930654E-12 +1.481719675933572E-12 +1.481634930600799E-12 +1.481755790230473E-12 +1.481668264713100E-12 +1.481668485603521E-12 +1.481668485603521E-12 +1.481668485603521E-12 +1.481668485603521E-12 +1.481668485603521E-12 +1.481668485603521E-12 +1.481668485603521E-12 +1.481668485603521E-12
+2.614038515895110E-09 +6.830520000000141E-11 +4.058648480687451E-12 +3.271985142517520E-13 +9.470380064526771E-14 +1.804682991577303E-14 +4.420565349162596E-15 +2.111406294576430E-15 +1.149878588564370E-15 +1.201425517930239E-15 +1.216252532344042E-15 +1.204982344928365E-15 +1.205036661631713E-15 +1.205036661631713E-15 +1.205036661631713E-15 +1.205036661631713E-15 +1.205036661631713E-15 +1.205036661631713E-15 +1.205036661631713E-15 +1.205036661631713E-15
+0.000000000000000E+00 +3.121824141309864E-11 +2.530210268236776E-12 +1.558191756805530E-13 +4.379642239767735E-14 +1.140575948127109E-14 +2.811153639655912E-15 +9.629802674790704E-16 +4.764398633667521E-16 +5.135633800527957E-16 +5.137360774822819E-16 +5.114169038141171E-16 +5.113790583912195E-16 +5.113790583912195E-16 +5.113790583912195E-16 +5.113790583912195E-16 +5.113790583912195E-16 +5.113790583912195E-16 +5.113790583912195E-16 +5.113790583912195E-16
+0.000000000000000E+00 +7.630413305359856E-13 +1.677288996192543E-12 +8.104445796533767E-14 +3.656718169198667E-14 +5.665813889062133E-15 +1.449371809685366E-15 +6.449494944835057E-16 +3.632154323994555E-16 +3.730516389754117E-16 +3.735553414316268E-16 +3.741933299331685E-16 +3.741811072829241E-16 +3.741811072829241E-16 +3.741811072829241E-16 +3.741811072829241E-16 +3.741811072829241E-16 +3.741811072829241E-16 +3.741811072829241E-16 +3.741811072829241E-16
+0.000000000000000E+00 +0.000000000000000E+00 +9.077032389524774E-13 +3.691236171515880E-14 +1.808206586928409E-14 +2.563150282657914E-15 +9.500120819429621E-16 +4.285273928484331E-16 +2.356800523544440E-16 +2.463346474752614E-16 +2.458302219702761E-16 +2.446111333580602E-16 +2.446504854548798E-16 +2.446504854548798E-16 +2.446504854548798E-16 +2.446504854548798E-16 +2.446504854548798E-16 +2.446504854548798E-16 +2.446504854548798E-16 +2.446504854548798E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.109912174808066E-16 +7.495286667162522E-16 +4.343247411154703E-16 +3.305459033004478E-16 +5.117511702185468E-17 +5.276694922456051E-17 +5.349146825766890E-17 +5.321337841538400E-17 +5.326389302690562E-17 +5.326389302690562E-17 +5.326389302690562E-17 +5.326389302690562E-17 +5.326389302690562E-17 +5.326389302690562E-17 +5.326389302690562E-17 +5.326389302690562E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.951909499849634E-16 +9.764360575064621E-18 +1.354200296763268E-17 +1.422564101255184E-17 +1.495861580267091E-17 +1.477975337016282E-17 +1.484285680165639E-17 +1.484285680165639E-17 +1.484285680165639E-17 +1.484285680165639E-17 +1.484285680165639E-17 +1.484285680165639E-17 +1.484285680165639E-17 +1.484285680165639E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.18.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932107193145013E-01 +9.932105289497337E-01 +9.932105236033341E-01 +9.932105232689609E-01 +9.932105232281201E-01 +9.932105232196158E-01 +9.932105232181252E-01 +9.932105232175795E-01 +9.932105232174178E-01 +9.932105232176122E-01 +9.932105232176458E-01 +9.932105232176558E-01 +9.932105232176269E-01 +9.932105232176119E-01 +9.932105232176249E-01 +9.932105232176249E-01 +9.932105232176249E-01 +9.932105232176249E-01 +9.932105232176249E-01 +9.932105232176249E-01
+6.784118675232002E-03 +6.784376519914944E-03 +6.784382858271405E-03 +6.784383258654131E-03 +6.784383304856838E-03 +6.784383314557511E-03 +6.784383316278278E-03 +6.784383316880150E-03 +6.784383317057066E-03 +6.784383316861505E-03 +6.784383316824310E-03 +6.784383316824079E-03 +6.784383316849389E-03 +6.784383316866178E-03 +6.784383316854221E-03 +6.784383316854221E-03 +6.784383316854221E-03 +6.784383316854221E-03 +6.784383316854221E-03 +6.784383316854221E-03
+5.140183300928232E-06 +5.091203840706461E-06 +5.090544257678387E-06 +5.090501765293073E-06 +5.090498205832101E-06 +5.090497361366889E-06 +5.090497204653086E-06 +5.090497172203771E-06 +5.090497163769564E-06 +5.090497161480354E-06 +5.090497162754475E-06 +5.090497164514804E-06 +5.090497162567112E-06 +5.090497161852582E-06 +5.090497164249679E-06 +5.090497164249679E-06 +5.090497164249679E-06 +5.090497164249679E-06 +5.090497164249679E-06 +5.090497164249679E-06
+1.421511367659705E-08 +3.126089301955719E-09 +2.977773904610379E-09 +2.968039718765971E-09 +2.967065790735243E-09 +2.966926932739889E-09 +2.966887610184707E-09 +2.966878296913801E-09 +2.966876650126331E-09 +2.966876967355346E-09 +2.966876934973809E-09 +2.966877269971555E-09 +2.966876939354686E-09 +2.966877176813874E-09 +2.966877086652131E-09 +2.966877086652131E-09 +2.966877086652131E-09 +2.966877086652131E-09 +2.966877086652131E-09 +2.966877086652131E-09
+4.997696732371797E-09 +1.001415709605222E-10 +7.184879270330193E-12 +1.978765287954559E-12 +1.575409549927451E-12 +1.502272477036021E-12 +1.485467544279698E-12 +1.483061228022317E-12 +1.481749958240021E-12 +1.481641271340609E-12 +1.481711177907321E-12 +1.481716617545775E-12 +1.481722036462332E-12 +1.481634802752794E-12 +1.481628160227187E-12 +1.481628160227187E-12 +1.481628160227187E-12 +1.481628160227187E-12 +1.481628160227187E-12 +1.481628160227187E-12
+2.614152489615664E-09 +6.830519749600271E-11 +4.060925565819789E-12 +3.273310382125922E-13 +7.607358769729502E-14 +1.805263063744862E-14 +4.425046440748261E-15 +1.828841956428975E-15 +1.151350836328867E-15 +1.137586827070085E-15 +1.219799344313142E-15 +1.213724880808598E-15 +1.150066752502934E-15 +1.201673580503628E-15 +1.133901063020505E-15 +1.133901063020505E-15 +1.133901063020505E-15 +1.133901063020505E-15 +1.133901063020505E-15 +1.133901063020505E-15
+0.000000000000000E+00 +3.121824229164546E-11 +2.531202882050103E-12 +1.558888262079807E-13 +4.313531538183223E-14 +1.139010807177191E-14 +2.814416015286156E-15 +8.918651459443220E-16 +4.756735001011858E-16 +4.754714943083894E-16 +5.130306568389517E-16 +5.152749068398109E-16 +4.769237192354636E-16 +5.133699286511884E-16 +4.724021363484723E-16 +4.724021363484723E-16 +4.724021363484723E-16 +4.724021363484723E-16 +4.724021363484723E-16 +4.724021363484723E-16
+0.000000000000000E+00 +7.630414704211837E-13 +1.676714521003585E-12 +8.098506630542774E-14 +3.624124604990560E-14 +5.698579967162053E-15 +1.447340355589584E-15 +6.452978435408084E-16 +3.641045289755666E-16 +3.634159865591338E-16 +3.800700891519142E-16 +3.731199169489700E-16 +3.636793569254217E-16 +3.731603978366435E-16 +3.568789807728345E-16 +3.568789807728345E-16 +3.568789807728345E-16 +3.568789807728345E-16 +3.568789807728345E-16 +3.568789807728345E-16
+0.000000000000000E+00 +0.000000000000000E+00 +9.077836199110639E-13 +3.695728490716275E-14 +1.827988069589078E-14 +2.550509423533039E-15 +9.368986505790100E-16 +4.285967996217282E-16 +2.359043327883971E-16 +2.355214732350222E-16 +2.372377796389789E-16 +2.460629227523666E-16 +2.342042992397716E-16 +2.461882260843963E-16 +2.455110788235303E-16 +2.455110788235303E-16 +2.455110788235303E-16 +2.455110788235303E-16 +2.455110788235303E-16 +2.455110788235303E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.133762264705312E-16 +7.460915180360889E-16 +4.340027628608985E-16 +3.292970979506791E-16 +5.165328222217041E-17 +5.139398862754373E-17 +5.168688463222769E-17 +5.261541022851315E-17 +5.151216280775288E-17 +5.316118078675471E-17 +5.261158866324379E-17 +5.261158866324379E-17 +5.261158866324379E-17 +5.261158866324379E-17 +5.261158866324379E-17 +5.261158866324379E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.943075661085722E-16 +9.824532610405207E-18 +1.404980759048418E-17 +1.360342331913211E-17 +1.367252881061449E-17 +1.414953321827510E-17 +1.364754403532082E-17 +1.488699650226066E-17 +1.410109145713140E-17 +1.410109145713140E-17 +1.410109145713140E-17 +1.410109145713140E-17 +1.410109145713140E-17 +1.410109145713140E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.19.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932217526545563E-01 +9.932215205944088E-01 +9.932215168256444E-01 +9.932215166302857E-01 +9.932215165978100E-01 +9.932215165893774E-01 +9.932215165875395E-01 +9.932215165870386E-01 +9.932215165874618E-01 +9.932215165871670E-01 +9.932215165870343E-01 +9.932215165869867E-01 +9.932215165870053E-01 +9.932215165870053E-01 +9.932215165870053E-01 +9.932215165870053E-01 +9.932215165870053E-01 +9.932215165870053E-01 +9.932215165870053E-01 +9.932215165870053E-01
+6.773169215348190E-03 +6.773465250457291E-03 +6.773470233355880E-03 +6.773470504700390E-03 +6.773470544054104E-03 +6.773470553921013E-03 +6.773470556034093E-03 +6.773470556607386E-03 +6.773470556202332E-03 +6.773470556495526E-03 +6.773470556628174E-03 +6.773470556682142E-03 +6.773470556661520E-03 +6.773470556661520E-03 +6.773470556661520E-03 +6.773470556661520E-03 +6.773470556661520E-03 +6.773470556661520E-03 +6.773470556661520E-03 +6.773470556661520E-03
+5.055303396069712E-06 +5.010932786122571E-06 +5.010072588793725E-06 +5.010019595282179E-06 +5.010014956111774E-06 +5.010013946152229E-06 +5.010013756160361E-06 +5.010013707309010E-06 +5.010013689564128E-06 +5.010013693222090E-06 +5.010013690383969E-06 +5.010013690597980E-06 +5.010013691685739E-06 +5.010013691685739E-06 +5.010013691685739E-06 +5.010013691685739E-06 +5.010013691685739E-06 +5.010013691685739E-06 +5.010013691685739E-06 +5.010013691685739E-06
+1.484214183356418E-08 +2.992189739264600E-09 +2.852400996764826E-09 +2.842397922946499E-09 +2.841493819105466E-09 +2.841305795929000E-09 +2.841274553001969E-09 +2.841266070804217E-09 +2.841264398211238E-09 +2.841264363605067E-09 +2.841264368051227E-09 +2.841263940447737E-09 +2.841264293400841E-09 +2.841264293400841E-09 +2.841264293400841E-09 +2.841264293400841E-09 +2.841264293400841E-09 +2.841264293400841E-09 +2.841264293400841E-09 +2.841264293400841E-09
+5.774651087112673E-09 +1.242009656463812E-10 +8.163598673627996E-12 +2.027607960485310E-12 +1.480559866119157E-12 +1.399657220222328E-12 +1.379940421369167E-12 +1.375104556741616E-12 +1.373878875714261E-12 +1.373866304442890E-12 +1.373925140400595E-12 +1.373911031949329E-12 +1.373914372409872E-12 +1.373914372409872E-12 +1.373914372409872E-12 +1.373914372409872E-12 +1.373914372409872E-12 +1.373914372409872E-12 +1.373914372409872E-12 +1.373914372409872E-12
+1.720765260728266E-09 +6.055992336035974E-11 +3.957957229235907E-12 +5.035895329644403E-13 +8.865251498638971E-14 +2.094503126847526E-14 +5.392912030774055E-15 +1.870508022437942E-15 +1.125571465731662E-15 +1.126340584863884E-15 +1.126370213253265E-15 +1.127953990170224E-15 +1.126427523989768E-15 +1.126427523989768E-15 +1.126427523989768E-15 +1.126427523989768E-15 +1.126427523989768E-15 +1.126427523989768E-15 +1.126427523989768E-15 +1.126427523989768E-15
+4.891438488148365E-10 +3.374991044457115E-11 +2.474047173115133E-12 +2.916328512666348E-13 +5.511075262707235E-14 +1.288585961855904E-14 +3.299865680792872E-15 +9.289550998543399E-16 +4.850436597567040E-16 +4.868812958975480E-16 +4.858864695457662E-16 +4.933113602415969E-16 +4.864165076035364E-16 +4.864165076035364E-16 +4.864165076035364E-16 +4.864165076035364E-16 +4.864165076035364E-16 +4.864165076035364E-16 +4.864165076035364E-16 +4.864165076035364E-16
+0.000000000000000E+00 +1.164753969066719E-11 +1.142290711329323E-12 +1.742165954976920E-13 +3.295274945137202E-14 +6.657212072652552E-15 +2.052800406550216E-15 +5.259634896253693E-16 +3.189117273431932E-16 +3.192079808909851E-16 +3.193423398423962E-16 +3.186798206585931E-16 +3.192168626083178E-16 +3.192168626083178E-16 +3.192168626083178E-16 +3.192168626083178E-16 +3.192168626083178E-16 +3.192168626083178E-16 +3.192168626083178E-16 +3.192168626083178E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.758928112231838E-13 +2.188792788571642E-14 +2.070857197319503E-14 +4.116514349438775E-15 +1.161729362306686E-15 +3.014776607464202E-16 +2.072293204722438E-16 +2.059556160971317E-16 +2.064666795086937E-16 +2.041070788150097E-16 +2.063522196399203E-16 +2.063522196399203E-16 +2.063522196399203E-16 +2.063522196399203E-16 +2.063522196399203E-16 +2.063522196399203E-16 +2.063522196399203E-16 +2.063522196399203E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.677741631689151E-15 +2.732475823207933E-15 +5.046122264061205E-16 +2.363679882926335E-16 +9.685923629471086E-17 +9.674504708292231E-17 +9.717676553329281E-17 +9.760424738346762E-17 +9.735034611561299E-17 +9.735034611561299E-17 +9.735034611561299E-17 +9.735034611561299E-17 +9.735034611561299E-17 +9.735034611561299E-17 +9.735034611561299E-17 +9.735034611561299E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.144176085522343E-16 +1.146264450956792E-16 +5.949466592779736E-17 +5.698077944211667E-17 +5.848123042322477E-17 +5.355712844351121E-17 +5.856993623296759E-17 +5.856993623296759E-17 +5.856993623296759E-17 +5.856993623296759E-17 +5.856993623296759E-17 +5.856993623296759E-17 +5.856993623296759E-17 +5.856993623296759E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.19.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932217518479547E-01 +9.932215205922372E-01 +9.932215168360718E-01 +9.932215166311207E-01 +9.932215165969600E-01 +9.932215165894493E-01 +9.932215165875387E-01 +9.932215165871490E-01 +9.932215165870326E-01 +9.932215165869716E-01 +9.932215165870347E-01 +9.932215165869535E-01 +9.932215165867448E-01 +9.932215165868528E-01 +9.932215165870659E-01 +9.932215165870659E-01 +9.932215165870659E-01 +9.932215165870659E-01 +9.932215165870659E-01 +9.932215165870659E-01
+6.773170017301453E-03 +6.773465252639502E-03 +6.773470223242672E-03 +6.773470503931978E-03 +6.773470544968231E-03 +6.773470553846229E-03 +6.773470556031624E-03 +6.773470556503767E-03 +6.773470556635504E-03 +6.773470556689787E-03 +6.773470556624673E-03 +6.773470556718859E-03 +6.773470556919291E-03 +6.773470556809358E-03 +6.773470556604795E-03 +6.773470556604795E-03 +6.773470556604795E-03 +6.773470556604795E-03 +6.773470556604795E-03 +6.773470556604795E-03
+5.055307450345291E-06 +5.010932780957774E-06 +5.010072263103011E-06 +5.010019526361578E-06 +5.010014896380095E-06 +5.010013955517008E-06 +5.010013753780120E-06 +5.010013700974315E-06 +5.010013691932788E-06 +5.010013695062832E-06 +5.010013694126455E-06 +5.010013694042989E-06 +5.010013695648231E-06 +5.010013698238947E-06 +5.010013693633933E-06 +5.010013693633933E-06 +5.010013693633933E-06 +5.010013693633933E-06 +5.010013693633933E-06 +5.010013693633933E-06
+1.484244355491513E-08 +2.992189339531494E-09 +2.852405590323235E-09 +2.842399589215860E-09 +2.841488156168306E-09 +2.841305053044195E-09 +2.841275418977317E-09 +2.841265837567689E-09 +2.841264079841602E-09 +2.841264514288961E-09 +2.841264161155005E-09 +2.841264324731200E-09 +2.841264493838523E-09 +2.841264450499359E-09 +2.841264107621999E-09 +2.841264107621999E-09 +2.841264107621999E-09 +2.841264107621999E-09 +2.841264107621999E-09 +2.841264107621999E-09
+5.775002391587652E-09 +1.242011028733845E-10 +8.163377028258886E-12 +2.028296778550466E-12 +1.481674347617130E-12 +1.399680982581889E-12 +1.379783672065086E-12 +1.375170763495662E-12 +1.373909684481632E-12 +1.373878823836619E-12 +1.373891217116933E-12 +1.373868687696763E-12 +1.373889019793228E-12 +1.373879512942196E-12 +1.373881043578964E-12 +1.373881043578964E-12 +1.373881043578964E-12 +1.373881043578964E-12 +1.373881043578964E-12 +1.373881043578964E-12
+1.720698816168592E-09 +6.055975730881061E-11 +3.958291255317979E-12 +5.033547939487086E-13 +8.849470481765911E-14 +2.097147930842925E-14 +5.381764034481312E-15 +1.874803698046630E-15 +1.128510967974739E-15 +1.125565607453220E-15 +1.127045242748015E-15 +1.127149613186344E-15 +1.125664170824925E-15 +1.125691763394585E-15 +1.127020481184520E-15 +1.127020481184520E-15 +1.127020481184520E-15 +1.127020481184520E-15 +1.127020481184520E-15 +1.127020481184520E-15
+4.891449433495187E-10 +3.374978324490196E-11 +2.474201675031893E-12 +2.918057407646857E-13 +5.513108686212061E-14 +1.285686058952600E-14 +3.271169001767640E-15 +9.295288685621386E-16 +4.946165548616396E-16 +4.852418369764487E-16 +4.939299145269480E-16 +4.868094666816925E-16 +4.848780368410372E-16 +4.852900871407725E-16 +4.940883620033740E-16 +4.940883620033740E-16 +4.940883620033740E-16 +4.940883620033740E-16 +4.940883620033740E-16 +4.940883620033740E-16
+0.000000000000000E+00 +1.164753173514010E-11 +1.142284807968597E-12 +1.738541069451106E-13 +3.306561397071203E-14 +6.648002344767072E-15 +2.070439519027969E-15 +5.285390231432807E-16 +3.194622894733983E-16 +3.187854001229548E-16 +3.172793023191250E-16 +3.189856900409954E-16 +3.190245133585613E-16 +3.188370889321264E-16 +3.172992840795572E-16 +3.172992840795572E-16 +3.172992840795572E-16 +3.172992840795572E-16 +3.172992840795572E-16 +3.172992840795572E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.758760255189297E-13 +2.192403003034207E-14 +2.082080394992049E-14 +4.111194449819470E-15 +1.158412143498989E-15 +3.036499519844963E-16 +2.047269005824669E-16 +2.070048380169402E-16 +2.034305625270778E-16 +2.058483496384954E-16 +2.071890591720607E-16 +2.070633261120093E-16 +2.033838928443239E-16 +2.033838928443239E-16 +2.033838928443239E-16 +2.033838928443239E-16 +2.033838928443239E-16 +2.033838928443239E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.668268539892708E-15 +2.743378350448000E-15 +5.014113032456214E-16 +2.351366178537428E-16 +9.798880539363586E-17 +9.649254428079844E-17 +9.678429154934288E-17 +9.637426784144463E-17 +9.649170969648006E-17 +9.652248132172042E-17 +9.681345127035129E-17 +9.681345127035129E-17 +9.681345127035129E-17 +9.681345127035129E-17 +9.681345127035129E-17 +9.681345127035129E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.146201826185820E-16 +1.151585036200050E-16 +5.184199250310681E-17 +5.862277866460462E-17 +5.469962686938381E-17 +5.723268988472026E-17 +5.873603327063751E-17 +5.892622849825943E-17 +5.457449817409580E-17 +5.457449817409580E-17 +5.457449817409580E-17 +5.457449817409580E-17 +5.457449817409580E-17 +5.457449817409580E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.2.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.921334974404861E-01 +9.921332861147479E-01 +9.921332779981135E-01 +9.921332777893828E-01 +9.921332777638834E-01 +9.921332777596044E-01 +9.921332777588638E-01 +9.921332777585588E-01 +9.921332777585519E-01 +9.921332777583821E-01 +9.921332777585572E-01 +9.921332777585221E-01 +9.921332777588174E-01 +9.921332777588174E-01 +9.921332777588174E-01 +9.921332777588174E-01 +9.921332777588174E-01 +9.921332777588174E-01 +9.921332777588174E-01 +9.921332777588174E-01
+7.857796347870621E-03 +7.858006200567848E-03 +7.858014263790626E-03 +7.858014471122367E-03 +7.858014496456133E-03 +7.858014500702748E-03 +7.858014501415628E-03 +7.858014501741105E-03 +7.858014501751148E-03 +7.858014501914787E-03 +7.858014501727200E-03 +7.858014501762252E-03 +7.858014501471599E-03 +7.858014501471599E-03 +7.858014501471599E-03 +7.858014501471599E-03 +7.858014501471599E-03 +7.858014501471599E-03 +7.858014501471599E-03 +7.858014501471599E-03
+8.701866598871678E-06 +8.703387499185444E-06 +8.703440805856583E-06 +8.703442195839347E-06 +8.703442363379933E-06 +8.703442394494965E-06 +8.703442419542814E-06 +8.703442402083489E-06 +8.703442399611800E-06 +8.703442404695971E-06 +8.703442416274191E-06 +8.703442415768348E-06 +8.703442413292568E-06 +8.703442413292568E-06 +8.703442413292568E-06 +8.703442413292568E-06 +8.703442413292568E-06 +8.703442413292568E-06 +8.703442413292568E-06 +8.703442413292568E-06
+4.315909082825987E-09 +4.295355109089966E-09 +4.295469188235619E-09 +4.295474745002991E-09 +4.295474836100446E-09 +4.295476074931779E-09 +4.295477545656079E-09 +4.295476167250049E-09 +4.295475218372283E-09 +4.295476045966426E-09 +4.295476661392196E-09 +4.295477220607731E-09 +4.295476751376464E-09 +4.295476751376464E-09 +4.295476751376464E-09 +4.295476751376464E-09 +4.295476751376464E-09 +4.295476751376464E-09 +4.295476751376464E-09 +4.295476751376464E-09
+1.918855073886182E-11 +1.822979880731200E-12 +1.818334298220738E-12 +1.818355072280023E-12 +1.818353606074142E-12 +1.818626306387685E-12 +1.818802406003800E-12 +1.818618863304388E-12 +1.818370498388032E-12 +1.818616755793753E-12 +1.818544770154791E-12 +1.818801515934518E-12 +1.818579157134144E-12 +1.818579157134144E-12 +1.818579157134144E-12 +1.818579157134144E-12 +1.818579157134144E-12 +1.818579157134144E-12 +1.818579157134144E-12 +1.818579157134144E-12
+4.794333708412342E-12 +3.411443695267785E-15 +1.534378548500211E-15 +1.534410351119049E-15 +1.534134083366711E-15 +1.713932482932386E-15 +1.706952093122510E-15 +1.710507842005073E-15 +1.537014925336483E-15 +1.710628529620809E-15 +1.529003444261409E-15 +1.706943794284894E-15 +1.532455477253811E-15 +1.532455477253811E-15 +1.532455477253811E-15 +1.532455477253811E-15 +1.532455477253811E-15 +1.532455477253811E-15 +1.532455477253811E-15 +1.532455477253811E-15
+3.212373646730146E-12 +2.034126887076698E-15 +9.158444513413679E-16 +9.158125388682326E-16 +9.157996104465145E-16 +1.010566641567947E-15 +1.016666877289001E-15 +9.987115498244084E-16 +9.242478825021403E-16 +9.990286561820627E-16 +9.379462688640398E-16 +1.016636491922935E-15 +9.376874426719663E-16 +9.376874426719663E-16 +9.376874426719663E-16 +9.376874426719663E-16 +9.376874426719663E-16 +9.376874426719663E-16 +9.376874426719663E-16 +9.376874426719663E-16
+1.940085984631395E-12 +8.600796427371228E-16 +6.372966981618713E-16 +6.373028407831694E-16 +6.373953439230646E-16 +7.016762867571391E-16 +7.011132782482231E-16 +6.925139548521696E-16 +6.406037355291943E-16 +6.925735981368351E-16 +6.402661166804825E-16 +7.010977966136581E-16 +6.399209459138576E-16 +6.399209459138576E-16 +6.399209459138576E-16 +6.399209459138576E-16 +6.399209459138576E-16 +6.399209459138576E-16 +6.399209459138576E-16 +6.399209459138576E-16
+0.000000000000000E+00 +4.606376781053461E-16 +3.123930369943227E-16 +3.124153281748571E-16 +3.124827423865401E-16 +3.582662392960712E-16 +3.581641643103928E-16 +3.693727960497174E-16 +3.095407438928271E-16 +3.690711781642200E-16 +3.152975486090414E-16 +3.581859363212059E-16 +3.158931821366209E-16 +3.158931821366209E-16 +3.158931821366209E-16 +3.158931821366209E-16 +3.158931821366209E-16 +3.158931821366209E-16 +3.158931821366209E-16 +3.158931821366209E-16
+0.000000000000000E+00 +3.018219564961978E-16 +2.904361400637491E-16 +2.904202523002644E-16 +2.904764794903147E-16 +2.981239824523814E-16 +3.086986296521410E-16 +3.039158524757315E-16 +2.844617491009243E-16 +3.038176923923705E-16 +2.888643038621499E-16 +3.087098650019558E-16 +2.881988494092495E-16 +2.881988494092495E-16 +2.881988494092495E-16 +2.881988494092495E-16 +2.881988494092495E-16 +2.881988494092495E-16 +2.881988494092495E-16 +2.881988494092495E-16
+0.000000000000000E+00 +3.135734461862872E-17 +2.942431155397834E-17 +2.942484979652185E-17 +2.941022662148028E-17 +3.039229170711310E-17 +2.945089124934306E-17 +3.066119692171456E-17 +2.924810890960444E-17 +3.064683504599140E-17 +2.893612429961890E-17 +2.946162951744950E-17 +2.844143892985026E-17 +2.844143892985026E-17 +2.844143892985026E-17 +2.844143892985026E-17 +2.844143892985026E-17 +2.844143892985026E-17 +2.844143892985026E-17 +2.844143892985026E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.2.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.921334979918428E-01 +9.921332861143159E-01 +9.921332779978569E-01 +9.921332777895369E-01 +9.921332777633369E-01 +9.921332777596674E-01 +9.921332777588092E-01 +9.921332777587792E-01 +9.921332777584531E-01 +9.921332777585412E-01 +9.921332777584535E-01 +9.921332777584042E-01 +9.921332777584222E-01 +9.921332777584346E-01 +9.921332777584251E-01 +9.921332777584251E-01 +9.921332777584251E-01 +9.921332777584251E-01 +9.921332777584251E-01 +9.921332777584251E-01
+7.857795796652340E-03 +7.858006200993431E-03 +7.858014264047067E-03 +7.858014470965092E-03 +7.858014496984816E-03 +7.858014500646311E-03 +7.858014501489931E-03 +7.858014501514944E-03 +7.858014501836425E-03 +7.858014501764213E-03 +7.858014501844635E-03 +7.858014501895756E-03 +7.858014501874514E-03 +7.858014501862663E-03 +7.858014501882558E-03 +7.858014501882558E-03 +7.858014501882558E-03 +7.858014501882558E-03 +7.858014501882558E-03 +7.858014501882558E-03
+8.701866456766043E-06 +8.703387505883150E-06 +8.703440804893829E-06 +8.703442199897868E-06 +8.703442379150862E-06 +8.703442390303872E-06 +8.703442401005531E-06 +8.703442406475242E-06 +8.703442411758852E-06 +8.703442396518686E-06 +8.703442403973992E-06 +8.703442403924034E-06 +8.703442404191243E-06 +8.703442403058992E-06 +8.703442395975340E-06 +8.703442395975340E-06 +8.703442395975340E-06 +8.703442395975340E-06 +8.703442395975340E-06 +8.703442395975340E-06
+4.315911514951595E-09 +4.295355118278493E-09 +4.295469379892466E-09 +4.295475386120337E-09 +4.295476178625343E-09 +4.295474917208175E-09 +4.295475884965997E-09 +4.295476589314438E-09 +4.295477198085687E-09 +4.295474946313492E-09 +4.295476218071040E-09 +4.295476108413956E-09 +4.295476064043480E-09 +4.295475766824937E-09 +4.295474835603611E-09 +4.295474835603611E-09 +4.295474835603611E-09 +4.295474835603611E-09 +4.295474835603611E-09 +4.295474835603611E-09
+1.918857810725547E-11 +1.822980182784260E-12 +1.818336108365158E-12 +1.818614065409844E-12 +1.818552332933123E-12 +1.818365890224690E-12 +1.818412298111648E-12 +1.818799343378332E-12 +1.818801215563748E-12 +1.818352391067006E-12 +1.818618922169956E-12 +1.818625692708547E-12 +1.818616997597468E-12 +1.818623136570090E-12 +1.818352782320446E-12 +1.818352782320446E-12 +1.818352782320446E-12 +1.818352782320446E-12 +1.818352782320446E-12 +1.818352782320446E-12
+4.794337311236043E-12 +3.411903090565345E-15 +1.534408739525960E-15 +1.710718895954419E-15 +1.530854148788726E-15 +1.538596587375388E-15 +1.532779116079818E-15 +1.706948524105790E-15 +1.706949928516551E-15 +1.534111985895746E-15 +1.710642706618898E-15 +1.713635372815361E-15 +1.710640319634471E-15 +1.714047662568943E-15 +1.534207002228067E-15 +1.534207002228067E-15 +1.534207002228067E-15 +1.534207002228067E-15 +1.534207002228067E-15 +1.534207002228067E-15
+3.212373892170483E-12 +2.033969301891835E-15 +9.158421817123341E-16 +9.987517871929517E-16 +9.402992358681373E-16 +9.257780400247266E-16 +9.176336047630919E-16 +1.016621417022977E-15 +1.016696332127220E-15 +9.172896668812574E-16 +9.988081352358512E-16 +1.009531156649251E-15 +9.987594972451330E-16 +1.010829102648590E-15 +9.170856578015151E-16 +9.170856578015151E-16 +9.170856578015151E-16 +9.170856578015151E-16 +9.170856578015151E-16 +9.170856578015151E-16
+1.940088325875849E-12 +8.601145919043292E-16 +6.373018338414066E-16 +6.924634585150801E-16 +6.418392768396384E-16 +6.414625052481386E-16 +6.365821807108292E-16 +7.010917378309459E-16 +7.011351958748163E-16 +6.371935111072199E-16 +6.924879849863550E-16 +7.008114284253032E-16 +6.924666682031876E-16 +7.018408160310578E-16 +6.372375933499719E-16 +6.372375933499719E-16 +6.372375933499719E-16 +6.372375933499719E-16 +6.372375933499719E-16 +6.372375933499719E-16
+0.000000000000000E+00 +4.606725242057158E-16 +3.123934583551797E-16 +3.692387025020767E-16 +3.165142202742853E-16 +3.099819388033192E-16 +3.122000458257999E-16 +3.582011613215468E-16 +3.581391088177977E-16 +3.119451241819105E-16 +3.692096909317372E-16 +3.590087061690206E-16 +3.692458311916920E-16 +3.581234533074061E-16 +3.120118645351150E-16 +3.120118645351150E-16 +3.120118645351150E-16 +3.120118645351150E-16 +3.120118645351150E-16 +3.120118645351150E-16
+0.000000000000000E+00 +3.019172489768090E-16 +2.904068420323260E-16 +3.038479795581339E-16 +2.845104538240284E-16 +2.817105446046097E-16 +2.955583069037751E-16 +3.087144016309849E-16 +3.086869253530175E-16 +2.911191129987642E-16 +3.038320893280502E-16 +2.986656142010826E-16 +3.038619105806619E-16 +2.979941314591837E-16 +2.909294632506369E-16 +2.909294632506369E-16 +2.909294632506369E-16 +2.909294632506369E-16 +2.909294632506369E-16 +2.909294632506369E-16
+0.000000000000000E+00 +3.136704732137642E-17 +2.941829569375260E-17 +3.062862751654421E-17 +2.885930124927211E-17 +2.929939527074967E-17 +2.977573575401210E-17 +2.948435379575604E-17 +2.943210216316282E-17 +2.928733415397753E-17 +3.067147949989819E-17 +3.038647224575841E-17 +3.062009732594420E-17 +3.033580270921232E-17 +2.938154575282233E-17 +2.938154575282233E-17 +2.938154575282233E-17 +2.938154575282233E-17 +2.938154575282233E-17 +2.938154575282233E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.20.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932154819793002E-01 +9.932152926975455E-01 +9.932152860429954E-01 +9.932152856585919E-01 +9.932152856140988E-01 +9.932152856041288E-01 +9.932152856021264E-01 +9.932152856019110E-01 +9.932152856016694E-01 +9.932152856016627E-01 +9.932152856016059E-01 +9.932152856015252E-01 +9.932152856016262E-01 +9.932152856016262E-01 +9.932152856016262E-01 +9.932152856016262E-01 +9.932152856016262E-01 +9.932152856016262E-01 +9.932152856016262E-01 +9.932152856016262E-01
+6.779374607894828E-03 +6.779637818965544E-03 +6.779645673734921E-03 +6.779646141014261E-03 +6.779646193353663E-03 +6.779646204784672E-03 +6.779646207078028E-03 +6.779646207357842E-03 +6.779646207619931E-03 +6.779646207634652E-03 +6.779646207686334E-03 +6.779646207773130E-03 +6.779646207674846E-03 +6.779646207674846E-03 +6.779646207674846E-03 +6.779646207674846E-03 +6.779646207674846E-03 +6.779646207674846E-03 +6.779646207674846E-03 +6.779646207674846E-03
+5.119594062507636E-06 +5.066100552119159E-06 +5.065322268698880E-06 +5.065269298236076E-06 +5.065263945490247E-06 +5.065262922616368E-06 +5.065262732640780E-06 +5.065262691983088E-06 +5.065262680093055E-06 +5.065262672639914E-06 +5.065262672479840E-06 +5.065262673266468E-06 +5.065262671196300E-06 +5.065262671196300E-06 +5.065262671196300E-06 +5.065262671196300E-06 +5.065262671196300E-06 +5.065262671196300E-06 +5.065262671196300E-06 +5.065262671196300E-06
+1.554966794184086E-08 +3.136725693115847E-09 +2.942102900229893E-09 +2.928041490425110E-09 +2.926800035698444E-09 +2.926649182081788E-09 +2.926595654481326E-09 +2.926585006538135E-09 +2.926581752175320E-09 +2.926581736060156E-09 +2.926581894761450E-09 +2.926581614935177E-09 +2.926581954103684E-09 +2.926581954103684E-09 +2.926581954103684E-09 +2.926581954103684E-09 +2.926581954103684E-09 +2.926581954103684E-09 +2.926581954103684E-09 +2.926581954103684E-09
+5.577145894862385E-09 +1.224089931575956E-10 +1.007788044594929E-11 +2.088690016359919E-12 +1.552436402174421E-12 +1.468660415560661E-12 +1.449665089303608E-12 +1.445985826860750E-12 +1.443761108689636E-12 +1.443763722914954E-12 +1.443789026186217E-12 +1.443801462503521E-12 +1.443796147545957E-12 +1.443796147545957E-12 +1.443796147545957E-12 +1.443796147545957E-12 +1.443796147545957E-12 +1.443796147545957E-12 +1.443796147545957E-12 +1.443796147545957E-12
+2.691930316149389E-09 +8.987343023813030E-11 +4.820791193948588E-12 +4.916181036690417E-13 +1.153973896165925E-13 +1.909296325404497E-14 +6.681968002554938E-15 +2.417497066185673E-15 +1.243177021849107E-15 +1.242809256307515E-15 +1.241578099689513E-15 +1.189265315979184E-15 +1.241731706222399E-15 +1.241731706222399E-15 +1.241731706222399E-15 +1.241731706222399E-15 +1.241731706222399E-15 +1.241731706222399E-15 +1.241731706222399E-15 +1.241731706222399E-15
+0.000000000000000E+00 +3.392396656780880E-11 +2.214182171201362E-12 +3.020093000722346E-13 +6.384849931606993E-14 +1.254503124288267E-14 +3.422142821997102E-15 +1.160198713930719E-15 +5.571911515150461E-16 +5.565353844865517E-16 +5.655903434000591E-16 +4.931144903671391E-16 +5.566446644498300E-16 +5.566446644498300E-16 +5.566446644498300E-16 +5.566446644498300E-16 +5.566446644498300E-16 +5.566446644498300E-16 +5.566446644498300E-16 +5.566446644498300E-16
+0.000000000000000E+00 +4.827146326938707E-15 +9.701933848774601E-13 +1.309779546812143E-13 +4.762284692518440E-14 +9.729249790258959E-15 +1.736841403154916E-15 +8.086819553596675E-16 +3.226927162237540E-16 +3.218503334874387E-16 +3.978978847832543E-16 +3.127912359783995E-16 +3.237350386359108E-16 +3.237350386359108E-16 +3.237350386359108E-16 +3.237350386359108E-16 +3.237350386359108E-16 +3.237350386359108E-16 +3.237350386359108E-16 +3.237350386359108E-16
+0.000000000000000E+00 +0.000000000000000E+00 +8.181736214709676E-13 +3.758133398926798E-14 +1.946412438724096E-14 +2.973652625780680E-15 +9.604961797712308E-16 +5.551551687391617E-16 +2.033802799921831E-16 +2.029009899940561E-16 +2.578644631935827E-16 +2.028492119348710E-16 +2.026834777436093E-16 +2.026834777436093E-16 +2.026834777436093E-16 +2.026834777436093E-16 +2.026834777436093E-16 +2.026834777436093E-16 +2.026834777436093E-16 +2.026834777436093E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.093149037058879E-18 +7.566818064015713E-16 +4.653380041795966E-16 +3.857036126809919E-16 +6.132178828314012E-17 +6.102491578194871E-17 +6.142137080104905E-17 +6.119074471590107E-17 +6.227376917515242E-17 +6.227376917515242E-17 +6.227376917515242E-17 +6.227376917515242E-17 +6.227376917515242E-17 +6.227376917515242E-17 +6.227376917515242E-17 +6.227376917515242E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.113530806298305E-16 +5.790521802907805E-18 +1.417378200442454E-17 +1.394832278139486E-17 +1.513077112422680E-17 +1.401025459785439E-17 +1.486970251777929E-17 +1.486970251777929E-17 +1.486970251777929E-17 +1.486970251777929E-17 +1.486970251777929E-17 +1.486970251777929E-17 +1.486970251777929E-17 +1.486970251777929E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.20.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932154825203900E-01 +9.932152926967276E-01 +9.932152860455929E-01 +9.932152856566352E-01 +9.932152856132639E-01 +9.932152856041628E-01 +9.932152856022805E-01 +9.932152856017837E-01 +9.932152856014713E-01 +9.932152856015427E-01 +9.932152856016935E-01 +9.932152856016722E-01 +9.932152856017957E-01 +9.932152856016537E-01 +9.932152856015805E-01 +9.932152856015805E-01 +9.932152856015805E-01 +9.932152856015805E-01 +9.932152856015805E-01 +9.932152856015805E-01
+6.779374085881936E-03 +6.779637819784076E-03 +6.779645663473974E-03 +6.779646143089045E-03 +6.779646194113874E-03 +6.779646204774554E-03 +6.779646206915050E-03 +6.779646207488893E-03 +6.779646207830823E-03 +6.779646207746994E-03 +6.779646207597260E-03 +6.779646207636277E-03 +6.779646207501560E-03 +6.779646207646198E-03 +6.779646207724322E-03 +6.779646207724322E-03 +6.779646207724322E-03 +6.779646207724322E-03 +6.779646207724322E-03 +6.779646207724322E-03
+5.119575284303421E-06 +5.066100558448591E-06 +5.065327184900738E-06 +5.065269187617626E-06 +5.065264028043534E-06 +5.065262903677024E-06 +5.065262737007717E-06 +5.065262690237669E-06 +5.065262668499905E-06 +5.065262677757140E-06 +5.065262676520023E-06 +5.065262671834674E-06 +5.065262675414103E-06 +5.065262674828497E-06 +5.065262672663146E-06 +5.065262672663146E-06 +5.065262672663146E-06 +5.065262672663146E-06 +5.065262672663146E-06 +5.065262672663146E-06
+1.555029238424468E-08 +3.136725716460345E-09 +2.942634377113636E-09 +2.928035789791587E-09 +2.926790922106009E-09 +2.926648639640102E-09 +2.926596201943274E-09 +2.926584595827795E-09 +2.926581942603680E-09 +2.926582060597309E-09 +2.926582122701982E-09 +2.926581727615008E-09 +2.926582061672826E-09 +2.926581796394597E-09 +2.926581967259043E-09 +2.926581967259043E-09 +2.926581967259043E-09 +2.926581967259043E-09 +2.926581967259043E-09 +2.926581967259043E-09
+5.576671537310932E-09 +1.224089905425691E-10 +1.015438680831059E-11 +2.087827727880793E-12 +1.552643487694281E-12 +1.468664551911022E-12 +1.449536005504299E-12 +1.446177718208429E-12 +1.443794493305837E-12 +1.443768831480076E-12 +1.443773335895619E-12 +1.443761309102216E-12 +1.443778179865410E-12 +1.443762942753353E-12 +1.443771748925252E-12 +1.443771748925252E-12 +1.443771748925252E-12 +1.443771748925252E-12 +1.443771748925252E-12 +1.443771748925252E-12
+2.691476988769427E-09 +8.987341872880129E-11 +5.323810000618235E-12 +4.918878152156175E-13 +1.151957799157338E-13 +1.909291059021074E-14 +6.685240700740761E-15 +2.584069154244942E-15 +1.244452973699563E-15 +1.238309558200445E-15 +1.183790364325070E-15 +1.243377929557154E-15 +1.183384513721840E-15 +1.242810947374634E-15 +1.244610961750840E-15 +1.244610961750840E-15 +1.244610961750840E-15 +1.244610961750840E-15 +1.244610961750840E-15 +1.244610961750840E-15
+0.000000000000000E+00 +3.392396770771632E-11 +2.880372201362382E-12 +3.022070025321873E-13 +6.399241791246933E-14 +1.254529872071418E-14 +3.446963786775156E-15 +1.189296928916659E-15 +5.555517038164445E-16 +5.581037658343051E-16 +5.105713327797388E-16 +5.571721970946782E-16 +4.922039319543345E-16 +5.565529011488417E-16 +5.577746212355781E-16 +5.577746212355781E-16 +5.577746212355781E-16 +5.577746212355781E-16 +5.577746212355781E-16 +5.577746212355781E-16
+0.000000000000000E+00 +4.827088679235944E-15 +1.797177602470179E-12 +1.312338867291658E-13 +4.836409039681154E-14 +9.729253185273515E-15 +1.722842218693578E-15 +8.302921290020474E-16 +3.227435277178595E-16 +3.229563592578268E-16 +3.803846172731479E-16 +3.226617494304800E-16 +3.136762068890750E-16 +3.218892239141563E-16 +3.222079403282990E-16 +3.222079403282990E-16 +3.222079403282990E-16 +3.222079403282990E-16 +3.222079403282990E-16 +3.222079403282990E-16
+0.000000000000000E+00 +0.000000000000000E+00 +9.531500825062992E-13 +3.748180252979602E-14 +1.945346362532348E-14 +2.974131267683762E-15 +9.718612593364928E-16 +5.597472704599539E-16 +2.022128531041190E-16 +2.037767277148776E-16 +2.570475342219589E-16 +2.033343851529446E-16 +2.039176923075589E-16 +2.029646449403479E-16 +2.028958766739439E-16 +2.028958766739439E-16 +2.028958766739439E-16 +2.028958766739439E-16 +2.028958766739439E-16 +2.028958766739439E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.577047375637894E-18 +7.568307883053631E-16 +4.659788576693231E-16 +3.679022224421358E-16 +6.183011573055769E-17 +6.273583820525136E-17 +6.070168028576680E-17 +6.117099834848284E-17 +6.260266769295031E-17 +6.105524111437384E-17 +6.067653775901126E-17 +6.067653775901126E-17 +6.067653775901126E-17 +6.067653775901126E-17 +6.067653775901126E-17 +6.067653775901126E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.934104565591577E-16 +5.812926575344419E-18 +1.449699016743040E-17 +1.464386789340770E-17 +1.456366205696687E-17 +1.399528372380795E-17 +1.443183177220973E-17 +1.399813312795982E-17 +1.390800451192028E-17 +1.390800451192028E-17 +1.390800451192028E-17 +1.390800451192028E-17 +1.390800451192028E-17 +1.390800451192028E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.21.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932183274829858E-01 +9.932181009567183E-01 +9.932180968258825E-01 +9.932180965885717E-01 +9.932180965569539E-01 +9.932180965475261E-01 +9.932180965454742E-01 +9.932180965450309E-01 +9.932180965451152E-01 +9.932180965447469E-01 +9.932180965450645E-01 +9.932180965449360E-01 +9.932180965450295E-01 +9.932180965450295E-01 +9.932180965450295E-01 +9.932180965450295E-01 +9.932180965450295E-01 +9.932180965450295E-01 +9.932180965450295E-01 +9.932180965450295E-01
+6.776572956930960E-03 +6.776867138305560E-03 +6.776872509599859E-03 +6.776872831284020E-03 +6.776872872088393E-03 +6.776872883056800E-03 +6.776872885434072E-03 +6.776872885966309E-03 +6.776872885906389E-03 +6.776872886273884E-03 +6.776872885956284E-03 +6.776872886088527E-03 +6.776872885998952E-03 +6.776872885998952E-03 +6.776872885998952E-03 +6.776872885998952E-03 +6.776872885998952E-03 +6.776872885998952E-03 +6.776872885998952E-03 +6.776872885998952E-03
+5.075997714866703E-06 +5.028627767063998E-06 +5.027767196517593E-06 +5.027708039364727E-06 +5.027701768212421E-06 +5.027700697077020E-06 +5.027700466038440E-06 +5.027700409104714E-06 +5.027700389177509E-06 +5.027700391911081E-06 +5.027700389129138E-06 +5.027700389562840E-06 +5.027700386432191E-06 +5.027700386432191E-06 +5.027700386432191E-06 +5.027700386432191E-06 +5.027700386432191E-06 +5.027700386432191E-06 +5.027700386432191E-06 +5.027700386432191E-06
+1.519469225043982E-08 +3.032432530066847E-09 +2.879705471520574E-09 +2.868666472469267E-09 +2.867441604017698E-09 +2.867240013810730E-09 +2.867202680433554E-09 +2.867191001729244E-09 +2.867188292544290E-09 +2.867188324071237E-09 +2.867188439092873E-09 +2.867187943444029E-09 +2.867188306747631E-09 +2.867188306747631E-09 +2.867188306747631E-09 +2.867188306747631E-09 +2.867188306747631E-09 +2.867188306747631E-09 +2.867188306747631E-09 +2.867188306747631E-09
+6.087759191425079E-09 +1.341539576876463E-10 +8.890697912375409E-12 +2.318836017353780E-12 +1.519913644851941E-12 +1.425033605766036E-12 +1.402665686595323E-12 +1.395887679364074E-12 +1.394338918633774E-12 +1.394339875011955E-12 +1.394374633171301E-12 +1.394365558677042E-12 +1.394394393561591E-12 +1.394394393561591E-12 +1.394394393561591E-12 +1.394394393561591E-12 +1.394394393561591E-12 +1.394394393561591E-12 +1.394394393561591E-12 +1.394394393561591E-12
+1.792068658745814E-09 +6.329623209283308E-11 +4.450274766029242E-12 +6.033218573940757E-13 +1.007006442841535E-13 +2.450027373470111E-14 +7.674784325254870E-15 +2.077214289677477E-15 +1.153493042330192E-15 +1.153838277804392E-15 +1.153075453342826E-15 +1.155827271064829E-15 +1.223022488268584E-15 +1.223022488268584E-15 +1.223022488268584E-15 +1.223022488268584E-15 +1.223022488268584E-15 +1.223022488268584E-15 +1.223022488268584E-15 +1.223022488268584E-15
+4.878508765706689E-10 +3.580885305515723E-11 +2.808390026721560E-12 +3.067724043828848E-13 +6.264821063282870E-14 +1.500077325450103E-14 +4.003136947432485E-15 +1.049764175124561E-15 +5.253400861583457E-16 +5.255004713462609E-16 +5.155866049905537E-16 +5.096740542887677E-16 +5.140446632056478E-16 +5.140446632056478E-16 +5.140446632056478E-16 +5.140446632056478E-16 +5.140446632056478E-16 +5.140446632056478E-16 +5.140446632056478E-16 +5.140446632056478E-16
+0.000000000000000E+00 +1.151782164167513E-11 +1.195420445254409E-12 +1.831556792687490E-13 +3.509817002531934E-14 +7.020166648335082E-15 +2.573366680626583E-15 +8.671273952669740E-16 +3.286376172905617E-16 +3.288384289461235E-16 +3.329711971348782E-16 +3.144209835425347E-16 +3.219844379079712E-16 +3.219844379079712E-16 +3.219844379079712E-16 +3.219844379079712E-16 +3.219844379079712E-16 +3.219844379079712E-16 +3.219844379079712E-16 +3.219844379079712E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.728933667019631E-13 +2.291985247150691E-14 +2.185511900107534E-14 +4.429675815469452E-15 +2.021602856182047E-15 +5.238801160764489E-16 +2.228455978998557E-16 +2.229111304977774E-16 +2.258130151610377E-16 +1.446596031719174E-16 +1.398755009241113E-16 +1.398755009241113E-16 +1.398755009241113E-16 +1.398755009241113E-16 +1.398755009241113E-16 +1.398755009241113E-16 +1.398755009241113E-16 +1.398755009241113E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.635050537668349E-15 +3.004100431183550E-15 +5.347244099322004E-16 +2.842460448979742E-16 +1.010143935878357E-16 +1.013292963525086E-16 +9.990871711017996E-17 +9.112606560300547E-17 +9.021600511510868E-17 +9.021600511510868E-17 +9.021600511510868E-17 +9.021600511510868E-17 +9.021600511510868E-17 +9.021600511510868E-17 +9.021600511510868E-17 +9.021600511510868E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.143745096436468E-16 +1.142571226041098E-16 +6.058365428045997E-17 +6.026669045367970E-17 +6.598015732670909E-17 +5.792194916898154E-17 +6.348859595721243E-17 +6.348859595721243E-17 +6.348859595721243E-17 +6.348859595721243E-17 +6.348859595721243E-17 +6.348859595721243E-17 +6.348859595721243E-17 +6.348859595721243E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.21.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932183268102230E-01 +9.932181009552244E-01 +9.932180968399307E-01 +9.932180965895945E-01 +9.932180965556574E-01 +9.932180965473399E-01 +9.932180965454275E-01 +9.932180965450406E-01 +9.932180965449871E-01 +9.932180965451554E-01 +9.932180965448298E-01 +9.932180965449154E-01 +9.932180965449652E-01 +9.932180965448270E-01 +9.932180965450105E-01 +9.932180965450105E-01 +9.932180965450105E-01 +9.932180965450105E-01 +9.932180965450105E-01 +9.932180965450105E-01
+6.776573623156863E-03 +6.776867139863617E-03 +6.776872495591686E-03 +6.776872830408165E-03 +6.776872873417676E-03 +6.776872883214561E-03 +6.776872885472171E-03 +6.776872885963725E-03 +6.776872886041599E-03 +6.776872885867233E-03 +6.776872886194216E-03 +6.776872886115066E-03 +6.776872886060213E-03 +6.776872886200289E-03 +6.776872886023966E-03 +6.776872886023966E-03 +6.776872886023966E-03 +6.776872886023966E-03 +6.776872886023966E-03 +6.776872886023966E-03
+5.076003901851509E-06 +5.028627709886696E-06 +5.027767148830595E-06 +5.027707896006355E-06 +5.027701742990463E-06 +5.027700729355367E-06 +5.027700469339006E-06 +5.027700403691962E-06 +5.027700386083865E-06 +5.027700387864030E-06 +5.027700387056600E-06 +5.027700391307121E-06 +5.027700389748500E-06 +5.027700388626978E-06 +5.027700385529484E-06 +5.027700385529484E-06 +5.027700385529484E-06 +5.027700385529484E-06 +5.027700385529484E-06 +5.027700385529484E-06
+1.519201371010152E-08 +3.032432089902357E-09 +2.879705796232585E-09 +2.868664437696187E-09 +2.867430690409881E-09 +2.867240105618770E-09 +2.867203329722952E-09 +2.867190701629272E-09 +2.867188514841453E-09 +2.867188414291411E-09 +2.867188276100741E-09 +2.867188304398488E-09 +2.867188193494642E-09 +2.867188152945764E-09 +2.867188180403307E-09 +2.867188180403307E-09 +2.867188180403307E-09 +2.867188180403307E-09 +2.867188180403307E-09 +2.867188180403307E-09
+6.090500309967869E-09 +1.341541602025100E-10 +8.890697800037514E-12 +2.318894465041491E-12 +1.521197601769407E-12 +1.425055108382825E-12 +1.402531366222870E-12 +1.395955607408129E-12 +1.394375435162433E-12 +1.394355221473844E-12 +1.394357559104434E-12 +1.394339006355914E-12 +1.394357734776172E-12 +1.394364335775262E-12 +1.394364484045889E-12 +1.394364484045889E-12 +1.394364484045889E-12 +1.394364484045889E-12 +1.394364484045889E-12 +1.394364484045889E-12
+1.792522028702548E-09 +6.329557276335728E-11 +4.449708218021434E-12 +6.035643272490190E-13 +1.007965148826821E-13 +2.451706416223996E-14 +7.688669067914135E-15 +2.080902280968395E-15 +1.153167709001007E-15 +1.221366701008812E-15 +1.221950112584894E-15 +1.153685675386806E-15 +1.221093966907003E-15 +1.223556491735855E-15 +1.223556651375602E-15 +1.223556651375602E-15 +1.223556651375602E-15 +1.223556651375602E-15 +1.223556651375602E-15 +1.223556651375602E-15
+4.876792688233847E-10 +3.580859418273417E-11 +2.808620345468126E-12 +3.068076203414808E-13 +6.264827358902205E-14 +1.498350563884144E-14 +4.005376638799262E-15 +1.049672760127942E-15 +5.165668657839017E-16 +5.270238945885156E-16 +5.375311177513124E-16 +5.251919367562306E-16 +5.380688649406829E-16 +5.215677751965741E-16 +5.218744042387922E-16 +5.218744042387922E-16 +5.218744042387922E-16 +5.218744042387922E-16 +5.218744042387922E-16 +5.218744042387922E-16
+0.000000000000000E+00 +1.151786153970055E-11 +1.195576949018524E-12 +1.829496011345288E-13 +3.507166999297185E-14 +7.011132852718429E-15 +2.561263156606059E-15 +8.748057964188579E-16 +3.314730900292047E-16 +3.335608865407819E-16 +3.326065110936323E-16 +3.287780034875757E-16 +3.314109353615411E-16 +3.158417641961441E-16 +3.156544160320203E-16 +3.156544160320203E-16 +3.156544160320203E-16 +3.156544160320203E-16 +3.156544160320203E-16 +3.156544160320203E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.729251600331839E-13 +2.295030982732183E-14 +2.205333963797375E-14 +4.423085809250337E-15 +2.029358724504013E-15 +5.250951078916238E-16 +2.264877901388582E-16 +2.269326174778394E-16 +2.232527169930961E-16 +2.230869398750809E-16 +2.225675534000816E-16 +1.437656066085123E-16 +1.439419058087940E-16 +1.439419058087940E-16 +1.439419058087940E-16 +1.439419058087940E-16 +1.439419058087940E-16 +1.439419058087940E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.641370594851840E-15 +3.017134295603667E-15 +5.286797660790716E-16 +2.845750545261291E-16 +1.005981416544665E-16 +9.945575936275671E-17 +1.027461876378005E-16 +1.011347072369620E-16 +1.012433979122897E-16 +9.077154006860466E-17 +9.081052218541509E-17 +9.081052218541509E-17 +9.081052218541509E-17 +9.081052218541509E-17 +9.081052218541509E-17 +9.081052218541509E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.129517361149920E-16 +1.127490725186296E-16 +6.928274422100664E-17 +6.703527171770594E-17 +5.879833454931259E-17 +6.091181739405551E-17 +6.027763227182928E-17 +5.923512639696459E-17 +5.863733844964550E-17 +5.863733844964550E-17 +5.863733844964550E-17 +5.863733844964550E-17 +5.863733844964550E-17 +5.863733844964550E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.22.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932183693968593E-01 +9.932181681473962E-01 +9.932181611280608E-01 +9.932181607305952E-01 +9.932181606849537E-01 +9.932181606754246E-01 +9.932181606727815E-01 +9.932181606722654E-01 +9.932181606719114E-01 +9.932181606721315E-01 +9.932181606720668E-01 +9.932181606721129E-01 +9.932181606720648E-01 +9.932181606720648E-01 +9.932181606720648E-01 +9.932181606720648E-01 +9.932181606720648E-01 +9.932181606720648E-01 +9.932181606720648E-01 +9.932181606720648E-01
+6.776494901621321E-03 +6.776777485879941E-03 +6.776785899715589E-03 +6.776786384782557E-03 +6.776786440601748E-03 +6.776786451667471E-03 +6.776786454665108E-03 +6.776786455261207E-03 +6.776786455637345E-03 +6.776786455416218E-03 +6.776786455488385E-03 +6.776786455446339E-03 +6.776786455492349E-03 +6.776786455492349E-03 +6.776786455492349E-03 +6.776786455492349E-03 +6.776786455492349E-03 +6.776786455492349E-03 +6.776786455492349E-03 +6.776786455492349E-03
+5.105620420655249E-06 +5.050973693917472E-06 +5.050033948048834E-06 +5.049977507972667E-06 +5.049970533390944E-06 +5.049969471675453E-06 +5.049969251326053E-06 +5.049969195492071E-06 +5.049969181739748E-06 +5.049969186018465E-06 +5.049969173027452E-06 +5.049969174678303E-06 +5.049969176902876E-06 +5.049969176902876E-06 +5.049969176902876E-06 +5.049969176902876E-06 +5.049969176902876E-06 +5.049969176902876E-06 +5.049969176902876E-06 +5.049969176902876E-06
+2.078414821890760E-08 +3.128721021666450E-09 +2.918362111866681E-09 +2.903597441612185E-09 +2.902092409172146E-09 +2.901921957656406E-09 +2.901856914738595E-09 +2.901846648335334E-09 +2.901843106979723E-09 +2.901843097124099E-09 +2.901843093747545E-09 +2.901842991029088E-09 +2.901842767040776E-09 +2.901842767040776E-09 +2.901842767040776E-09 +2.901842767040776E-09 +2.901842767040776E-09 +2.901842767040776E-09 +2.901842767040776E-09 +2.901842767040776E-09
+6.555648366496630E-09 +1.382236865578412E-10 +1.042695247511621E-11 +2.244249671280792E-12 +1.544018294440103E-12 +1.453695033139561E-12 +1.426070303628227E-12 +1.422317519880772E-12 +1.419795157893285E-12 +1.419785381297266E-12 +1.419816414308313E-12 +1.419823108271885E-12 +1.419814147099139E-12 +1.419814147099139E-12 +1.419814147099139E-12 +1.419814147099139E-12 +1.419814147099139E-12 +1.419814147099139E-12 +1.419814147099139E-12 +1.419814147099139E-12
+2.741304736941296E-09 +9.243022388314043E-11 +5.430266921636073E-12 +6.484296988051257E-13 +1.327691663550330E-13 +2.466735516815291E-14 +7.388408290118889E-15 +2.809473862620380E-15 +1.227822343010143E-15 +1.177138077156935E-15 +1.225596680173235E-15 +1.225099704045235E-15 +1.228146126541079E-15 +1.228146126541079E-15 +1.228146126541079E-15 +1.228146126541079E-15 +1.228146126541079E-15 +1.228146126541079E-15 +1.228146126541079E-15 +1.228146126541079E-15
+0.000000000000000E+00 +3.364931349541661E-11 +2.256458766966921E-12 +4.352005229991505E-13 +7.272125227859472E-14 +1.882479062013190E-14 +4.172518443325767E-15 +1.469859705921486E-15 +4.887493224585554E-16 +4.347397376336809E-16 +4.854089701938972E-16 +4.843426687281312E-16 +4.874800925353662E-16 +4.874800925353662E-16 +4.874800925353662E-16 +4.874800925353662E-16 +4.874800925353662E-16 +4.874800925353662E-16 +4.874800925353662E-16 +4.874800925353662E-16
+0.000000000000000E+00 +4.899369052280454E-15 +9.974276207639664E-13 +1.484006531415642E-13 +4.839547074176509E-14 +1.116931695647748E-14 +2.589262912688902E-15 +9.302615652263366E-16 +3.102024861811836E-16 +2.833653731788105E-16 +3.107067088589242E-16 +3.106683174260585E-16 +3.100673852039529E-16 +3.100673852039529E-16 +3.100673852039529E-16 +3.100673852039529E-16 +3.100673852039529E-16 +3.100673852039529E-16 +3.100673852039529E-16 +3.100673852039529E-16
+0.000000000000000E+00 +0.000000000000000E+00 +8.045279699785425E-13 +3.784141542363180E-14 +1.919845032481064E-14 +3.246758765726976E-15 +9.349685902394372E-16 +7.231553216460750E-16 +2.076116704374812E-16 +2.096429401540162E-16 +2.084192539571909E-16 +2.094619348314278E-16 +2.076029207776042E-16 +2.076029207776042E-16 +2.076029207776042E-16 +2.076029207776042E-16 +2.076029207776042E-16 +2.076029207776042E-16 +2.076029207776042E-16 +2.076029207776042E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.171839552009509E-18 +7.613950998972593E-16 +4.013928677586423E-16 +4.163449780352568E-16 +6.758788994554333E-17 +6.974585673917174E-17 +6.934958845022698E-17 +7.089243608337768E-17 +6.807963248625253E-17 +6.807963248625253E-17 +6.807963248625253E-17 +6.807963248625253E-17 +6.807963248625253E-17 +6.807963248625253E-17 +6.807963248625253E-17 +6.807963248625253E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.713702495766434E-18 +1.405031220118439E-17 +1.454984617251077E-17 +1.486207854062405E-17 +1.532753497118797E-17 +1.425714605265243E-17 +1.425714605265243E-17 +1.425714605265243E-17 +1.425714605265243E-17 +1.425714605265243E-17 +1.425714605265243E-17 +1.425714605265243E-17 +1.425714605265243E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.22.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932183695891927E-01 +9.932181681460081E-01 +9.932181611161581E-01 +9.932181607302879E-01 +9.932181606846535E-01 +9.932181606752957E-01 +9.932181606728567E-01 +9.932181606723253E-01 +9.932181606722210E-01 +9.932181606717373E-01 +9.932181606719741E-01 +9.932181606720940E-01 +9.932181606720460E-01 +9.932181606721645E-01 +9.932181606720938E-01 +9.932181606720938E-01 +9.932181606720938E-01 +9.932181606720938E-01 +9.932181606720938E-01 +9.932181606720938E-01
+6.776494709192608E-03 +6.776777487244966E-03 +6.776785911200573E-03 +6.776786384871220E-03 +6.776786440807986E-03 +6.776786451806835E-03 +6.776786454583284E-03 +6.776786455199314E-03 +6.776786455340480E-03 +6.776786455814416E-03 +6.776786455575385E-03 +6.776786455463602E-03 +6.776786455505579E-03 +6.776786455391345E-03 +6.776786455469279E-03 +6.776786455469279E-03 +6.776786455469279E-03 +6.776786455469279E-03 +6.776786455469279E-03 +6.776786455469279E-03
+5.105620112000949E-06 +5.050973724039992E-06 +5.050034350713646E-06 +5.049977717713789E-06 +5.049970633928858E-06 +5.049969464622145E-06 +5.049969251235081E-06 +5.049969199212790E-06 +5.049969173377341E-06 +5.049969179087194E-06 +5.049969181570441E-06 +5.049969184797094E-06 +5.049969182456713E-06 +5.049969178392245E-06 +5.049969175694486E-06 +5.049969175694486E-06 +5.049969175694486E-06 +5.049969175694486E-06 +5.049969175694486E-06 +5.049969175694486E-06
+2.078473632744186E-08 +3.128720759582334E-09 +2.918369419230573E-09 +2.903606020995151E-09 +2.902082549262176E-09 +2.901922307502401E-09 +2.901858753609107E-09 +2.901846351312218E-09 +2.901843075849974E-09 +2.901843270479375E-09 +2.901843015129438E-09 +2.901843156392114E-09 +2.901843243486829E-09 +2.901843035261164E-09 +2.901843306939113E-09 +2.901843306939113E-09 +2.901843306939113E-09 +2.901843306939113E-09 +2.901843306939113E-09 +2.901843306939113E-09
+6.555589242263494E-09 +1.382238813121656E-10 +1.042716038961289E-11 +2.244328097653752E-12 +1.544549941432590E-12 +1.453725052198232E-12 +1.426000468169829E-12 +1.422384859349159E-12 +1.419816628965106E-12 +1.419789478661491E-12 +1.419786115307564E-12 +1.419786241322063E-12 +1.419781509724641E-12 +1.419798860506731E-12 +1.419793945738669E-12 +1.419793945738669E-12 +1.419793945738669E-12 +1.419793945738669E-12 +1.419793945738669E-12 +1.419793945738669E-12
+2.741173838762012E-09 +9.243051161754928E-11 +5.430328218190660E-12 +6.481423108711494E-13 +1.325847029287854E-13 +2.466758976557023E-14 +7.790373454273546E-15 +2.809014094480978E-15 +1.226048491978582E-15 +1.224565973344237E-15 +1.226666736929148E-15 +1.222904370732574E-15 +1.224296262774442E-15 +1.227265071563781E-15 +1.225281363349025E-15 +1.225281363349025E-15 +1.225281363349025E-15 +1.225281363349025E-15 +1.225281363349025E-15 +1.225281363349025E-15
+0.000000000000000E+00 +3.364929132009140E-11 +2.256550714363273E-12 +4.352809120541945E-13 +7.272072404357194E-14 +1.883420687141430E-14 +4.636280814656800E-15 +1.484558299689766E-15 +4.853088180841741E-16 +4.870682044217638E-16 +4.882364432487254E-16 +4.856871070571871E-16 +4.871735648760617E-16 +4.881138902504771E-16 +4.872411238003785E-16 +4.872411238003785E-16 +4.872411238003785E-16 +4.872411238003785E-16 +4.872411238003785E-16 +4.872411238003785E-16
+0.000000000000000E+00 +4.900647973486959E-15 +9.974085426462081E-13 +1.483994027500258E-13 +4.923271913604191E-14 +1.115401133639435E-14 +2.977019294872252E-15 +1.036131988634468E-15 +3.104329778928137E-16 +3.109476168982528E-16 +3.096845983384119E-16 +3.105963597731613E-16 +3.110798913748221E-16 +3.096627271269453E-16 +3.107907075541173E-16 +3.107907075541173E-16 +3.107907075541173E-16 +3.107907075541173E-16 +3.107907075541173E-16 +3.107907075541173E-16
+0.000000000000000E+00 +0.000000000000000E+00 +8.044982308912436E-13 +3.774742595173254E-14 +1.915427881193449E-14 +3.240878825637880E-15 +9.033834113161236E-16 +8.317447232942411E-16 +2.082177986372833E-16 +2.086936152560950E-16 +2.075214875485106E-16 +2.096971701643289E-16 +2.087472966915020E-16 +2.076273088084703E-16 +2.086041740073268E-16 +2.086041740073268E-16 +2.086041740073268E-16 +2.086041740073268E-16 +2.086041740073268E-16 +2.086041740073268E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.218517978289850E-18 +7.620644903615666E-16 +3.998846814503337E-16 +4.187013146816319E-16 +6.922599846238126E-17 +6.839454376102173E-17 +6.744669072951102E-17 +6.960841737951285E-17 +6.837597330919521E-17 +6.771072099362350E-17 +6.865653040804098E-17 +6.865653040804098E-17 +6.865653040804098E-17 +6.865653040804098E-17 +6.865653040804098E-17 +6.865653040804098E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.642777971925730E-19 +1.482510403450436E-17 +1.404913538244162E-17 +1.397649169025652E-17 +1.447391782330526E-17 +1.407324336434362E-17 +1.401482457961626E-17 +1.435689949129186E-17 +1.435689949129186E-17 +1.435689949129186E-17 +1.435689949129186E-17 +1.435689949129186E-17 +1.435689949129186E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.23.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932164057470724E-01 +9.932161990725570E-01 +9.932161956283612E-01 +9.932161953627103E-01 +9.932161953330787E-01 +9.932161953227419E-01 +9.932161953205543E-01 +9.932161953199676E-01 +9.932161953198546E-01 +9.932161953197813E-01 +9.932161953198386E-01 +9.932161953198435E-01 +9.932161953198353E-01 +9.932161953198353E-01 +9.932161953198353E-01 +9.932161953198353E-01 +9.932161953198353E-01 +9.932161953198353E-01 +9.932161953198353E-01 +9.932161953198353E-01
+6.778482325585525E-03 +6.778758902837066E-03 +6.778763808334093E-03 +6.778764174068850E-03 +6.778764214320771E-03 +6.778764226377669E-03 +6.778764228954810E-03 +6.778764229639413E-03 +6.778764229782590E-03 +6.778764229854985E-03 +6.778764229794038E-03 +6.778764229796824E-03 +6.778764229803715E-03 +6.778764229803715E-03 +6.778764229803715E-03 +6.778764229803715E-03 +6.778764229803715E-03 +6.778764229803715E-03 +6.778764229803715E-03 +6.778764229803715E-03
+5.087983541253323E-06 +5.038648379659724E-06 +5.037647282507637E-06 +5.037575978785088E-06 +5.037568717135025E-06 +5.037567561592071E-06 +5.037567280531684E-06 +5.037567219177119E-06 +5.037567194196563E-06 +5.037567198069274E-06 +5.037567197219446E-06 +5.037567196255091E-06 +5.037567196543175E-06 +5.037567196543175E-06 +5.037567196543175E-06 +5.037567196543175E-06 +5.037567196543175E-06 +5.037567196543175E-06 +5.037567196543175E-06 +5.037567196543175E-06
+1.532619346657550E-08 +3.083382231725495E-09 +2.894999569036018E-09 +2.883499691134252E-09 +2.882067802266241E-09 +2.881818097736648E-09 +2.881772275195795E-09 +2.881759731677362E-09 +2.881756455190227E-09 +2.881756377895570E-09 +2.881756260185426E-09 +2.881756526004383E-09 +2.881756473523785E-09 +2.881756473523785E-09 +2.881756473523785E-09 +2.881756473523785E-09 +2.881756473523785E-09 +2.881756473523785E-09 +2.881756473523785E-09 +2.881756473523785E-09
+6.287259334014569E-09 +1.793976232124722E-10 +9.637059288056592E-12 +2.399895151596728E-12 +1.566908044833099E-12 +1.441989437534569E-12 +1.415413728269575E-12 +1.407864956943782E-12 +1.405943264423142E-12 +1.405909600029039E-12 +1.405938608078318E-12 +1.405942094342991E-12 +1.405942889112201E-12 +1.405942889112201E-12 +1.405942889112201E-12 +1.405942889112201E-12 +1.405942889112201E-12 +1.405942889112201E-12 +1.405942889112201E-12 +1.405942889112201E-12
+1.843851836385405E-09 +6.540927039927223E-11 +5.634379777433935E-12 +6.495084025459397E-13 +1.127564382393901E-13 +2.468234741014331E-14 +8.397327365085050E-15 +2.578955630623257E-15 +1.183791292449390E-15 +1.117642295096612E-15 +1.118559753017862E-15 +1.117033579792844E-15 +1.117059718499111E-15 +1.117059718499111E-15 +1.117059718499111E-15 +1.117059718499111E-15 +1.117059718499111E-15 +1.117059718499111E-15 +1.117059718499111E-15 +1.117059718499111E-15
+4.864987381511806E-10 +3.660822697623565E-11 +4.246460212129487E-12 +3.305787887454195E-13 +6.906936407444594E-14 +1.476141932454800E-14 +5.278921657251992E-15 +1.327398469344778E-15 +5.204803409965174E-16 +5.105920560486064E-16 +5.101483144966939E-16 +5.017297702382796E-16 +5.016734989100419E-16 +5.016734989100419E-16 +5.016734989100419E-16 +5.016734989100419E-16 +5.016734989100419E-16 +5.016734989100419E-16 +5.016734989100419E-16 +5.016734989100419E-16
+0.000000000000000E+00 +1.142873390917155E-11 +1.239436044302211E-12 +2.124446556473679E-13 +3.661572039218237E-14 +7.831256312227018E-15 +2.886725238307765E-15 +9.979929209120253E-16 +2.802144683574240E-16 +2.767209999188482E-16 +2.775772914646962E-16 +2.848265130077151E-16 +2.849089119845129E-16 +2.849089119845129E-16 +2.849089119845129E-16 +2.849089119845129E-16 +2.849089119845129E-16 +2.849089119845129E-16 +2.849089119845129E-16 +2.849089119845129E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.690895336881428E-13 +1.492929587236798E-13 +2.267738272005839E-14 +5.668398126956223E-15 +2.322806129154523E-15 +5.984354883152794E-16 +1.554213884673981E-16 +1.560825761697673E-16 +1.572771905866323E-16 +1.538335312646660E-16 +1.538262299735618E-16 +1.538262299735618E-16 +1.538262299735618E-16 +1.538262299735618E-16 +1.538262299735618E-16 +1.538262299735618E-16 +1.538262299735618E-16 +1.538262299735618E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.586597654301273E-15 +3.665111575990402E-15 +5.465009647681338E-16 +4.614353716663349E-16 +1.141856161913688E-16 +1.145400270763170E-16 +1.147385527141562E-16 +1.131824942217670E-16 +1.131274703662677E-16 +1.131274703662677E-16 +1.131274703662677E-16 +1.131274703662677E-16 +1.131274703662677E-16 +1.131274703662677E-16 +1.131274703662677E-16 +1.131274703662677E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.130893876281017E-16 +1.107035176865303E-16 +7.541281806996522E-17 +7.571563942337785E-17 +7.504977123080336E-17 +8.429169220120016E-17 +8.422274454320499E-17 +8.422274454320499E-17 +8.422274454320499E-17 +8.422274454320499E-17 +8.422274454320499E-17 +8.422274454320499E-17 +8.422274454320499E-17 +8.422274454320499E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.23.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932164054656956E-01 +9.932161990718127E-01 +9.932161956373575E-01 +9.932161953647676E-01 +9.932161953321968E-01 +9.932161953227598E-01 +9.932161953204561E-01 +9.932161953200614E-01 +9.932161953198223E-01 +9.932161953201872E-01 +9.932161953198273E-01 +9.932161953198538E-01 +9.932161953198787E-01 +9.932161953198113E-01 +9.932161953198717E-01 +9.932161953198717E-01 +9.932161953198717E-01 +9.932161953198717E-01 +9.932161953198717E-01 +9.932161953198717E-01
+6.778482604773818E-03 +6.778758903581922E-03 +6.778763799172969E-03 +6.778764172055731E-03 +6.778764215173954E-03 +6.778764226360610E-03 +6.778764229026581E-03 +6.778764229549735E-03 +6.778764229815751E-03 +6.778764229448981E-03 +6.778764229809337E-03 +6.778764229792923E-03 +6.778764229762912E-03 +6.778764229827988E-03 +6.778764229768956E-03 +6.778764229768956E-03 +6.778764229768956E-03 +6.778764229768956E-03 +6.778764229768956E-03 +6.778764229768956E-03
+5.087985144257182E-06 +5.038648383400122E-06 +5.037647447197551E-06 +5.037575931891001E-06 +5.037568755096113E-06 +5.037567564856084E-06 +5.037567300323535E-06 +5.037567213693423E-06 +5.037567197992837E-06 +5.037567195168533E-06 +5.037567194065136E-06 +5.037567196404871E-06 +5.037567195087873E-06 +5.037567195952285E-06 +5.037567196253695E-06 +5.037567196253695E-06 +5.037567196253695E-06 +5.037567196253695E-06 +5.037567196253695E-06 +5.037567196253695E-06
+1.532605017227721E-08 +3.083382246783205E-09 +2.894988358340556E-09 +2.883499850091155E-09 +2.882056137396499E-09 +2.881818030162074E-09 +2.881773503889627E-09 +2.881759858322218E-09 +2.881756355346431E-09 +2.881756711610161E-09 +2.881756275390743E-09 +2.881756391724480E-09 +2.881756302567339E-09 +2.881756424310029E-09 +2.881756330605541E-09 +2.881756330605541E-09 +2.881756330605541E-09 +2.881756330605541E-09 +2.881756330605541E-09 +2.881756330605541E-09
+6.287611260258409E-09 +1.793976314868965E-10 +9.643877689377026E-12 +2.400199471347563E-12 +1.568408757457677E-12 +1.441982812405341E-12 +1.415239065568798E-12 +1.407939693511679E-12 +1.405976951895460E-12 +1.405907648187080E-12 +1.405880000708258E-12 +1.405908204528431E-12 +1.405879900699954E-12 +1.405910995502461E-12 +1.405879652782114E-12 +1.405879652782114E-12 +1.405879652782114E-12 +1.405879652782114E-12 +1.405879652782114E-12 +1.405879652782114E-12
+1.844008365898399E-09 +6.540927228116264E-11 +5.633859868434119E-12 +6.493147813195927E-13 +1.127786657544235E-13 +2.468760945024840E-14 +8.403880835992373E-15 +2.573086125825518E-15 +1.184634422589292E-15 +1.116932876413293E-15 +1.115658149494035E-15 +1.117978457015930E-15 +1.115681514758997E-15 +1.117955990288992E-15 +1.115492487359738E-15 +1.115492487359738E-15 +1.115492487359738E-15 +1.115492487359738E-15 +1.115492487359738E-15 +1.115492487359738E-15
+4.867153818371593E-10 +3.660822852975363E-11 +4.243284551570681E-12 +3.304411282560896E-13 +6.915057817928780E-14 +1.476079411818369E-14 +5.330098585109455E-15 +1.332395302641790E-15 +5.200920402041245E-16 +5.022236741926110E-16 +5.129008689186701E-16 +5.117639414253928E-16 +5.127783821888490E-16 +5.109879337585316E-16 +5.114382835454675E-16 +5.114382835454675E-16 +5.114382835454675E-16 +5.114382835454675E-16 +5.114382835454675E-16 +5.114382835454675E-16
+0.000000000000000E+00 +1.142873386642638E-11 +1.239365780994554E-12 +2.126945615110313E-13 +3.661569729548044E-14 +7.833906161284744E-15 +2.867768673134603E-15 +9.794352231419082E-16 +2.810467541789284E-16 +2.839517709449982E-16 +2.761359661372203E-16 +2.758620101412644E-16 +2.762219034349190E-16 +2.765455134715329E-16 +2.770779615593364E-16 +2.770779615593364E-16 +2.770779615593364E-16 +2.770779615593364E-16 +2.770779615593364E-16 +2.770779615593364E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.690569603996590E-13 +1.493755577877282E-13 +2.292872650709493E-14 +5.666082183517919E-15 +2.310684168418940E-15 +5.988422480492011E-16 +1.565896907393640E-16 +1.518919849901932E-16 +1.480570497190056E-16 +1.565438457910335E-16 +1.480178997596860E-16 +1.564087434538822E-16 +1.474930644154710E-16 +1.474930644154710E-16 +1.474930644154710E-16 +1.474930644154710E-16 +1.474930644154710E-16 +1.474930644154710E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.608198373671855E-15 +3.666470032178001E-15 +5.387980343136545E-16 +4.855474096653192E-16 +1.148275866188297E-16 +1.114643629411675E-16 +9.622009246479627E-17 +1.150771330702796E-16 +9.619724319652095E-17 +1.151487173147143E-16 +9.584800077354682E-17 +9.584800077354682E-17 +9.584800077354682E-17 +9.584800077354682E-17 +9.584800077354682E-17 +9.584800077354682E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.110357269219876E-16 +1.141469384670636E-16 +7.535285955720865E-17 +8.532431261117679E-17 +6.258271911902274E-17 +7.535418299006697E-17 +6.272979047855003E-17 +7.491563796376880E-17 +6.345721324471897E-17 +6.345721324471897E-17 +6.345721324471897E-17 +6.345721324471897E-17 +6.345721324471897E-17 +6.345721324471897E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.24.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932197242911321E-01 +9.932195250084709E-01 +9.932195173670789E-01 +9.932195169272070E-01 +9.932195168899784E-01 +9.932195168787256E-01 +9.932195168761253E-01 +9.932195168756656E-01 +9.932195168755493E-01 +9.932195168754452E-01 +9.932195168755931E-01 +9.932195168755993E-01 +9.932195168755477E-01 +9.932195168755477E-01 +9.932195168755477E-01 +9.932195168755477E-01 +9.932195168755477E-01 +9.932195168755477E-01 +9.932195168755477E-01 +9.932195168755477E-01
+6.775146680852000E-03 +6.775427833257222E-03 +6.775436904341894E-03 +6.775437429163248E-03 +6.775437477112775E-03 +6.775437489802411E-03 +6.775437492792654E-03 +6.775437493318780E-03 +6.775437493476496E-03 +6.775437493580214E-03 +6.775437493434048E-03 +6.775437493435922E-03 +6.775437493486512E-03 +6.775437493486512E-03 +6.775437493486512E-03 +6.775437493486512E-03 +6.775437493486512E-03 +6.775437493486512E-03 +6.775437493486512E-03 +6.775437493486512E-03
+5.098187474926451E-06 +5.043739749403370E-06 +5.042804481161920E-06 +5.042748018340049E-06 +5.042740759848032E-06 +5.042739811014129E-06 +5.042739567992932E-06 +5.042739526731133E-06 +5.042739493551676E-06 +5.042739496991312E-06 +5.042739491421080E-06 +5.042739490717070E-06 +5.042739490118094E-06 +5.042739490118094E-06 +5.042739490118094E-06 +5.042739490118094E-06 +5.042739490118094E-06 +5.042739490118094E-06 +5.042739490118094E-06 +5.042739490118094E-06
+2.105568270823188E-08 +3.183510690965264E-09 +2.904934374100653E-09 +2.892047165460261E-09 +2.890343446191727E-09 +2.890147537397311E-09 +2.890078861515829E-09 +2.890068114492802E-09 +2.890064334972453E-09 +2.890064284557464E-09 +2.890063982260884E-09 +2.890064078659492E-09 +2.890063775249303E-09 +2.890063775249303E-09 +2.890063775249303E-09 +2.890063775249303E-09 +2.890063775249303E-09 +2.890063775249303E-09 +2.890063775249303E-09 +2.890063775249303E-09
+7.011795619472179E-09 +1.130409256931100E-10 +1.042386581301962E-11 +2.278201833295384E-12 +1.543848680523187E-12 +1.444053127505484E-12 +1.414184394515524E-12 +1.410954040821558E-12 +1.408361056309153E-12 +1.408154414269423E-12 +1.408177396962224E-12 +1.408178240412189E-12 +1.408173961996670E-12 +1.408173961996670E-12 +1.408173961996670E-12 +1.408173961996670E-12 +1.408173961996670E-12 +1.408173961996670E-12 +1.408173961996670E-12 +1.408173961996670E-12
+2.773067393981956E-09 +8.894333300485747E-11 +5.872887661428564E-12 +6.559468747447559E-13 +1.210608015364952E-13 +2.880635570209758E-14 +7.869912182012910E-15 +2.947006388938515E-15 +1.258552531601690E-15 +1.158095494493281E-15 +1.115769411477637E-15 +1.158604370542078E-15 +1.160130718093999E-15 +1.160130718093999E-15 +1.160130718093999E-15 +1.160130718093999E-15 +1.160130718093999E-15 +1.160130718093999E-15 +1.160130718093999E-15 +1.160130718093999E-15
+0.000000000000000E+00 +3.302212320584312E-11 +2.097430110709780E-12 +4.280378256478167E-13 +7.088077065157197E-14 +2.215580949868409E-14 +4.834969370389316E-15 +1.586132305480160E-15 +4.984691755109916E-16 +4.405024948664467E-16 +4.016933207946083E-16 +4.393732503829904E-16 +4.441013581570952E-16 +4.441013581570952E-16 +4.441013581570952E-16 +4.441013581570952E-16 +4.441013581570952E-16 +4.441013581570952E-16 +4.441013581570952E-16 +4.441013581570952E-16
+0.000000000000000E+00 +5.178428320531467E-15 +7.725491815158577E-13 +1.618595580082180E-13 +4.867507695286244E-14 +1.113604676456682E-14 +3.133482133536769E-15 +1.040347009394601E-15 +3.689753501715661E-16 +2.932113203333912E-16 +2.519427902132134E-16 +2.928371480028605E-16 +2.931637389328585E-16 +2.931637389328585E-16 +2.931637389328585E-16 +2.931637389328585E-16 +2.931637389328585E-16 +2.931637389328585E-16 +2.931637389328585E-16 +2.931637389328585E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.814310878677292E-14 +1.884562928803556E-14 +3.461648361375953E-15 +9.319728727934725E-16 +8.546578083564796E-16 +2.342394219440411E-16 +2.086375231857836E-16 +2.053131592700463E-16 +2.085175914407930E-16 +2.070509109643185E-16 +2.070509109643185E-16 +2.070509109643185E-16 +2.070509109643185E-16 +2.070509109643185E-16 +2.070509109643185E-16 +2.070509109643185E-16 +2.070509109643185E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.678536957099630E-19 +7.634130170333711E-16 +3.761804410049707E-16 +4.104134731648629E-16 +7.226486659102209E-17 +7.464525357405570E-17 +7.530443003356020E-17 +7.543108809128666E-17 +7.344549335716193E-17 +7.344549335716193E-17 +7.344549335716193E-17 +7.344549335716193E-17 +7.344549335716193E-17 +7.344549335716193E-17 +7.344549335716193E-17 +7.344549335716193E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.059060604761145E-20 +1.404682499298970E-17 +1.439334403574620E-17 +1.489689234572151E-17 +1.481677294476674E-17 +1.411627696928692E-17 +1.411627696928692E-17 +1.411627696928692E-17 +1.411627696928692E-17 +1.411627696928692E-17 +1.411627696928692E-17 +1.411627696928692E-17 +1.411627696928692E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.24.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932197238187538E-01 +9.932195250073625E-01 +9.932195173365621E-01 +9.932195169267253E-01 +9.932195168886742E-01 +9.932195168786739E-01 +9.932195168765001E-01 +9.932195168757564E-01 +9.932195168755521E-01 +9.932195168754150E-01 +9.932195168754798E-01 +9.932195168754336E-01 +9.932195168754802E-01 +9.932195168755091E-01 +9.932195168754446E-01 +9.932195168754446E-01 +9.932195168754446E-01 +9.932195168754446E-01 +9.932195168754446E-01 +9.932195168754446E-01
+6.775147123982508E-03 +6.775427834366162E-03 +6.775436934626204E-03 +6.775437429563447E-03 +6.775437478285034E-03 +6.775437489921625E-03 +6.775437492418733E-03 +6.775437493238547E-03 +6.775437493477818E-03 +6.775437493609615E-03 +6.775437493543338E-03 +6.775437493597720E-03 +6.775437493548027E-03 +6.775437493517295E-03 +6.775437493582686E-03 +6.775437493582686E-03 +6.775437493582686E-03 +6.775437493582686E-03 +6.775437493582686E-03 +6.775437493582686E-03
+5.098217330932001E-06 +5.043739752756293E-06 +5.042804715061454E-06 +5.042748078726123E-06 +5.042740905867538E-06 +5.042739748406265E-06 +5.042739561142811E-06 +5.042739517630466E-06 +5.042739494982044E-06 +5.042739496002023E-06 +5.042739497551338E-06 +5.042739500254239E-06 +5.042739494950176E-06 +5.042739496208613E-06 +5.042739498118120E-06 +5.042739498118120E-06 +5.042739498118120E-06 +5.042739498118120E-06 +5.042739498118120E-06 +5.042739498118120E-06
+2.105429768803183E-08 +3.183510751508702E-09 +2.904919237085603E-09 +2.892065615171565E-09 +2.890326612794804E-09 +2.890147421211857E-09 +2.890079233825341E-09 +2.890067715761229E-09 +2.890064086544997E-09 +2.890064219975601E-09 +2.890064210781992E-09 +2.890064292051882E-09 +2.890064266322154E-09 +2.890064211735083E-09 +2.890064201668322E-09 +2.890064201668322E-09 +2.890064201668322E-09 +2.890064201668322E-09 +2.890064201668322E-09 +2.890064201668322E-09
+7.012611256814291E-09 +1.130409252609664E-10 +1.042505158195406E-11 +2.278655163384272E-12 +1.544049579003296E-12 +1.443983745299613E-12 +1.414019645395230E-12 +1.410992240438841E-12 +1.408356033060153E-12 +1.408154094560123E-12 +1.408154650579694E-12 +1.408235779087203E-12 +1.408153737877094E-12 +1.408278987682327E-12 +1.408081685163219E-12 +1.408081685163219E-12 +1.408081685163219E-12 +1.408081685163219E-12 +1.408081685163219E-12 +1.408081685163219E-12
+2.773021606589110E-09 +8.894331367767689E-11 +5.874263535912813E-12 +6.557574598697459E-13 +1.209049895783361E-13 +2.886607391320191E-14 +7.867010255486530E-15 +2.948394672695603E-15 +1.186866272975568E-15 +1.158054330522470E-15 +1.156348251641058E-15 +1.168902486199404E-15 +1.158220116313174E-15 +1.241855354106208E-15 +1.145004149036255E-15 +1.145004149036255E-15 +1.145004149036255E-15 +1.145004149036255E-15 +1.145004149036255E-15 +1.145004149036255E-15
+0.000000000000000E+00 +3.302212657179863E-11 +2.099265167077966E-12 +4.278856139652327E-13 +7.082865931732460E-14 +2.197288967030607E-14 +4.848484629065492E-15 +1.585258017122179E-15 +5.956515318335955E-16 +4.404659127821690E-16 +4.386039081866781E-16 +4.387577221116561E-16 +4.405869135503091E-16 +4.571185108376449E-16 +4.386180565481411E-16 +4.386180565481411E-16 +4.386180565481411E-16 +4.386180565481411E-16 +4.386180565481411E-16 +4.386180565481411E-16
+0.000000000000000E+00 +5.178342485692778E-15 +7.721172959571998E-13 +1.616827190391627E-13 +4.925628983381986E-14 +1.119760438013059E-14 +3.134297049643184E-15 +1.051741144542581E-15 +3.929731637557676E-16 +2.931642308488350E-16 +2.929478160480015E-16 +2.927732730138358E-16 +2.929591220949848E-16 +2.925840099654100E-16 +2.929110454687965E-16 +2.929110454687965E-16 +2.929110454687965E-16 +2.929110454687965E-16 +2.929110454687965E-16 +2.929110454687965E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.814410558845288E-14 +1.891037215130454E-14 +3.470736838053513E-15 +9.287176426639082E-16 +8.554264115935264E-16 +2.419206415461875E-16 +2.086239688767635E-16 +2.101735870337995E-16 +2.099644183033157E-16 +2.084293608802664E-16 +2.069006404959687E-16 +2.101665456036001E-16 +2.101665456036001E-16 +2.101665456036001E-16 +2.101665456036001E-16 +2.101665456036001E-16 +2.101665456036001E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.289942416292319E-18 +7.624338472050532E-16 +3.759718214434299E-16 +4.090961311176185E-16 +7.024872172676697E-17 +7.462219939217264E-17 +7.579199403201121E-17 +7.570381736545566E-17 +7.453641059627451E-17 +7.367374572859835E-17 +7.579755829973886E-17 +7.579755829973886E-17 +7.579755829973886E-17 +7.579755829973886E-17 +7.579755829973886E-17 +7.579755829973886E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.762841231991944E-19 +1.435806876009066E-17 +1.437757735116284E-17 +1.458087384032405E-17 +1.451411534859885E-17 +1.435309012229183E-17 +1.420790465812749E-17 +1.460190807396416E-17 +1.460190807396416E-17 +1.460190807396416E-17 +1.460190807396416E-17 +1.460190807396416E-17 +1.460190807396416E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.25.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932157930915089E-01 +9.932155894344659E-01 +9.932155852839540E-01 +9.932155850001729E-01 +9.932155849732927E-01 +9.932155849619089E-01 +9.932155849597585E-01 +9.932155849591968E-01 +9.932155849590659E-01 +9.932155849590786E-01 +9.932155849589921E-01 +9.932155849590674E-01 +9.932155849590525E-01 +9.932155849590525E-01 +9.932155849590525E-01 +9.932155849590525E-01 +9.932155849590525E-01 +9.932155849590525E-01 +9.932155849590525E-01 +9.932155849590525E-01
+6.779090640323202E-03 +6.779365219899353E-03 +6.779370967818121E-03 +6.779371358612080E-03 +6.779371396462910E-03 +6.779371409611510E-03 +6.779371412156046E-03 +6.779371412833779E-03 +6.779371412996382E-03 +6.779371412987953E-03 +6.779371413066009E-03 +6.779371413000902E-03 +6.779371413016764E-03 +6.779371413016764E-03 +6.779371413016764E-03 +6.779371413016764E-03 +6.779371413016764E-03 +6.779371413016764E-03 +6.779371413016764E-03 +6.779371413016764E-03
+5.092262432564030E-06 +5.041910274470146E-06 +5.040824523557981E-06 +5.040749107962675E-06 +5.040741643054349E-06 +5.040740450369680E-06 +5.040740168971618E-06 +5.040740086553305E-06 +5.040740063902164E-06 +5.040740061363500E-06 +5.040740063628632E-06 +5.040740062891350E-06 +5.040740061314285E-06 +5.040740061314285E-06 +5.040740061314285E-06 +5.040740061314285E-06 +5.040740061314285E-06 +5.040740061314285E-06 +5.040740061314285E-06 +5.040740061314285E-06
+1.526374712985666E-08 +3.134060024070353E-09 +2.900890448945603E-09 +2.888109936125549E-09 +2.886781693439016E-09 +2.886521633098168E-09 +2.886473807511995E-09 +2.886460230860741E-09 +2.886457546597996E-09 +2.886457120075721E-09 +2.886456856956870E-09 +2.886457016420753E-09 +2.886457200576933E-09 +2.886457200576933E-09 +2.886457200576933E-09 +2.886457200576933E-09 +2.886457200576933E-09 +2.886457200576933E-09 +2.886457200576933E-09 +2.886457200576933E-09
+6.380497789467650E-09 +1.859672385856341E-10 +1.042813856808950E-11 +2.405096775137708E-12 +1.594354895270665E-12 +1.441648149690387E-12 +1.417806264191564E-12 +1.411983769912491E-12 +1.409773942690962E-12 +1.409719601252744E-12 +1.409646408439538E-12 +1.409646211858651E-12 +1.409631988807678E-12 +1.409631988807678E-12 +1.409631988807678E-12 +1.409631988807678E-12 +1.409631988807678E-12 +1.409631988807678E-12 +1.409631988807678E-12 +1.409631988807678E-12
+1.875984498918585E-09 +6.634099779009477E-11 +6.278717349993776E-12 +7.375576291350449E-13 +1.002950728240839E-13 +2.568742887509567E-14 +8.601952984882116E-15 +2.628979847648302E-15 +1.246218001220175E-15 +1.184957282478753E-15 +1.113999774012830E-15 +1.113575069583278E-15 +1.109444818502498E-15 +1.109444818502498E-15 +1.109444818502498E-15 +1.109444818502498E-15 +1.109444818502498E-15 +1.109444818502498E-15 +1.109444818502498E-15 +1.109444818502498E-15
+4.855102058346570E-10 +3.755665945139974E-11 +4.585728935542815E-12 +4.505770640768504E-13 +5.849834213392336E-14 +1.526023057535827E-14 +5.850544426801161E-15 +1.333758642334536E-15 +5.687492576178490E-16 +4.647889297251236E-16 +4.560766826432131E-16 +4.545402967800417E-16 +4.476759977244674E-16 +4.476759977244674E-16 +4.476759977244674E-16 +4.476759977244674E-16 +4.476759977244674E-16 +4.476759977244674E-16 +4.476759977244674E-16 +4.476759977244674E-16
+0.000000000000000E+00 +1.143550882286188E-11 +1.254582892903033E-12 +2.499330456747635E-13 +3.539011973300296E-14 +1.061730256070081E-14 +3.577191002150081E-15 +7.689838957503556E-16 +3.554992936820623E-16 +2.884702906297540E-16 +2.870401519688966E-16 +2.856052217730844E-16 +2.836079774096410E-16 +2.836079774096410E-16 +2.836079774096410E-16 +2.836079774096410E-16 +2.836079774096410E-16 +2.836079774096410E-16 +2.836079774096410E-16 +2.836079774096410E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.685283431268650E-13 +1.511162507664782E-13 +2.313113428996739E-14 +6.618791739277724E-15 +2.403564117624846E-15 +5.963654589984765E-16 +2.310126220707344E-16 +2.126782827588797E-16 +2.121459209942355E-16 +2.135598219219871E-16 +2.187147496181433E-16 +2.187147496181433E-16 +2.187147496181433E-16 +2.187147496181433E-16 +2.187147496181433E-16 +2.187147496181433E-16 +2.187147496181433E-16 +2.187147496181433E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.574388074616137E-15 +3.740144617827483E-15 +5.496437642575793E-16 +3.033477334638667E-16 +1.265716760623263E-16 +1.332422233555378E-16 +1.328143229741870E-16 +1.307382625992815E-16 +1.048581535417630E-16 +1.048581535417630E-16 +1.048581535417630E-16 +1.048581535417630E-16 +1.048581535417630E-16 +1.048581535417630E-16 +1.048581535417630E-16 +1.048581535417630E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.107506528021503E-16 +1.105350468532694E-16 +8.160981276785224E-17 +7.321129735005359E-17 +7.368358942288869E-17 +7.573568132264109E-17 +7.138363190488941E-17 +7.138363190488941E-17 +7.138363190488941E-17 +7.138363190488941E-17 +7.138363190488941E-17 +7.138363190488941E-17 +7.138363190488941E-17 +7.138363190488941E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.25.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932157916719737E-01 +9.932155894325043E-01 +9.932155852899280E-01 +9.932155849985060E-01 +9.932155849718411E-01 +9.932155849614956E-01 +9.932155849597396E-01 +9.932155849592198E-01 +9.932155849591037E-01 +9.932155849590634E-01 +9.932155849591149E-01 +9.932155849591064E-01 +9.932155849590518E-01 +9.932155849590104E-01 +9.932155849591574E-01 +9.932155849591574E-01 +9.932155849591574E-01 +9.932155849591574E-01 +9.932155849591574E-01 +9.932155849591574E-01
+6.779092053597624E-03 +6.779365221853461E-03 +6.779370961733320E-03 +6.779371360314687E-03 +6.779371397945671E-03 +6.779371410038087E-03 +6.779371412170639E-03 +6.779371412816515E-03 +6.779371412960815E-03 +6.779371412998869E-03 +6.779371412945950E-03 +6.779371412966200E-03 +6.779371413014221E-03 +6.779371413054174E-03 +6.779371412909145E-03 +6.779371412909145E-03 +6.779371412909145E-03 +6.779371412909145E-03 +6.779371412909145E-03 +6.779371412909145E-03
+5.092268618975763E-06 +5.041910284120599E-06 +5.040824625990948E-06 +5.040749068547772E-06 +5.040741617403554E-06 +5.040740444374348E-06 +5.040740166339510E-06 +5.040740083500679E-06 +5.040740065350920E-06 +5.040740062886658E-06 +5.040740064217010E-06 +5.040740064872337E-06 +5.040740064549571E-06 +5.040740063957511E-06 +5.040740064930455E-06 +5.040740064930455E-06 +5.040740064930455E-06 +5.040740064930455E-06 +5.040740064930455E-06 +5.040740064930455E-06
+1.526513686084520E-08 +3.134060064561517E-09 +2.900891032500552E-09 +2.888111345202748E-09 +2.886772015184189E-09 +2.886521694284494E-09 +2.886475040039615E-09 +2.886460219036515E-09 +2.886457416345478E-09 +2.886457287958728E-09 +2.886456986281428E-09 +2.886457180582027E-09 +2.886457349350859E-09 +2.886457279687973E-09 +2.886457064185510E-09 +2.886457064185510E-09 +2.886457064185510E-09 +2.886457064185510E-09 +2.886457064185510E-09 +2.886457064185510E-09
+6.379361212147193E-09 +1.859672521914644E-10 +1.042813265344124E-11 +2.405750727366554E-12 +1.595610590946768E-12 +1.441650936114690E-12 +1.417624760754603E-12 +1.412051928095684E-12 +1.409822011361554E-12 +1.409686097937730E-12 +1.409620569113292E-12 +1.409678557324618E-12 +1.409653319559989E-12 +1.409685499480806E-12 +1.409623723178754E-12 +1.409623723178754E-12 +1.409623723178754E-12 +1.409623723178754E-12 +1.409623723178754E-12 +1.409623723178754E-12
+1.875758709158117E-09 +6.634099888446722E-11 +6.278823256107301E-12 +7.375254380011988E-13 +1.003904480857991E-13 +2.568399041389602E-14 +8.607236975638638E-15 +2.631708652610755E-15 +1.244551379505038E-15 +1.122471107545894E-15 +1.114128373541202E-15 +1.134693000497628E-15 +1.173115802658319E-15 +1.122394740753877E-15 +1.112959914984021E-15 +1.112959914984021E-15 +1.112959914984021E-15 +1.112959914984021E-15 +1.112959914984021E-15 +1.112959914984021E-15
+4.855510782032836E-10 +3.755666192943463E-11 +4.585777366843262E-12 +4.503459245376922E-13 +5.854251122199095E-14 +1.526252994813565E-14 +5.852691881489543E-15 +1.335065210298815E-15 +5.668347962432709E-16 +4.465072932637141E-16 +4.555452775633845E-16 +5.503821484767486E-16 +4.555623238514277E-16 +4.465333976634350E-16 +4.563993108171408E-16 +4.563993108171408E-16 +4.563993108171408E-16 +4.563993108171408E-16 +4.563993108171408E-16 +4.563993108171408E-16
+0.000000000000000E+00 +1.143550907542316E-11 +1.254574849673384E-12 +2.499003232935025E-13 +3.538921388343877E-14 +1.062086513781370E-14 +3.566885126732313E-15 +7.707447654822154E-16 +3.559104385845301E-16 +2.818807672481548E-16 +2.860817391002420E-16 +2.884597497771088E-16 +2.841209759603108E-16 +2.818054679936976E-16 +2.847810402506701E-16 +2.847810402506701E-16 +2.847810402506701E-16 +2.847810402506701E-16 +2.847810402506701E-16 +2.847810402506701E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.685206230690140E-13 +1.512254282965401E-13 +2.340450620532243E-14 +6.619862998872101E-15 +2.406438884824843E-15 +5.965481862598526E-16 +2.320709323616967E-16 +2.225904315906938E-16 +2.126433143256272E-16 +2.264447673276943E-16 +2.228175570279231E-16 +2.225456824249351E-16 +2.124387635387230E-16 +2.124387635387230E-16 +2.124387635387230E-16 +2.124387635387230E-16 +2.124387635387230E-16 +2.124387635387230E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.601185927074490E-15 +3.738210888028060E-15 +5.420401825005239E-16 +3.049600752669966E-16 +1.277227693561344E-16 +1.248198494419082E-16 +1.320584834278394E-16 +1.307512968663756E-16 +1.251282933889732E-16 +1.246839572550200E-16 +1.313813229120265E-16 +1.313813229120265E-16 +1.313813229120265E-16 +1.313813229120265E-16 +1.313813229120265E-16 +1.313813229120265E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.109487144230096E-16 +1.108240186757286E-16 +8.421834231890646E-17 +8.496987419238922E-17 +7.369682951221968E-17 +7.559834772303627E-17 +8.547505799061524E-17 +8.487397440090077E-17 +7.558403000571433E-17 +7.558403000571433E-17 +7.558403000571433E-17 +7.558403000571433E-17 +7.558403000571433E-17 +7.558403000571433E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.26.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932197377916270E-01 +9.932195248486616E-01 +9.932195173556303E-01 +9.932195169280331E-01 +9.932195168921045E-01 +9.932195168784337E-01 +9.932195168763764E-01 +9.932195168757543E-01 +9.932195168755185E-01 +9.932195168755865E-01 +9.932195168754941E-01 +9.932195168754573E-01 +9.932195168753983E-01 +9.932195168753983E-01 +9.932195168753983E-01 +9.932195168753983E-01 +9.932195168753983E-01 +9.932195168753983E-01 +9.932195168753983E-01 +9.932195168753983E-01
+6.775133992308684E-03 +6.775427966429309E-03 +6.775436912074490E-03 +6.775437428084163E-03 +6.775437474663895E-03 +6.775437490090930E-03 +6.775437492551026E-03 +6.775437493234089E-03 +6.775437493508406E-03 +6.775437493445590E-03 +6.775437493527521E-03 +6.775437493574760E-03 +6.775437493631230E-03 +6.775437493631230E-03 +6.775437493631230E-03 +6.775437493631230E-03 +6.775437493631230E-03 +6.775437493631230E-03 +6.775437493631230E-03 +6.775437493631230E-03
+5.097077664307632E-06 +5.043778853122303E-06 +5.042808718660741E-06 +5.042748068000014E-06 +5.042741002577721E-06 +5.042739800795480E-06 +5.042739555182805E-06 +5.042739520627256E-06 +5.042739492349053E-06 +5.042739490593026E-06 +5.042739496300739E-06 +5.042739492921295E-06 +5.042739494605105E-06 +5.042739494605105E-06 +5.042739494605105E-06 +5.042739494605105E-06 +5.042739494605105E-06 +5.042739494605105E-06 +5.042739494605105E-06 +5.042739494605105E-06
+2.100026403800913E-08 +3.171222711259124E-09 +2.904358357335358E-09 +2.892071064618366E-09 +2.890364428500118E-09 +2.890155405325022E-09 +2.890079399699040E-09 +2.890068580137865E-09 +2.890064516416387E-09 +2.890064517571164E-09 +2.890063842207099E-09 +2.890064310375355E-09 +2.890063947408213E-09 +2.890063947408213E-09 +2.890063947408213E-09 +2.890063947408213E-09 +2.890063947408213E-09 +2.890063947408213E-09 +2.890063947408213E-09 +2.890063947408213E-09
+7.348214940489884E-09 +1.134629095216983E-10 +1.032814592280060E-11 +2.289635049216480E-12 +1.575654881441845E-12 +1.450787448601751E-12 +1.415291829929084E-12 +1.410642972301042E-12 +1.408294793757720E-12 +1.408220050753726E-12 +1.408252282754717E-12 +1.408329544030636E-12 +1.408245944785367E-12 +1.408245944785367E-12 +1.408245944785367E-12 +1.408245944785367E-12 +1.408245944785367E-12 +1.408245944785367E-12 +1.408245944785367E-12 +1.408245944785367E-12
+2.789925388436799E-09 +8.974102899853924E-11 +6.070257888257549E-12 +8.259794546203211E-13 +1.386840832170125E-13 +2.828636639565745E-14 +8.457543979617107E-15 +2.889357455678773E-15 +1.192489835423486E-15 +1.180242697230381E-15 +1.184394470264747E-15 +1.147674634074609E-15 +1.134114234153070E-15 +1.134114234153070E-15 +1.134114234153070E-15 +1.134114234153070E-15 +1.134114234153070E-15 +1.134114234153070E-15 +1.134114234153070E-15 +1.134114234153070E-15
+0.000000000000000E+00 +3.162367373009122E-11 +2.099320641442158E-12 +4.166711839621831E-13 +8.217944852238154E-14 +2.258703030713268E-14 +5.274705786376500E-15 +1.614514781783914E-15 +5.586827154346540E-16 +5.568939469800034E-16 +4.713251549741976E-16 +4.415569301297905E-16 +4.481192459900397E-16 +4.481192459900397E-16 +4.481192459900397E-16 +4.481192459900397E-16 +4.481192459900397E-16 +4.481192459900397E-16 +4.481192459900397E-16 +4.481192459900397E-16
+0.000000000000000E+00 +5.096715848589946E-15 +7.216049506660636E-13 +1.704084156041671E-13 +4.878182728369997E-14 +1.040077373873280E-14 +3.549798105124003E-15 +1.035053319165992E-15 +3.990746625403487E-16 +3.961186860679675E-16 +3.598018038982627E-16 +3.078947689206506E-16 +3.118103102364354E-16 +3.118103102364354E-16 +3.118103102364354E-16 +3.118103102364354E-16 +3.118103102364354E-16 +3.118103102364354E-16 +3.118103102364354E-16 +3.118103102364354E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.804440444729307E-14 +1.783024831796181E-14 +3.727055398565824E-15 +9.396655476013021E-16 +8.546903591411318E-16 +2.367994746688587E-16 +2.403392675086867E-16 +2.227006070464514E-16 +2.183202058620817E-16 +2.116169620989804E-16 +2.116169620989804E-16 +2.116169620989804E-16 +2.116169620989804E-16 +2.116169620989804E-16 +2.116169620989804E-16 +2.116169620989804E-16 +2.116169620989804E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.876557564444772E-19 +7.686182985081059E-16 +3.549470932037832E-16 +3.880208163119867E-16 +7.592047888990930E-17 +7.711010726484466E-17 +7.757896965199554E-17 +7.856062273523772E-17 +7.736530789446792E-17 +7.736530789446792E-17 +7.736530789446792E-17 +7.736530789446792E-17 +7.736530789446792E-17 +7.736530789446792E-17 +7.736530789446792E-17 +7.736530789446792E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.925053878635894E-20 +1.435279856808125E-17 +1.475334449008064E-17 +1.435194792907394E-17 +1.464642286460646E-17 +1.431494311290777E-17 +1.431494311290777E-17 +1.431494311290777E-17 +1.431494311290777E-17 +1.431494311290777E-17 +1.431494311290777E-17 +1.431494311290777E-17 +1.431494311290777E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.26.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932197376555469E-01 +9.932195248486471E-01 +9.932195173457776E-01 +9.932195169292353E-01 +9.932195168897326E-01 +9.932195168784624E-01 +9.932195168765506E-01 +9.932195168755971E-01 +9.932195168754747E-01 +9.932195168754898E-01 +9.932195168755193E-01 +9.932195168755260E-01 +9.932195168754757E-01 +9.932195168755908E-01 +9.932195168755082E-01 +9.932195168755082E-01 +9.932195168755082E-01 +9.932195168755082E-01 +9.932195168755082E-01 +9.932195168755082E-01
+6.775134130094686E-03 +6.775427966448133E-03 +6.775436922023189E-03 +6.775437426982799E-03 +6.775437476990193E-03 +6.775437490072520E-03 +6.775437492352459E-03 +6.775437493395225E-03 +6.775437493554033E-03 +6.775437493534014E-03 +6.775437493504238E-03 +6.775437493508924E-03 +6.775437493550298E-03 +6.775437493440831E-03 +6.775437493517882E-03 +6.775437493517882E-03 +6.775437493517882E-03 +6.775437493517882E-03 +6.775437493517882E-03 +6.775437493517882E-03
+5.097075244143369E-06 +5.043778853140452E-06 +5.042808625897180E-06 +5.042747965953620E-06 +5.042741053582907E-06 +5.042739803193786E-06 +5.042739574079957E-06 +5.042739518794060E-06 +5.042739495202205E-06 +5.042739494576009E-06 +5.042739494104019E-06 +5.042739498984246E-06 +5.042739497391784E-06 +5.042739492118192E-06 +5.042739499161412E-06 +5.042739499161412E-06 +5.042739499161412E-06 +5.042739499161412E-06 +5.042739499161412E-06 +5.042739499161412E-06
+2.100084078611255E-08 +3.171222746855324E-09 +2.904340862615436E-09 +2.892069125271074E-09 +2.890354848385982E-09 +2.890152345411921E-09 +2.890080525048103E-09 +2.890068309018889E-09 +2.890064139790220E-09 +2.890064183452358E-09 +2.890064123526470E-09 +2.890064366022357E-09 +2.890064499724776E-09 +2.890064420417166E-09 +2.890064507314359E-09 +2.890064507314359E-09 +2.890064507314359E-09 +2.890064507314359E-09 +2.890064507314359E-09 +2.890064507314359E-09
+7.348325960572367E-09 +1.134629229767418E-10 +1.032883385065926E-11 +2.289590601792721E-12 +1.576319331898418E-12 +1.447217526372718E-12 +1.415074670606716E-12 +1.410682595503679E-12 +1.408288411942384E-12 +1.408224710961426E-12 +1.408225574558720E-12 +1.408224099262140E-12 +1.408301686634440E-12 +1.408224683960241E-12 +1.408297515507057E-12 +1.408297515507057E-12 +1.408297515507057E-12 +1.408297515507057E-12 +1.408297515507057E-12 +1.408297515507057E-12
+2.789946586086776E-09 +8.974103423297836E-11 +6.072007163617324E-12 +8.259148943755574E-13 +1.383440834493494E-13 +2.796313308184974E-14 +8.489626210445014E-15 +2.892088673272139E-15 +1.254884175304222E-15 +1.180050819404406E-15 +1.180651713543565E-15 +1.177814656051405E-15 +1.191164912736360E-15 +1.179796826003351E-15 +1.147020370024569E-15 +1.147020370024569E-15 +1.147020370024569E-15 +1.147020370024569E-15 +1.147020370024569E-15 +1.147020370024569E-15
+0.000000000000000E+00 +3.162367448753301E-11 +2.101260493167023E-12 +4.167556848963926E-13 +8.216480855780266E-14 +2.234256921634801E-14 +5.299862301085100E-15 +1.614550044340718E-15 +5.716094839389425E-16 +4.713356713668131E-16 +4.714925015966871E-16 +4.671315096597904E-16 +4.676386194841795E-16 +4.673895251011528E-16 +4.422971058654791E-16 +4.422971058654791E-16 +4.422971058654791E-16 +4.422971058654791E-16 +4.422971058654791E-16 +4.422971058654791E-16
+0.000000000000000E+00 +5.096716455375119E-15 +7.211952870199063E-13 +1.704696769444790E-13 +4.942609801431584E-14 +1.041951494369143E-14 +3.523722049468084E-15 +1.044517489031029E-15 +4.138197459044112E-16 +3.603238128263062E-16 +3.601823833190463E-16 +3.529559635295548E-16 +3.531376834319997E-16 +3.530325664172393E-16 +3.083323975825438E-16 +3.083323975825438E-16 +3.083323975825438E-16 +3.083323975825438E-16 +3.083323975825438E-16 +3.083323975825438E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.803571435357130E-14 +1.786436309350178E-14 +3.735733996499197E-15 +9.228653774493875E-16 +8.547800510724427E-16 +2.286771833027331E-16 +2.231798640237857E-16 +2.219455810822637E-16 +2.331814439391874E-16 +2.323790627431611E-16 +2.329245897515640E-16 +2.179537703978740E-16 +2.179537703978740E-16 +2.179537703978740E-16 +2.179537703978740E-16 +2.179537703978740E-16 +2.179537703978740E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.880620594205514E-18 +7.634909399441020E-16 +3.498090983001041E-16 +3.872732195651197E-16 +7.502085881287047E-17 +7.688175029489765E-17 +7.742540318897229E-17 +7.928772094865959E-17 +7.905135514219998E-17 +7.940002198799476E-17 +7.762708705759306E-17 +7.762708705759306E-17 +7.762708705759306E-17 +7.762708705759306E-17 +7.762708705759306E-17 +7.762708705759306E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.192691522588771E-19 +1.403930317425931E-17 +1.400142155301945E-17 +1.413404778140267E-17 +1.461493364623061E-17 +1.446006807226940E-17 +1.496123321849556E-17 +1.402804962999756E-17 +1.402804962999756E-17 +1.402804962999756E-17 +1.402804962999756E-17 +1.402804962999756E-17 +1.402804962999756E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.27.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932163815649855E-01 +9.932161986846756E-01 +9.932161956586212E-01 +9.932161953600893E-01 +9.932161953340430E-01 +9.932161953218163E-01 +9.932161953203958E-01 +9.932161953199086E-01 +9.932161953197209E-01 +9.932161953197842E-01 +9.932161953196706E-01 +9.932161953197551E-01 +9.932161953196598E-01 +9.932161953196598E-01 +9.932161953196598E-01 +9.932161953196598E-01 +9.932161953196598E-01 +9.932161953196598E-01 +9.932161953196598E-01 +9.932161953196598E-01
+6.778505645578066E-03 +6.778759354062509E-03 +6.778763784637768E-03 +6.778764177190325E-03 +6.778764213245151E-03 +6.778764227325791E-03 +6.778764229094962E-03 +6.778764229694577E-03 +6.778764229896723E-03 +6.778764229860641E-03 +6.778764229956468E-03 +6.778764229880428E-03 +6.778764229973459E-03 +6.778764229973459E-03 +6.778764229973459E-03 +6.778764229973459E-03 +6.778764229973459E-03 +6.778764229973459E-03 +6.778764229973459E-03 +6.778764229973459E-03
+5.089041137224193E-06 +5.038608332337112E-06 +5.037642975894860E-06 +5.037575424493311E-06 +5.037568841499166E-06 +5.037567549309103E-06 +5.037567297107623E-06 +5.037567219564089E-06 +5.037567215571666E-06 +5.037567189301175E-06 +5.037567200597721E-06 +5.037567199880464E-06 +5.037567201414264E-06 +5.037567201414264E-06 +5.037567201414264E-06 +5.037567201414264E-06 +5.037567201414264E-06 +5.037567201414264E-06 +5.037567201414264E-06 +5.037567201414264E-06
+1.501593949858061E-08 +3.092728540850218E-09 +2.894263014759687E-09 +2.883424362136717E-09 +2.882064042458065E-09 +2.881814103086376E-09 +2.881773800177388E-09 +2.881759625364615E-09 +2.881755917243620E-09 +2.881756593514032E-09 +2.881756058762544E-09 +2.881756516180835E-09 +2.881756139542249E-09 +2.881756139542249E-09 +2.881756139542249E-09 +2.881756139542249E-09 +2.881756139542249E-09 +2.881756139542249E-09 +2.881756139542249E-09 +2.881756139542249E-09
+6.358897795289503E-09 +1.438888178328688E-10 +9.663608586554597E-12 +2.356541456180381E-12 +1.585156847985054E-12 +1.435371959745699E-12 +1.414337199713841E-12 +1.407815791280218E-12 +1.406113609662097E-12 +1.406111759415075E-12 +1.406085486888092E-12 +1.406153253736868E-12 +1.406144754794323E-12 +1.406144754794323E-12 +1.406144754794323E-12 +1.406144754794323E-12 +1.406144754794323E-12 +1.406144754794323E-12 +1.406144754794323E-12 +1.406144754794323E-12
+1.888438872185654E-09 +6.623447281170084E-11 +5.245753552773163E-12 +7.122276428254760E-13 +9.854405142859065E-14 +2.514079501564317E-14 +8.391625549586132E-15 +2.524487208512036E-15 +1.209333747579867E-15 +1.208991740019514E-15 +1.200319127374901E-15 +1.208287572721330E-15 +1.212435067353309E-15 +1.212435067353309E-15 +1.212435067353309E-15 +1.212435067353309E-15 +1.212435067353309E-15 +1.212435067353309E-15 +1.212435067353309E-15 +1.212435067353309E-15
+4.850276102648739E-10 +3.868704745881971E-11 +3.071123920985268E-12 +4.258699544068547E-13 +5.721498363650696E-14 +1.442084521649994E-14 +5.678147790465765E-15 +1.253001710739869E-15 +4.680912546971235E-16 +4.675311603943390E-16 +4.729036304539998E-16 +4.659732347577383E-16 +4.734160867182164E-16 +4.734160867182164E-16 +4.734160867182164E-16 +4.734160867182164E-16 +4.734160867182164E-16 +4.734160867182164E-16 +4.734160867182164E-16 +4.734160867182164E-16
+0.000000000000000E+00 +1.139150998681647E-11 +1.253551840915685E-12 +2.339524103547720E-13 +3.501319497847560E-14 +9.864627177515798E-15 +3.511191755248556E-15 +7.431376050590822E-16 +3.110025533573270E-16 +3.112010300151003E-16 +3.137347506571581E-16 +3.126721130785111E-16 +3.144704429676880E-16 +3.144704429676880E-16 +3.144704429676880E-16 +3.144704429676880E-16 +3.144704429676880E-16 +3.144704429676880E-16 +3.144704429676880E-16 +3.144704429676880E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.700246450255259E-13 +1.417170876245581E-13 +2.318632720312342E-14 +5.061908096673325E-15 +2.446395224577822E-15 +5.909144331268396E-16 +2.060036859547164E-16 +2.063864403282362E-16 +1.998921357041967E-16 +2.058546587194708E-16 +2.005529156174870E-16 +2.005529156174870E-16 +2.005529156174870E-16 +2.005529156174870E-16 +2.005529156174870E-16 +2.005529156174870E-16 +2.005529156174870E-16 +2.005529156174870E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.580073050482767E-15 +3.064174698992484E-15 +5.484774004741268E-16 +2.872519939710975E-16 +9.716429775732203E-17 +9.637825870609143E-17 +1.019808217167400E-16 +9.736363515158876E-17 +1.031739044370881E-16 +1.031739044370881E-16 +1.031739044370881E-16 +1.031739044370881E-16 +1.031739044370881E-16 +1.031739044370881E-16 +1.031739044370881E-16 +1.031739044370881E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.108883272214204E-16 +1.102075725800654E-16 +7.270911524131847E-17 +7.102482077059800E-17 +6.088373841025633E-17 +6.873220298061194E-17 +5.952258288777659E-17 +5.952258288777659E-17 +5.952258288777659E-17 +5.952258288777659E-17 +5.952258288777659E-17 +5.952258288777659E-17 +5.952258288777659E-17 +5.952258288777659E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.27.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932163800449053E-01 +9.932161986824544E-01 +9.932161956605449E-01 +9.932161953587939E-01 +9.932161953319110E-01 +9.932161953222387E-01 +9.932161953204233E-01 +9.932161953198897E-01 +9.932161953198031E-01 +9.932161953197821E-01 +9.932161953196225E-01 +9.932161953197873E-01 +9.932161953197812E-01 +9.932161953196990E-01 +9.932161953198054E-01 +9.932161953198054E-01 +9.932161953198054E-01 +9.932161953198054E-01 +9.932161953198054E-01 +9.932161953198054E-01
+6.778507147045896E-03 +6.778759356275120E-03 +6.778763773882472E-03 +6.778764178448591E-03 +6.778764215455210E-03 +6.778764226933753E-03 +6.778764229071896E-03 +6.778764229721890E-03 +6.778764229836696E-03 +6.778764229851438E-03 +6.778764230003489E-03 +6.778764229861602E-03 +6.778764229854173E-03 +6.778764229935485E-03 +6.778764229834702E-03 +6.778764229834702E-03 +6.778764229834702E-03 +6.778764229834702E-03 +6.778764229834702E-03 +6.778764229834702E-03
+5.089058229672997E-06 +5.038608343688816E-06 +5.037649482628595E-06 +5.037575456363265E-06 +5.037568767533016E-06 +5.037567524144375E-06 +5.037567287574540E-06 +5.037567212286013E-06 +5.037567196328866E-06 +5.037567197105612E-06 +5.037567203869434E-06 +5.037567196403743E-06 +5.037567200791499E-06 +5.037567200788174E-06 +5.037567196420963E-06 +5.037567196420963E-06 +5.037567196420963E-06 +5.037567196420963E-06 +5.037567196420963E-06 +5.037567196420963E-06
+1.501653944492808E-08 +3.092728585843157E-09 +2.893978749091256E-09 +2.883424364999446E-09 +2.882056183079273E-09 +2.881813730965273E-09 +2.881775175344135E-09 +2.881759726566377E-09 +2.881756147654635E-09 +2.881756486963198E-09 +2.881756161672233E-09 +2.881756262758600E-09 +2.881756169919010E-09 +2.881756244272916E-09 +2.881756343340021E-09 +2.881756343340021E-09 +2.881756343340021E-09 +2.881756343340021E-09 +2.881756343340021E-09 +2.881756343340021E-09
+6.359870694007868E-09 +1.438888251836728E-10 +9.912219004228306E-12 +2.356540778240264E-12 +1.586282301360816E-12 +1.435364385104593E-12 +1.414150096938938E-12 +1.407869256189640E-12 +1.406080343295275E-12 +1.406114077722427E-12 +1.406109634560139E-12 +1.406034529337874E-12 +1.406048182108205E-12 +1.406056264444426E-12 +1.406054989225355E-12 +1.406054989225355E-12 +1.406054989225355E-12 +1.406054989225355E-12 +1.406054989225355E-12 +1.406054989225355E-12
+1.888414912238392E-09 +6.623447541309104E-11 +6.153177412443083E-12 +7.122315597656460E-13 +9.871674785228447E-14 +2.512010367409591E-14 +8.399907278996976E-15 +2.514879568467152E-15 +1.201027514078463E-15 +1.209236977447969E-15 +1.212374824969877E-15 +1.198977336200037E-15 +1.200051370659112E-15 +1.199217564381356E-15 +1.200314062767366E-15 +1.200314062767366E-15 +1.200314062767366E-15 +1.200314062767366E-15 +1.200314062767366E-15 +1.200314062767366E-15
+4.849952224269414E-10 +3.868705167302029E-11 +4.515089836513312E-12 +4.258658027818335E-13 +5.727596911789805E-14 +1.443076200627037E-14 +5.640824704627972E-15 +1.258188995628634E-15 +4.734704553079667E-16 +4.674118942750963E-16 +4.733834404370198E-16 +4.684801401271007E-16 +4.728222856566207E-16 +4.725023573382672E-16 +4.737025021014674E-16 +4.737025021014674E-16 +4.737025021014674E-16 +4.737025021014674E-16 +4.737025021014674E-16 +4.737025021014674E-16
+0.000000000000000E+00 +1.139151023838914E-11 +1.253623545635385E-12 +2.339547037224856E-13 +3.504072274129003E-14 +9.874610259981203E-15 +3.510105668442070E-15 +7.433046520457602E-16 +3.145275460292325E-16 +3.111341050698661E-16 +3.138927859819053E-16 +3.120808908691844E-16 +3.136881086870665E-16 +3.122099972047156E-16 +3.142220360590065E-16 +3.142220360590065E-16 +3.142220360590065E-16 +3.142220360590065E-16 +3.142220360590065E-16 +3.142220360590065E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.678046451890689E-13 +1.417183615423502E-13 +2.347499046565453E-14 +5.082104956795008E-15 +2.460912021239317E-15 +5.831393275955558E-16 +2.005210652781041E-16 +2.061315829548457E-16 +2.003614913288593E-16 +2.045282150625498E-16 +2.006873145939239E-16 +2.008133791861386E-16 +2.002473303275148E-16 +2.002473303275148E-16 +2.002473303275148E-16 +2.002473303275148E-16 +2.002473303275148E-16 +2.002473303275148E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.606257119959855E-15 +3.044747408580895E-15 +5.456381711068818E-16 +2.971453069101772E-16 +1.032098899126740E-16 +9.612675182641703E-17 +1.029541496078433E-16 +9.774353017096053E-17 +1.026290666390534E-16 +1.004863240977476E-16 +1.035169235500981E-16 +1.035169235500981E-16 +1.035169235500981E-16 +1.035169235500981E-16 +1.035169235500981E-16 +1.035169235500981E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.118403562815576E-16 +1.136581133075651E-16 +5.956494320773034E-17 +6.890102208933466E-17 +5.957839647283630E-17 +6.500624169800102E-17 +6.084737862976918E-17 +6.223694209947127E-17 +5.916400978804003E-17 +5.916400978804003E-17 +5.916400978804003E-17 +5.916400978804003E-17 +5.916400978804003E-17 +5.916400978804003E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.28.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932183891327229E-01 +9.932181688916188E-01 +9.932181610916881E-01 +9.932181607251647E-01 +9.932181606877415E-01 +9.932181606748951E-01 +9.932181606729551E-01 +9.932181606723758E-01 +9.932181606723660E-01 +9.932181606722108E-01 +9.932181606720183E-01 +9.932181606720308E-01 +9.932181606721060E-01 +9.932181606721060E-01 +9.932181606721060E-01 +9.932181606721060E-01 +9.932181606721060E-01 +9.932181606721060E-01 +9.932181606721060E-01 +9.932181606721060E-01
+6.776477757312859E-03 +6.776776793015415E-03 +6.776785940134457E-03 +6.776786392057108E-03 +6.776786437750664E-03 +6.776786452216924E-03 +6.776786454509915E-03 +6.776786455147332E-03 +6.776786455202288E-03 +6.776786455336972E-03 +6.776786455528146E-03 +6.776786455526813E-03 +6.776786455447588E-03 +6.776786455447588E-03 +6.776786455447588E-03 +6.776786455447588E-03 +6.776786455447588E-03 +6.776786455447588E-03 +6.776786455447588E-03 +6.776786455447588E-03
+5.102115398189229E-06 +5.050945635011823E-06 +5.050033030970844E-06 +5.049975778702909E-06 +5.049970579106425E-06 +5.049969448447650E-06 +5.049969233605526E-06 +5.049969198654960E-06 +5.049969160462526E-06 +5.049969184866402E-06 +5.049969178479303E-06 +5.049969175528503E-06 +5.049969178769499E-06 +5.049969178769499E-06 +5.049969178769499E-06 +5.049969178769499E-06 +5.049969178769499E-06 +5.049969178769499E-06 +5.049969178769499E-06 +5.049969178769499E-06
+2.065598939051700E-08 +3.164825271019249E-09 +2.915124744613426E-09 +2.903693494745435E-09 +2.902111952934801E-09 +2.901922774134289E-09 +2.901855040883639E-09 +2.901846741369511E-09 +2.901843382300675E-09 +2.901843311833457E-09 +2.901842926275938E-09 +2.901843438995280E-09 +2.901843305084264E-09 +2.901843305084264E-09 +2.901843305084264E-09 +2.901843305084264E-09 +2.901843305084264E-09 +2.901843305084264E-09 +2.901843305084264E-09 +2.901843305084264E-09
+7.544882001989685E-09 +1.067589868151276E-10 +1.012309500356569E-11 +2.142859693479426E-12 +1.581592077754656E-12 +1.456732143628385E-12 +1.425572062057582E-12 +1.421692929852171E-12 +1.419994640996656E-12 +1.419994272392923E-12 +1.420035594570089E-12 +1.420037758433156E-12 +1.420040917978740E-12 +1.420040917978740E-12 +1.420040917978740E-12 +1.420040917978740E-12 +1.420040917978740E-12 +1.420040917978740E-12 +1.420040917978740E-12 +1.420040917978740E-12
+2.793698688728494E-09 +6.899446493507459E-11 +5.982750299723964E-12 +5.954023795285629E-13 +1.272212150868801E-13 +2.524941261847655E-14 +6.947014345245423E-15 +2.584390287727038E-15 +1.276045781900477E-15 +1.275992496825498E-15 +1.278643082813110E-15 +1.275486248769079E-15 +1.275442366531497E-15 +1.275442366531497E-15 +1.275442366531497E-15 +1.275442366531497E-15 +1.275442366531497E-15 +1.275442366531497E-15 +1.275442366531497E-15 +1.275442366531497E-15
+0.000000000000000E+00 +2.829551841324489E-11 +2.264505630346921E-12 +3.476413820439825E-13 +5.092775318532195E-14 +1.912971183553269E-14 +4.469538334148003E-15 +1.462365399590599E-15 +5.243102764040018E-16 +5.240009636356984E-16 +5.309463030564877E-16 +5.256708984868331E-16 +5.254730886895098E-16 +5.254730886895098E-16 +5.254730886895098E-16 +5.254730886895098E-16 +5.254730886895098E-16 +5.254730886895098E-16 +5.254730886895098E-16 +5.254730886895098E-16
+0.000000000000000E+00 +8.560142715764351E-13 +9.964463892367053E-13 +1.781651300720301E-13 +3.733606757531916E-14 +9.270196820978519E-15 +3.300845900571451E-15 +8.694352027514239E-16 +3.925874217131560E-16 +3.925737706429568E-16 +3.979423481709326E-16 +3.950905753773766E-16 +3.921787080081772E-16 +3.921787080081772E-16 +3.921787080081772E-16 +3.921787080081772E-16 +3.921787080081772E-16 +3.921787080081772E-16 +3.921787080081772E-16 +3.921787080081772E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.574667647792560E-13 +3.813286356023778E-14 +1.687386330000974E-14 +3.938692787096313E-15 +9.321506361995682E-16 +4.774534884803436E-16 +2.163945355254299E-16 +2.166880061369145E-16 +2.072508845306139E-16 +2.136353193177491E-16 +2.157380603988342E-16 +2.157380603988342E-16 +2.157380603988342E-16 +2.157380603988342E-16 +2.157380603988342E-16 +2.157380603988342E-16 +2.157380603988342E-16 +2.157380603988342E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.744957385945857E-19 +7.651725456807645E-16 +3.168288234245605E-16 +2.776241090941598E-16 +8.101851422324883E-17 +8.097786980607387E-17 +7.923808247522611E-17 +8.073472097442385E-17 +8.192730828539103E-17 +8.192730828539103E-17 +8.192730828539103E-17 +8.192730828539103E-17 +8.192730828539103E-17 +8.192730828539103E-17 +8.192730828539103E-17 +8.192730828539103E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.017606990952100E-17 +1.436115017524884E-17 +1.433979627326121E-17 +1.423599026652780E-17 +1.455974086602932E-17 +1.512645211666908E-17 +1.512645211666908E-17 +1.512645211666908E-17 +1.512645211666908E-17 +1.512645211666908E-17 +1.512645211666908E-17 +1.512645211666908E-17 +1.512645211666908E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.28.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932183890478927E-01 +9.932181688917684E-01 +9.932181610567838E-01 +9.932181607243720E-01 +9.932181606850119E-01 +9.932181606745282E-01 +9.932181606730491E-01 +9.932181606722850E-01 +9.932181606720151E-01 +9.932181606721340E-01 +9.932181606721379E-01 +9.932181606722916E-01 +9.932181606721950E-01 +9.932181606718843E-01 +9.932181606721903E-01 +9.932181606721903E-01 +9.932181606721903E-01 +9.932181606721903E-01 +9.932181606721903E-01 +9.932181606721903E-01
+6.776477853904487E-03 +6.776776792869702E-03 +6.776785973944458E-03 +6.776786392846257E-03 +6.776786440471471E-03 +6.776786452556169E-03 +6.776786454391279E-03 +6.776786455242565E-03 +6.776786455541487E-03 +6.776786455416689E-03 +6.776786455409106E-03 +6.776786455274324E-03 +6.776786455359626E-03 +6.776786455667905E-03 +6.776786455367883E-03 +6.776786455367883E-03 +6.776786455367883E-03 +6.776786455367883E-03 +6.776786455367883E-03 +6.776786455367883E-03
+5.102102011616075E-06 +5.050945633677770E-06 +5.050034139734910E-06 +5.049975780189084E-06 +5.049970587393163E-06 +5.049969472591438E-06 +5.049969251570090E-06 +5.049969196395692E-06 +5.049969177405206E-06 +5.049969177461330E-06 +5.049969180665499E-06 +5.049969175170862E-06 +5.049969180440614E-06 +5.049969181710289E-06 +5.049969177715431E-06 +5.049969177715431E-06 +5.049969177715431E-06 +5.049969177715431E-06 +5.049969177715431E-06 +5.049969177715431E-06
+2.065759936453194E-08 +3.164825337761175E-09 +2.915096313761203E-09 +2.903692309346891E-09 +2.902110476414738E-09 +2.901926339975996E-09 +2.901856875012866E-09 +2.901846210077500E-09 +2.901842996425968E-09 +2.901843341589236E-09 +2.901843348602646E-09 +2.901843109945693E-09 +2.901843128694350E-09 +2.901843111004900E-09 +2.901843396014678E-09 +2.901843396014678E-09 +2.901843396014678E-09 +2.901843396014678E-09 +2.901843396014678E-09 +2.901843396014678E-09
+7.544991878603072E-09 +1.067590102995601E-10 +1.012064814188010E-11 +2.142908824539616E-12 +1.582249260125552E-12 +1.458849973229036E-12 +1.426287580312027E-12 +1.421735621951100E-12 +1.420031959620054E-12 +1.419991974277799E-12 +1.419992620614647E-12 +1.419997095509728E-12 +1.419994799202750E-12 +1.419995575054545E-12 +1.419991620144731E-12 +1.419991620144731E-12 +1.419991620144731E-12 +1.419991620144731E-12 +1.419991620144731E-12 +1.419991620144731E-12
+2.793601564506202E-09 +6.899446120407869E-11 +5.986180885268498E-12 +5.954771217911520E-13 +1.270914678226136E-13 +2.638071961858994E-14 +7.951853763003783E-15 +2.589053378191651E-15 +1.238149181329835E-15 +1.239211558939573E-15 +1.239360106130686E-15 +1.277676682622227E-15 +1.277341389530601E-15 +1.278419806303267E-15 +1.238808300583297E-15 +1.238808300583297E-15 +1.238808300583297E-15 +1.238808300583297E-15 +1.238808300583297E-15 +1.238808300583297E-15
+0.000000000000000E+00 +2.829552290943799E-11 +2.265406991710643E-12 +3.475879487049562E-13 +5.150276826805800E-14 +2.134914101259684E-14 +5.148960450466932E-15 +1.460502079437264E-15 +5.209364438980174E-16 +5.130432597240303E-16 +5.131503091696131E-16 +5.296157439075602E-16 +5.312031781547798E-16 +5.307967668111341E-16 +5.143139111086136E-16 +5.143139111086136E-16 +5.143139111086136E-16 +5.143139111086136E-16 +5.143139111086136E-16 +5.143139111086136E-16
+0.000000000000000E+00 +8.560144480982382E-13 +9.967506607505521E-13 +1.781184627508675E-13 +3.720125687016714E-14 +9.374288683385174E-15 +3.434710675824012E-15 +8.694432404408039E-16 +3.301156065878651E-16 +3.274072395697157E-16 +3.275919766582431E-16 +3.972788789960737E-16 +3.989611612568248E-16 +3.981944321621862E-16 +3.277683893836672E-16 +3.277683893836672E-16 +3.277683893836672E-16 +3.277683893836672E-16 +3.277683893836672E-16 +3.277683893836672E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.571509238477955E-13 +3.815635065152673E-14 +1.688534427139145E-14 +3.933799404786540E-15 +9.145221747501868E-16 +4.788568238704465E-16 +1.983786433273924E-16 +2.052542997994009E-16 +2.049654221435414E-16 +2.080130241679134E-16 +2.066779762573868E-16 +2.065666552858570E-16 +2.040968955422863E-16 +2.040968955422863E-16 +2.040968955422863E-16 +2.040968955422863E-16 +2.040968955422863E-16 +2.040968955422863E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.139706518488599E-18 +7.611475424797723E-16 +3.159749428580958E-16 +2.773874869384911E-16 +7.944396124403546E-17 +8.007669710592772E-17 +7.991904446064178E-17 +7.998555944335795E-17 +7.976267548745456E-17 +7.959421244200083E-17 +7.982673902455224E-17 +7.982673902455224E-17 +7.982673902455224E-17 +7.982673902455224E-17 +7.982673902455224E-17 +7.982673902455224E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.085803889195597E-17 +1.429421863974749E-17 +1.409983863774134E-17 +1.414342645701191E-17 +1.393983777221316E-17 +1.409071888393163E-17 +1.401004731553290E-17 +1.424270214135080E-17 +1.424270214135080E-17 +1.424270214135080E-17 +1.424270214135080E-17 +1.424270214135080E-17 +1.424270214135080E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.29.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932182536443672E-01 +9.932181000131082E-01 +9.932180968922563E-01 +9.932180965775309E-01 +9.932180965569625E-01 +9.932180965470269E-01 +9.932180965455568E-01 +9.932180965449868E-01 +9.932180965455882E-01 +9.932180965446173E-01 +9.932180965448081E-01 +9.932180965447621E-01 +9.932180965447637E-01 +9.932180965447637E-01 +9.932180965447637E-01 +9.932180965447637E-01 +9.932180965447637E-01 +9.932180965447637E-01 +9.932180965447637E-01 +9.932180965447637E-01
+6.776635954168304E-03 +6.776868159757756E-03 +6.776872442082207E-03 +6.776872841994581E-03 +6.776872872104384E-03 +6.776872883562267E-03 +6.776872885348097E-03 +6.776872886016234E-03 +6.776872885435898E-03 +6.776872886403102E-03 +6.776872886208585E-03 +6.776872886261425E-03 +6.776872886263561E-03 +6.776872886263561E-03 +6.776872886263561E-03 +6.776872886263561E-03 +6.776872886263561E-03 +6.776872886263561E-03 +6.776872886263561E-03 +6.776872886263561E-03
+5.083607055105040E-06 +5.028578609567651E-06 +5.027768806011112E-06 +5.027708164372176E-06 +5.027701735933071E-06 +5.027700689966680E-06 +5.027700466604812E-06 +5.027700401976434E-06 +5.027700387348120E-06 +5.027700394820870E-06 +5.027700390677881E-06 +5.027700391653275E-06 +5.027700387607379E-06 +5.027700387607379E-06 +5.027700387607379E-06 +5.027700387607379E-06 +5.027700387607379E-06 +5.027700387607379E-06 +5.027700387607379E-06 +5.027700387607379E-06
+1.588905303092559E-08 +3.037086360190709E-09 +2.878645016303983E-09 +2.868648867744485E-09 +2.867451405745945E-09 +2.867241954616676E-09 +2.867203450487287E-09 +2.867190998251026E-09 +2.867188361589000E-09 +2.867188067730443E-09 +2.867187987130387E-09 +2.867188146447507E-09 +2.867188425621549E-09 +2.867188425621549E-09 +2.867188425621549E-09 +2.867188425621549E-09 +2.867188425621549E-09 +2.867188425621549E-09 +2.867188425621549E-09 +2.867188425621549E-09
+8.523261457479927E-09 +9.955262620359818E-11 +9.018429451871964E-12 +2.250964741755687E-12 +1.536343106253673E-12 +1.423226212171007E-12 +1.401737758375764E-12 +1.395671241757607E-12 +1.394457274678265E-12 +1.394458787845098E-12 +1.394451550748907E-12 +1.394483565860004E-12 +1.394478267851423E-12 +1.394478267851423E-12 +1.394478267851423E-12 +1.394478267851423E-12 +1.394478267851423E-12 +1.394478267851423E-12 +1.394478267851423E-12 +1.394478267851423E-12
+1.881533133258805E-09 +6.224807765758311E-11 +4.806567825847595E-12 +6.679751412928095E-13 +8.971603868795935E-14 +2.404597091096602E-14 +7.706431299720287E-15 +2.329370865774788E-15 +1.182237792179866E-15 +1.184080967327166E-15 +1.120950324517195E-15 +1.183920040492955E-15 +1.182621738641841E-15 +1.182621738641841E-15 +1.182621738641841E-15 +1.182621738641841E-15 +1.182621738641841E-15 +1.182621738641841E-15 +1.182621738641841E-15 +1.182621738641841E-15
+5.005668080452779E-10 +3.826831109141975E-11 +2.881949223817824E-12 +3.916166930103976E-13 +5.434078615371180E-14 +1.321894976046872E-14 +5.092461665956989E-15 +1.122466276655313E-15 +4.367922668208328E-16 +4.438203699739092E-16 +4.321652416132776E-16 +4.427510868201167E-16 +4.374657921860793E-16 +4.374657921860793E-16 +4.374657921860793E-16 +4.374657921860793E-16 +4.374657921860793E-16 +4.374657921860793E-16 +4.374657921860793E-16 +4.374657921860793E-16
+0.000000000000000E+00 +1.136792697441443E-11 +1.235524576769638E-12 +2.173338132732081E-13 +3.387770452984573E-14 +8.950995696516496E-15 +3.124840672897107E-15 +6.664472602041636E-16 +2.858376131337618E-16 +2.868621400289851E-16 +2.849982815571121E-16 +2.870475295908057E-16 +2.864679017015902E-16 +2.864679017015902E-16 +2.864679017015902E-16 +2.864679017015902E-16 +2.864679017015902E-16 +2.864679017015902E-16 +2.864679017015902E-16 +2.864679017015902E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.706842724956941E-13 +1.303777199689793E-13 +2.279787298200851E-14 +4.697481737794650E-15 +2.455658730269891E-15 +3.707573802230857E-16 +1.864749374055611E-16 +1.821632328418714E-16 +1.817123686001735E-16 +1.825436728274821E-16 +1.845114925754237E-16 +1.845114925754237E-16 +1.845114925754237E-16 +1.845114925754237E-16 +1.845114925754237E-16 +1.845114925754237E-16 +1.845114925754237E-16 +1.845114925754237E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.618454990977007E-15 +2.810241391372929E-15 +5.449412148262148E-16 +2.230972866914212E-16 +8.969165219797675E-17 +9.567407543475161E-17 +9.447393382808497E-17 +9.504295955250181E-17 +9.158428330993380E-17 +9.158428330993380E-17 +9.158428330993380E-17 +9.158428330993380E-17 +9.158428330993380E-17 +9.158428330993380E-17 +9.158428330993380E-17 +9.158428330993380E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.136226740173284E-16 +1.145290291266366E-16 +6.324709468301813E-17 +5.420662445060855E-17 +5.549433895025719E-17 +5.502542697086810E-17 +6.006402090765286E-17 +6.006402090765286E-17 +6.006402090765286E-17 +6.006402090765286E-17 +6.006402090765286E-17 +6.006402090765286E-17 +6.006402090765286E-17 +6.006402090765286E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.29.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932182519851440E-01 +9.932181000108019E-01 +9.932180969056708E-01 +9.932180965773996E-01 +9.932180965574444E-01 +9.932180965474164E-01 +9.932180965456189E-01 +9.932180965449667E-01 +9.932180965448331E-01 +9.932180965448640E-01 +9.932180965447439E-01 +9.932180965446957E-01 +9.932180965446937E-01 +9.932180965447819E-01 +9.932180965448125E-01 +9.932180965448125E-01 +9.932180965448125E-01 +9.932180965448125E-01 +9.932180965448125E-01 +9.932180965448125E-01
+6.776637603418662E-03 +6.776868162056892E-03 +6.776872428021418E-03 +6.776872842017932E-03 +6.776872871738880E-03 +6.776872883190764E-03 +6.776872885285907E-03 +6.776872886037444E-03 +6.776872886192208E-03 +6.776872886157915E-03 +6.776872886277084E-03 +6.776872886335142E-03 +6.776872886331557E-03 +6.776872886242236E-03 +6.776872886214622E-03 +6.776872886214622E-03 +6.776872886214622E-03 +6.776872886214622E-03 +6.776872886214622E-03 +6.776872886214622E-03
+5.083616470792369E-06 +5.028578620424703E-06 +5.027769438148514E-06 +5.027708267097006E-06 +5.027701624800396E-06 +5.027700679305486E-06 +5.027700462075106E-06 +5.027700401369812E-06 +5.027700388998205E-06 +5.027700387815613E-06 +5.027700387811168E-06 +5.027700391672617E-06 +5.027700390473071E-06 +5.027700390278992E-06 +5.027700389037797E-06 +5.027700389037797E-06 +5.027700389037797E-06 +5.027700389037797E-06 +5.027700389037797E-06 +5.027700389037797E-06
+1.588999899824331E-08 +3.037086599100697E-09 +2.878645181589819E-09 +2.868651104252505E-09 +2.867443593723272E-09 +2.867240528702914E-09 +2.867203923076139E-09 +2.867190727312106E-09 +2.867187975282105E-09 +2.867188133411712E-09 +2.867188155551480E-09 +2.867188047164723E-09 +2.867188386831442E-09 +2.867188064242622E-09 +2.867188136291218E-09 +2.867188136291218E-09 +2.867188136291218E-09 +2.867188136291218E-09 +2.867188136291218E-09 +2.867188136291218E-09
+8.523025435318305E-09 +9.955258654225095E-11 +9.022236478257490E-12 +2.250588263036094E-12 +1.537085824890449E-12 +1.423196731918894E-12 +1.401552202431045E-12 +1.395722596242580E-12 +1.394482908369526E-12 +1.394428337189340E-12 +1.394428000258573E-12 +1.394420822398087E-12 +1.394457731693475E-12 +1.394459080416279E-12 +1.394458745515969E-12 +1.394458745515969E-12 +1.394458745515969E-12 +1.394458745515969E-12 +1.394458745515969E-12 +1.394458745515969E-12
+1.881521345541003E-09 +6.224804407235664E-11 +4.805313591664600E-12 +6.679740147105822E-13 +8.983447090772221E-14 +2.402049746136877E-14 +7.715829729403589E-15 +2.333229965734806E-15 +1.183351020305060E-15 +1.121067033830300E-15 +1.120721199288947E-15 +1.120478402342651E-15 +1.182165324065831E-15 +1.184043466368882E-15 +1.184081582604347E-15 +1.184081582604347E-15 +1.184081582604347E-15 +1.184081582604347E-15 +1.184081582604347E-15 +1.184081582604347E-15
+5.004224302463774E-10 +3.826838438056262E-11 +2.881144771755791E-12 +3.916518273566606E-13 +5.426539804838009E-14 +1.323186277857788E-14 +5.101304202593947E-15 +1.124263728695315E-15 +4.426501091399192E-16 +4.330932947632291E-16 +4.322540133576332E-16 +4.314716082427956E-16 +4.369815568982780E-16 +4.437826939447854E-16 +4.438968411975604E-16 +4.438968411975604E-16 +4.438968411975604E-16 +4.438968411975604E-16 +4.438968411975604E-16 +4.438968411975604E-16
+0.000000000000000E+00 +1.136797032885945E-11 +1.235421002140569E-12 +2.172478562343912E-13 +3.394567848703506E-14 +8.967943276056831E-15 +3.113973456259170E-15 +6.668208629296493E-16 +2.864770583986218E-16 +2.852802438402344E-16 +2.850908097465169E-16 +2.848651336537301E-16 +2.856686335811325E-16 +2.867760578200564E-16 +2.868248817219226E-16 +2.868248817219226E-16 +2.868248817219226E-16 +2.868248817219226E-16 +2.868248817219226E-16 +2.868248817219226E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.704078738432236E-13 +1.304771837614938E-13 +2.310855557573106E-14 +4.709283099823421E-15 +2.461664715447826E-15 +3.723197741663034E-16 +1.818326290733685E-16 +1.818923021377809E-16 +1.822597244135097E-16 +1.826223544940518E-16 +1.862429591784400E-16 +1.820261939256562E-16 +1.821041867460103E-16 +1.821041867460103E-16 +1.821041867460103E-16 +1.821041867460103E-16 +1.821041867460103E-16 +1.821041867460103E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.605292005005422E-15 +2.793591028969141E-15 +5.374486674844641E-16 +2.231025638008581E-16 +9.420110624539749E-17 +9.563405804928865E-17 +9.500771388253065E-17 +9.454895448630430E-17 +8.973937404004755E-17 +9.550878300869239E-17 +9.565831519871440E-17 +9.565831519871440E-17 +9.565831519871440E-17 +9.565831519871440E-17 +9.565831519871440E-17 +9.565831519871440E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.125551730718519E-16 +1.152336350327244E-16 +5.591224126425867E-17 +5.395772308577270E-17 +5.476716583445323E-17 +5.637441104668460E-17 +6.265939849700292E-17 +5.438054982519029E-17 +5.436295493575536E-17 +5.436295493575536E-17 +5.436295493575536E-17 +5.436295493575536E-17 +5.436295493575536E-17 +5.436295493575536E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.3.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.937283860340678E-01 +9.937283292333708E-01 +9.937283244174124E-01 +9.937283243534920E-01 +9.937283243454742E-01 +9.937283243441666E-01 +9.937283243439047E-01 +9.937283243438567E-01 +9.937283243438200E-01 +9.937283243438151E-01 +9.937283243439939E-01 +9.937283243437308E-01 +9.937283243437600E-01 +9.937283243437600E-01 +9.937283243437600E-01 +9.937283243437600E-01 +9.937283243437600E-01 +9.937283243437600E-01 +9.937283243437600E-01 +9.937283243437600E-01
+6.268535731326228E-03 +6.268593010250737E-03 +6.268597797703753E-03 +6.268597861050751E-03 +6.268597869001085E-03 +6.268597870295461E-03 +6.268597870557511E-03 +6.268597870603128E-03 +6.268597870643944E-03 +6.268597870646638E-03 +6.268597870465330E-03 +6.268597870728579E-03 +6.268597870696102E-03 +6.268597870696102E-03 +6.268597870696102E-03 +6.268597870696102E-03 +6.268597870696102E-03 +6.268597870696102E-03 +6.268597870696102E-03 +6.268597870696102E-03
+3.076851594398969E-06 +3.076635107543565E-06 +3.076664372004389E-06 +3.076664951246917E-06 +3.076665019334394E-06 +3.076665034181784E-06 +3.076665032350622E-06 +3.076665034573764E-06 +3.076665030346480E-06 +3.076665032509265E-06 +3.076665034817549E-06 +3.076665034517802E-06 +3.076665039332470E-06 +3.076665039332470E-06 +3.076665039332470E-06 +3.076665039332470E-06 +3.076665039332470E-06 +3.076665039332470E-06 +3.076665039332470E-06 +3.076665039332470E-06
+1.202815818747706E-09 +1.120099721124051E-09 +1.119928506511195E-09 +1.119928888440404E-09 +1.119929242487200E-09 +1.119928990744865E-09 +1.119928923945926E-09 +1.119929270721045E-09 +1.119929355086371E-09 +1.119929317147471E-09 +1.119928697427076E-09 +1.119928966206867E-09 +1.119929652452460E-09 +1.119929652452460E-09 +1.119929652452460E-09 +1.119929652452460E-09 +1.119929652452460E-09 +1.119929652452460E-09 +1.119929652452460E-09 +1.119929652452460E-09
+1.114534263879818E-10 +7.880573401824879E-13 +5.743865066671162E-13 +5.731850566094923E-13 +5.731841270768089E-13 +5.731646479832413E-13 +5.732065304000587E-13 +5.731809968631761E-13 +5.731799792501828E-13 +5.731913393766947E-13 +5.732069469182404E-13 +5.732131046079230E-13 +5.732104675711457E-13 +5.732104675711457E-13 +5.732104675711457E-13 +5.732104675711457E-13 +5.732104675711457E-13 +5.732104675711457E-13 +5.732104675711457E-13 +5.732104675711457E-13
+5.213028674465863E-11 +2.076547133208675E-13 +3.974874214687590E-15 +1.008041286392642E-15 +1.011979777000322E-15 +1.008731249702861E-15 +1.011328753714764E-15 +1.007221241252417E-15 +1.007207726906901E-15 +1.008696029650077E-15 +1.011312884289864E-15 +1.011136985112247E-15 +1.013842757242856E-15 +1.013842757242856E-15 +1.013842757242856E-15 +1.013842757242856E-15 +1.013842757242856E-15 +1.013842757242856E-15 +1.013842757242856E-15 +1.013842757242856E-15
+1.116169706170639E-11 +1.034695293504970E-13 +2.219474949384201E-15 +4.601733144516894E-16 +4.573896481106377E-16 +4.609147445029636E-16 +4.603054354346568E-16 +4.605953067112932E-16 +4.605669820124033E-16 +4.614571091373030E-16 +4.604234957358215E-16 +4.623013895440052E-16 +4.572468116751129E-16 +4.572468116751129E-16 +4.572468116751129E-16 +4.572468116751129E-16 +4.572468116751129E-16 +4.572468116751129E-16 +4.572468116751129E-16 +4.572468116751129E-16
+5.449427969155385E-12 +5.269252985282434E-14 +1.568720160826768E-15 +1.686470976413457E-16 +1.697799926195820E-16 +1.683080482428875E-16 +1.685135001255188E-16 +1.684443703501910E-16 +1.684095799241641E-16 +1.682565327602199E-16 +1.684545075004949E-16 +1.677641329127709E-16 +1.694958880805352E-16 +1.694958880805352E-16 +1.694958880805352E-16 +1.694958880805352E-16 +1.694958880805352E-16 +1.694958880805352E-16 +1.694958880805352E-16 +1.694958880805352E-16
+0.000000000000000E+00 +1.793771274122397E-14 +5.909559345297229E-16 +1.318796136629883E-16 +1.319175277366768E-16 +1.322993416427318E-16 +1.318519923478733E-16 +1.322412550387489E-16 +1.323015583216038E-16 +1.323971457316113E-16 +1.318726480839509E-16 +1.322346084460637E-16 +1.327828151754990E-16 +1.327828151754990E-16 +1.327828151754990E-16 +1.327828151754990E-16 +1.327828151754990E-16 +1.327828151754990E-16 +1.327828151754990E-16 +1.327828151754990E-16
+0.000000000000000E+00 +3.391929783958422E-15 +3.290643515207604E-16 +7.777340955759249E-17 +7.617365277489116E-17 +7.815124577797050E-17 +7.962017927789449E-17 +7.803504329082164E-17 +7.800768925307736E-17 +7.855555890991388E-17 +7.965286768422929E-17 +8.024124666187040E-17 +7.718708256472096E-17 +7.718708256472096E-17 +7.718708256472096E-17 +7.718708256472096E-17 +7.718708256472096E-17 +7.718708256472096E-17 +7.718708256472096E-17 +7.718708256472096E-17
+0.000000000000000E+00 +0.000000000000000E+00 +6.347180720020450E-17 +5.302541302926231E-17 +5.593230246196322E-17 +5.400538428229129E-17 +5.276060812001716E-17 +5.422099956321540E-17 +5.403057939344972E-17 +5.236741622160547E-17 +5.261670066464617E-17 +5.043818110451507E-17 +5.559698547889595E-17 +5.559698547889595E-17 +5.559698547889595E-17 +5.559698547889595E-17 +5.559698547889595E-17 +5.559698547889595E-17 +5.559698547889595E-17 +5.559698547889595E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.3.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.937283860364978E-01 +9.937283292338028E-01 +9.937283244172987E-01 +9.937283243534722E-01 +9.937283243455949E-01 +9.937283243441920E-01 +9.937283243439283E-01 +9.937283243440627E-01 +9.937283243438408E-01 +9.937283243438626E-01 +9.937283243438423E-01 +9.937283243438240E-01 +9.937283243438454E-01 +9.937283243438281E-01 +9.937283243438746E-01 +9.937283243438746E-01 +9.937283243438746E-01 +9.937283243438746E-01 +9.937283243438746E-01 +9.937283243438746E-01
+6.268535728927810E-03 +6.268593009838575E-03 +6.268597797815871E-03 +6.268597861074704E-03 +6.268597868878115E-03 +6.268597870278772E-03 +6.268597870532224E-03 +6.268597870393426E-03 +6.268597870614455E-03 +6.268597870603733E-03 +6.268597870618555E-03 +6.268597870635288E-03 +6.268597870618772E-03 +6.268597870633149E-03 +6.268597870594988E-03 +6.268597870594988E-03 +6.268597870594988E-03 +6.268597870594988E-03 +6.268597870594988E-03 +6.268597870594988E-03
+3.076851564855572E-06 +3.076635085990727E-06 +3.076664371785183E-06 +3.076664949091664E-06 +3.076665022272710E-06 +3.076665024944038E-06 +3.076665032790419E-06 +3.076665038471666E-06 +3.076665039545355E-06 +3.076665027926986E-06 +3.076665035351237E-06 +3.076665036482461E-06 +3.076665032209551E-06 +3.076665033884660E-06 +3.076665025415791E-06 +3.076665025415791E-06 +3.076665025415791E-06 +3.076665025415791E-06 +3.076665025415791E-06 +3.076665025415791E-06
+1.202815894712834E-09 +1.120100673413752E-09 +1.119928540225420E-09 +1.119928908039925E-09 +1.119928913064270E-09 +1.119929231675030E-09 +1.119929302827161E-09 +1.119929022488708E-09 +1.119929888138845E-09 +1.119929363984552E-09 +1.119929183805782E-09 +1.119929348300319E-09 +1.119929183671917E-09 +1.119929419653935E-09 +1.119929197668837E-09 +1.119929197668837E-09 +1.119929197668837E-09 +1.119929197668837E-09 +1.119929197668837E-09 +1.119929197668837E-09
+1.114536792611975E-10 +7.881107548087144E-13 +5.744185744685577E-13 +5.731825962446598E-13 +5.732168660600448E-13 +5.731823706194758E-13 +5.731914866520259E-13 +5.732163188192433E-13 +5.732088924329852E-13 +5.731794198313647E-13 +5.731910194702249E-13 +5.731902350178800E-13 +5.731917709502777E-13 +5.731804640057814E-13 +5.731880705642441E-13 +5.731880705642441E-13 +5.731880705642441E-13 +5.731880705642441E-13 +5.731880705642441E-13 +5.731880705642441E-13
+5.213042142359937E-11 +2.076114113605353E-13 +3.985100182887202E-15 +1.011909134909219E-15 +1.010563723887934E-15 +1.007022990679390E-15 +1.008605647485030E-15 +1.010586695307328E-15 +1.013861070522074E-15 +1.006618390441540E-15 +1.009087437120618E-15 +1.009331298024159E-15 +1.008479515387286E-15 +1.011656075119107E-15 +1.007839112459097E-15 +1.007839112459097E-15 +1.007839112459097E-15 +1.007839112459097E-15 +1.007839112459097E-15 +1.007839112459097E-15
+1.116164469312599E-11 +1.034411434006946E-13 +2.199008472995314E-15 +4.573777299901090E-16 +4.628161991436780E-16 +4.623823519843553E-16 +4.615984381329334E-16 +4.627629803811702E-16 +4.571357597895598E-16 +4.609927255382914E-16 +4.603231937132180E-16 +4.601987066203053E-16 +4.617696100070810E-16 +4.572662124707623E-16 +4.614609549053656E-16 +4.614609549053656E-16 +4.614609549053656E-16 +4.614609549053656E-16 +4.614609549053656E-16 +4.614609549053656E-16
+5.449412842639292E-12 +5.270756633242895E-14 +1.595864586422533E-15 +1.697767072780895E-16 +1.676560926936150E-16 +1.679537095406982E-16 +1.682411671686714E-16 +1.676662513084741E-16 +1.695962375492487E-16 +1.682429363753272E-16 +1.685235454172751E-16 +1.686603324275134E-16 +1.681317208220991E-16 +1.697461798635876E-16 +1.682014665420944E-16 +1.682014665420944E-16 +1.682014665420944E-16 +1.682014665420944E-16 +1.682014665420944E-16 +1.682014665420944E-16
+0.000000000000000E+00 +1.792945827489611E-14 +5.785452861804323E-16 +1.319273394959646E-16 +1.329120527742798E-16 +1.328954402464169E-16 +1.324037827835505E-16 +1.329121720208454E-16 +1.322852214613521E-16 +1.320155147875986E-16 +1.320432314277615E-16 +1.321220825648445E-16 +1.322890223919707E-16 +1.323340620971059E-16 +1.319855024025245E-16 +1.319855024025245E-16 +1.319855024025245E-16 +1.319855024025245E-16 +1.319855024025245E-16 +1.319855024025245E-16
+0.000000000000000E+00 +3.400912154636396E-15 +3.294640581815753E-16 +7.616707153483063E-17 +8.005614076132205E-17 +7.876123872159327E-17 +7.863703836092888E-17 +8.002637681578619E-17 +7.761295461151358E-17 +7.848436506254569E-17 +7.800902688357433E-17 +7.788966386246539E-17 +7.873074135498859E-17 +7.547366247393695E-17 +7.842915706917143E-17 +7.842915706917143E-17 +7.842915706917143E-17 +7.842915706917143E-17 +7.842915706917143E-17 +7.842915706917143E-17
+0.000000000000000E+00 +0.000000000000000E+00 +6.307407995865099E-17 +5.592860086444062E-17 +4.992065037730093E-17 +5.283101670345737E-17 +5.226199394017681E-17 +4.998980716367584E-17 +5.596761736514649E-17 +5.378295586728325E-17 +5.327510284560991E-17 +5.337365449249345E-17 +5.218898298135393E-17 +5.550584506491156E-17 +5.222324967914611E-17 +5.222324967914611E-17 +5.222324967914611E-17 +5.222324967914611E-17 +5.222324967914611E-17 +5.222324967914611E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.30.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932155135839723E-01 +9.932152935872078E-01 +9.932152859937421E-01 +9.932152856490403E-01 +9.932152856153422E-01 +9.932152856041774E-01 +9.932152856023369E-01 +9.932152856019643E-01 +9.932152856008150E-01 +9.932152856016909E-01 +9.932152856015226E-01 +9.932152856016676E-01 +9.932152856015506E-01 +9.932152856015506E-01 +9.932152856015506E-01 +9.932152856015506E-01 +9.932152856015506E-01 +9.932152856015506E-01 +9.932152856015506E-01 +9.932152856015506E-01
+6.779341869135864E-03 +6.779636981881740E-03 +6.779645734073089E-03 +6.779646150921703E-03 +6.779646192251546E-03 +6.779646204716864E-03 +6.779646206882158E-03 +6.779646207312572E-03 +6.779646208470501E-03 +6.779646207609306E-03 +6.779646207766713E-03 +6.779646207629181E-03 +6.779646207744666E-03 +6.779646207744666E-03 +6.779646207744666E-03 +6.779646207744666E-03 +6.779646207744666E-03 +6.779646207744666E-03 +6.779646207744666E-03 +6.779646207744666E-03
+5.114151554606517E-06 +5.066074680803663E-06 +5.065317057086148E-06 +5.065268705284507E-06 +5.065263808433442E-06 +5.065262937460336E-06 +5.065262720688364E-06 +5.065262684751429E-06 +5.065262679145695E-06 +5.065262672683792E-06 +5.065262673328593E-06 +5.065262673693794E-06 +5.065262675333829E-06 +5.065262675333829E-06 +5.065262675333829E-06 +5.065262675333829E-06 +5.065262675333829E-06 +5.065262675333829E-06 +5.065262675333829E-06 +5.065262675333829E-06
+2.003033466032668E-08 +3.163392695656755E-09 +2.938405477531209E-09 +2.928189940887749E-09 +2.926785497517577E-09 +2.926647008580552E-09 +2.926592995782663E-09 +2.926584641787454E-09 +2.926582495898198E-09 +2.926582416124358E-09 +2.926581830146761E-09 +2.926581926793482E-09 +2.926581772974081E-09 +2.926581772974081E-09 +2.926581772974081E-09 +2.926581772974081E-09 +2.926581772974081E-09 +2.926581772974081E-09 +2.926581772974081E-09 +2.926581772974081E-09
+7.580698146207469E-09 +1.010105229405681E-10 +8.423151858589507E-12 +2.082809247843350E-12 +1.594295295255657E-12 +1.476186281583128E-12 +1.448900792480276E-12 +1.444954451360033E-12 +1.443929912880363E-12 +1.443976288034459E-12 +1.443871237291023E-12 +1.443931300318624E-12 +1.443923129513521E-12 +1.443923129513521E-12 +1.443923129513521E-12 +1.443923129513521E-12 +1.443923129513521E-12 +1.443923129513521E-12 +1.443923129513521E-12 +1.443923129513521E-12
+2.784309331296785E-09 +6.505523963592903E-11 +4.475035130089500E-12 +5.314799907255791E-13 +1.151740916535417E-13 +1.842827442981886E-14 +5.923575778281143E-15 +1.993683140251509E-15 +1.241773859103640E-15 +1.315036184861924E-15 +1.229895515028804E-15 +1.305361902720725E-15 +1.305680650488350E-15 +1.305680650488350E-15 +1.305680650488350E-15 +1.305680650488350E-15 +1.305680650488350E-15 +1.305680650488350E-15 +1.305680650488350E-15 +1.305680650488350E-15
+0.000000000000000E+00 +2.584073708474145E-11 +2.230834570661445E-12 +3.054819048671693E-13 +4.978825256959402E-14 +1.392604130829964E-14 +3.626334528272126E-15 +9.430283636002929E-16 +4.789682452428837E-16 +4.830852309805565E-16 +4.881635396518477E-16 +4.921246025643222E-16 +4.923998051264241E-16 +4.923998051264241E-16 +4.923998051264241E-16 +4.923998051264241E-16 +4.923998051264241E-16 +4.923998051264241E-16 +4.923998051264241E-16 +4.923998051264241E-16
+0.000000000000000E+00 +9.273927917537060E-13 +9.673481577602832E-13 +1.809882805759648E-13 +3.397933153092891E-14 +7.791997485785464E-15 +2.628861017463449E-15 +5.554978585307893E-16 +3.583204466389969E-16 +3.635016558599510E-16 +3.662761431134058E-16 +3.694350566931463E-16 +3.696601028843874E-16 +3.696601028843874E-16 +3.696601028843874E-16 +3.696601028843874E-16 +3.696601028843874E-16 +3.696601028843874E-16 +3.696601028843874E-16 +3.696601028843874E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.267716575163047E-13 +3.777564679758007E-14 +1.539377023462550E-14 +4.103520579948046E-15 +9.756795105914354E-16 +3.686775720315372E-16 +1.864004085311518E-16 +1.861063227753887E-16 +1.885464053598948E-16 +1.864574576056331E-16 +1.865963616924911E-16 +1.865963616924911E-16 +1.865963616924911E-16 +1.865963616924911E-16 +1.865963616924911E-16 +1.865963616924911E-16 +1.865963616924911E-16 +1.865963616924911E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.045225363700881E-18 +7.549142971857290E-16 +4.566661625870619E-16 +2.480201969105044E-16 +1.762789110010298E-16 +1.763051147129040E-16 +1.604410704045457E-16 +1.632703246305455E-16 +1.628770335197701E-16 +1.628770335197701E-16 +1.628770335197701E-16 +1.628770335197701E-16 +1.628770335197701E-16 +1.628770335197701E-16 +1.628770335197701E-16 +1.628770335197701E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.962027420033846E-16 +1.056968303445231E-17 +1.275864905332722E-17 +1.274016516784682E-17 +1.296995664210845E-17 +1.258009826643890E-17 +1.256387297254973E-17 +1.256387297254973E-17 +1.256387297254973E-17 +1.256387297254973E-17 +1.256387297254973E-17 +1.256387297254973E-17 +1.256387297254973E-17 +1.256387297254973E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.30.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932155136085286E-01 +9.932152936009430E-01 +9.932152859899011E-01 +9.932152856491836E-01 +9.932152856144423E-01 +9.932152856040604E-01 +9.932152856023138E-01 +9.932152856018089E-01 +9.932152856015126E-01 +9.932152856016185E-01 +9.932152856017021E-01 +9.932152856017094E-01 +9.932152856017192E-01 +9.932152856018495E-01 +9.932152856016446E-01 +9.932152856016446E-01 +9.932152856016446E-01 +9.932152856016446E-01 +9.932152856016446E-01 +9.932152856016446E-01
+6.779341861426749E-03 +6.779636969504087E-03 +6.779645736171544E-03 +6.779646150686363E-03 +6.779646193152913E-03 +6.779646204846551E-03 +6.779646206891341E-03 +6.779646207473991E-03 +6.779646207784358E-03 +6.779646207672190E-03 +6.779646207592494E-03 +6.779646207592244E-03 +6.779646207581231E-03 +6.779646207447867E-03 +6.779646207654372E-03 +6.779646207654372E-03 +6.779646207654372E-03 +6.779646207654372E-03 +6.779646207654372E-03 +6.779646207654372E-03
+5.114132441322647E-06 +5.066073318762540E-06 +5.065318799941393E-06 +5.065268790403544E-06 +5.065263805168434E-06 +5.065262926229150E-06 +5.065262730832738E-06 +5.065262680354101E-06 +5.065262672955637E-06 +5.065262676219791E-06 +5.065262669389488E-06 +5.065262674435120E-06 +5.065262670967797E-06 +5.065262671085806E-06 +5.065262671969110E-06 +5.065262671969110E-06 +5.065262671969110E-06 +5.065262671969110E-06 +5.065262671969110E-06 +5.065262671969110E-06
+2.003254384562600E-08 +3.163397735226762E-09 +2.938401191732561E-09 +2.928195860431865E-09 +2.926785343740976E-09 +2.926647706443835E-09 +2.926593641469553E-09 +2.926584334511298E-09 +2.926581912467768E-09 +2.926582524116518E-09 +2.926582393989826E-09 +2.926582302262527E-09 +2.926582341522013E-09 +2.926582195567764E-09 +2.926582397201451E-09 +2.926582397201451E-09 +2.926582397201451E-09 +2.926582397201451E-09 +2.926582397201451E-09 +2.926582397201451E-09
+7.580233701673447E-09 +1.010113304867164E-10 +8.415861204906228E-12 +2.082545619598408E-12 +1.594965405775304E-12 +1.476185535534632E-12 +1.448781247904778E-12 +1.444975458186805E-12 +1.443951994500270E-12 +1.443895366081569E-12 +1.443833234289037E-12 +1.443986260091604E-12 +1.443830780060954E-12 +1.443896673185031E-12 +1.443831510270656E-12 +1.443831510270656E-12 +1.443831510270656E-12 +1.443831510270656E-12 +1.443831510270656E-12 +1.443831510270656E-12
+2.784827684978507E-09 +6.506503574178637E-11 +4.476003195075028E-12 +5.314532412814520E-13 +1.151371278854911E-13 +1.842882612263780E-14 +5.923994960934279E-15 +1.996470674395165E-15 +1.245221010900969E-15 +1.303554501757771E-15 +1.228197279956445E-15 +1.315843360541728E-15 +1.227583578705657E-15 +1.304856441125303E-15 +1.227389570649173E-15 +1.227389570649173E-15 +1.227389570649173E-15 +1.227389570649173E-15 +1.227389570649173E-15 +1.227389570649173E-15
+0.000000000000000E+00 +2.583493548966771E-11 +2.230004141560050E-12 +3.056661105987802E-13 +5.039916801292425E-14 +1.392867751140627E-14 +3.627822610730754E-15 +9.436158671051464E-16 +4.873629222564405E-16 +4.827434476338559E-16 +4.808020247646475E-16 +4.910704735384281E-16 +4.799362005281047E-16 +4.921437325865519E-16 +4.807040514723332E-16 +4.807040514723332E-16 +4.807040514723332E-16 +4.807040514723332E-16 +4.807040514723332E-16 +4.807040514723332E-16
+0.000000000000000E+00 +9.272363160854760E-13 +9.680900501784036E-13 +1.810707456885654E-13 +3.391609326438795E-14 +7.791620163605709E-15 +2.628511364353417E-15 +5.597732933634230E-16 +3.643371724103614E-16 +3.636648908082232E-16 +3.615024630627835E-16 +3.694180904959287E-16 +3.616439274414651E-16 +3.702776289410387E-16 +3.613812890229417E-16 +3.613812890229417E-16 +3.613812890229417E-16 +3.613812890229417E-16 +3.613812890229417E-16 +3.613812890229417E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.268028408743864E-13 +3.768899282686613E-14 +1.535972156639014E-14 +4.103128073795691E-15 +9.603312648466724E-16 +3.721675575031980E-16 +1.866992598496331E-16 +1.868500378514912E-16 +1.848327332268061E-16 +1.868898182309523E-16 +1.851326545661621E-16 +1.873053366912076E-16 +1.848911673139684E-16 +1.848911673139684E-16 +1.848911673139684E-16 +1.848911673139684E-16 +1.848911673139684E-16 +1.848911673139684E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.007747414381692E-18 +7.555972410476039E-16 +4.575822414618603E-16 +2.427414701368136E-16 +1.635253837758328E-16 +1.765945406454267E-16 +1.732367780507358E-16 +1.639246036841152E-16 +1.731300845866659E-16 +1.619076102764076E-16 +1.727550854941463E-16 +1.727550854941463E-16 +1.727550854941463E-16 +1.727550854941463E-16 +1.727550854941463E-16 +1.727550854941463E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.960563317879172E-16 +1.051957728556729E-17 +1.275627649823833E-17 +1.286287221014084E-17 +1.273178422001664E-17 +1.268950773700175E-17 +1.260770644844496E-17 +1.260032078087126E-17 +1.265995137569247E-17 +1.265995137569247E-17 +1.265995137569247E-17 +1.265995137569247E-17 +1.265995137569247E-17 +1.265995137569247E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.31.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932216496759751E-01 +9.932215208438934E-01 +9.932215168990461E-01 +9.932215166145295E-01 +9.932215166008795E-01 +9.932215165893478E-01 +9.932215165874592E-01 +9.932215165870490E-01 +9.932215165865461E-01 +9.932215165869055E-01 +9.932215165868372E-01 +9.932215165869653E-01 +9.932215165868885E-01 +9.932215165868885E-01 +9.932215165868885E-01 +9.932215165868885E-01 +9.932215165868885E-01 +9.932215165868885E-01 +9.932215165868885E-01 +9.932215165868885E-01
+6.773262953461182E-03 +6.773465159333629E-03 +6.773470165974982E-03 +6.773470520251654E-03 +6.773470541299067E-03 +6.773470554020249E-03 +6.773470556118101E-03 +6.773470556605298E-03 +6.773470557110031E-03 +6.773470556761239E-03 +6.773470556818516E-03 +6.773470556701494E-03 +6.773470556773948E-03 +6.773470556773948E-03 +6.773470556773948E-03 +6.773470556773948E-03 +6.773470556773948E-03 +6.773470556773948E-03 +6.773470556773948E-03 +6.773470556773948E-03
+5.062301172014102E-06 +5.010809692117046E-06 +5.010069776545603E-06 +5.010019748433915E-06 +5.010014693875404E-06 +5.010013885302959E-06 +5.010013750531562E-06 +5.010013698126268E-06 +5.010013697652784E-06 +5.010013693912758E-06 +5.010013694904833E-06 +5.010013691383289E-06 +5.010013694488684E-06 +5.010013694488684E-06 +5.010013694488684E-06 +5.010013694488684E-06 +5.010013694488684E-06 +5.010013694488684E-06 +5.010013694488684E-06 +5.010013694488684E-06
+1.487859332535289E-08 +2.990839258267692E-09 +2.850752872545985E-09 +2.842428443892082E-09 +2.841458716588496E-09 +2.841305897899750E-09 +2.841274371727010E-09 +2.841265913379419E-09 +2.841264292573001E-09 +2.841264303599601E-09 +2.841264164897263E-09 +2.841264395227465E-09 +2.841264500846051E-09 +2.841264500846051E-09 +2.841264500846051E-09 +2.841264500846051E-09 +2.841264500846051E-09 +2.841264500846051E-09 +2.841264500846051E-09 +2.841264500846051E-09
+7.837507252075068E-09 +8.915907382828591E-11 +6.812061546634210E-12 +1.986118533897178E-12 +1.476942716698229E-12 +1.398808148916712E-12 +1.379527296647399E-12 +1.374989139902213E-12 +1.373990736477245E-12 +1.374002692180077E-12 +1.374033922959817E-12 +1.374026191286479E-12 +1.374029421625286E-12 +1.374029421625286E-12 +1.374029421625286E-12 +1.374029421625286E-12 +1.374029421625286E-12 +1.374029421625286E-12 +1.374029421625286E-12 +1.374029421625286E-12
+1.854642700223096E-09 +5.891623780196520E-11 +3.694605381537573E-12 +4.553008042009038E-13 +7.808082170520814E-14 +1.701658627231304E-14 +5.890594715607070E-15 +1.768774534481206E-15 +1.153027740837787E-15 +1.142441385799798E-15 +1.141935265131773E-15 +1.142919306358591E-15 +1.151593265112922E-15 +1.151593265112922E-15 +1.151593265112922E-15 +1.151593265112922E-15 +1.151593265112922E-15 +1.151593265112922E-15 +1.151593265112922E-15 +1.151593265112922E-15
+4.986542062998983E-10 +3.677280925160596E-11 +2.467041458193065E-12 +2.791907276689724E-13 +5.011155886952001E-14 +1.048198832827764E-14 +3.541274623230800E-15 +9.112892912468079E-16 +5.387256502728399E-16 +4.575772009439822E-16 +4.565205570909138E-16 +4.573097247719622E-16 +5.292720938389746E-16 +5.292720938389746E-16 +5.292720938389746E-16 +5.292720938389746E-16 +5.292720938389746E-16 +5.292720938389746E-16 +5.292720938389746E-16 +5.292720938389746E-16
+0.000000000000000E+00 +1.139260668281461E-11 +1.204661959394926E-12 +1.996985053739313E-13 +3.171269648314707E-14 +6.645569911729002E-15 +2.173883453226636E-15 +5.707775703592002E-16 +3.369391994945371E-16 +3.334911437748217E-16 +3.309068082646314E-16 +3.338079752398308E-16 +3.347902667995732E-16 +3.347902667995732E-16 +3.347902667995732E-16 +3.347902667995732E-16 +3.347902667995732E-16 +3.347902667995732E-16 +3.347902667995732E-16 +3.347902667995732E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.714357465565153E-13 +1.176924220516702E-13 +2.199760647058357E-14 +4.271386032137969E-15 +1.288424451283664E-15 +3.415511312431540E-16 +2.458336704112575E-16 +2.143271192661759E-16 +2.160750542004334E-16 +2.144274963269327E-16 +2.553068496002624E-16 +2.553068496002624E-16 +2.553068496002624E-16 +2.553068496002624E-16 +2.553068496002624E-16 +2.553068496002624E-16 +2.553068496002624E-16 +2.553068496002624E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.642701167049076E-15 +2.588393685394271E-15 +5.248527393907059E-16 +2.043462018860874E-16 +8.647186309296305E-17 +8.836534938834117E-17 +8.700147734236545E-17 +8.786778125540529E-17 +8.456413229496892E-17 +8.456413229496892E-17 +8.456413229496892E-17 +8.456413229496892E-17 +8.456413229496892E-17 +8.456413229496892E-17 +8.456413229496892E-17 +8.456413229496892E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.132295285183287E-16 +1.154112657949983E-16 +5.054985028390972E-17 +4.859527437225620E-17 +5.003923381616324E-17 +4.869815653072446E-17 +5.442347202397685E-17 +5.442347202397685E-17 +5.442347202397685E-17 +5.442347202397685E-17 +5.442347202397685E-17 +5.442347202397685E-17 +5.442347202397685E-17 +5.442347202397685E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.31.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932216473664961E-01 +9.932215208202255E-01 +9.932215169046092E-01 +9.932215166162156E-01 +9.932215165983028E-01 +9.932215165891107E-01 +9.932215165876972E-01 +9.932215165870237E-01 +9.932215165868674E-01 +9.932215165870482E-01 +9.932215165869729E-01 +9.932215165868326E-01 +9.932215165868468E-01 +9.932215165869083E-01 +9.932215165869263E-01 +9.932215165869263E-01 +9.932215165869263E-01 +9.932215165869263E-01 +9.932215165869263E-01 +9.932215165869263E-01
+6.773265245267329E-03 +6.773465183055223E-03 +6.773470159878686E-03 +6.773470518829876E-03 +6.773470543951045E-03 +6.773470554208009E-03 +6.773470555878628E-03 +6.773470556627493E-03 +6.773470556794285E-03 +6.773470556612064E-03 +6.773470556685900E-03 +6.773470556840785E-03 +6.773470556819003E-03 +6.773470556755617E-03 +6.773470556739782E-03 +6.773470556739782E-03 +6.773470556739782E-03 +6.773470556739782E-03 +6.773470556739782E-03 +6.773470556739782E-03
+5.062318799443702E-06 +5.010809641188304E-06 +5.010070306610057E-06 +5.010019484230075E-06 +5.010014626919856E-06 +5.010013938598500E-06 +5.010013747725445E-06 +5.010013701270886E-06 +5.010013696457588E-06 +5.010013692200722E-06 +5.010013691575762E-06 +5.010013691291142E-06 +5.010013693068815E-06 +5.010013693358372E-06 +5.010013692240575E-06 +5.010013692240575E-06 +5.010013692240575E-06 +5.010013692240575E-06 +5.010013692240575E-06 +5.010013692240575E-06
+1.487911918891916E-08 +2.990839667640318E-09 +2.850745321832889E-09 +2.842428514437398E-09 +2.841449236018485E-09 +2.841306528327289E-09 +2.841275189492980E-09 +2.841265904339466E-09 +2.841264148855547E-09 +2.841264584990447E-09 +2.841264648611531E-09 +2.841264525516341E-09 +2.841264239509896E-09 +2.841264560658202E-09 +2.841264331330956E-09 +2.841264331330956E-09 +2.841264331330956E-09 +2.841264331330956E-09 +2.841264331330956E-09 +2.841264331330956E-09
+7.836841917029819E-09 +8.915901657916478E-11 +6.810166641197749E-12 +1.985404317329020E-12 +1.477419369342206E-12 +1.398932199242526E-12 +1.379421642248277E-12 +1.375029372280317E-12 +1.374017208599739E-12 +1.373997124338931E-12 +1.373990906549006E-12 +1.373982592226349E-12 +1.374003399127027E-12 +1.374001651144418E-12 +1.374002425316270E-12 +1.374002425316270E-12 +1.374002425316270E-12 +1.374002425316270E-12 +1.374002425316270E-12 +1.374002425316270E-12
+1.854863373206527E-09 +5.891620040778343E-11 +3.696091500683680E-12 +4.551894903802877E-13 +7.812096324223650E-14 +1.701274985166437E-14 +5.884987388545199E-15 +1.772100282154442E-15 +1.153596476765065E-15 +1.141038668611419E-15 +1.151098021704011E-15 +1.151120986065425E-15 +1.141759576663618E-15 +1.139813928499422E-15 +1.142338451912570E-15 +1.142338451912570E-15 +1.142338451912570E-15 +1.142338451912570E-15 +1.142338451912570E-15 +1.142338451912570E-15
+4.986128511689831E-10 +3.677286196977840E-11 +2.467514006855252E-12 +2.795533621550241E-13 +5.011548121052821E-14 +1.054299688044201E-14 +3.540131730834176E-15 +9.129909714623003E-16 +5.376801682246155E-16 +4.536053872056746E-16 +5.284874000397705E-16 +5.287637558167265E-16 +4.566204500649954E-16 +4.527856467772245E-16 +4.574420009641543E-16 +4.574420009641543E-16 +4.574420009641543E-16 +4.574420009641543E-16 +4.574420009641543E-16 +4.574420009641543E-16
+0.000000000000000E+00 +1.139264785002678E-11 +1.204590835156354E-12 +1.995235628697653E-13 +3.179179862275786E-14 +6.625187184201064E-15 +2.169227217251351E-15 +5.717041609467249E-16 +3.376521931069192E-16 +3.244640612908765E-16 +3.342945754728442E-16 +3.341835088046386E-16 +3.298133343029484E-16 +3.223315602990754E-16 +3.331168492176387E-16 +3.331168492176387E-16 +3.331168492176387E-16 +3.331168492176387E-16 +3.331168492176387E-16 +3.331168492176387E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.715802664975853E-13 +1.175798420842490E-13 +2.230441547892830E-14 +4.310334963315131E-15 +1.289911257686930E-15 +3.432138510333527E-16 +2.465542663985806E-16 +2.242344156766389E-16 +2.576074453662971E-16 +2.574793745737729E-16 +2.164158657221716E-16 +2.276697885057709E-16 +2.145338617645686E-16 +2.145338617645686E-16 +2.145338617645686E-16 +2.145338617645686E-16 +2.145338617645686E-16 +2.145338617645686E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.646395158732111E-15 +2.531470626517519E-15 +5.187155760423157E-16 +2.043250198155950E-16 +8.702500154264896E-17 +8.397072490318271E-17 +8.325371109730840E-17 +8.336975556118137E-17 +8.641918562658531E-17 +8.325029001796739E-17 +8.813667225406441E-17 +8.813667225406441E-17 +8.813667225406441E-17 +8.813667225406441E-17 +8.813667225406441E-17 +8.813667225406441E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.130780480407983E-16 +1.148923476687540E-16 +4.982142108429488E-17 +5.332347932794893E-17 +5.522146858020644E-17 +5.514884179999952E-17 +5.040517760013930E-17 +5.539954243039455E-17 +4.880913655273081E-17 +4.880913655273081E-17 +4.880913655273081E-17 +4.880913655273081E-17 +4.880913655273081E-17 +4.880913655273081E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.32.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932107595833892E-01 +9.932105301679695E-01 +9.932105235687142E-01 +9.932105232575694E-01 +9.932105232296997E-01 +9.932105232197876E-01 +9.932105232181725E-01 +9.932105232178315E-01 +9.932105232174313E-01 +9.932105232175705E-01 +9.932105232175956E-01 +9.932105232176138E-01 +9.932105232176510E-01 +9.932105232176510E-01 +9.932105232176510E-01 +9.932105232176510E-01 +9.932105232176510E-01 +9.932105232176510E-01 +9.932105232176510E-01 +9.932105232176510E-01
+6.784076280486881E-03 +6.784375386032966E-03 +6.784382902860603E-03 +6.784383269050754E-03 +6.784383303369627E-03 +6.784383314399999E-03 +6.784383316244609E-03 +6.784383316634392E-03 +6.784383317033926E-03 +6.784383316902813E-03 +6.784383316872365E-03 +6.784383316862197E-03 +6.784383316826830E-03 +6.784383316826830E-03 +6.784383316826830E-03 +6.784383316826830E-03 +6.784383316826830E-03 +6.784383316826830E-03 +6.784383316826830E-03 +6.784383316826830E-03
+5.134820818624032E-06 +5.091170691866439E-06 +5.090538141802648E-06 +5.090502231626818E-06 +5.090498087741979E-06 +5.090497352009151E-06 +5.090497198237576E-06 +5.090497166877632E-06 +5.090497167785517E-06 +5.090497165873621E-06 +5.090497162127254E-06 +5.090497162226206E-06 +5.090497159722252E-06 +5.090497159722252E-06 +5.090497159722252E-06 +5.090497159722252E-06 +5.090497159722252E-06 +5.090497159722252E-06 +5.090497159722252E-06 +5.090497159722252E-06
+1.911943667545152E-08 +3.151817458386033E-09 +2.976863991303403E-09 +2.968193510210555E-09 +2.967063086180565E-09 +2.966921112437511E-09 +2.966884546097632E-09 +2.966878685176492E-09 +2.966877685299684E-09 +2.966877191689622E-09 +2.966877368476157E-09 +2.966877046966902E-09 +2.966877302176781E-09 +2.966877302176781E-09 +2.966877302176781E-09 +2.966877302176781E-09 +2.966877302176781E-09 +2.966877302176781E-09 +2.966877302176781E-09 +2.966877302176781E-09
+7.434045547677337E-09 +6.918837657951509E-11 +6.923351055398644E-12 +2.014456721883030E-12 +1.602759208328115E-12 +1.504908675046566E-12 +1.485720358541019E-12 +1.482162878400008E-12 +1.481669783359760E-12 +1.481671632091148E-12 +1.481643326167399E-12 +1.481698909829139E-12 +1.481626983794673E-12 +1.481626983794673E-12 +1.481626983794673E-12 +1.481626983794673E-12 +1.481626983794673E-12 +1.481626983794673E-12 +1.481626983794673E-12 +1.481626983794673E-12
+2.761827256096632E-09 +3.489192406235794E-11 +2.839450943006646E-12 +4.620255796504642E-13 +9.698547806943396E-14 +1.324247099508661E-14 +4.756730524587554E-15 +1.686520523619680E-15 +1.248777123096313E-15 +1.248174718828853E-15 +1.281458516969133E-15 +1.249996562389342E-15 +1.235192790515596E-15 +1.235192790515596E-15 +1.235192790515596E-15 +1.235192790515596E-15 +1.235192790515596E-15 +1.235192790515596E-15 +1.235192790515596E-15 +1.235192790515596E-15
+0.000000000000000E+00 +1.799156122724415E-11 +2.152766342537527E-12 +2.578464218807647E-13 +3.452485101841803E-14 +9.108647097717501E-15 +2.761136524317795E-15 +7.962086597502834E-16 +4.518711280807735E-16 +4.507878070062646E-16 +5.183150900849532E-16 +4.512645234689816E-16 +4.521326844927366E-16 +4.521326844927366E-16 +4.521326844927366E-16 +4.521326844927366E-16 +4.521326844927366E-16 +4.521326844927366E-16 +4.521326844927366E-16 +4.521326844927366E-16
+0.000000000000000E+00 +1.416328425657198E-12 +9.217012868072142E-13 +1.785113058125552E-13 +2.743981513844504E-14 +5.970909791773613E-15 +1.873628160392992E-15 +4.747954568579596E-16 +3.630257379488774E-16 +3.689378576325559E-16 +3.759130522046355E-16 +3.704956470328686E-16 +3.628193810954051E-16 +3.628193810954051E-16 +3.628193810954051E-16 +3.628193810954051E-16 +3.628193810954051E-16 +3.628193810954051E-16 +3.628193810954051E-16 +3.628193810954051E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.810990142351502E-13 +3.719421986828099E-14 +1.305899083392577E-14 +4.021121714018823E-15 +9.576966270016276E-16 +3.118328791506220E-16 +1.552474187355546E-16 +1.580065373371912E-16 +1.583851406276110E-16 +1.582322791212916E-16 +1.556340191962882E-16 +1.556340191962882E-16 +1.556340191962882E-16 +1.556340191962882E-16 +1.556340191962882E-16 +1.556340191962882E-16 +1.556340191962882E-16 +1.556340191962882E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.225771583354761E-16 +7.448706719790977E-16 +2.738089463949601E-16 +2.198020463808758E-16 +1.512821954535004E-16 +1.434322799115256E-16 +1.518865631783585E-16 +1.423963353608977E-16 +1.517078958295633E-16 +1.517078958295633E-16 +1.517078958295633E-16 +1.517078958295633E-16 +1.517078958295633E-16 +1.517078958295633E-16 +1.517078958295633E-16 +1.517078958295633E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.281659162503236E-19 +1.082796104890992E-17 +1.280515510417419E-17 +1.255414388734671E-17 +1.339300450480063E-17 +1.297429449961715E-17 +1.381496667559553E-17 +1.381496667559553E-17 +1.381496667559553E-17 +1.381496667559553E-17 +1.381496667559553E-17 +1.381496667559553E-17 +1.381496667559553E-17 +1.381496667559553E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.32.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932107592093327E-01 +9.932105302012334E-01 +9.932105235568207E-01 +9.932105232600041E-01 +9.932105232282156E-01 +9.932105232200217E-01 +9.932105232182475E-01 +9.932105232177688E-01 +9.932105232176045E-01 +9.932105232175712E-01 +9.932105232176290E-01 +9.932105232176740E-01 +9.932105232176173E-01 +9.932105232176656E-01 +9.932105232175904E-01 +9.932105232175904E-01 +9.932105232175904E-01 +9.932105232175904E-01 +9.932105232175904E-01 +9.932105232175904E-01
+6.784076649449298E-03 +6.784375354381422E-03 +6.784382914750055E-03 +6.784383266552070E-03 +6.784383304827843E-03 +6.784383314200336E-03 +6.784383316156784E-03 +6.784383316698742E-03 +6.784383316870434E-03 +6.784383316900829E-03 +6.784383316837865E-03 +6.784383316805398E-03 +6.784383316854277E-03 +6.784383316804074E-03 +6.784383316879438E-03 +6.784383316879438E-03 +6.784383316879438E-03 +6.784383316879438E-03 +6.784383316879438E-03 +6.784383316879438E-03
+5.134824809001329E-06 +5.091169089727102E-06 +5.090538136281943E-06 +5.090502295711214E-06 +5.090498119413473E-06 +5.090497319831311E-06 +5.090497206992382E-06 +5.090497166624775E-06 +5.090497162739873E-06 +5.090497160576234E-06 +5.090497165232225E-06 +5.090497166645840E-06 +5.090497166619741E-06 +5.090497164717624E-06 +5.090497166823262E-06 +5.090497166823262E-06 +5.090497166823262E-06 +5.090497166823262E-06 +5.090497166823262E-06 +5.090497166823262E-06
+1.911918673056341E-08 +3.151808516991277E-09 +2.976864101620404E-09 +2.968192632157278E-09 +2.967057779611623E-09 +2.966920870173484E-09 +2.966885274194346E-09 +2.966878131270828E-09 +2.966877280645894E-09 +2.966877510979935E-09 +2.966877779616140E-09 +2.966877547581130E-09 +2.966877285423993E-09 +2.966877352116766E-09 +2.966877736201717E-09 +2.966877736201717E-09 +2.966877736201717E-09 +2.966877736201717E-09 +2.966877736201717E-09 +2.966877736201717E-09
+7.435421988436262E-09 +6.919431649426142E-11 +6.923332601104420E-12 +2.014198665305129E-12 +1.603314042685480E-12 +1.506221354115027E-12 +1.485662912986268E-12 +1.482177595867847E-12 +1.481708964167446E-12 +1.481688699943338E-12 +1.481687247591052E-12 +1.481689920390279E-12 +1.481680163670978E-12 +1.481686521380428E-12 +1.481609626367786E-12 +1.481609626367786E-12 +1.481609626367786E-12 +1.481609626367786E-12 +1.481609626367786E-12 +1.481609626367786E-12
+2.761800637891441E-09 +3.489339642880409E-11 +2.839445095872029E-12 +4.620643256954175E-13 +9.693154891698310E-14 +1.432762829591783E-14 +4.762348005233072E-15 +1.688118589039740E-15 +1.250272523465631E-15 +1.296373391208312E-15 +1.291740353038617E-15 +1.296994009427678E-15 +1.253283827212933E-15 +1.253807385245725E-15 +1.241427884317456E-15 +1.241427884317456E-15 +1.241427884317456E-15 +1.241427884317456E-15 +1.241427884317456E-15 +1.241427884317456E-15
+0.000000000000000E+00 +1.798683470303422E-11 +2.152760384161636E-12 +2.579327300530240E-13 +3.468716519928475E-14 +9.890453533454018E-15 +2.761158266735149E-15 +7.964550467539727E-16 +4.493875406852237E-16 +5.137610680941591E-16 +5.191247461306353E-16 +5.132770588121910E-16 +4.475402007761378E-16 +4.475463455663849E-16 +4.474568161075092E-16 +4.474568161075092E-16 +4.474568161075092E-16 +4.474568161075092E-16 +4.474568161075092E-16 +4.474568161075092E-16
+0.000000000000000E+00 +1.415108620323028E-12 +9.217003062216167E-13 +1.785062019986131E-13 +2.732810437692581E-14 +6.142022736812057E-15 +1.876860908692299E-15 +4.770326583724366E-16 +3.591201485377343E-16 +3.907041016832232E-16 +3.758656514425525E-16 +3.925429833449283E-16 +3.685837962435584E-16 +3.698127693428612E-16 +3.593273185348305E-16 +3.593273185348305E-16 +3.593273185348305E-16 +3.593273185348305E-16 +3.593273185348305E-16 +3.593273185348305E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.811013077453403E-13 +3.721391711309277E-14 +1.308646003775304E-14 +4.057466309616013E-15 +9.371832435139059E-16 +3.122808810651379E-16 +1.580273153193251E-16 +1.606692857702530E-16 +1.582370491635389E-16 +1.615279887549618E-16 +1.586069890342694E-16 +1.592440251953325E-16 +1.577577870085195E-16 +1.577577870085195E-16 +1.577577870085195E-16 +1.577577870085195E-16 +1.577577870085195E-16 +1.577577870085195E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.253615941302434E-16 +7.466423341949033E-16 +4.269038420153506E-16 +2.188755602047509E-16 +1.523311345723934E-16 +1.401703874709472E-16 +1.525358218542855E-16 +1.387906161964103E-16 +1.425616244268589E-16 +1.411004969930445E-16 +1.529099734511628E-16 +1.529099734511628E-16 +1.529099734511628E-16 +1.529099734511628E-16 +1.529099734511628E-16 +1.529099734511628E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.729329345251794E-16 +1.142107732654151E-17 +1.345161608225204E-17 +1.283739718465465E-17 +1.292537488301816E-17 +1.282789026712676E-17 +1.261905697731449E-17 +1.290447802227941E-17 +1.297909138119856E-17 +1.297909138119856E-17 +1.297909138119856E-17 +1.297909138119856E-17 +1.297909138119856E-17 +1.297909138119856E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.33.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932270156950287E-01 +9.932269050928376E-01 +9.932269018848121E-01 +9.932269015893003E-01 +9.932269015774671E-01 +9.932269015690417E-01 +9.932269015676126E-01 +9.932269015672801E-01 +9.932269015672481E-01 +9.932269015671309E-01 +9.932269015671220E-01 +9.932269015671726E-01 +9.932269015671226E-01 +9.932269015671226E-01 +9.932269015671226E-01 +9.932269015671226E-01 +9.932269015671226E-01 +9.932269015671226E-01 +9.932269015671226E-01 +9.932269015671226E-01
+6.767943318123465E-03 +6.768108900693249E-03 +6.768112922592434E-03 +6.768113274606686E-03 +6.768113292322273E-03 +6.768113301520893E-03 +6.768113303154816E-03 +6.768113303539402E-03 +6.768113303569444E-03 +6.768113303695920E-03 +6.768113303690156E-03 +6.768113303651489E-03 +6.768113303698843E-03 +6.768113303698843E-03 +6.768113303698843E-03 +6.768113303698843E-03 +6.768113303698843E-03 +6.768113303698843E-03 +6.768113303698843E-03 +6.768113303698843E-03
+5.023182739053438E-06 +4.982922340166550E-06 +4.982371222053249E-06 +4.982331434376453E-06 +4.982327358840431E-06 +4.982326841536297E-06 +4.982326699936119E-06 +4.982326664455040E-06 +4.982326664226988E-06 +4.982326662502939E-06 +4.982326666864155E-06 +4.982326665369179E-06 +4.982326665381600E-06 +4.982326665381600E-06 +4.982326665381600E-06 +4.982326665381600E-06 +4.982326665381600E-06 +4.982326665381600E-06 +4.982326665381600E-06 +4.982326665381600E-06
+1.090786844258970E-08 +2.934670547478759E-09 +2.808881676610880E-09 +2.802021718610246E-09 +2.801307004573156E-09 +2.801198273351659E-09 +2.801173109218434E-09 +2.801167471125994E-09 +2.801167042144171E-09 +2.801166499145990E-09 +2.801167026002753E-09 +2.801166618852407E-09 +2.801166668650220E-09 +2.801166668650220E-09 +2.801166668650220E-09 +2.801166668650220E-09 +2.801166668650220E-09 +2.801166668650220E-09 +2.801166668650220E-09 +2.801166668650220E-09
+4.533015937378139E-09 +7.411893244362538E-11 +5.768403761931543E-12 +1.821764991182128E-12 +1.413150984194871E-12 +1.361802365603774E-12 +1.346935551098797E-12 +1.343411550165091E-12 +1.343149650419508E-12 +1.343139891549167E-12 +1.343179415188589E-12 +1.343249411459101E-12 +1.343163212499663E-12 +1.343163212499663E-12 +1.343163212499663E-12 +1.343163212499663E-12 +1.343163212499663E-12 +1.343163212499663E-12 +1.343163212499663E-12 +1.343163212499663E-12
+1.854900651350382E-09 +4.174405974753179E-11 +3.160985263889293E-12 +3.841791835429794E-13 +6.078029559157829E-14 +1.345506153081663E-14 +4.233063661793062E-15 +1.309551491741440E-15 +1.004587086741874E-15 +1.006026638922571E-15 +1.004921660309402E-15 +1.020592596198649E-15 +1.007232929262104E-15 +1.007232929262104E-15 +1.007232929262104E-15 +1.007232929262104E-15 +1.007232929262104E-15 +1.007232929262104E-15 +1.007232929262104E-15 +1.007232929262104E-15
+5.083285408620228E-10 +2.193677668985518E-11 +2.132738342432357E-12 +2.368187815220178E-13 +3.565633243226384E-14 +8.743545159824431E-15 +2.483690160223824E-15 +6.436409638364719E-16 +4.473230674040712E-16 +4.576072914726053E-16 +4.472662278603455E-16 +4.578164231701498E-16 +4.570551869589042E-16 +4.570551869589042E-16 +4.570551869589042E-16 +4.570551869589042E-16 +4.570551869589042E-16 +4.570551869589042E-16 +4.570551869589042E-16 +4.570551869589042E-16
+0.000000000000000E+00 +1.165794509086872E-11 +1.157235667391400E-12 +1.669712034446144E-13 +1.558463792765060E-14 +5.663186354317781E-15 +1.521874691623436E-15 +4.314850957924842E-16 +2.642806543667243E-16 +2.670911832750043E-16 +2.645674736082713E-16 +2.670534013775804E-16 +2.674821210562929E-16 +2.674821210562929E-16 +2.674821210562929E-16 +2.674821210562929E-16 +2.674821210562929E-16 +2.674821210562929E-16 +2.674821210562929E-16 +2.674821210562929E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.728486885944533E-13 +2.276396706842714E-14 +8.649821097790619E-15 +3.903577074946790E-15 +9.622724713386821E-16 +2.341002064986048E-16 +2.252213980759797E-16 +2.137603664952646E-16 +2.246967136228809E-16 +2.140538306667217E-16 +2.142568848347027E-16 +2.142568848347027E-16 +2.142568848347027E-16 +2.142568848347027E-16 +2.142568848347027E-16 +2.142568848347027E-16 +2.142568848347027E-16 +2.142568848347027E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.819322859314224E-15 +2.223593691904913E-15 +5.043024758587554E-16 +1.274466951172593E-16 +7.621251606200275E-17 +7.822500250445877E-17 +7.699436087287852E-17 +7.886557728205348E-17 +7.874577531633335E-17 +7.874577531633335E-17 +7.874577531633335E-17 +7.874577531633335E-17 +7.874577531633335E-17 +7.874577531633335E-17 +7.874577531633335E-17 +7.874577531633335E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.139759687776673E-16 +6.610297535755033E-17 +4.806897463660750E-17 +4.433325807654051E-17 +4.825487428524739E-17 +4.409968709875072E-17 +4.414079809005729E-17 +4.414079809005729E-17 +4.414079809005729E-17 +4.414079809005729E-17 +4.414079809005729E-17 +4.414079809005729E-17 +4.414079809005729E-17 +4.414079809005729E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.33.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932270134897034E-01 +9.932269050793553E-01 +9.932269018715246E-01 +9.932269015897350E-01 +9.932269015767424E-01 +9.932269015688631E-01 +9.932269015679210E-01 +9.932269015672631E-01 +9.932269015670732E-01 +9.932269015671790E-01 +9.932269015671389E-01 +9.932269015671233E-01 +9.932269015670188E-01 +9.932269015669314E-01 +9.932269015671242E-01 +9.932269015671242E-01 +9.932269015671242E-01 +9.932269015671242E-01 +9.932269015671242E-01 +9.932269015671242E-01
+6.767945511389292E-03 +6.768108913728860E-03 +6.768112935796351E-03 +6.768113274079915E-03 +6.768113293153994E-03 +6.768113301731282E-03 +6.768113302846625E-03 +6.768113303551888E-03 +6.768113303749797E-03 +6.768113303637417E-03 +6.768113303677072E-03 +6.768113303708941E-03 +6.768113303802901E-03 +6.768113303887030E-03 +6.768113303697202E-03 +6.768113303697202E-03 +6.768113303697202E-03 +6.768113303697202E-03 +6.768113303697202E-03 +6.768113303697202E-03
+5.023193819884640E-06 +4.982922798886171E-06 +4.982371298292865E-06 +4.982331524945473E-06 +4.982327256180166E-06 +4.982326815039813E-06 +4.982326695546893E-06 +4.982326668570967E-06 +4.982326666149760E-06 +4.982326667269630E-06 +4.982326666138839E-06 +4.982326662069498E-06 +4.982326667525987E-06 +4.982326665550394E-06 +4.982326665519227E-06 +4.982326665519227E-06 +4.982326665519227E-06 +4.982326665519227E-06 +4.982326665519227E-06 +4.982326665519227E-06
+1.090881985036941E-08 +2.934667436035042E-09 +2.808878172300663E-09 +2.802021682833557E-09 +2.801303785716262E-09 +2.801198658595833E-09 +2.801174022216765E-09 +2.801167319424577E-09 +2.801166626414356E-09 +2.801167028757602E-09 +2.801167042180641E-09 +2.801166942734084E-09 +2.801166617350691E-09 +2.801167061469315E-09 +2.801167101442369E-09 +2.801167101442369E-09 +2.801167101442369E-09 +2.801167101442369E-09 +2.801167101442369E-09 +2.801167101442369E-09
+4.533067242843601E-09 +7.410351129799731E-11 +5.770176016802835E-12 +1.821842169006999E-12 +1.413726817460494E-12 +1.361765065678609E-12 +1.346830492676589E-12 +1.343440804132837E-12 +1.343175020728070E-12 +1.343149233678864E-12 +1.343149696977109E-12 +1.343139481002776E-12 +1.343151068809161E-12 +1.343224282767448E-12 +1.343157980730067E-12 +1.343157980730067E-12 +1.343157980730067E-12 +1.343157980730067E-12 +1.343157980730067E-12 +1.343157980730067E-12
+1.854880867979643E-09 +4.174735908833785E-11 +3.160059486400333E-12 +3.840705321343678E-13 +6.087955002113634E-14 +1.345435157343985E-14 +4.224501366705786E-15 +1.398161228953253E-15 +1.006780287957248E-15 +1.004483021756840E-15 +1.004580488666803E-15 +1.005626021457631E-15 +1.005391965947164E-15 +1.018049611840299E-15 +1.004230287023165E-15 +1.004230287023165E-15 +1.004230287023165E-15 +1.004230287023165E-15 +1.004230287023165E-15 +1.004230287023165E-15
+5.083211431066762E-10 +2.194260837744337E-11 +2.132183830495057E-12 +2.368512858809422E-13 +3.573471473480935E-14 +8.683575623505645E-15 +2.480862348854697E-15 +7.087453582862670E-16 +4.573645259617308E-16 +4.468949754908156E-16 +4.474994174524057E-16 +4.498848122069355E-16 +4.578656408027039E-16 +4.483261738380440E-16 +4.476594591274498E-16 +4.476594591274498E-16 +4.476594591274498E-16 +4.476594591274498E-16 +4.476594591274498E-16 +4.476594591274498E-16
+0.000000000000000E+00 +1.165755170963339E-11 +1.157407230487871E-12 +1.670314303690746E-13 +1.566508165063301E-14 +5.665546162138829E-15 +1.498846170110385E-15 +4.699831076261972E-16 +2.670540326716284E-16 +2.644269388790475E-16 +2.642500276259260E-16 +2.651430259703201E-16 +2.672217331281406E-16 +2.640273570663643E-16 +2.642073530709679E-16 +2.642073530709679E-16 +2.642073530709679E-16 +2.642073530709679E-16 +2.642073530709679E-16 +2.642073530709679E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.727901154612394E-13 +2.275776698900119E-14 +8.657522586689394E-15 +3.871173554850952E-15 +9.757929253402411E-16 +2.305043438679526E-16 +2.141472205295139E-16 +2.256820388723540E-16 +2.250142786074298E-16 +2.216387244381487E-16 +2.135527402800932E-16 +2.247109912071972E-16 +2.250503893800145E-16 +2.250503893800145E-16 +2.250503893800145E-16 +2.250503893800145E-16 +2.250503893800145E-16 +2.250503893800145E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.784550790739458E-15 +2.272886854792328E-15 +5.008074106918773E-16 +1.311148164416361E-16 +7.892773209362679E-17 +7.617281570162328E-17 +7.622468032220553E-17 +7.673712942887145E-17 +7.875378787945132E-17 +7.636898996613475E-17 +7.633133810945511E-17 +7.633133810945511E-17 +7.633133810945511E-17 +7.633133810945511E-17 +7.633133810945511E-17 +7.633133810945511E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.159834225905764E-16 +6.319324882259801E-17 +4.416871387469958E-17 +4.809607565888789E-17 +4.797721321713484E-17 +4.639763877934227E-17 +4.401159709011131E-17 +4.796247759106957E-17 +4.803168145821081E-17 +4.803168145821081E-17 +4.803168145821081E-17 +4.803168145821081E-17 +4.803168145821081E-17 +4.803168145821081E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.34.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932034354407632E-01 +9.932031988941166E-01 +9.932031926833349E-01 +9.932031924176598E-01 +9.932031923904918E-01 +9.932031923840133E-01 +9.932031923824078E-01 +9.932031923821687E-01 +9.932031923822927E-01 +9.932031923821205E-01 +9.932031923820781E-01 +9.932031923820474E-01 +9.932031923820674E-01 +9.932031923820674E-01 +9.932031923820674E-01 +9.932031923820674E-01 +9.932031923820674E-01 +9.932031923820674E-01 +9.932031923820674E-01 +9.932031923820674E-01
+6.791379281362252E-03 +6.791668208942031E-03 +6.791675137596874E-03 +6.791675444616959E-03 +6.791675476648846E-03 +6.791675483848266E-03 +6.791675485591550E-03 +6.791675485855437E-03 +6.791675485722721E-03 +6.791675485908433E-03 +6.791675485942338E-03 +6.791675485981936E-03 +6.791675485959148E-03 +6.791675485959148E-03 +6.791675485959148E-03 +6.791675485959148E-03 +6.791675485959148E-03 +6.791675485959148E-03 +6.791675485959148E-03 +6.791675485959148E-03
+5.163321287213950E-06 +5.129614665144835E-06 +5.129134806143820E-06 +5.129106978656594E-06 +5.129103715629888E-06 +5.129103259178088E-06 +5.129103175350723E-06 +5.129103161441382E-06 +5.129103168200404E-06 +5.129103162688154E-06 +5.129103160018137E-06 +5.129103158673208E-06 +5.129103160246737E-06 +5.129103160246737E-06 +5.129103160246737E-06 +5.129103160246737E-06 +5.129103160246737E-06 +5.129103160246737E-06 +5.129103160246737E-06 +5.129103160246737E-06
+1.533955907875038E-08 +3.176223023610401E-09 +3.034213295285900E-09 +3.028187266448244E-09 +3.027398270264869E-09 +3.027300364142404E-09 +3.027277128707971E-09 +3.027272932877220E-09 +3.027273043914258E-09 +3.027273234843930E-09 +3.027272801819288E-09 +3.027272416206252E-09 +3.027272639673249E-09 +3.027272639673249E-09 +3.027272639673249E-09 +3.027272639673249E-09 +3.027272639673249E-09 +3.027272639673249E-09 +3.027272639673249E-09 +3.027272639673249E-09
+4.047653503392410E-09 +5.835721803164833E-11 +5.832869598990035E-12 +1.882165204044805E-12 +1.621456856558176E-12 +1.550343901535797E-12 +1.537866639632911E-12 +1.535355008945131E-12 +1.535367437530497E-12 +1.535366163331660E-12 +1.535386833589183E-12 +1.535396168864681E-12 +1.535404511797419E-12 +1.535404511797419E-12 +1.535404511797419E-12 +1.535404511797419E-12 +1.535404511797419E-12 +1.535404511797419E-12 +1.535404511797419E-12 +1.535404511797419E-12
+2.569380601397267E-09 +3.046756342472917E-11 +2.412792942074554E-12 +3.596774970945349E-13 +6.527361997685655E-14 +1.010167750811364E-14 +3.629129516853341E-15 +1.246672659407972E-15 +1.247110669620855E-15 +1.239953641523248E-15 +1.241838236632799E-15 +1.322350121767516E-15 +1.316955973089384E-15 +1.316955973089384E-15 +1.316955973089384E-15 +1.316955973089384E-15 +1.316955973089384E-15 +1.316955973089384E-15 +1.316955973089384E-15 +1.316955973089384E-15
+0.000000000000000E+00 +1.578941270895213E-11 +1.303261472615225E-12 +1.962483523046371E-13 +2.602427517447018E-14 +7.085453710338988E-15 +2.045028648406009E-15 +4.776282977391868E-16 +4.775473894007959E-16 +4.847499959259568E-16 +4.840158052518981E-16 +5.006714970823080E-16 +5.058258970684106E-16 +5.058258970684106E-16 +5.058258970684106E-16 +5.058258970684106E-16 +5.058258970684106E-16 +5.058258970684106E-16 +5.058258970684106E-16 +5.058258970684106E-16
+0.000000000000000E+00 +1.438889032127657E-12 +4.784004759144851E-13 +7.860725682620805E-14 +1.575435300179240E-14 +4.661406731736689E-15 +1.046994709205229E-15 +3.774091547583800E-16 +3.769547655248511E-16 +3.554133083210688E-16 +3.566506794966029E-16 +3.768986483569862E-16 +3.576097908932447E-16 +3.576097908932447E-16 +3.576097908932447E-16 +3.576097908932447E-16 +3.576097908932447E-16 +3.576097908932447E-16 +3.576097908932447E-16 +3.576097908932447E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.273441519472511E-14 +3.706719467629695E-14 +9.064469979829896E-15 +1.732223592738002E-15 +5.513444525172886E-16 +2.071849842631363E-16 +2.070569000033640E-16 +2.149922324353024E-16 +2.148215806355425E-16 +2.063440089881805E-16 +2.143091487648659E-16 +2.143091487648659E-16 +2.143091487648659E-16 +2.143091487648659E-16 +2.143091487648659E-16 +2.143091487648659E-16 +2.143091487648659E-16 +2.143091487648659E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.069543965223386E-16 +7.568901384813262E-16 +2.350789533646780E-16 +1.108819514661916E-16 +1.109911886146469E-16 +1.171028781249891E-16 +1.166191558570495E-16 +1.113544607599676E-16 +1.164154212772087E-16 +1.164154212772087E-16 +1.164154212772087E-16 +1.164154212772087E-16 +1.164154212772087E-16 +1.164154212772087E-16 +1.164154212772087E-16 +1.164154212772087E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.496950531941963E-18 +1.124124646417861E-17 +1.117930675347872E-17 +1.107764656237627E-17 +1.142489340035942E-17 +1.135077641684930E-17 +1.145944334402003E-17 +1.145944334402003E-17 +1.145944334402003E-17 +1.145944334402003E-17 +1.145944334402003E-17 +1.145944334402003E-17 +1.145944334402003E-17 +1.145944334402003E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.34.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932034358277070E-01 +9.932031989391432E-01 +9.932031926768035E-01 +9.932031924172842E-01 +9.932031923900917E-01 +9.932031923838822E-01 +9.932031923822280E-01 +9.932031923821030E-01 +9.932031923820679E-01 +9.932031923821405E-01 +9.932031923820488E-01 +9.932031923820838E-01 +9.932031923822271E-01 +9.932031923821092E-01 +9.932031923820845E-01 +9.932031923820845E-01 +9.932031923820845E-01 +9.932031923820845E-01 +9.932031923820845E-01 +9.932031923820845E-01
+6.791378890156779E-03 +6.791668164531210E-03 +6.791675143743980E-03 +6.791675444935400E-03 +6.791675476976560E-03 +6.791675483971677E-03 +6.791675485762873E-03 +6.791675485923734E-03 +6.791675485962421E-03 +6.791675485872240E-03 +6.791675485964174E-03 +6.791675485947750E-03 +6.791675485789859E-03 +6.791675485904953E-03 +6.791675485931437E-03 +6.791675485931437E-03 +6.791675485931437E-03 +6.791675485931437E-03 +6.791675485931437E-03 +6.791675485931437E-03
+5.163324283404404E-06 +5.129614051008097E-06 +5.129135174112326E-06 +5.129107029786302E-06 +5.129103789308493E-06 +5.129103274448437E-06 +5.129103180304459E-06 +5.129103160341851E-06 +5.129103158423295E-06 +5.129103169886538E-06 +5.129103169128197E-06 +5.129103161252372E-06 +5.129103171406439E-06 +5.129103169555647E-06 +5.129103169590728E-06 +5.129103169590728E-06 +5.129103169590728E-06 +5.129103169590728E-06 +5.129103169590728E-06 +5.129103169590728E-06
+1.534063558567624E-08 +3.176222560702612E-09 +3.034219155481999E-09 +3.028189827278699E-09 +3.027397167818981E-09 +3.027299322341273E-09 +3.027277394360346E-09 +3.027272451319122E-09 +3.027272577453454E-09 +3.027272931411342E-09 +3.027272894214706E-09 +3.027272862152427E-09 +3.027272901058585E-09 +3.027272878589932E-09 +3.027273102622195E-09 +3.027273102622195E-09 +3.027273102622195E-09 +3.027273102622195E-09 +3.027273102622195E-09 +3.027273102622195E-09
+4.047782514683469E-09 +5.835720357083936E-11 +5.832683114695790E-12 +1.882689538049771E-12 +1.622205484067543E-12 +1.550380012100341E-12 +1.537815313400613E-12 +1.535398951726719E-12 +1.535382778685102E-12 +1.535384877053249E-12 +1.535356745304764E-12 +1.535367166614477E-12 +1.535364969756477E-12 +1.535365817291015E-12 +1.535355705669626E-12 +1.535355705669626E-12 +1.535355705669626E-12 +1.535355705669626E-12 +1.535355705669626E-12 +1.535355705669626E-12
+2.569436849520261E-09 +3.046754155330803E-11 +2.411961138046213E-12 +3.598499728131353E-13 +6.520274689116645E-14 +1.010688277294482E-14 +3.662265654041359E-15 +1.322101124867954E-15 +1.248273515161979E-15 +1.319643671192122E-15 +1.256344722618514E-15 +1.245896442815167E-15 +1.246429265821648E-15 +1.246735815448781E-15 +1.249645498250734E-15 +1.249645498250734E-15 +1.249645498250734E-15 +1.249645498250734E-15 +1.249645498250734E-15 +1.249645498250734E-15
+0.000000000000000E+00 +1.578948428330584E-11 +1.303362584507898E-12 +1.959349932149790E-13 +2.598724485068436E-14 +7.126846627581695E-15 +2.040208648009499E-15 +5.007280910065286E-16 +4.778082992914477E-16 +5.002457700655240E-16 +4.797610958796590E-16 +4.773502222580667E-16 +4.764663509126870E-16 +4.762564591283903E-16 +4.868126964452530E-16 +4.868126964452530E-16 +4.868126964452530E-16 +4.868126964452530E-16 +4.868126964452530E-16 +4.868126964452530E-16
+0.000000000000000E+00 +1.438898388343130E-12 +4.785928068553427E-13 +7.846961180920793E-14 +1.576102155911012E-14 +4.630071327155664E-15 +1.036929067910541E-15 +3.736737968818508E-16 +3.770216016599077E-16 +3.755812122421514E-16 +3.763406328297118E-16 +3.725860365710080E-16 +3.732627672467769E-16 +3.743663727875241E-16 +3.555688654036601E-16 +3.555688654036601E-16 +3.555688654036601E-16 +3.555688654036601E-16 +3.555688654036601E-16 +3.555688654036601E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.272829316198161E-14 +3.719625241651403E-14 +9.067378041254319E-15 +1.740042345077174E-15 +5.600235695297645E-16 +2.063077148621979E-16 +2.067528134570446E-16 +2.075085694836420E-16 +2.073117576635458E-16 +2.070161510619633E-16 +2.064009427736755E-16 +2.062768399239962E-16 +2.149026871492204E-16 +2.149026871492204E-16 +2.149026871492204E-16 +2.149026871492204E-16 +2.149026871492204E-16 +2.149026871492204E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.128758648179338E-16 +7.558563514588664E-16 +2.290737643293970E-16 +1.125170342344250E-16 +1.112211678299532E-16 +1.113202755306967E-16 +1.111173102448313E-16 +1.125206043960139E-16 +1.125520912867791E-16 +1.122015514301137E-16 +1.170585107880211E-16 +1.170585107880211E-16 +1.170585107880211E-16 +1.170585107880211E-16 +1.170585107880211E-16 +1.170585107880211E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.305583677534251E-18 +1.114452428895203E-17 +1.048079623412581E-17 +1.117938337049997E-17 +1.118575105151573E-17 +1.107492048391021E-17 +1.104151859332101E-17 +1.116795509303555E-17 +1.109249299416251E-17 +1.109249299416251E-17 +1.109249299416251E-17 +1.109249299416251E-17 +1.109249299416251E-17 +1.109249299416251E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.35.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932351534248023E-01 +9.932350510544866E-01 +9.932350481380081E-01 +9.932350479216094E-01 +9.932350479031196E-01 +9.932350478966072E-01 +9.932350478956469E-01 +9.932350478952321E-01 +9.932350478952594E-01 +9.932350478952512E-01 +9.932350478951675E-01 +9.932350478952493E-01 +9.932350478951342E-01 +9.932350478951342E-01 +9.932350478951342E-01 +9.932350478951342E-01 +9.932350478951342E-01 +9.932350478951342E-01 +9.932350478951342E-01 +9.932350478951342E-01
+6.759861021956296E-03 +6.760004784001939E-03 +6.760008263882045E-03 +6.760008516348437E-03 +6.760008539669769E-03 +6.760008546601508E-03 +6.760008547717355E-03 +6.760008548159691E-03 +6.760008548127490E-03 +6.760008548144411E-03 +6.760008548216795E-03 +6.760008548147903E-03 +6.760008548257549E-03 +6.760008548257549E-03 +6.760008548257549E-03 +6.760008548257549E-03 +6.760008548257549E-03 +6.760008548257549E-03 +6.760008548257549E-03 +6.760008548257549E-03
+4.970135233435992E-06 +4.941214710994023E-06 +4.940841088560477E-06 +4.940816929202405E-06 +4.940813541784829E-06 +4.940813295559434E-06 +4.940813184365084E-06 +4.940813165628915E-06 +4.940813167572863E-06 +4.940813166713651E-06 +4.940813167758399E-06 +4.940813163803223E-06 +4.940813167826831E-06 +4.940813167826831E-06 +4.940813167826831E-06 +4.940813167826831E-06 +4.940813167826831E-06 +4.940813167826831E-06 +4.940813167826831E-06 +4.940813167826831E-06
+9.337663046083672E-09 +2.842816597985530E-09 +2.748300985725991E-09 +2.742765635515890E-09 +2.742237779163412E-09 +2.742157441610162E-09 +2.742140108785195E-09 +2.742137505530312E-09 +2.742137661738034E-09 +2.742137674189751E-09 +2.742137854785199E-09 +2.742137754731733E-09 +2.742137795081609E-09 +2.742137795081609E-09 +2.742137795081609E-09 +2.742137795081609E-09 +2.742137795081609E-09 +2.742137795081609E-09 +2.742137795081609E-09 +2.742137795081609E-09
+3.796792590949970E-09 +5.245541118534246E-11 +4.654207374831401E-12 +1.654514341094043E-12 +1.344525330188455E-12 +1.310528695758559E-12 +1.300933974506872E-12 +1.299210196357240E-12 +1.299221807577688E-12 +1.299221342740986E-12 +1.299248126432090E-12 +1.299243681581546E-12 +1.299245530916827E-12 +1.299245530916827E-12 +1.299245530916827E-12 +1.299245530916827E-12 +1.299245530916827E-12 +1.299245530916827E-12 +1.299245530916827E-12 +1.299245530916827E-12
+1.777706068855490E-09 +2.687194126648886E-11 +2.231543739708078E-12 +3.138660498752065E-13 +3.477228767552068E-14 +9.906929835691038E-15 +2.893141308682229E-15 +1.176186569341621E-15 +1.178259838831022E-15 +1.178148359822488E-15 +1.179839230481781E-15 +1.178583511685494E-15 +1.178089775724374E-15 +1.178089775724374E-15 +1.178089775724374E-15 +1.178089775724374E-15 +1.178089775724374E-15 +1.178089775724374E-15 +1.178089775724374E-15 +1.178089775724374E-15
+5.058519228102758E-10 +1.325130960994097E-11 +1.077397064300561E-12 +1.937878341994134E-13 +1.868382208976920E-14 +6.851443536821945E-15 +1.711356026756294E-15 +5.501274081108485E-16 +5.510974420547892E-16 +5.510672822797707E-16 +5.512025923305554E-16 +5.517468288044199E-16 +5.511623575055776E-16 +5.511623575055776E-16 +5.511623575055776E-16 +5.511623575055776E-16 +5.511623575055776E-16 +5.511623575055776E-16 +5.511623575055776E-16 +5.511623575055776E-16
+0.000000000000000E+00 +1.140472482162947E-11 +4.811941637532617E-13 +1.514753024320905E-13 +1.279998134835215E-14 +4.581986526609632E-15 +9.707265441417788E-16 +3.662017983297030E-16 +3.668800074898057E-16 +3.668953757345068E-16 +3.678916795834465E-16 +3.669363338757924E-16 +3.669783025331142E-16 +3.669783025331142E-16 +3.669783025331142E-16 +3.669783025331142E-16 +3.669783025331142E-16 +3.669783025331142E-16 +3.669783025331142E-16 +3.669783025331142E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.763435270504242E-13 +2.294083789559468E-14 +7.461829725008715E-15 +3.257467346906678E-15 +6.295394066346549E-16 +1.912271866972247E-16 +1.908173183855636E-16 +1.908406585068310E-16 +1.914630162699683E-16 +1.907902277880631E-16 +1.912456189049174E-16 +1.912456189049174E-16 +1.912456189049174E-16 +1.912456189049174E-16 +1.912456189049174E-16 +1.912456189049174E-16 +1.912456189049174E-16 +1.912456189049174E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.776673712222335E-15 +5.771184425772958E-15 +4.537057288983545E-16 +4.629065564048316E-16 +7.002046070977168E-17 +7.174548480553629E-17 +7.174485020394851E-17 +7.150735211305596E-17 +7.080309228676029E-17 +7.062890081983192E-17 +7.062890081983192E-17 +7.062890081983192E-17 +7.062890081983192E-17 +7.062890081983192E-17 +7.062890081983192E-17 +7.062890081983192E-17 +7.062890081983192E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.156511499650399E-16 +1.156671493023820E-16 +3.778023175496251E-17 +3.656163483287781E-17 +3.656683875858758E-17 +3.675474764384171E-17 +3.766981835289597E-17 +3.787413393796620E-17 +3.787413393796620E-17 +3.787413393796620E-17 +3.787413393796620E-17 +3.787413393796620E-17 +3.787413393796620E-17 +3.787413393796620E-17 +3.787413393796620E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.35.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932351507582698E-01 +9.932350510498832E-01 +9.932350481364648E-01 +9.932350479205977E-01 +9.932350479025061E-01 +9.932350478967086E-01 +9.932350478959355E-01 +9.932350478953014E-01 +9.932350478950898E-01 +9.932350478950716E-01 +9.932350478950945E-01 +9.932350478951455E-01 +9.932350478950367E-01 +9.932350478950664E-01 +9.932350478951144E-01 +9.932350478951144E-01 +9.932350478951144E-01 +9.932350478951144E-01 +9.932350478951144E-01 +9.932350478951144E-01
+6.759863671638520E-03 +6.760004789239670E-03 +6.760008264945808E-03 +6.760008517404007E-03 +6.760008540467451E-03 +6.760008546525884E-03 +6.760008547434074E-03 +6.760008548091468E-03 +6.760008548306762E-03 +6.760008548314907E-03 +6.760008548291322E-03 +6.760008548253503E-03 +6.760008548357056E-03 +6.760008548320253E-03 +6.760008548275727E-03 +6.760008548275727E-03 +6.760008548275727E-03 +6.760008548275727E-03 +6.760008548275727E-03 +6.760008548275727E-03
+4.970151177256717E-06 +4.941214098697848E-06 +4.940841557086562E-06 +4.940816885217228E-06 +4.940813362756977E-06 +4.940813274382520E-06 +4.940813178614402E-06 +4.940813165802806E-06 +4.940813164847324E-06 +4.940813168749463E-06 +4.940813167077848E-06 +4.940813167053235E-06 +4.940813167590198E-06 +4.940813168751585E-06 +4.940813168098459E-06 +4.940813168098459E-06 +4.940813168098459E-06 +4.940813168098459E-06 +4.940813168098459E-06 +4.940813168098459E-06
+9.338320016099974E-09 +2.842778284081917E-09 +2.748303155274073E-09 +2.742765540665757E-09 +2.742234122447995E-09 +2.742157473463005E-09 +2.742140115306137E-09 +2.742138016019899E-09 +2.742137936964844E-09 +2.742137705467542E-09 +2.742137804891906E-09 +2.742138004797735E-09 +2.742137949670661E-09 +2.742137822437053E-09 +2.742137770121210E-09 +2.742137770121210E-09 +2.742137770121210E-09 +2.742137770121210E-09 +2.742137770121210E-09 +2.742137770121210E-09
+3.797018482301905E-09 +5.247127386339873E-11 +4.652993233945874E-12 +1.654517511669032E-12 +1.345041593156086E-12 +1.310476119933203E-12 +1.300858272005482E-12 +1.299265455626641E-12 +1.299242951697932E-12 +1.299221612857946E-12 +1.299218629191660E-12 +1.299219652382035E-12 +1.299217263426278E-12 +1.299219874525290E-12 +1.299221938843016E-12 +1.299221938843016E-12 +1.299221938843016E-12 +1.299221938843016E-12 +1.299221938843016E-12 +1.299221938843016E-12
+1.777678355812324E-09 +2.688308316083421E-11 +2.232379916043219E-12 +3.138664676920990E-13 +3.473594043231063E-14 +9.897947045914451E-15 +2.889637147631252E-15 +1.127732153033423E-15 +1.179708113226861E-15 +1.177638141922195E-15 +1.177823669501245E-15 +1.173474395853416E-15 +1.175188748601904E-15 +1.178015636035617E-15 +1.176715821500005E-15 +1.176715821500005E-15 +1.176715821500005E-15 +1.176715821500005E-15 +1.176715821500005E-15 +1.176715821500005E-15
+5.058993502719933E-10 +1.324709614868550E-11 +1.077524474374489E-12 +1.937844320965647E-13 +1.872096140131772E-14 +6.785897993109645E-15 +1.704633384884721E-15 +5.027957047910877E-16 +5.519158906444355E-16 +5.503791257811414E-16 +5.509578557620237E-16 +5.457327800244987E-16 +5.469811048986305E-16 +5.510235450596428E-16 +5.498635905143289E-16 +5.498635905143289E-16 +5.498635905143289E-16 +5.498635905143289E-16 +5.498635905143289E-16 +5.498635905143289E-16
+0.000000000000000E+00 +1.139854393188187E-11 +4.811104083679661E-13 +1.514753819937374E-13 +1.272257035528589E-14 +4.580883631855763E-15 +9.090370598946242E-16 +3.307845704054063E-16 +3.678585141247255E-16 +3.668891645215848E-16 +3.667952497777080E-16 +3.683588664615241E-16 +3.677732812733908E-16 +3.666654144324142E-16 +3.658566106258798E-16 +3.658566106258798E-16 +3.658566106258798E-16 +3.658566106258798E-16 +3.658566106258798E-16 +3.658566106258798E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.763538623846825E-13 +2.294086228489063E-14 +7.452464284338404E-15 +3.304690661617446E-15 +5.245290279083001E-16 +1.954353880136964E-16 +1.908496849107480E-16 +1.910903038356725E-16 +1.908341726400462E-16 +1.947914880996800E-16 +1.933897296285670E-16 +1.907172113636036E-16 +1.911403144800881E-16 +1.911403144800881E-16 +1.911403144800881E-16 +1.911403144800881E-16 +1.911403144800881E-16 +1.911403144800881E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.776493178929586E-15 +5.929668178490789E-15 +4.544205997990751E-16 +1.760283852401079E-16 +6.955989019347265E-17 +7.138898981922197E-17 +7.133643846436503E-17 +7.112002603414414E-17 +6.893737630203691E-17 +6.918975979038757E-17 +7.108753630214663E-17 +7.036640831671061E-17 +7.036640831671061E-17 +7.036640831671061E-17 +7.036640831671061E-17 +7.036640831671061E-17 +7.036640831671061E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.160058341789563E-16 +1.153526960005771E-16 +4.112409310378855E-17 +3.687159385318912E-17 +3.692385375821974E-17 +3.696514310132848E-17 +4.089277899034185E-17 +3.962400589517945E-17 +3.691143926290214E-17 +3.788559915699691E-17 +3.788559915699691E-17 +3.788559915699691E-17 +3.788559915699691E-17 +3.788559915699691E-17 +3.788559915699691E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.36.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931923117201928E-01 +9.931920773045698E-01 +9.931920712488197E-01 +9.931920710510239E-01 +9.931920710271410E-01 +9.931920710231914E-01 +9.931920710220179E-01 +9.931920710219222E-01 +9.931920710219357E-01 +9.931920710217632E-01 +9.931920710216398E-01 +9.931920710216411E-01 +9.931920710216979E-01 +9.931920710216979E-01 +9.931920710216979E-01 +9.931920710216979E-01 +9.931920710216979E-01 +9.931920710216979E-01 +9.931920710216979E-01 +9.931920710216979E-01
+6.802449218183369E-03 +6.802731920950681E-03 +6.802738474449655E-03 +6.802738702537990E-03 +6.802738729556865E-03 +6.802738733931712E-03 +6.802738735200259E-03 +6.802738735302857E-03 +6.802738735282511E-03 +6.802738735460274E-03 +6.802738735585369E-03 +6.802738735594645E-03 +6.802738735534332E-03 +6.802738735534332E-03 +6.802738735534332E-03 +6.802738735534332E-03 +6.802738735534332E-03 +6.802738735534332E-03 +6.802738735534332E-03 +6.802738735534332E-03
+5.217696987033561E-06 +5.187483492960365E-06 +5.187149368597357E-06 +5.187128276788076E-06 +5.187126251496996E-06 +5.187125983041633E-06 +5.187125920763380E-06 +5.187125918756627E-06 +5.187125923590235E-06 +5.187125927147377E-06 +5.187125913058699E-06 +5.187125912234638E-06 +5.187125914835967E-06 +5.187125914835967E-06 +5.187125914835967E-06 +5.187125914835967E-06 +5.187125914835967E-06 +5.187125914835967E-06 +5.187125914835967E-06 +5.187125914835967E-06
+1.382272325692263E-08 +3.217519224787221E-09 +3.119947551053411E-09 +3.115819130291073E-09 +3.115323764953335E-09 +3.115257158062101E-09 +3.115242737331703E-09 +3.115241380462669E-09 +3.115241463698606E-09 +3.115241436922456E-09 +3.115241080336399E-09 +3.115241202499556E-09 +3.115241269201886E-09 +3.115241269201886E-09 +3.115241269201886E-09 +3.115241269201886E-09 +3.115241269201886E-09 +3.115241269201886E-09 +3.115241269201886E-09 +3.115241269201886E-09
+3.850853327186207E-09 +3.532182789417214E-11 +4.487420739972045E-12 +1.829378853277112E-12 +1.650679274551509E-12 +1.615241204999732E-12 +1.608417851757330E-12 +1.607398863013407E-12 +1.607392181331103E-12 +1.607391266860822E-12 +1.607411023703910E-12 +1.607408275221059E-12 +1.607415722381082E-12 +1.607415722381082E-12 +1.607415722381082E-12 +1.607415722381082E-12 +1.607415722381082E-12 +1.607415722381082E-12 +1.607415722381082E-12 +1.607415722381082E-12
+2.493650745400989E-09 +2.334509044896367E-11 +1.379587546993363E-12 +2.843946605569654E-13 +3.593574617742055E-14 +7.357430250708232E-15 +2.547126823764069E-15 +1.322692706525158E-15 +1.325122834744471E-15 +1.324448386299754E-15 +1.326618287130726E-15 +1.325891887270297E-15 +1.316894878364396E-15 +1.316894878364396E-15 +1.316894878364396E-15 +1.316894878364396E-15 +1.316894878364396E-15 +1.316894878364396E-15 +1.316894878364396E-15 +1.316894878364396E-15
+1.197415840529900E-09 +1.335365724422600E-11 +1.116932414248395E-12 +1.006900721098399E-13 +1.571270022420004E-14 +4.752290344913365E-15 +1.251205776937926E-15 +5.464332409199534E-16 +5.444935273386990E-16 +5.443724382245976E-16 +5.438045997384286E-16 +5.452722128808821E-16 +5.504886576058301E-16 +5.504886576058301E-16 +5.504886576058301E-16 +5.504886576058301E-16 +5.504886576058301E-16 +5.504886576058301E-16 +5.504886576058301E-16 +5.504886576058301E-16
+0.000000000000000E+00 +1.446522564569601E-12 +4.085526228317307E-13 +6.944090148518094E-14 +9.205356553036396E-15 +3.133736023657331E-15 +5.212839201693525E-16 +3.158073297593654E-16 +3.227604400295906E-16 +3.191459651111411E-16 +3.196428467534112E-16 +3.188717432661005E-16 +3.087944317962391E-16 +3.087944317962391E-16 +3.087944317962391E-16 +3.087944317962391E-16 +3.087944317962391E-16 +3.087944317962391E-16 +3.087944317962391E-16 +3.087944317962391E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.392676634030768E-14 +3.725093641907729E-14 +6.801111024984544E-15 +1.503967708180440E-15 +4.046056891251209E-16 +1.957195456221150E-16 +2.003551147470722E-16 +1.967671300775204E-16 +1.960315031918987E-16 +1.957373439737009E-16 +1.912946428698259E-16 +1.912946428698259E-16 +1.912946428698259E-16 +1.912946428698259E-16 +1.912946428698259E-16 +1.912946428698259E-16 +1.912946428698259E-16 +1.912946428698259E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.664357671277320E-14 +6.089877361999297E-16 +7.266681554087202E-16 +1.894024376510974E-16 +1.493086029021843E-16 +1.431500411371336E-16 +1.471582359012586E-16 +1.479826172528122E-16 +1.480404757782781E-16 +1.616850420571925E-16 +1.616850420571925E-16 +1.616850420571925E-16 +1.616850420571925E-16 +1.616850420571925E-16 +1.616850420571925E-16 +1.616850420571925E-16 +1.616850420571925E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.741479144476878E-18 +1.102314882357183E-17 +1.154960100073270E-17 +1.107426843366833E-17 +1.080667045573013E-17 +1.125841531641879E-17 +1.147329636514853E-17 +1.147329636514853E-17 +1.147329636514853E-17 +1.147329636514853E-17 +1.147329636514853E-17 +1.147329636514853E-17 +1.147329636514853E-17 +1.147329636514853E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.36.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931923122260475E-01 +9.931920772517404E-01 +9.931920712569181E-01 +9.931920710525377E-01 +9.931920710283926E-01 +9.931920710232900E-01 +9.931920710218038E-01 +9.931920710217339E-01 +9.931920710216591E-01 +9.931920710217992E-01 +9.931920710217323E-01 +9.931920710217910E-01 +9.931920710217006E-01 +9.931920710218369E-01 +9.931920710216959E-01 +9.931920710216959E-01 +9.931920710216959E-01 +9.931920710216959E-01 +9.931920710216959E-01 +9.931920710216959E-01
+6.802448710715598E-03 +6.802731973081625E-03 +6.802738466381485E-03 +6.802738701023081E-03 +6.802738728329625E-03 +6.802738733815563E-03 +6.802738735411862E-03 +6.802738735502824E-03 +6.802738735573192E-03 +6.802738735420501E-03 +6.802738735491503E-03 +6.802738735433357E-03 +6.802738735531373E-03 +6.802738735393581E-03 +6.802738735519140E-03 +6.802738735519140E-03 +6.802738735519140E-03 +6.802738735519140E-03 +6.802738735519140E-03 +6.802738735519140E-03
+5.217696425851664E-06 +5.187484188952219E-06 +5.187149331693259E-06 +5.187128274664764E-06 +5.187126231532038E-06 +5.187126004538613E-06 +5.187125922683288E-06 +5.187125910320614E-06 +5.187125915771244E-06 +5.187125923413284E-06 +5.187125915579434E-06 +5.187125926617818E-06 +5.187125917333726E-06 +5.187125911773368E-06 +5.187125928183446E-06 +5.187125928183446E-06 +5.187125928183446E-06 +5.187125928183446E-06 +5.187125928183446E-06 +5.187125928183446E-06
+1.382452622350518E-08 +3.217520687037113E-09 +3.119941908649925E-09 +3.115819354445649E-09 +3.115321622015136E-09 +3.115257645932654E-09 +3.115243051428702E-09 +3.115241059110927E-09 +3.115241414778491E-09 +3.115241685579677E-09 +3.115241769897618E-09 +3.115241816902439E-09 +3.115241887437068E-09 +3.115241483828405E-09 +3.115241681435458E-09 +3.115241681435458E-09 +3.115241681435458E-09 +3.115241681435458E-09 +3.115241681435458E-09 +3.115241681435458E-09
+3.851094918927672E-09 +3.532180555447811E-11 +4.487358096274362E-12 +1.829367274218424E-12 +1.650976731078809E-12 +1.615895187258323E-12 +1.608405180839719E-12 +1.607406697461533E-12 +1.607414878805707E-12 +1.607389959090327E-12 +1.607386298672695E-12 +1.607388019362265E-12 +1.607390405085296E-12 +1.607391602895884E-12 +1.607402665803031E-12 +1.607402665803031E-12 +1.607402665803031E-12 +1.607402665803031E-12 +1.607402665803031E-12 +1.607402665803031E-12
+2.493777143216668E-09 +2.334523150560533E-11 +1.379765478241113E-12 +2.843963238564003E-13 +3.593465801290062E-14 +7.518118764857844E-15 +2.546354626359950E-15 +1.325907658932959E-15 +1.315803868676968E-15 +1.312774470034390E-15 +1.315209518316671E-15 +1.312146019073109E-15 +1.313193928496246E-15 +1.323735982863651E-15 +1.325085212448554E-15 +1.325085212448554E-15 +1.325085212448554E-15 +1.325085212448554E-15 +1.325085212448554E-15 +1.325085212448554E-15
+1.197414311450115E-09 +1.335358673466686E-11 +1.117252711844793E-12 +1.006893547056423E-13 +1.576077445965760E-14 +5.305584797966463E-15 +1.250244334611662E-15 +5.451593500861621E-16 +5.513123805223545E-16 +5.539795271636020E-16 +5.526586312744795E-16 +5.544626288742106E-16 +5.535310860106041E-16 +5.453201722587538E-16 +5.445873997898447E-16 +5.445873997898447E-16 +5.445873997898447E-16 +5.445873997898447E-16 +5.445873997898447E-16 +5.445873997898447E-16
+0.000000000000000E+00 +1.446578664491104E-12 +4.083467527638211E-13 +6.943505603344793E-14 +9.190852119652309E-15 +3.387393918106880E-15 +5.183782074181476E-16 +3.187663427792820E-16 +3.079684008597788E-16 +3.053923391805367E-16 +3.092776961341748E-16 +3.049363285644180E-16 +3.058034649809524E-16 +3.212026115819584E-16 +3.225610593270242E-16 +3.225610593270242E-16 +3.225610593270242E-16 +3.225610593270242E-16 +3.225610593270242E-16 +3.225610593270242E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.392273074852054E-14 +3.725119461483558E-14 +6.807869310964722E-15 +1.518223924894846E-15 +4.058426956817841E-16 +1.954983956509315E-16 +1.913098750179204E-16 +1.913250648141777E-16 +1.927874414450051E-16 +1.913790037267707E-16 +1.913147790954539E-16 +1.996032408166038E-16 +2.002111547054568E-16 +2.002111547054568E-16 +2.002111547054568E-16 +2.002111547054568E-16 +2.002111547054568E-16 +2.002111547054568E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.664049589980878E-14 +6.096248484289081E-16 +7.545233255335648E-16 +1.899264367398430E-16 +1.483515450326816E-16 +1.623295004842023E-16 +1.637836611825661E-16 +1.572352024944153E-16 +1.640524082295770E-16 +1.631383998230321E-16 +1.441766488916410E-16 +1.430023157186924E-16 +1.430023157186924E-16 +1.430023157186924E-16 +1.430023157186924E-16 +1.430023157186924E-16 +1.430023157186924E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.390491574893339E-16 +8.630016000142353E-18 +1.121990785032822E-17 +1.145092890173778E-17 +1.125147869501783E-17 +1.111479707869782E-17 +1.113987187089410E-17 +1.111931856012150E-17 +1.122271919681899E-17 +1.122326959296715E-17 +1.122326959296715E-17 +1.122326959296715E-17 +1.122326959296715E-17 +1.122326959296715E-17 +1.122326959296715E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.37.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932474848958439E-01 +9.932473818464106E-01 +9.932473791473106E-01 +9.932473789535412E-01 +9.932473789381311E-01 +9.932473789309607E-01 +9.932473789300847E-01 +9.932473789298388E-01 +9.932473789298036E-01 +9.932473789296963E-01 +9.932473789297285E-01 +9.932473789297525E-01 +9.932473789297805E-01 +9.932473789297805E-01 +9.932473789297805E-01 +9.932473789297805E-01 +9.932473789297805E-01 +9.932473789297805E-01 +9.932473789297805E-01 +9.932473789297805E-01
+6.747604473041002E-03 +6.747736277482486E-03 +6.747739360284890E-03 +6.747739575372041E-03 +6.747739592841617E-03 +6.747739600262383E-03 +6.747739601205735E-03 +6.747739601456072E-03 +6.747739601481709E-03 +6.747739601598846E-03 +6.747739601556137E-03 +6.747739601538830E-03 +6.747739601512072E-03 +6.747739601512072E-03 +6.747739601512072E-03 +6.747739601512072E-03 +6.747739601512072E-03 +6.747739601512072E-03 +6.747739601512072E-03 +6.747739601512072E-03
+4.897671061860367E-06 +4.879088797928061E-06 +4.878826633256089E-06 +4.878812629978760E-06 +4.878811287978159E-06 +4.878811143170852E-06 +4.878811096456089E-06 +4.878811095489603E-06 +4.878811100853191E-06 +4.878811098998584E-06 +4.878811097809344E-06 +4.878811101457172E-06 +4.878811098749572E-06 +4.878811098749572E-06 +4.878811098749572E-06 +4.878811098749572E-06 +4.878811098749572E-06 +4.878811098749572E-06 +4.878811098749572E-06 +4.878811098749572E-06
+7.727926619695408E-09 +2.713380146118507E-09 +2.660196346940871E-09 +2.656736748662364E-09 +2.656418432466752E-09 +2.656378279564877E-09 +2.656368854080805E-09 +2.656367224043909E-09 +2.656367676609938E-09 +2.656367602003328E-09 +2.656368098465267E-09 +2.656368119630218E-09 +2.656368040674810E-09 +2.656368040674810E-09 +2.656368040674810E-09 +2.656368040674810E-09 +2.656368040674810E-09 +2.656368040674810E-09 +2.656368040674810E-09 +2.656368040674810E-09
+3.064342482539647E-09 +3.752788449561718E-11 +3.380967462058007E-12 +1.421076291830082E-12 +1.262586840248108E-12 +1.242632887574756E-12 +1.238076263653201E-12 +1.237556489398682E-12 +1.237555694548129E-12 +1.237653841666572E-12 +1.237681935192818E-12 +1.237681963733636E-12 +1.237681896308867E-12 +1.237681896308867E-12 +1.237681896308867E-12 +1.237681896308867E-12 +1.237681896308867E-12 +1.237681896308867E-12 +1.237681896308867E-12 +1.237681896308867E-12
+1.668289021060002E-09 +2.256805181275449E-11 +1.112667326874294E-12 +1.281051067673597E-13 +1.961107537278867E-14 +4.994516537009044E-15 +1.365570608974354E-15 +9.692676652767404E-16 +9.648551183803875E-16 +9.842651717426263E-16 +9.813772650377339E-16 +9.813992417560451E-16 +9.814720431427483E-16 +9.814720431427483E-16 +9.814720431427483E-16 +9.814720431427483E-16 +9.814720431427483E-16 +9.814720431427483E-16 +9.814720431427483E-16 +9.814720431427483E-16
+4.995028960732032E-10 +1.053223484864405E-11 +5.457330865332834E-13 +8.796296498648318E-14 +1.340062081180715E-14 +3.018086872836992E-15 +7.315647333138547E-16 +4.222397778126353E-16 +4.209182135900188E-16 +4.246160657604614E-16 +4.221995124340894E-16 +4.221909416037939E-16 +4.222166528372253E-16 +4.222166528372253E-16 +4.222166528372253E-16 +4.222166528372253E-16 +4.222166528372253E-16 +4.222166528372253E-16 +4.222166528372253E-16 +4.222166528372253E-16
+0.000000000000000E+00 +3.300220786233851E-12 +2.898591616451107E-13 +5.207112395574885E-14 +1.038540764333850E-14 +1.984203097125015E-15 +5.628170206418793E-16 +2.946218890516766E-16 +2.951913135280253E-16 +2.954548691867722E-16 +2.951741401945192E-16 +2.951794563927919E-16 +2.952695668396715E-16 +2.952695668396715E-16 +2.952695668396715E-16 +2.952695668396715E-16 +2.952695668396715E-16 +2.952695668396715E-16 +2.952695668396715E-16 +2.952695668396715E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.499239485375875E-13 +2.195008537191150E-14 +5.950532090758044E-15 +1.203190230196625E-15 +2.273759732425002E-16 +2.165652146347600E-16 +2.105648984699991E-16 +2.191578211033781E-16 +2.114346763669227E-16 +2.114392841632753E-16 +2.115281820497194E-16 +2.115281820497194E-16 +2.115281820497194E-16 +2.115281820497194E-16 +2.115281820497194E-16 +2.115281820497194E-16 +2.115281820497194E-16 +2.115281820497194E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.808073622067019E-15 +1.602700695944738E-15 +4.312564573816424E-16 +1.271994977780373E-16 +1.250616832288826E-16 +1.337040443463819E-16 +1.233323343083184E-16 +1.336548543063634E-16 +1.336766989966758E-16 +1.338103850947898E-16 +1.338103850947898E-16 +1.338103850947898E-16 +1.338103850947898E-16 +1.338103850947898E-16 +1.338103850947898E-16 +1.338103850947898E-16 +1.338103850947898E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.164500051013281E-16 +1.209654373812691E-16 +3.150549214332567E-17 +3.257886142659274E-17 +3.115588563204673E-17 +3.306849084777394E-17 +3.309809379099419E-17 +3.318479010999198E-17 +3.318479010999198E-17 +3.318479010999198E-17 +3.318479010999198E-17 +3.318479010999198E-17 +3.318479010999198E-17 +3.318479010999198E-17 +3.318479010999198E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.37.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932474829593607E-01 +9.932473818585510E-01 +9.932473791390812E-01 +9.932473789530596E-01 +9.932473789358123E-01 +9.932473789310401E-01 +9.932473789302321E-01 +9.932473789298670E-01 +9.932473789297716E-01 +9.932473789298453E-01 +9.932473789298915E-01 +9.932473789297677E-01 +9.932473789298071E-01 +9.932473789298447E-01 +9.932473789297920E-01 +9.932473789297920E-01 +9.932473789297920E-01 +9.932473789297920E-01 +9.932473789297920E-01 +9.932473789297920E-01
+6.747606391069684E-03 +6.747736265536353E-03 +6.747739367942268E-03 +6.747739575819495E-03 +6.747739595150157E-03 +6.747739600184388E-03 +6.747739601053260E-03 +6.747739601427417E-03 +6.747739601523258E-03 +6.747739601441165E-03 +6.747739601399812E-03 +6.747739601530337E-03 +6.747739601486316E-03 +6.747739601456246E-03 +6.747739601496269E-03 +6.747739601496269E-03 +6.747739601496269E-03 +6.747739601496269E-03 +6.747739601496269E-03 +6.747739601496269E-03
+4.897687864219298E-06 +4.879088603254185E-06 +4.878827198123782E-06 +4.878812661247654E-06 +4.878811295792785E-06 +4.878811145451568E-06 +4.878811097804820E-06 +4.878811096830648E-06 +4.878811098687320E-06 +4.878811101163294E-06 +4.878811095998935E-06 +4.878811099739738E-06 +4.878811101209164E-06 +4.878811086385262E-06 +4.878811100715267E-06 +4.878811100715267E-06 +4.878811100715267E-06 +4.878811100715267E-06 +4.878811100715267E-06 +4.878811100715267E-06
+7.729351681263071E-09 +2.713380397421950E-09 +2.660189450226611E-09 +2.656737375055029E-09 +2.656423633942194E-09 +2.656378218991770E-09 +2.656368662616133E-09 +2.656367655254989E-09 +2.656367826135003E-09 +2.656367816011523E-09 +2.656367489161301E-09 +2.656367519480198E-09 +2.656367435645350E-09 +2.656368311257596E-09 +2.656367638552006E-09 +2.656367638552006E-09 +2.656367638552006E-09 +2.656367638552006E-09 +2.656367638552006E-09 +2.656367638552006E-09
+3.064605905975649E-09 +3.752794147119230E-11 +3.381459993446931E-12 +1.420982287525687E-12 +1.263305633005009E-12 +1.242634065162165E-12 +1.238028674959451E-12 +1.237674981933720E-12 +1.237676702509619E-12 +1.237650826609310E-12 +1.237542993557939E-12 +1.237640876738420E-12 +1.237546656527228E-12 +1.237651522011299E-12 +1.237653525205674E-12 +1.237653525205674E-12 +1.237653525205674E-12 +1.237653525205674E-12 +1.237653525205674E-12 +1.237653525205674E-12
+1.668149783039815E-09 +2.256805336364149E-11 +1.112772699745921E-12 +1.282168231049760E-13 +1.964175049272218E-14 +4.995332909609486E-15 +1.366160730526401E-15 +9.863157063646207E-16 +9.862081142525532E-16 +9.796454870863309E-16 +9.662007651534256E-16 +9.840280755807832E-16 +9.687130642198477E-16 +9.802892770959639E-16 +9.843081283602321E-16 +9.843081283602321E-16 +9.843081283602321E-16 +9.843081283602321E-16 +9.843081283602321E-16 +9.843081283602321E-16
+4.995997238474203E-10 +1.053224544554704E-11 +5.457916042461598E-13 +8.791369182238882E-14 +1.343112576151163E-14 +3.018840677834357E-15 +7.304482266641370E-16 +4.242220222078450E-16 +4.247654326066202E-16 +4.221088066559525E-16 +4.217311676998361E-16 +4.245370475225165E-16 +4.227101375728304E-16 +4.220934691598584E-16 +4.246487388086775E-16 +4.246487388086775E-16 +4.246487388086775E-16 +4.246487388086775E-16 +4.246487388086775E-16 +4.246487388086775E-16
+0.000000000000000E+00 +3.300221246811439E-12 +2.900377378641776E-13 +5.202990635139796E-14 +1.043499321198156E-14 +1.986331273847095E-15 +5.612966220966046E-16 +2.954373716573913E-16 +2.959583185141623E-16 +2.952858583617444E-16 +2.948600323522310E-16 +2.948182204865684E-16 +2.948224409913692E-16 +2.952504495192317E-16 +2.955252517309994E-16 +2.955252517309994E-16 +2.955252517309994E-16 +2.955252517309994E-16 +2.955252517309994E-16 +2.955252517309994E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.495818753748911E-13 +2.194359595825031E-14 +5.946645246762874E-15 +1.200867317774027E-15 +2.275337523419854E-16 +2.180939206696168E-16 +2.200019194270543E-16 +2.104202194635087E-16 +2.123176602639002E-16 +2.182263207235953E-16 +2.166358377384487E-16 +2.116076647561583E-16 +2.193033041667321E-16 +2.193033041667321E-16 +2.193033041667321E-16 +2.193033041667321E-16 +2.193033041667321E-16 +2.193033041667321E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.799987609213009E-15 +1.605911102191855E-15 +4.312249776508998E-16 +1.272463544832067E-16 +1.242960794504055E-16 +1.237509361378567E-16 +1.341544059926706E-16 +1.303864717719799E-16 +1.238525858501762E-16 +1.251744733906797E-16 +1.350611833823388E-16 +1.233186815284500E-16 +1.233186815284500E-16 +1.233186815284500E-16 +1.233186815284500E-16 +1.233186815284500E-16 +1.233186815284500E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.163766881025615E-16 +1.194262027304574E-16 +3.115641366896937E-17 +3.057148863885853E-17 +3.281135725880883E-17 +3.205795254401431E-17 +3.096735491436254E-17 +3.122193473329677E-17 +3.579683924915856E-17 +3.129579791717179E-17 +3.129579791717179E-17 +3.129579791717179E-17 +3.129579791717179E-17 +3.129579791717179E-17 +3.129579791717179E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.38.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931751723575768E-01 +9.931749053762668E-01 +9.931749003341965E-01 +9.931749001052925E-01 +9.931749000828676E-01 +9.931749000813075E-01 +9.931749000803446E-01 +9.931749000801255E-01 +9.931749000801358E-01 +9.931749000802335E-01 +9.931749000800680E-01 +9.931749000800569E-01 +9.931749000801354E-01 +9.931749000801354E-01 +9.931749000801354E-01 +9.931749000801354E-01 +9.931749000801354E-01 +9.931749000801354E-01 +9.931749000801354E-01 +9.931749000801354E-01
+6.819516417261823E-03 +6.819815631449294E-03 +6.819820959441373E-03 +6.819821206987773E-03 +6.819821230873284E-03 +6.819821232628054E-03 +6.819821233634244E-03 +6.819821233840881E-03 +6.819821233824797E-03 +6.819821233733467E-03 +6.819821233901517E-03 +6.819821233917666E-03 +6.819821233837978E-03 +6.819821233837978E-03 +6.819821233837978E-03 +6.819821233837978E-03 +6.819821233837978E-03 +6.819821233837978E-03 +6.819821233837978E-03 +6.819821233837978E-03
+5.295617041639595E-06 +5.275643585649166E-06 +5.275455072454113E-06 +5.275442478936987E-06 +5.275441614777978E-06 +5.275441510320986E-06 +5.275441483051323E-06 +5.275441495808680E-06 +5.275441498556615E-06 +5.275441499095333E-06 +5.275441487786387E-06 +5.275441491545853E-06 +5.275441490441595E-06 +5.275441490441595E-06 +5.275441490441595E-06 +5.275441490441595E-06 +5.275441490441595E-06 +5.275441490441595E-06 +5.275441490441595E-06 +5.275441490441595E-06
+9.032987086857961E-09 +3.293370569689521E-09 +3.245862659906903E-09 +3.243165295014176E-09 +3.242874097363833E-09 +3.242840106537585E-09 +3.242832035386506E-09 +3.242831687335283E-09 +3.242832019095264E-09 +3.242831943955526E-09 +3.242831562680912E-09 +3.242831595729428E-09 +3.242831958158068E-09 +3.242831958158068E-09 +3.242831958158068E-09 +3.242831958158068E-09 +3.242831958158068E-09 +3.242831958158068E-09 +3.242831958158068E-09 +3.242831958158068E-09
+3.392792951567257E-09 +2.532593818901481E-11 +3.652550695564842E-12 +1.839095743105413E-12 +1.719476036030255E-12 +1.702988565429078E-12 +1.699714708046059E-12 +1.699676749310628E-12 +1.699688731237308E-12 +1.699693842199544E-12 +1.699708097637396E-12 +1.699715978249224E-12 +1.699723332164260E-12 +1.699723332164260E-12 +1.699723332164260E-12 +1.699723332164260E-12 +1.699723332164260E-12 +1.699723332164260E-12 +1.699723332164260E-12 +1.699723332164260E-12
+2.104940652284097E-09 +1.789896315189553E-11 +9.750878922315693E-13 +1.118090411450105E-13 +1.813950239970162E-14 +3.821088314568237E-15 +1.492948945219715E-15 +1.506377274741073E-15 +1.504726847101401E-15 +1.506284280433718E-15 +1.507223449220760E-15 +1.506676769476157E-15 +1.492712582070170E-15 +1.492712582070170E-15 +1.492712582070170E-15 +1.492712582070170E-15 +1.492712582070170E-15 +1.492712582070170E-15 +1.492712582070170E-15 +1.492712582070170E-15
+1.077404912034421E-09 +1.066815807254410E-11 +5.041784855895922E-13 +5.880408993117711E-14 +1.213413022256901E-14 +2.438356518035202E-15 +6.492373616671253E-16 +6.381897212652041E-16 +6.401313238483344E-16 +6.376735305248134E-16 +6.395561507105389E-16 +6.394892792979227E-16 +6.487545290382329E-16 +6.487545290382329E-16 +6.487545290382329E-16 +6.487545290382329E-16 +6.487545290382329E-16 +6.487545290382329E-16 +6.487545290382329E-16 +6.487545290382329E-16
+0.000000000000000E+00 +1.435500788224855E-12 +2.668184960468928E-13 +4.169532774209862E-14 +6.898027119104825E-15 +1.360878428548404E-15 +2.392284946754869E-16 +2.470591596690988E-16 +2.489897958119060E-16 +2.479806364615475E-16 +2.502968837016722E-16 +2.502449869388100E-16 +2.377241405543478E-16 +2.377241405543478E-16 +2.377241405543478E-16 +2.377241405543478E-16 +2.377241405543478E-16 +2.377241405543478E-16 +2.377241405543478E-16 +2.377241405543478E-16
+0.000000000000000E+00 +0.000000000000000E+00 +3.060045271402930E-14 +1.415549300444886E-14 +5.073403100083728E-15 +8.181108293825784E-16 +1.455455272772907E-16 +1.444918511171681E-16 +1.464841100591643E-16 +1.448297743863766E-16 +1.466286247441191E-16 +1.465504726997371E-16 +1.461503602175716E-16 +1.461503602175716E-16 +1.461503602175716E-16 +1.461503602175716E-16 +1.461503602175716E-16 +1.461503602175716E-16 +1.461503602175716E-16 +1.461503602175716E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.978867820326837E-15 +5.973680764145940E-16 +2.836567310885396E-16 +1.092698416763766E-16 +1.048424397261346E-16 +1.026786569216366E-16 +1.040781102615960E-16 +1.019291401662093E-16 +1.019631955803524E-16 +1.111130280984883E-16 +1.111130280984883E-16 +1.111130280984883E-16 +1.111130280984883E-16 +1.111130280984883E-16 +1.111130280984883E-16 +1.111130280984883E-16 +1.111130280984883E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.041684825736190E-16 +1.136596043625412E-17 +1.100930045720810E-17 +1.112366896379599E-17 +1.101268531569351E-17 +1.046266710743648E-17 +1.049605476422369E-17 +1.136189237039963E-17 +1.136189237039963E-17 +1.136189237039963E-17 +1.136189237039963E-17 +1.136189237039963E-17 +1.136189237039963E-17 +1.136189237039963E-17 +1.136189237039963E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.38.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931751723075843E-01 +9.931749053746470E-01 +9.931749003274570E-01 +9.931749001048509E-01 +9.931749000848853E-01 +9.931749000813213E-01 +9.931749000799692E-01 +9.931749000800996E-01 +9.931749000800950E-01 +9.931749000801853E-01 +9.931749000801290E-01 +9.931749000801584E-01 +9.931749000801620E-01 +9.931749000804290E-01 +9.931749000801910E-01 +9.931749000801910E-01 +9.931749000801910E-01 +9.931749000801910E-01 +9.931749000801910E-01 +9.931749000801910E-01
+6.819516468135832E-03 +6.819815633012097E-03 +6.819820966302717E-03 +6.819821207461716E-03 +6.819821228840782E-03 +6.819821232613645E-03 +6.819821233997900E-03 +6.819821233875973E-03 +6.819821233885255E-03 +6.819821233777964E-03 +6.819821233839446E-03 +6.819821233813850E-03 +6.819821233805800E-03 +6.819821233533914E-03 +6.819821233771599E-03 +6.819821233771599E-03 +6.819821233771599E-03 +6.819821233771599E-03 +6.819821233771599E-03 +6.819821233771599E-03
+5.295614616556902E-06 +5.275643642559601E-06 +5.275454942422819E-06 +5.275442441503913E-06 +5.275441634684873E-06 +5.275441514599794E-06 +5.275441490720820E-06 +5.275441489314459E-06 +5.275441487823157E-06 +5.275441496955529E-06 +5.275441490469051E-06 +5.275441496943799E-06 +5.275441497136490E-06 +5.275441497852371E-06 +5.275441497181795E-06 +5.275441497181795E-06 +5.275441497181795E-06 +5.275441497181795E-06 +5.275441497181795E-06 +5.275441497181795E-06
+9.034110813808405E-09 +3.293370604686311E-09 +3.245859908336154E-09 +3.243166909452218E-09 +3.242872820107290E-09 +3.242839880897892E-09 +3.242832187318657E-09 +3.242831383033976E-09 +3.242831399595836E-09 +3.242832379164709E-09 +3.242832440023681E-09 +3.242832489538318E-09 +3.242832490904300E-09 +3.242832245142674E-09 +3.242832311645710E-09 +3.242832311645710E-09 +3.242832311645710E-09 +3.242832311645710E-09 +3.242832311645710E-09 +3.242832311645710E-09
+3.393013281947630E-09 +2.532594802743819E-11 +3.652755688722827E-12 +1.839360732458840E-12 +1.719637294812073E-12 +1.703006953991675E-12 +1.699696262363728E-12 +1.699668858632847E-12 +1.699707118956942E-12 +1.699697135779027E-12 +1.699686117010547E-12 +1.699697832631513E-12 +1.699697282065673E-12 +1.699688997073910E-12 +1.699685703520931E-12 +1.699685703520931E-12 +1.699685703520931E-12 +1.699685703520931E-12 +1.699685703520931E-12 +1.699685703520931E-12
+2.105133594007606E-09 +1.789895781873005E-11 +9.755987861345420E-13 +1.117204358399241E-13 +1.816945854109515E-14 +3.835164365613793E-15 +1.505558210517220E-15 +1.439273659341565E-15 +1.507695766365887E-15 +1.491868031820427E-15 +1.494671994605887E-15 +1.490997758666469E-15 +1.492602008823033E-15 +1.491972884596678E-15 +1.494940670119026E-15 +1.494940670119026E-15 +1.494940670119026E-15 +1.494940670119026E-15 +1.494940670119026E-15 +1.494940670119026E-15
+1.077407009644468E-09 +1.066816116675057E-11 +5.042767030508214E-13 +5.881833441764241E-14 +1.223417048999917E-14 +2.452955549719558E-15 +6.390218808407274E-16 +5.985324323563924E-16 +6.380731203782740E-16 +6.502181717522008E-16 +6.491481641404649E-16 +6.512482347429994E-16 +6.494790707590614E-16 +6.508178823695568E-16 +6.488334142817220E-16 +6.488334142817220E-16 +6.488334142817220E-16 +6.488334142817220E-16 +6.488334142817220E-16 +6.488334142817220E-16
+0.000000000000000E+00 +1.435499927724429E-12 +2.664789943148481E-13 +4.179787028954169E-14 +6.960551686293593E-15 +1.338434798204030E-15 +2.502141186527233E-16 +2.478044401694775E-16 +2.477753885783915E-16 +2.365552853280280E-16 +2.389157637876087E-16 +2.358858382377497E-16 +2.370978879420553E-16 +2.362312230661832E-16 +2.393240334461267E-16 +2.393240334461267E-16 +2.393240334461267E-16 +2.393240334461267E-16 +2.393240334461267E-16 +2.393240334461267E-16
+0.000000000000000E+00 +0.000000000000000E+00 +3.065944756350376E-14 +1.422881156103901E-14 +4.979251957792318E-15 +8.276025646974242E-16 +1.467045916071168E-16 +1.450498263239192E-16 +1.444128499736977E-16 +1.458199141937168E-16 +1.451004612761077E-16 +1.461398921877502E-16 +1.456037609911137E-16 +1.459818992674012E-16 +1.449885587299172E-16 +1.449885587299172E-16 +1.449885587299172E-16 +1.449885587299172E-16 +1.449885587299172E-16 +1.449885587299172E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.962874523560545E-15 +6.046455380445973E-16 +2.808177609288502E-16 +1.019637286790470E-16 +1.042315478129678E-16 +1.048052814097834E-16 +1.115558996313663E-16 +1.092256868889776E-16 +1.118462917159537E-16 +1.112851653923463E-16 +1.116784853669768E-16 +1.088484265358730E-16 +1.088484265358730E-16 +1.088484265358730E-16 +1.088484265358730E-16 +1.088484265358730E-16 +1.088484265358730E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.042995215540574E-16 +1.112306528732244E-17 +1.069932138952307E-17 +1.089568893972385E-17 +1.105249535831165E-17 +1.095035283723530E-17 +1.105415937539465E-17 +1.104800417615274E-17 +1.107491109565476E-17 +1.099699889913292E-17 +1.099699889913292E-17 +1.099699889913292E-17 +1.099699889913292E-17 +1.099699889913292E-17 +1.099699889913292E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.39.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932666666782908E-01 +9.932665531583231E-01 +9.932665505585412E-01 +9.932665504034617E-01 +9.932665503850752E-01 +9.932665503793792E-01 +9.932665503788982E-01 +9.932665503787064E-01 +9.932665503786555E-01 +9.932665503787670E-01 +9.932665503786140E-01 +9.932665503786464E-01 +9.932665503786682E-01 +9.932665503786682E-01 +9.932665503786682E-01 +9.932665503786682E-01 +9.932665503786682E-01 +9.932665503786682E-01 +9.932665503786682E-01 +9.932665503786682E-01
+6.728522149606617E-03 +6.728659747150584E-03 +6.728662528197069E-03 +6.728662694704362E-03 +6.728662714256942E-03 +6.728662720042134E-03 +6.728662720542227E-03 +6.728662720730463E-03 +6.728662720777883E-03 +6.728662720677897E-03 +6.728662720815567E-03 +6.728662720797173E-03 +6.728662720772002E-03 +6.728662720772002E-03 +6.728662720772002E-03 +6.728662720772002E-03 +6.728662720772002E-03 +6.728662720772002E-03 +6.728662720772002E-03 +6.728662720772002E-03
+4.800558693395852E-06 +4.784498295386623E-06 +4.784376599090279E-06 +4.784369131108828E-06 +4.784368382100439E-06 +4.784368347491155E-06 +4.784368335473598E-06 +4.784368339204015E-06 +4.784368342141354E-06 +4.784368336432375E-06 +4.784368339879787E-06 +4.784368337065056E-06 +4.784368337995216E-06 +4.784368337995216E-06 +4.784368337995216E-06 +4.784368337995216E-06 +4.784368337995216E-06 +4.784368337995216E-06 +4.784368337995216E-06 +4.784368337995216E-06
+6.250200741264083E-09 +2.560306133441603E-09 +2.533260847132802E-09 +2.531265373884339E-09 +2.531086901506300E-09 +2.531069164267227E-09 +2.531064576163754E-09 +2.531063990893951E-09 +2.531064290013462E-09 +2.531064579401959E-09 +2.531064840861550E-09 +2.531064842309791E-09 +2.531064860446761E-09 +2.531064860446761E-09 +2.531064860446761E-09 +2.531064860446761E-09 +2.531064860446761E-09 +2.531064860446761E-09 +2.531064860446761E-09 +2.531064860446761E-09
+2.361255952448319E-09 +1.780111646308043E-11 +2.067361767275049E-12 +1.250895526956224E-12 +1.164286013867886E-12 +1.155506400187860E-12 +1.153898325477058E-12 +1.153926954246779E-12 +1.153874670652986E-12 +1.153863269791260E-12 +1.153966316051271E-12 +1.153890690694742E-12 +1.153906491692951E-12 +1.153906491692951E-12 +1.153906491692951E-12 +1.153906491692951E-12 +1.153906491692951E-12 +1.153906491692951E-12 +1.153906491692951E-12 +1.153906491692951E-12
+1.515713116949309E-09 +9.613803014333099E-12 +6.449435891692870E-13 +7.423400335203238E-14 +1.176057240827339E-14 +2.439107807248984E-15 +1.002693239645299E-15 +1.072690437276594E-15 +1.000722474286442E-15 +9.991749239885665E-16 +1.068503050586816E-15 +9.992547976048926E-16 +9.975887514962961E-16 +9.975887514962961E-16 +9.975887514962961E-16 +9.975887514962961E-16 +9.975887514962961E-16 +9.975887514962961E-16 +9.975887514962961E-16 +9.975887514962961E-16
+4.862458951606325E-10 +5.784455292793445E-12 +4.314575142554760E-13 +5.161826411105959E-14 +7.835513698224463E-15 +1.399088541258925E-15 +5.004466627628943E-16 +5.295129876926902E-16 +4.984895274838364E-16 +4.933865802453053E-16 +5.197204291015460E-16 +4.941521949114007E-16 +4.921001619784310E-16 +4.921001619784310E-16 +4.921001619784310E-16 +4.921001619784310E-16 +4.921001619784310E-16 +4.921001619784310E-16 +4.921001619784310E-16 +4.921001619784310E-16
+0.000000000000000E+00 +2.727479430788895E-12 +2.005621265924182E-13 +3.256491118763127E-14 +5.232283466102581E-15 +9.382623152852891E-16 +3.416514446685811E-16 +3.467181335642272E-16 +3.418446978875759E-16 +3.486904076413411E-16 +3.576184788596541E-16 +3.493034398743193E-16 +3.519357565400600E-16 +3.519357565400600E-16 +3.519357565400600E-16 +3.519357565400600E-16 +3.519357565400600E-16 +3.519357565400600E-16 +3.519357565400600E-16 +3.519357565400600E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.080730967085198E-14 +2.026097948099155E-14 +2.744163112668083E-15 +6.328862206269219E-16 +1.845444828402518E-16 +1.850345697832001E-16 +1.833273647507449E-16 +1.794790019479324E-16 +1.786522696063800E-16 +1.798551946220058E-16 +1.786701054487220E-16 +1.786701054487220E-16 +1.786701054487220E-16 +1.786701054487220E-16 +1.786701054487220E-16 +1.786701054487220E-16 +1.786701054487220E-16 +1.786701054487220E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.729568761437482E-15 +1.308731610960506E-15 +3.967099755468283E-16 +9.417339734698108E-17 +9.350019708917198E-17 +9.469112635432459E-17 +9.753084354972281E-17 +9.949129388359251E-17 +9.755489367040256E-17 +9.974321949045101E-17 +9.974321949045101E-17 +9.974321949045101E-17 +9.974321949045101E-17 +9.974321949045101E-17 +9.974321949045101E-17 +9.974321949045101E-17 +9.974321949045101E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.167249474069594E-16 +2.456026067817679E-17 +2.421537569444082E-17 +2.472276333629505E-17 +2.514515443727784E-17 +2.604182618331106E-17 +2.552405874627756E-17 +2.619919317019930E-17 +2.619919317019930E-17 +2.619919317019930E-17 +2.619919317019930E-17 +2.619919317019930E-17 +2.619919317019930E-17 +2.619919317019930E-17 +2.619919317019930E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.39.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932666671030451E-01 +9.932665531567746E-01 +9.932665505597937E-01 +9.932665504023217E-01 +9.932665503832330E-01 +9.932665503793550E-01 +9.932665503788426E-01 +9.932665503787308E-01 +9.932665503786118E-01 +9.932665503786292E-01 +9.932665503785585E-01 +9.932665503786524E-01 +9.932665503785343E-01 +9.932665503780780E-01 +9.932665503787621E-01 +9.932665503787621E-01 +9.932665503787621E-01 +9.932665503787621E-01 +9.932665503787621E-01 +9.932665503787621E-01
+6.728521716543076E-03 +6.728659748724523E-03 +6.728662526922260E-03 +6.728662695997434E-03 +6.728662716093212E-03 +6.728662720068145E-03 +6.728662720588508E-03 +6.728662720712388E-03 +6.728662720836250E-03 +6.728662720807074E-03 +6.728662720877182E-03 +6.728662720789444E-03 +6.728662720903773E-03 +6.728662721360945E-03 +6.728662720680568E-03 +6.728662720680568E-03 +6.728662720680568E-03 +6.728662720680568E-03 +6.728662720680568E-03 +6.728662720680568E-03
+4.800564664929424E-06 +4.784498268278663E-06 +4.784376598213301E-06 +4.784369020347912E-06 +4.784368391151128E-06 +4.784368349119612E-06 +4.784368342485859E-06 +4.784368335837622E-06 +4.784368335059620E-06 +4.784368338706200E-06 +4.784368338518536E-06 +4.784368341714404E-06 +4.784368343679411E-06 +4.784368336069008E-06 +4.784368332521859E-06 +4.784368332521859E-06 +4.784368332521859E-06 +4.784368332521859E-06 +4.784368332521859E-06 +4.784368332521859E-06
+6.251907393578809E-09 +2.560306861044348E-09 +2.533270993484734E-09 +2.531240538029692E-09 +2.531085488175462E-09 +2.531068767385481E-09 +2.531064091921910E-09 +2.531064593657346E-09 +2.531064564316264E-09 +2.531064626256002E-09 +2.531064124469076E-09 +2.531064588079804E-09 +2.531064733961753E-09 +2.531064114081246E-09 +2.531064442899624E-09 +2.531064442899624E-09 +2.531064442899624E-09 +2.531064442899624E-09 +2.531064442899624E-09 +2.531064442899624E-09
+2.361730839322031E-09 +1.780123212627876E-11 +2.068078947442575E-12 +1.231997651357892E-12 +1.164507033301904E-12 +1.155522763468516E-12 +1.153932018690388E-12 +1.153886367585204E-12 +1.153887024733148E-12 +1.153863146847158E-12 +1.153937044122242E-12 +1.153863042143778E-12 +1.153870667342084E-12 +1.153867444877522E-12 +1.153862636354727E-12 +1.153862636354727E-12 +1.153862636354727E-12 +1.153862636354727E-12 +1.153862636354727E-12 +1.153862636354727E-12
+1.515819124273754E-09 +9.613827527174383E-12 +6.443057304634205E-13 +7.315471615477810E-14 +1.178513746984274E-14 +2.445917307704540E-15 +1.072287519534847E-15 +9.981341755054557E-16 +1.003068442285791E-15 +9.990244906560114E-16 +1.071954106778157E-15 +9.990012925805867E-16 +9.966610697744249E-16 +1.003000394551695E-15 +9.986706007996715E-16 +9.986706007996715E-16 +9.986706007996715E-16 +9.986706007996715E-16 +9.986706007996715E-16 +9.986706007996715E-16
+4.862911429715151E-10 +5.784461923534204E-12 +4.318308390064483E-13 +4.967740742442284E-14 +7.850144199876709E-15 +1.412529074451221E-15 +5.266277943441090E-16 +4.922007433880282E-16 +5.003777740762806E-16 +4.931860647697384E-16 +5.291827502112460E-16 +4.931567196026069E-16 +4.906378566269416E-16 +5.012708346089404E-16 +4.927752429519744E-16 +4.927752429519744E-16 +4.927752429519744E-16 +4.927752429519744E-16 +4.927752429519744E-16 +4.927752429519744E-16
+0.000000000000000E+00 +2.727481503192950E-12 +2.005118398112320E-13 +3.243829541875078E-14 +5.232463695242080E-15 +9.344634771301494E-16 +3.490908471665760E-16 +3.521882185985069E-16 +3.428593916258122E-16 +3.488840681675059E-16 +3.467568797839624E-16 +3.489018535077222E-16 +3.519124955845333E-16 +3.404464029196747E-16 +3.494548960959902E-16 +3.494548960959902E-16 +3.494548960959902E-16 +3.494548960959902E-16 +3.494548960959902E-16 +3.494548960959902E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.082132398707278E-14 +2.024913475462197E-14 +2.761760746537571E-15 +6.261474608811118E-16 +1.833163526884310E-16 +1.786384314255868E-16 +1.841364492278424E-16 +1.793693038536430E-16 +1.852347266991909E-16 +1.793433823538385E-16 +1.777612677253167E-16 +1.852126779390259E-16 +1.792048373922790E-16 +1.792048373922790E-16 +1.792048373922790E-16 +1.792048373922790E-16 +1.792048373922790E-16 +1.792048373922790E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.721783406495220E-15 +1.317423416285638E-15 +3.937375330915554E-16 +9.456608726619520E-17 +9.965902713547092E-17 +9.425521050123169E-17 +9.766393901925125E-17 +9.362122433636170E-17 +9.764564251704464E-17 +9.983505240264959E-17 +9.336688382971944E-17 +9.779743198271159E-17 +9.779743198271159E-17 +9.779743198271159E-17 +9.779743198271159E-17 +9.779743198271159E-17 +9.779743198271159E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.144298823890565E-16 +2.452780612509139E-17 +2.614689852802741E-17 +2.458809405411279E-17 +2.516873282744958E-17 +2.441231257536104E-17 +2.514985199123532E-17 +2.551292160959606E-17 +2.426215146481974E-17 +2.507725207582977E-17 +2.507725207582977E-17 +2.507725207582977E-17 +2.507725207582977E-17 +2.507725207582977E-17 +2.507725207582977E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.4.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.927945632072640E-01 +9.927944183620698E-01 +9.927944144726157E-01 +9.927944143212875E-01 +9.927944143027954E-01 +9.927944142997847E-01 +9.927944142988463E-01 +9.927944142990678E-01 +9.927944142988991E-01 +9.927944142989332E-01 +9.927944142987921E-01 +9.927944142986940E-01 +9.927944142986148E-01 +9.927944142986148E-01 +9.927944142986148E-01 +9.927944142986148E-01 +9.927944142986148E-01 +9.927944142986148E-01 +9.927944142986148E-01 +9.927944142986148E-01
+7.198528444651430E-03 +7.198675252494176E-03 +7.198679126195106E-03 +7.198679276595219E-03 +7.198679294955153E-03 +7.198679297940653E-03 +7.198679298880247E-03 +7.198679298653444E-03 +7.198679298827852E-03 +7.198679298796846E-03 +7.198679298932062E-03 +7.198679299031167E-03 +7.198679299129714E-03 +7.198679299129714E-03 +7.198679299129714E-03 +7.198679299129714E-03 +7.198679299129714E-03 +7.198679299129714E-03 +7.198679299129714E-03 +7.198679299129714E-03
+6.903104879040755E-06 +6.901891715796056E-06 +6.901910123290179E-06 +6.901911124550879E-06 +6.901911257505931E-06 +6.901911284439586E-06 +6.901911283141020E-06 +6.901911288514632E-06 +6.901911282933537E-06 +6.901911279501791E-06 +6.901911283854748E-06 +6.901911284485337E-06 +6.901911267448625E-06 +6.901911267448625E-06 +6.901911267448625E-06 +6.901911267448625E-06 +6.901911267448625E-06 +6.901911267448625E-06 +6.901911267448625E-06 +6.901911267448625E-06
+4.735001250963226E-09 +4.490276020115804E-09 +4.489213386613523E-09 +4.489187330532763E-09 +4.489187319232325E-09 +4.489187465589285E-09 +4.489187056771892E-09 +4.489187340286142E-09 +4.489187528301023E-09 +4.489187508645672E-09 +4.489186801401923E-09 +4.489186838597069E-09 +4.489187525978350E-09 +4.489187525978350E-09 +4.489187525978350E-09 +4.489187525978350E-09 +4.489187525978350E-09 +4.489187525978350E-09 +4.489187525978350E-09 +4.489187525978350E-09
+3.033247348677686E-10 +2.562541259425510E-12 +1.819977984902138E-12 +1.800772957701154E-12 +1.800782804205370E-12 +1.800787654442414E-12 +1.800830018815794E-12 +1.800782066247385E-12 +1.800786621466586E-12 +1.800786302567600E-12 +1.800675606008074E-12 +1.800673637838618E-12 +1.800674624404760E-12 +1.800674624404760E-12 +1.800674624404760E-12 +1.800674624404760E-12 +1.800674624404760E-12 +1.800674624404760E-12 +1.800674624404760E-12 +1.800674624404760E-12
+1.558356675901415E-10 +4.660510985094710E-13 +1.963147844733577E-14 +1.310061912104867E-15 +1.236583667730010E-15 +1.221022719429215E-15 +1.222692904931360E-15 +1.236121580012834E-15 +1.214432973295371E-15 +1.214655971955410E-15 +1.200620825791677E-15 +1.201316894747633E-15 +1.195174848927185E-15 +1.195174848927185E-15 +1.195174848927185E-15 +1.195174848927185E-15 +1.195174848927185E-15 +1.195174848927185E-15 +1.195174848927185E-15 +1.195174848927185E-15
+4.098543125149938E-11 +2.669741639846034E-13 +7.687146238651080E-15 +7.546559388817799E-16 +5.384703157709351E-16 +4.456160197850745E-16 +4.452804966285676E-16 +5.383531208355408E-16 +4.471956901761438E-16 +4.470676918531839E-16 +4.417421963592193E-16 +4.422962779034350E-16 +4.426658042070901E-16 +4.426658042070901E-16 +4.426658042070901E-16 +4.426658042070901E-16 +4.426658042070901E-16 +4.426658042070901E-16 +4.426658042070901E-16 +4.426658042070901E-16
+8.059218621555723E-12 +1.304918282514443E-13 +2.614421627296021E-15 +4.128463407199401E-16 +4.028313817440059E-16 +2.935653419203028E-16 +2.943779867253709E-16 +4.031318117030888E-16 +2.907062674046263E-16 +2.907995542127633E-16 +2.943706994412500E-16 +2.950928752694120E-16 +2.924375642049535E-16 +2.924375642049535E-16 +2.924375642049535E-16 +2.924375642049535E-16 +2.924375642049535E-16 +2.924375642049535E-16 +2.924375642049535E-16 +2.924375642049535E-16
+0.000000000000000E+00 +2.050956445757174E-14 +1.687633726218086E-15 +2.643968093817121E-16 +2.615173094965436E-16 +2.335690984440142E-16 +2.315982093380392E-16 +2.613315296747183E-16 +2.285566203632962E-16 +2.285205245206533E-16 +2.313536020521585E-16 +2.338470666702010E-16 +2.279300892425942E-16 +2.279300892425942E-16 +2.279300892425942E-16 +2.279300892425942E-16 +2.279300892425942E-16 +2.279300892425942E-16 +2.279300892425942E-16 +2.279300892425942E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.112984690496952E-16 +1.150756479315038E-16 +1.217479760032582E-16 +1.132230002205508E-16 +1.151306538630281E-16 +1.219597772952983E-16 +1.193458993902999E-16 +1.192370200480454E-16 +1.154566299593637E-16 +1.135542254449965E-16 +1.200466889811309E-16 +1.200466889811309E-16 +1.200466889811309E-16 +1.200466889811309E-16 +1.200466889811309E-16 +1.200466889811309E-16 +1.200466889811309E-16 +1.200466889811309E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.137415930391052E-17 +8.275598778137978E-17 +7.882446896678605E-17 +7.881121559298229E-17 +8.280793768475660E-17 +8.130524794111040E-17 +8.127238015415484E-17 +7.938675482335018E-17 +7.676797925037798E-17 +8.213359382131409E-17 +8.213359382131409E-17 +8.213359382131409E-17 +8.213359382131409E-17 +8.213359382131409E-17 +8.213359382131409E-17 +8.213359382131409E-17 +8.213359382131409E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.4.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.927945639144335E-01 +9.927944183613313E-01 +9.927944144722505E-01 +9.927944143214952E-01 +9.927944143021858E-01 +9.927944142996704E-01 +9.927944142992411E-01 +9.927944142986528E-01 +9.927944142986094E-01 +9.927944142989014E-01 +9.927944142989902E-01 +9.927944142989944E-01 +9.927944142989360E-01 +9.927944142989684E-01 +9.927944142987990E-01 +9.927944142987990E-01 +9.927944142987990E-01 +9.927944142987990E-01 +9.927944142987990E-01 +9.927944142987990E-01
+7.198527739322788E-03 +7.198675253331099E-03 +7.198679126569496E-03 +7.198679276391996E-03 +7.198679295568532E-03 +7.198679298058930E-03 +7.198679298489041E-03 +7.198679299079704E-03 +7.198679299120024E-03 +7.198679298817552E-03 +7.198679298738351E-03 +7.198679298736328E-03 +7.198679298795770E-03 +7.198679298763910E-03 +7.198679298927109E-03 +7.198679298927109E-03 +7.198679298927109E-03 +7.198679298927109E-03 +7.198679298927109E-03 +7.198679298927109E-03
+6.903103036644060E-06 +6.901891617429244E-06 +6.901910113671211E-06 +6.901911121024251E-06 +6.901911255004985E-06 +6.901911280856868E-06 +6.901911277266893E-06 +6.901911276546574E-06 +6.901911280797812E-06 +6.901911289711469E-06 +6.901911283060175E-06 +6.901911281319375E-06 +6.901911278326737E-06 +6.901911278593322E-06 +6.901911284500659E-06 +6.901911284500659E-06 +6.901911284500659E-06 +6.901911284500659E-06 +6.901911284500659E-06 +6.901911284500659E-06
+4.735002339779656E-09 +4.490276579488346E-09 +4.489213851294406E-09 +4.489187280412488E-09 +4.489186959857286E-09 +4.489187513120436E-09 +4.489187515465553E-09 +4.489186996628028E-09 +4.489186824032237E-09 +4.489187425835424E-09 +4.489187265900680E-09 +4.489187540218753E-09 +4.489187438498199E-09 +4.489187527714735E-09 +4.489187305810727E-09 +4.489187305810727E-09 +4.489187305810727E-09 +4.489187305810727E-09 +4.489187305810727E-09 +4.489187305810727E-09
+3.033254276612967E-10 +2.562082583704896E-12 +1.819982997919822E-12 +1.800778552927372E-12 +1.800830727149644E-12 +1.800787180855264E-12 +1.800785791970902E-12 +1.800828051138038E-12 +1.800828802607253E-12 +1.800780922403038E-12 +1.800783525722775E-12 +1.800787408153023E-12 +1.800636295531069E-12 +1.800786631486551E-12 +1.800629143966068E-12 +1.800629143966068E-12 +1.800629143966068E-12 +1.800629143966068E-12 +1.800629143966068E-12 +1.800629143966068E-12
+1.558359806955273E-10 +4.659700846213279E-13 +1.963248267451705E-14 +1.319215040895974E-15 +1.222679556254679E-15 +1.220971438334788E-15 +1.214485114735307E-15 +1.248472278502375E-15 +1.223316033521635E-15 +1.244605178586181E-15 +1.244059925498755E-15 +1.213282345050302E-15 +1.192162677706201E-15 +1.214337198753478E-15 +1.223649296724860E-15 +1.223649296724860E-15 +1.223649296724860E-15 +1.223649296724860E-15 +1.223649296724860E-15 +1.223649296724860E-15
+4.098533875266283E-11 +2.671053586044674E-13 +7.684841346373582E-15 +7.608558208372342E-16 +4.451483417493873E-16 +4.454508593080315E-16 +4.471180298661862E-16 +5.437859279469749E-16 +4.449264315639720E-16 +5.431575290597067E-16 +5.420009900022948E-16 +4.475532462588645E-16 +4.440586020349213E-16 +4.472364025932850E-16 +5.404667317310948E-16 +5.404667317310948E-16 +5.404667317310948E-16 +5.404667317310948E-16 +5.404667317310948E-16 +5.404667317310948E-16
+8.059236909610389E-12 +1.304926203839135E-13 +2.613739315569258E-15 +4.044948303133936E-16 +2.944736070671552E-16 +2.927880176325162E-16 +2.907589414105816E-16 +3.951310692864321E-16 +2.944790818132220E-16 +3.955487664538757E-16 +3.958293878063820E-16 +2.903573160595065E-16 +2.906185763198907E-16 +2.906776835007903E-16 +3.939824697003628E-16 +3.939824697003628E-16 +3.939824697003628E-16 +3.939824697003628E-16 +3.939824697003628E-16 +3.939824697003628E-16
+0.000000000000000E+00 +2.050359766211226E-14 +1.687412788114744E-15 +2.702885781200478E-16 +2.314669856017192E-16 +2.334777055756046E-16 +2.282806119354891E-16 +2.725488226598269E-16 +2.314516971063765E-16 +2.696440396340485E-16 +2.680649205103931E-16 +2.287162259284674E-16 +2.285432484434449E-16 +2.285588247636659E-16 +2.701373846452395E-16 +2.701373846452395E-16 +2.701373846452395E-16 +2.701373846452395E-16 +2.701373846452395E-16 +2.701373846452395E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.114630197338046E-16 +1.107955698289620E-16 +1.153677048922635E-16 +1.132192174352929E-16 +1.196352752539139E-16 +1.154548110222876E-16 +1.151850346608601E-16 +1.150156307084435E-16 +1.158276290956743E-16 +1.193424343368816E-16 +1.193801240126836E-16 +1.194029892203697E-16 +1.147952425298270E-16 +1.147952425298270E-16 +1.147952425298270E-16 +1.147952425298270E-16 +1.147952425298270E-16 +1.147952425298270E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.928671352722004E-17 +7.922461132449987E-17 +7.926083176177022E-17 +8.146581262993016E-17 +7.598110295458241E-17 +7.950776307545254E-17 +7.971179190550708E-17 +8.054411041591543E-17 +8.141272341174143E-17 +8.132169682486825E-17 +8.133086156958461E-17 +7.942601684513588E-17 +7.942601684513588E-17 +7.942601684513588E-17 +7.942601684513588E-17 +7.942601684513588E-17 +7.942601684513588E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.40.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931475215018534E-01 +9.931472260019962E-01 +9.931472214772581E-01 +9.931472213103578E-01 +9.931472212918708E-01 +9.931472212904688E-01 +9.931472212897814E-01 +9.931472212892516E-01 +9.931472212892478E-01 +9.931472212894441E-01 +9.931472212896184E-01 +9.931472212896797E-01 +9.931472212895869E-01 +9.931472212895869E-01 +9.931472212895869E-01 +9.931472212895869E-01 +9.931472212895869E-01 +9.931472212895869E-01 +9.931472212895869E-01 +9.931472212895869E-01
+6.847044237834266E-03 +6.847355766029331E-03 +6.847360438653841E-03 +6.847360614789154E-03 +6.847360633885353E-03 +6.847360635399339E-03 +6.847360636087803E-03 +6.847360636621044E-03 +6.847360636626134E-03 +6.847360636435183E-03 +6.847360636247036E-03 +6.847360636193696E-03 +6.847360636281503E-03 +6.847360636281503E-03 +6.847360636281503E-03 +6.847360636281503E-03 +6.847360636281503E-03 +6.847360636281503E-03 +6.847360636281503E-03 +6.847360636281503E-03
+5.424594023907675E-06 +5.414740614103958E-06 +5.414649923793879E-06 +5.414643662998957E-06 +5.414643336688657E-06 +5.414643270010908E-06 +5.414643269097014E-06 +5.414643265310068E-06 +5.414643260817438E-06 +5.414643264507863E-06 +5.414643268968629E-06 +5.414643269681621E-06 +5.414643272719094E-06 +5.414643272719094E-06 +5.414643272719094E-06 +5.414643272719094E-06 +5.414643272719094E-06 +5.414643272719094E-06 +5.414643272719094E-06 +5.414643272719094E-06
+6.845894439646637E-09 +3.455658303037697E-09 +3.430292198959980E-09 +3.429201090382721E-09 +3.429064917805715E-09 +3.429048156894064E-09 +3.429045760122816E-09 +3.429046591762371E-09 +3.429046713921627E-09 +3.429046464261353E-09 +3.429046317785384E-09 +3.429046110444236E-09 +3.429046155926140E-09 +3.429046155926140E-09 +3.429046155926140E-09 +3.429046155926140E-09 +3.429046155926140E-09 +3.429046155926140E-09 +3.429046155926140E-09 +3.429046155926140E-09
+1.596405659475127E-09 +1.795835790774579E-11 +2.841893859449161E-12 +1.879116069423705E-12 +1.817263097728621E-12 +1.809365356175487E-12 +1.808106954475177E-12 +1.808087987489535E-12 +1.808090623957078E-12 +1.808092027307333E-12 +1.808114646414572E-12 +1.808110967391667E-12 +1.808121113758226E-12 +1.808121113758226E-12 +1.808121113758226E-12 +1.808121113758226E-12 +1.808121113758226E-12 +1.808121113758226E-12 +1.808121113758226E-12 +1.808121113758226E-12
+8.217134315398073E-10 +1.023024606236786E-11 +4.633430308682783E-13 +5.368754270764419E-14 +9.463819387583389E-15 +1.950383034904888E-15 +1.524087346294223E-15 +1.519565399937130E-15 +1.520400524569161E-15 +1.520148491024176E-15 +1.508409392321047E-15 +1.519691154841285E-15 +1.506775119372067E-15 +1.506775119372067E-15 +1.506775119372067E-15 +1.506775119372067E-15 +1.506775119372067E-15 +1.506775119372067E-15 +1.506775119372067E-15 +1.506775119372067E-15
+4.022825133276892E-10 +6.111617396663244E-12 +3.455935151040732E-13 +3.035836088748864E-14 +6.506366464189134E-15 +1.045971725126505E-15 +5.812635136186824E-16 +5.839822506136285E-16 +5.833419772110541E-16 +5.828838102273228E-16 +5.903512255443824E-16 +5.843461840454631E-16 +5.915081072969229E-16 +5.915081072969229E-16 +5.915081072969229E-16 +5.915081072969229E-16 +5.915081072969229E-16 +5.915081072969229E-16 +5.915081072969229E-16 +5.915081072969229E-16
+0.000000000000000E+00 +1.401969209207955E-12 +1.938989907150585E-13 +1.736128289384940E-14 +1.727857845186273E-15 +7.083042868831693E-16 +2.211453585920875E-16 +2.205214619436595E-16 +2.204863619747776E-16 +2.208265250238602E-16 +2.206983436486600E-16 +2.206456716791230E-16 +2.214842244402058E-16 +2.214842244402058E-16 +2.214842244402058E-16 +2.214842244402058E-16 +2.214842244402058E-16 +2.214842244402058E-16 +2.214842244402058E-16 +2.214842244402058E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.989752228551563E-14 +4.603119856614833E-15 +1.435005410990415E-15 +3.386070412865826E-16 +1.587950493328812E-16 +1.577138273479806E-16 +1.581031499933828E-16 +1.582205403881092E-16 +1.528306426123873E-16 +1.582008168518146E-16 +1.505662743719309E-16 +1.505662743719309E-16 +1.505662743719309E-16 +1.505662743719309E-16 +1.505662743719309E-16 +1.505662743719309E-16 +1.505662743719309E-16 +1.505662743719309E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.020164833348097E-16 +6.679200011256292E-16 +9.196333978141040E-17 +8.982809340006856E-17 +9.059120659417967E-17 +9.017244374401820E-17 +9.039562700325659E-17 +9.510038873853305E-17 +9.037372983128235E-17 +9.794029598844241E-17 +9.794029598844241E-17 +9.794029598844241E-17 +9.794029598844241E-17 +9.794029598844241E-17 +9.794029598844241E-17 +9.794029598844241E-17 +9.794029598844241E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.149792950549216E-18 +1.056409382295888E-17 +1.070717884571603E-17 +1.064326252877058E-17 +1.067355985131530E-17 +1.104728371094701E-17 +1.074128820740379E-17 +1.109435121504247E-17 +1.109435121504247E-17 +1.109435121504247E-17 +1.109435121504247E-17 +1.109435121504247E-17 +1.109435121504247E-17 +1.109435121504247E-17 +1.109435121504247E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.40.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.931475199419135E-01 +9.931472260064327E-01 +9.931472214838979E-01 +9.931472213107330E-01 +9.931472212932291E-01 +9.931472212905537E-01 +9.931472212893353E-01 +9.931472212896584E-01 +9.931472212896206E-01 +9.931472212893773E-01 +9.931472212894736E-01 +9.931472212894532E-01 +9.931472212893706E-01 +9.931472212888826E-01 +9.931472212894655E-01 +9.931472212894655E-01 +9.931472212894655E-01 +9.931472212894655E-01 +9.931472212894655E-01 +9.931472212894655E-01
+6.847045791628599E-03 +6.847355761935269E-03 +6.847360432458852E-03 +6.847360614436681E-03 +6.847360632536256E-03 +6.847360635316346E-03 +6.847360636531859E-03 +6.847360636214709E-03 +6.847360636255755E-03 +6.847360636494536E-03 +6.847360636394484E-03 +6.847360636429563E-03 +6.847360636509064E-03 +6.847360636987196E-03 +6.847360636406521E-03 +6.847360636406521E-03 +6.847360636406521E-03 +6.847360636406521E-03 +6.847360636406521E-03 +6.847360636406521E-03
+5.424598292278702E-06 +5.414740286722992E-06 +5.414649479146250E-06 +5.414643637128911E-06 +5.414643328679094E-06 +5.414643268998715E-06 +5.414643266683810E-06 +5.414643268673504E-06 +5.414643269619565E-06 +5.414643265737501E-06 +5.414643265108059E-06 +5.414643263042511E-06 +5.414643265380904E-06 +5.414643266036527E-06 +5.414643264186672E-06 +5.414643264186672E-06 +5.414643264186672E-06 +5.414643264186672E-06 +5.414643264186672E-06 +5.414643264186672E-06
+6.847481731254823E-09 +3.455640543001793E-09 +3.430280510954303E-09 +3.429200050397781E-09 +3.429064181575011E-09 +3.429048455168472E-09 +3.429046497426007E-09 +3.429045942139956E-09 +3.429046320407230E-09 +3.429046508510960E-09 +3.429046753229127E-09 +3.429046834655562E-09 +3.429046889348916E-09 +3.429046804371104E-09 +3.429046793372441E-09 +3.429046793372441E-09 +3.429046793372441E-09 +3.429046793372441E-09 +3.429046793372441E-09 +3.429046793372441E-09
+1.596565330029488E-09 +1.795954392413235E-11 +2.841876240472614E-12 +1.879224387068897E-12 +1.817416133293556E-12 +1.809360638483888E-12 +1.808094067182433E-12 +1.808110599215216E-12 +1.808115152273288E-12 +1.808092607695611E-12 +1.808094636230256E-12 +1.808093484706801E-12 +1.808095425483999E-12 +1.808093559451956E-12 +1.808093516015950E-12 +1.808093516015950E-12 +1.808093516015950E-12 +1.808093516015950E-12 +1.808093516015950E-12 +1.808093516015950E-12
+8.217336087910960E-10 +1.023119018918455E-11 +4.636223143113249E-13 +5.364077299128535E-14 +9.470212517710081E-15 +1.952039572769458E-15 +1.519896408427545E-15 +1.520201237831938E-15 +1.508105190213848E-15 +1.520726277690847E-15 +1.522436722329360E-15 +1.507814851234401E-15 +1.505657650795345E-15 +1.507059612817249E-15 +1.507423840385910E-15 +1.507423840385910E-15 +1.507423840385910E-15 +1.507423840385910E-15 +1.507423840385910E-15 +1.507423840385910E-15
+4.023877309684859E-10 +6.110539415778281E-12 +3.451837849604707E-13 +3.032898390483315E-14 +6.524846202213504E-15 +1.049104313180422E-15 +5.837900824843197E-16 +5.840954005862837E-16 +5.906768730208011E-16 +5.825852713365518E-16 +5.820814482303215E-16 +5.919948029647142E-16 +5.932574585615496E-16 +5.925428773348260E-16 +5.923064280891410E-16 +5.923064280891410E-16 +5.923064280891410E-16 +5.923064280891410E-16 +5.923064280891410E-16 +5.923064280891410E-16
+0.000000000000000E+00 +1.402493496778160E-12 +1.942387145410379E-13 +1.737326845984552E-14 +1.721348142592345E-15 +7.049950892801372E-16 +2.205424515670879E-16 +2.204855877369636E-16 +2.206310108580488E-16 +2.209274167589615E-16 +2.212882831850982E-16 +2.198880206343440E-16 +2.199537711920237E-16 +2.198100946564745E-16 +2.198347116147061E-16 +2.198347116147061E-16 +2.198347116147061E-16 +2.198347116147061E-16 +2.198347116147061E-16 +2.198347116147061E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.984488780159210E-14 +4.589024148468051E-15 +1.437129499523506E-15 +3.387582148404963E-16 +1.584920906308124E-16 +1.586346796811020E-16 +1.528212442479334E-16 +1.589402936913580E-16 +1.625165861955380E-16 +1.528605425845595E-16 +1.509342992877251E-16 +1.526665636221195E-16 +1.527841057232640E-16 +1.527841057232640E-16 +1.527841057232640E-16 +1.527841057232640E-16 +1.527841057232640E-16 +1.527841057232640E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.063458142963491E-16 +6.712464779255653E-16 +9.192509199428073E-17 +8.988448059745900E-17 +9.002904670959903E-17 +9.517790152803399E-17 +8.982658772858963E-17 +8.778392185054645E-17 +9.516045829918738E-17 +9.793102232968754E-17 +9.540124467438173E-17 +9.527016918782829E-17 +9.527016918782829E-17 +9.527016918782829E-17 +9.527016918782829E-17 +9.527016918782829E-17 +9.527016918782829E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.229535713811452E-18 +1.065942452961364E-17 +1.073032096282960E-17 +1.105258970895619E-17 +1.073316681638342E-17 +1.084938921442934E-17 +1.064885909181351E-17 +1.067484732232485E-17 +1.065398490080418E-17 +1.065298203185067E-17 +1.065298203185067E-17 +1.065298203185067E-17 +1.065298203185067E-17 +1.065298203185067E-17 +1.065298203185067E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.41.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932980077065275E-01 +9.932978951056357E-01 +9.932978931054802E-01 +9.932978929593316E-01 +9.932978929435612E-01 +9.932978929391361E-01 +9.932978929388112E-01 +9.932978929388301E-01 +9.932978929388923E-01 +9.932978929386591E-01 +9.932978929386432E-01 +9.932978929386664E-01 +9.932978929386509E-01 +9.932978929386509E-01 +9.932978929386509E-01 +9.932978929386509E-01 +9.932978929386509E-01 +9.932978929386509E-01 +9.932978929386509E-01 +9.932978929386509E-01
+6.697341034785959E-03 +6.697467527381333E-03 +6.697469637901454E-03 +6.697469787490740E-03 +6.697469803639320E-03 +6.697469808086513E-03 +6.697469808399041E-03 +6.697469808389638E-03 +6.697469808321497E-03 +6.697469808563428E-03 +6.697469808560524E-03 +6.697469808546917E-03 +6.697469808561226E-03 +6.697469808561226E-03 +6.697469808561226E-03 +6.697469808561226E-03 +6.697469808561226E-03 +6.697469808561226E-03 +6.697469808561226E-03 +6.697469808561226E-03
+4.643814796236981E-06 +4.634981288316340E-06 +4.634908481007442E-06 +4.634906573587147E-06 +4.634906369404817E-06 +4.634906374280597E-06 +4.634906381410827E-06 +4.634906373502664E-06 +4.634906376170158E-06 +4.634906375000244E-06 +4.634906384815245E-06 +4.634906384621114E-06 +4.634906383653935E-06 +4.634906383653935E-06 +4.634906383653935E-06 +4.634906383653935E-06 +4.634906383653935E-06 +4.634906383653935E-06 +4.634906383653935E-06 +4.634906383653935E-06
+4.958041781693960E-09 +2.360895300335424E-09 +2.346128932690976E-09 +2.345434170363706E-09 +2.345368450904882E-09 +2.345358832762705E-09 +2.345358623435329E-09 +2.345358883939169E-09 +2.345358657293773E-09 +2.345358792578705E-09 +2.345358679966700E-09 +2.345358691151992E-09 +2.345358742939460E-09 +2.345358742939460E-09 +2.345358742939460E-09 +2.345358742939460E-09 +2.345358742939460E-09 +2.345358742939460E-09 +2.345358742939460E-09 +2.345358742939460E-09
+1.502147457156924E-09 +1.096857831825613E-11 +1.426831217857293E-12 +1.078917963976854E-12 +1.044856862749223E-12 +1.041553678758807E-12 +1.041573535454368E-12 +1.041585608977521E-12 +1.041568254228051E-12 +1.041584010518053E-12 +1.041574131324174E-12 +1.041571404667766E-12 +1.041588381446240E-12 +1.041588381446240E-12 +1.041588381446240E-12 +1.041588381446240E-12 +1.041588381446240E-12 +1.041588381446240E-12 +1.041588381446240E-12 +1.041588381446240E-12
+6.272011546970285E-10 +6.605343051825042E-12 +2.654683304754011E-13 +3.464314082749603E-14 +4.545243185005146E-15 +1.205515780250060E-15 +1.189920852425305E-15 +1.187657698764193E-15 +1.188877670069093E-15 +1.186486266335125E-15 +1.189983469659648E-15 +1.190141159089480E-15 +1.190037135906037E-15 +1.190037135906037E-15 +1.190037135906037E-15 +1.190037135906037E-15 +1.190037135906037E-15 +1.190037135906037E-15 +1.190037135906037E-15 +1.190037135906037E-15
+3.565070481547447E-10 +4.731221241033626E-12 +1.610620359544028E-13 +2.453214854395559E-14 +2.823947748486776E-15 +6.429362664368677E-16 +5.592770521205412E-16 +5.563405348187744E-16 +5.581645581985929E-16 +5.537651869281595E-16 +5.588405207628721E-16 +5.591153450110489E-16 +5.610975779573742E-16 +5.610975779573742E-16 +5.610975779573742E-16 +5.610975779573742E-16 +5.610975779573742E-16 +5.610975779573742E-16 +5.610975779573742E-16 +5.610975779573742E-16
+0.000000000000000E+00 +2.215655522106499E-12 +1.087266104824617E-13 +1.729190750707506E-14 +2.009880840360093E-15 +4.180213877462312E-16 +3.471375122816996E-16 +3.246455346754036E-16 +3.467561242431097E-16 +3.255848439087095E-16 +3.476523753462550E-16 +3.473533447038562E-16 +3.472346754875418E-16 +3.472346754875418E-16 +3.472346754875418E-16 +3.472346754875418E-16 +3.472346754875418E-16 +3.472346754875418E-16 +3.472346754875418E-16 +3.472346754875418E-16
+0.000000000000000E+00 +2.785240153565903E-13 +4.823446819481530E-14 +7.056232906365151E-15 +1.181559120584501E-15 +2.470971727092875E-16 +2.394737592731463E-16 +1.392856105760041E-16 +2.388080864607271E-16 +1.378873151981908E-16 +2.393880175816437E-16 +2.393730632611271E-16 +2.393727277217807E-16 +2.393727277217807E-16 +2.393727277217807E-16 +2.393727277217807E-16 +2.393727277217807E-16 +2.393727277217807E-16 +2.393727277217807E-16 +2.393727277217807E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.745956978819970E-15 +6.546619699623641E-16 +1.160708609991434E-16 +1.128855447947393E-16 +6.326680794933428E-17 +1.128651985330487E-16 +6.378126580073836E-17 +1.130646208906652E-16 +1.129426909762433E-16 +1.127481806914920E-16 +1.127481806914920E-16 +1.127481806914920E-16 +1.127481806914920E-16 +1.127481806914920E-16 +1.127481806914920E-16 +1.127481806914920E-16 +1.127481806914920E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.169053948832754E-16 +1.899890999172292E-17 +1.839836929014698E-17 +1.833500599783101E-17 +1.829162141696721E-17 +1.847615818155820E-17 +1.831409554919509E-17 +1.832511814488384E-17 +1.830348934311256E-17 +1.830348934311256E-17 +1.830348934311256E-17 +1.830348934311256E-17 +1.830348934311256E-17 +1.830348934311256E-17 +1.830348934311256E-17 +1.830348934311256E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.41.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932980089506829E-01 +9.932978951275990E-01 +9.932978930964544E-01 +9.932978929596543E-01 +9.932978929425462E-01 +9.932978929392191E-01 +9.932978929390681E-01 +9.932978929386826E-01 +9.932978929386623E-01 +9.932978929387324E-01 +9.932978929387285E-01 +9.932978929388065E-01 +9.932978929388014E-01 +9.932978929392373E-01 +9.932978929387197E-01 +9.932978929387197E-01 +9.932978929387197E-01 +9.932978929387197E-01 +9.932978929387197E-01 +9.932978929387197E-01
+6.697339808620363E-03 +6.697467505498610E-03 +6.697469646952458E-03 +6.697469787171332E-03 +6.697469804646103E-03 +6.697469808001580E-03 +6.697469808148944E-03 +6.697469808528519E-03 +6.697469808550888E-03 +6.697469808480485E-03 +6.697469808483990E-03 +6.697469808418851E-03 +6.697469808424064E-03 +6.697469807978123E-03 +6.697469808492865E-03 +6.697469808492865E-03 +6.697469808492865E-03 +6.697469808492865E-03 +6.697469808492865E-03 +6.697469808492865E-03
+4.643791577553698E-06 +4.634981188036084E-06 +4.634908451644173E-06 +4.634906564808762E-06 +4.634906379073287E-06 +4.634906377202277E-06 +4.634906371251680E-06 +4.634906385083481E-06 +4.634906386241970E-06 +4.634906377280379E-06 +4.634906375491561E-06 +4.634906374807226E-06 +4.634906375269514E-06 +4.634906374507521E-06 +4.634906377560602E-06 +4.634906377560602E-06 +4.634906377560602E-06 +4.634906377560602E-06 +4.634906377560602E-06 +4.634906377560602E-06
+4.961925340796179E-09 +2.360914668564123E-09 +2.346122869854315E-09 +2.345434009971673E-09 +2.345366645866751E-09 +2.345358982426563E-09 +2.345358569411163E-09 +2.345358747429073E-09 +2.345358770939785E-09 +2.345359251123398E-09 +2.345358652495287E-09 +2.345358656361476E-09 +2.345358709980286E-09 +2.345359155355648E-09 +2.345359158377684E-09 +2.345359158377684E-09 +2.345359158377684E-09 +2.345359158377684E-09 +2.345359158377684E-09 +2.345359158377684E-09
+1.503344792119942E-09 +1.096705385881534E-11 +1.426497478994786E-12 +1.078943833101721E-12 +1.044847802348694E-12 +1.041683930734290E-12 +1.041568265004507E-12 +1.041584304479679E-12 +1.041584507659920E-12 +1.041574147255853E-12 +1.041579616432219E-12 +1.041579554641683E-12 +1.041580716821520E-12 +1.041573954169877E-12 +1.041574015255602E-12 +1.041574015255602E-12 +1.041574015255602E-12 +1.041574015255602E-12 +1.041574015255602E-12 +1.041574015255602E-12
+6.273254571409057E-10 +6.607276758906391E-12 +2.655180794217580E-13 +3.463634735618725E-14 +4.576296380681225E-15 +1.228270753632685E-15 +1.188813834991177E-15 +1.189693577481248E-15 +1.189720692507079E-15 +1.188183608659611E-15 +1.188647734363471E-15 +1.188709910191580E-15 +1.189656406002895E-15 +1.188204136221299E-15 +1.188202743769708E-15 +1.188202743769708E-15 +1.188202743769708E-15 +1.188202743769708E-15 +1.188202743769708E-15 +1.188202743769708E-15
+3.565272410860790E-10 +4.732007261919945E-12 +1.611783519645905E-13 +2.453773857903495E-14 +2.821900271728974E-15 +6.580699190022078E-16 +5.579903513443003E-16 +5.590442608899163E-16 +5.591346861309927E-16 +5.528854005490149E-16 +5.579642317377242E-16 +5.581650119607431E-16 +5.604411901927177E-16 +5.530556374875250E-16 +5.530584484303810E-16 +5.530584484303810E-16 +5.530584484303810E-16 +5.530584484303810E-16 +5.530584484303810E-16 +5.530584484303810E-16
+0.000000000000000E+00 +2.214808987175953E-12 +1.086439675790290E-13 +1.728697143121080E-14 +2.001205895175799E-15 +4.050902589619441E-16 +3.468313958716210E-16 +3.471834029181752E-16 +3.471660404861586E-16 +3.502659249567270E-16 +3.468393418340066E-16 +3.467549366322202E-16 +3.464125570160947E-16 +3.500807141501323E-16 +3.500763144943395E-16 +3.500763144943395E-16 +3.500763144943395E-16 +3.500763144943395E-16 +3.500763144943395E-16 +3.500763144943395E-16
+0.000000000000000E+00 +2.785661786347244E-13 +4.822375711842979E-14 +7.059379199223669E-15 +1.208346191159811E-15 +2.486705981580498E-16 +2.388085693392711E-16 +2.395027052514422E-16 +2.394881282365886E-16 +2.386038980329358E-16 +2.388085237542735E-16 +2.388064284918267E-16 +2.390399932233060E-16 +2.385852881104060E-16 +2.385848122432248E-16 +2.385848122432248E-16 +2.385848122432248E-16 +2.385848122432248E-16 +2.385848122432248E-16 +2.385848122432248E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.736818806236064E-15 +6.349211007851871E-16 +1.125150977530316E-16 +1.129315289831931E-16 +1.129351329224668E-16 +1.129143883998991E-16 +1.144551577769605E-16 +1.129377558831115E-16 +1.128559885140495E-16 +1.120340036163740E-16 +1.143715000640169E-16 +1.143704082577623E-16 +1.143704082577623E-16 +1.143704082577623E-16 +1.143704082577623E-16 +1.143704082577623E-16 +1.143704082577623E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.150087966635786E-16 +1.823074922780817E-17 +1.830379398083683E-17 +1.843427383329035E-17 +1.841904618776239E-17 +1.858435671782129E-17 +1.830409906282556E-17 +1.828881609010057E-17 +1.819497500328398E-17 +1.856632828003418E-17 +1.856677422122577E-17 +1.856677422122577E-17 +1.856677422122577E-17 +1.856677422122577E-17 +1.856677422122577E-17 +1.856677422122577E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.42.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.930996799295716E-01 +9.930993294789157E-01 +9.930993252645557E-01 +9.930993251129034E-01 +9.930993250927385E-01 +9.930993250912223E-01 +9.930993250907133E-01 +9.930993250906741E-01 +9.930993250905868E-01 +9.930993250906837E-01 +9.930993250907366E-01 +9.930993250905648E-01 +9.930993250907356E-01 +9.930993250907356E-01 +9.930993250907356E-01 +9.930993250907356E-01 +9.930993250907356E-01 +9.930993250907356E-01 +9.930993250907356E-01 +9.930993250907356E-01
+6.894663661362974E-03 +6.895020040692853E-03 +6.895024322961095E-03 +6.895024477537114E-03 +6.895024497887502E-03 +6.895024499414852E-03 +6.895024499917787E-03 +6.895024499952691E-03 +6.895024500037158E-03 +6.895024499949159E-03 +6.895024499888804E-03 +6.895024500072015E-03 +6.895024499901268E-03 +6.895024499901268E-03 +6.895024499901268E-03 +6.895024499901268E-03 +6.895024499901268E-03 +6.895024499901268E-03 +6.895024499901268E-03 +6.895024499901268E-03
+5.650140844245234E-06 +5.646749474634411E-06 +5.646707864703429E-06 +5.646706262738312E-06 +5.646706183020008E-06 +5.646706186872375E-06 +5.646706190963926E-06 +5.646706195615614E-06 +5.646706193407361E-06 +5.646706192278879E-06 +5.646706190934418E-06 +5.646706190318697E-06 +5.646706187688989E-06 +5.646706187688989E-06 +5.646706187688989E-06 +5.646706187688989E-06 +5.646706187688989E-06 +5.646706187688989E-06 +5.646706187688989E-06 +5.646706187688989E-06
+4.843007174139848E-09 +3.713600135676114E-09 +3.701856822617491E-09 +3.701314286695758E-09 +3.701262394408604E-09 +3.701257130645006E-09 +3.701257365227046E-09 +3.701257563219578E-09 +3.701257118535453E-09 +3.701257228726974E-09 +3.701257552424321E-09 +3.701257381683406E-09 +3.701257278573434E-09 +3.701257278573434E-09 +3.701257278573434E-09 +3.701257278573434E-09 +3.701257278573434E-09 +3.701257278573434E-09 +3.701257278573434E-09 +3.701257278573434E-09
+1.095587284587554E-09 +9.203740311544210E-12 +2.205990507922985E-12 +1.936602983087296E-12 +1.915898418405136E-12 +1.913544345458393E-12 +1.913577800770756E-12 +1.913557796540167E-12 +1.913559649240344E-12 +1.913543660153370E-12 +1.913586628189697E-12 +1.913578344383656E-12 +1.913578272774009E-12 +1.913578272774009E-12 +1.913578272774009E-12 +1.913578272774009E-12 +1.913578272774009E-12 +1.913578272774009E-12 +1.913578272774009E-12 +1.913578272774009E-12
+2.780362290300955E-10 +4.062044812607057E-12 +2.954046304798811E-13 +2.054453420799269E-14 +3.289224409234417E-15 +1.334412802849655E-15 +1.335367677194691E-15 +1.330846515424060E-15 +1.332837205131005E-15 +1.334385030425465E-15 +1.331317038129090E-15 +1.335372573940161E-15 +1.335433395229775E-15 +1.335433395229775E-15 +1.335433395229775E-15 +1.335433395229775E-15 +1.335433395229775E-15 +1.335433395229775E-15 +1.335433395229775E-15 +1.335433395229775E-15
+5.159705724748390E-11 +2.208202806204396E-12 +1.491618218663846E-13 +1.156982251239163E-14 +1.972305542500308E-15 +4.711523076849216E-16 +4.704131965281309E-16 +4.640461697130239E-16 +4.701699755588375E-16 +4.709203374013837E-16 +4.621003600268848E-16 +4.704774352093487E-16 +4.705762367278878E-16 +4.705762367278878E-16 +4.705762367278878E-16 +4.705762367278878E-16 +4.705762367278878E-16 +4.705762367278878E-16 +4.705762367278878E-16 +4.705762367278878E-16
+0.000000000000000E+00 +1.406420454063375E-12 +8.590322187330204E-14 +6.030462325096172E-15 +1.042195484437271E-15 +2.790931489688800E-16 +2.769159812349380E-16 +2.885484749372816E-16 +2.788736465640711E-16 +2.796342354442059E-16 +2.886221450710040E-16 +2.768607937669354E-16 +2.767555148089484E-16 +2.767555148089484E-16 +2.767555148089484E-16 +2.767555148089484E-16 +2.767555148089484E-16 +2.767555148089484E-16 +2.767555148089484E-16 +2.767555148089484E-16
+0.000000000000000E+00 +4.383845283118921E-13 +2.855520148183035E-14 +2.812337116018861E-15 +7.101251206361718E-16 +2.489844851965135E-16 +2.515841410441060E-16 +2.456780971939922E-16 +2.490550935285215E-16 +2.488433651423740E-16 +2.459437064114395E-16 +2.515335445120398E-16 +2.515873139906818E-16 +2.515873139906818E-16 +2.515873139906818E-16 +2.515873139906818E-16 +2.515873139906818E-16 +2.515873139906818E-16 +2.515873139906818E-16 +2.515873139906818E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.652428301002784E-16 +6.309275124611758E-16 +6.317864260340584E-17 +6.327827146511230E-17 +6.465585121743282E-17 +6.317064732757213E-17 +6.321167710580721E-17 +6.447934074675524E-17 +6.325113170176073E-17 +6.324620713212382E-17 +6.324620713212382E-17 +6.324620713212382E-17 +6.324620713212382E-17 +6.324620713212382E-17 +6.324620713212382E-17 +6.324620713212382E-17 +6.324620713212382E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.734269754594226E-16 +9.182275306796447E-18 +9.127540909068138E-18 +9.103706452286364E-18 +9.234494022987261E-18 +9.171746944820840E-18 +9.524936726588193E-18 +9.106293129237119E-18 +9.096346941921994E-18 +9.096346941921994E-18 +9.096346941921994E-18 +9.096346941921994E-18 +9.096346941921994E-18 +9.096346941921994E-18 +9.096346941921994E-18 +9.096346941921994E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.42.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.930996889686916E-01 +9.930993295026935E-01 +9.930993252663634E-01 +9.930993251119107E-01 +9.930993250941773E-01 +9.930993250915020E-01 +9.930993250905920E-01 +9.930993250906610E-01 +9.930993250907798E-01 +9.930993250907496E-01 +9.930993250908441E-01 +9.930993250906734E-01 +9.930993250907214E-01 +9.930993250905962E-01 +9.930993250907855E-01 +9.930993250907855E-01 +9.930993250907855E-01 +9.930993250907855E-01 +9.930993250907855E-01 +9.930993250907855E-01
+6.894654622125936E-03 +6.895020014148914E-03 +6.895024320965024E-03 +6.895024478477064E-03 +6.895024496452166E-03 +6.895024499146998E-03 +6.895024500031469E-03 +6.895024499975186E-03 +6.895024499858365E-03 +6.895024499880763E-03 +6.895024499784608E-03 +6.895024499967929E-03 +6.895024499919593E-03 +6.895024500033761E-03 +6.895024499847022E-03 +6.895024499847022E-03 +6.895024499847022E-03 +6.895024499847022E-03 +6.895024499847022E-03 +6.895024499847022E-03
+5.650139808845094E-06 +5.646752267674493E-06 +5.646708042477023E-06 +5.646706312424960E-06 +5.646706179066484E-06 +5.646706179332792E-06 +5.646706191551267E-06 +5.646706188599971E-06 +5.646706189737257E-06 +5.646706189740607E-06 +5.646706188280441E-06 +5.646706188527160E-06 +5.646706189815501E-06 +5.646706189934797E-06 +5.646706188541234E-06 +5.646706188541234E-06 +5.646706188541234E-06 +5.646706188541234E-06 +5.646706188541234E-06 +5.646706188541234E-06
+4.843905445904625E-09 +3.713585523670573E-09 +3.701856427427137E-09 +3.701312962110700E-09 +3.701261845969612E-09 +3.701257327896130E-09 +3.701257021620752E-09 +3.701257255171106E-09 +3.701257474809876E-09 +3.701256999472265E-09 +3.701257006756425E-09 +3.701257037686134E-09 +3.701257011268858E-09 +3.701257012492960E-09 +3.701257024260018E-09 +3.701257024260018E-09 +3.701257024260018E-09 +3.701257024260018E-09 +3.701257024260018E-09 +3.701257024260018E-09
+1.095681797482218E-09 +9.198916326863630E-12 +2.205993199138948E-12 +1.936584481949576E-12 +1.916023648830520E-12 +1.913540399952704E-12 +1.913446653091657E-12 +1.913578381898668E-12 +1.913586556836659E-12 +1.913542101611830E-12 +1.913543569944431E-12 +1.913542019679038E-12 +1.913557865460078E-12 +1.913542080717401E-12 +1.913541915578547E-12 +1.913541915578547E-12 +1.913541915578547E-12 +1.913541915578547E-12 +1.913541915578547E-12 +1.913541915578547E-12
+2.781908075071831E-10 +4.055372445424751E-12 +2.954045871050579E-13 +2.057346321536597E-14 +3.275860396930336E-15 +1.334437684309264E-15 +1.315977484720438E-15 +1.335366937413859E-15 +1.331383887702843E-15 +1.334241300143974E-15 +1.334607298605125E-15 +1.334087284361559E-15 +1.332494478450429E-15 +1.334216654400807E-15 +1.334216379902772E-15 +1.334216379902772E-15 +1.334216379902772E-15 +1.334216379902772E-15 +1.334216379902772E-15 +1.334216379902772E-15
+5.160020681129244E-11 +2.207960935710480E-12 +1.491616296412723E-13 +1.155556608084896E-14 +2.004866635177441E-15 +4.663467269429380E-16 +4.706531748298229E-16 +4.704448893415001E-16 +4.621625946736761E-16 +4.713234966977845E-16 +4.712130827533586E-16 +4.710359812674648E-16 +4.704287805141030E-16 +4.712740677494845E-16 +4.712985249087611E-16 +4.712985249087611E-16 +4.712985249087611E-16 +4.712985249087611E-16 +4.712985249087611E-16 +4.712985249087611E-16
+0.000000000000000E+00 +1.406457876138037E-12 +8.590308911606642E-14 +6.007164273603440E-15 +1.049107672402066E-15 +2.852672666551615E-16 +2.787958303002180E-16 +2.768751032486995E-16 +2.886024267974395E-16 +2.793449644235484E-16 +2.792228869866346E-16 +2.797265360680345E-16 +2.789857264125801E-16 +2.794253687700708E-16 +2.793656296051564E-16 +2.793656296051564E-16 +2.793656296051564E-16 +2.793656296051564E-16 +2.793656296051564E-16 +2.793656296051564E-16
+0.000000000000000E+00 +4.382098704499258E-13 +2.855511833511578E-14 +2.825501058782567E-15 +6.941077552873208E-16 +2.469598519664802E-16 +2.485594288269284E-16 +2.515146031290297E-16 +2.460058882170590E-16 +2.486162884478009E-16 +2.490415160591064E-16 +2.483657190198006E-16 +2.484210684984572E-16 +2.485678703960198E-16 +2.486000068595176E-16 +2.486000068595176E-16 +2.486000068595176E-16 +2.486000068595176E-16 +2.486000068595176E-16 +2.486000068595176E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.618092875235685E-16 +6.308589492481193E-16 +6.378866258198234E-17 +6.330847038353481E-17 +6.324082001996074E-17 +6.450200228913194E-17 +6.328661297993625E-17 +6.318074637727275E-17 +6.334360310241947E-17 +6.335332016706990E-17 +6.329713793934054E-17 +6.329092094518100E-17 +6.329092094518100E-17 +6.329092094518100E-17 +6.329092094518100E-17 +6.329092094518100E-17 +6.329092094518100E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.718121047546086E-16 +9.122000631429219E-18 +9.229546416838981E-18 +9.104308567848976E-18 +9.540537993039189E-18 +9.156156841077261E-18 +9.183781877977690E-18 +9.148658740367772E-18 +9.245045017714791E-18 +9.154527350226961E-18 +9.172335223047544E-18 +9.172335223047544E-18 +9.172335223047544E-18 +9.172335223047544E-18 +9.172335223047544E-18 +9.172335223047544E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.43.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.933534086082318E-01 +9.933532930171985E-01 +9.933532913847827E-01 +9.933532912685725E-01 +9.933532912559087E-01 +9.933532912531742E-01 +9.933532912527714E-01 +9.933532912526382E-01 +9.933532912526677E-01 +9.933532912526053E-01 +9.933532912525153E-01 +9.933532912525316E-01 +9.933532912525613E-01 +9.933532912525613E-01 +9.933532912525613E-01 +9.933532912525613E-01 +9.933532912525613E-01 +9.933532912525613E-01 +9.933532912525613E-01 +9.933532912525613E-01
+6.642198438552078E-03 +6.642319999674775E-03 +6.642321673458600E-03 +6.642321790701668E-03 +6.642321803395815E-03 +6.642321806114305E-03 +6.642321806508161E-03 +6.642321806634032E-03 +6.642321806600876E-03 +6.642321806681962E-03 +6.642321806757023E-03 +6.642321806752785E-03 +6.642321806720857E-03 +6.642321806720857E-03 +6.642321806720857E-03 +6.642321806720857E-03 +6.642321806720857E-03 +6.642321806720857E-03 +6.642321806720857E-03 +6.642321806720857E-03
+4.388709264309937E-06 +4.384897401363343E-06 +4.384873370510700E-06 +4.384872966210736E-06 +4.384872982644289E-06 +4.384873005452678E-06 +4.384873010674556E-06 +4.384873019235946E-06 +4.384873018181822E-06 +4.384873006432444E-06 +4.384873012313902E-06 +4.384873010737410E-06 +4.384873010580633E-06 +4.384873010580633E-06 +4.384873010580633E-06 +4.384873010580633E-06 +4.384873010580633E-06 +4.384873010580633E-06 +4.384873010580633E-06 +4.384873010580633E-06
+3.027780937240206E-09 +2.073871356006189E-09 +2.067066206702015E-09 +2.066823785486717E-09 +2.066805591761518E-09 +2.066804211871535E-09 +2.066805306563255E-09 +2.066804580260920E-09 +2.066805350605501E-09 +2.066804682127130E-09 +2.066804997863787E-09 +2.066805135741628E-09 +2.066805164979997E-09 +2.066805164979997E-09 +2.066805164979997E-09 +2.066805164979997E-09 +2.066805164979997E-09 +2.066805164979997E-09 +2.066805164979997E-09 +2.066805164979997E-09
+7.973190844906013E-10 +5.791512392859883E-12 +1.053902104320434E-12 +9.123210057983263E-13 +8.992082899241485E-13 +8.986598599078428E-13 +8.987000017462966E-13 +8.987022106819871E-13 +8.987210020954213E-13 +8.987045344365246E-13 +8.987244792999936E-13 +8.986863361841409E-13 +8.987182598751356E-13 +8.987182598751356E-13 +8.987182598751356E-13 +8.987182598751356E-13 +8.987182598751356E-13 +8.987182598751356E-13 +8.987182598751356E-13 +8.987182598751356E-13
+3.579496294942288E-10 +3.232648546095563E-12 +1.279197704143857E-13 +8.972344997811259E-15 +1.500104048944157E-15 +8.602867742889359E-16 +8.588598205869708E-16 +9.777749005461278E-16 +9.787770058108491E-16 +9.792060417954937E-16 +9.805115505166780E-16 +9.620780705266351E-16 +9.811344510281942E-16 +9.811344510281942E-16 +9.811344510281942E-16 +9.811344510281942E-16 +9.811344510281942E-16 +9.811344510281942E-16 +9.811344510281942E-16 +9.811344510281942E-16
+6.090741992866768E-11 +1.878386250902381E-12 +8.099698577723186E-14 +5.421987010112009E-15 +7.163919073895002E-16 +5.111536193102822E-16 +5.031007608332681E-16 +5.206716159130873E-16 +5.231671458613096E-16 +5.230057070152775E-16 +5.218644396332804E-16 +5.088099273257640E-16 +5.235985256718247E-16 +5.235985256718247E-16 +5.235985256718247E-16 +5.235985256718247E-16 +5.235985256718247E-16 +5.235985256718247E-16 +5.235985256718247E-16 +5.235985256718247E-16
+0.000000000000000E+00 +6.812536876517240E-13 +4.118358984902734E-14 +4.788520071606403E-15 +5.192478721699215E-16 +3.363233184345397E-16 +3.337473780260757E-16 +3.569109648345137E-16 +3.600916701471271E-16 +3.597744851926980E-16 +3.582399447533575E-16 +4.400225442117173E-16 +3.608724897924780E-16 +3.608724897924780E-16 +3.608724897924780E-16 +3.608724897924780E-16 +3.608724897924780E-16 +3.608724897924780E-16 +3.608724897924780E-16 +3.608724897924780E-16
+0.000000000000000E+00 +2.716368200061574E-13 +1.626714542585542E-14 +1.802396938479430E-15 +3.080943832979718E-16 +1.970687289303036E-16 +2.068275832871066E-16 +1.987435354353665E-16 +1.955968429648394E-16 +1.955627580261335E-16 +1.975359872048808E-16 +2.100206985994273E-16 +1.952358867364235E-16 +1.952358867364235E-16 +1.952358867364235E-16 +1.952358867364235E-16 +1.952358867364235E-16 +1.952358867364235E-16 +1.952358867364235E-16 +1.952358867364235E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.526161181141888E-15 +6.818149991474944E-16 +1.956365573978351E-16 +1.175028818806652E-16 +1.154588285729407E-16 +1.174990822820350E-16 +1.196095403929240E-16 +1.191473648996130E-16 +1.177629643649848E-16 +1.159699484774362E-16 +1.185736850579733E-16 +1.185736850579733E-16 +1.185736850579733E-16 +1.185736850579733E-16 +1.185736850579733E-16 +1.185736850579733E-16 +1.185736850579733E-16 +1.185736850579733E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.950817919312325E-17 +6.869667163251857E-17 +7.327746643152918E-17 +6.917453539303575E-17 +6.730712772760733E-17 +6.710513588918490E-17 +6.845888452212516E-17 +7.330119017045195E-17 +6.680377197839720E-17 +6.680377197839720E-17 +6.680377197839720E-17 +6.680377197839720E-17 +6.680377197839720E-17 +6.680377197839720E-17 +6.680377197839720E-17 +6.680377197839720E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.43.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.933534142975063E-01 +9.933532930424873E-01 +9.933532913825238E-01 +9.933532912697030E-01 +9.933532912567082E-01 +9.933532912532514E-01 +9.933532912526053E-01 +9.933532912525542E-01 +9.933532912525822E-01 +9.933532912524752E-01 +9.933532912527052E-01 +9.933532912526016E-01 +9.933532912524807E-01 +9.933532912526479E-01 +9.933532912525554E-01 +9.933532912525554E-01 +9.933532912525554E-01 +9.933532912525554E-01 +9.933532912525554E-01 +9.933532912525554E-01
+6.642190339914915E-03 +6.642319974845482E-03 +6.642321675705992E-03 +6.642321789596926E-03 +6.642321802598895E-03 +6.642321806036577E-03 +6.642321806663100E-03 +6.642321806729144E-03 +6.642321806699963E-03 +6.642321806800069E-03 +6.642321806571073E-03 +6.642321806679801E-03 +6.642321806795865E-03 +6.642321806629219E-03 +6.642321806719736E-03 +6.642321806719736E-03 +6.642321806719736E-03 +6.642321806719736E-03 +6.642321806719736E-03 +6.642321806719736E-03
+4.390572089135053E-06 +4.384896941945154E-06 +4.384873370042620E-06 +4.384872933759848E-06 +4.384872977824883E-06 +4.384873009697856E-06 +4.384873014638808E-06 +4.384873008616142E-06 +4.384873013136463E-06 +4.384873012200640E-06 +4.384873009273489E-06 +4.384873014397893E-06 +4.384873019661885E-06 +4.384873011072278E-06 +4.384873012784043E-06 +4.384873012784043E-06 +4.384873012784043E-06 +4.384873012784043E-06 +4.384873012784043E-06 +4.384873012784043E-06
+3.467787049893866E-09 +2.073873228692906E-09 +2.067065561620864E-09 +2.066823961016271E-09 +2.066806092277242E-09 +2.066805139872805E-09 +2.066805125350794E-09 +2.066805130374823E-09 +2.066805046159512E-09 +2.066805543704783E-09 +2.066805155738448E-09 +2.066805092774280E-09 +2.066805161104105E-09 +2.066804622739154E-09 +2.066805126011186E-09 +2.066805126011186E-09 +2.066805126011186E-09 +2.066805126011186E-09 +2.066805126011186E-09 +2.066805126011186E-09
+9.039719013269186E-10 +5.789645340223276E-12 +1.053873286345283E-12 +9.123449487074293E-13 +8.992342609142767E-13 +8.986969842238292E-13 +8.987028267993588E-13 +8.987223971010705E-13 +8.987164969754165E-13 +8.986971260645551E-13 +8.986989674525908E-13 +8.987028798644731E-13 +8.987029995281425E-13 +8.987067731199839E-13 +8.986965027899136E-13 +8.986965027899136E-13 +8.986965027899136E-13 +8.986965027899136E-13 +8.986965027899136E-13 +8.986965027899136E-13
+3.578125240133522E-10 +3.233011434830908E-12 +1.279384455267526E-13 +8.977091147720328E-15 +1.489712756362459E-15 +9.761332509186892E-16 +9.793452907347933E-16 +9.803609237331677E-16 +9.807303328119178E-16 +9.766181735794232E-16 +9.766974752095944E-16 +9.758160211637705E-16 +9.757849446300183E-16 +9.785723270994182E-16 +9.763895551779729E-16 +9.763895551779729E-16 +9.763895551779729E-16 +9.763895551779729E-16 +9.763895551779729E-16 +9.763895551779729E-16
+6.092320555810252E-11 +1.877946889998328E-12 +8.098050879481493E-14 +5.422185413136766E-15 +7.248942016814502E-16 +5.161350022737605E-16 +5.233228508068868E-16 +5.220377128703136E-16 +5.222301654623951E-16 +5.162560597909456E-16 +5.163984432938021E-16 +5.152900953503634E-16 +5.152269955162023E-16 +5.215596570907902E-16 +5.166555355268108E-16 +5.166555355268108E-16 +5.166555355268108E-16 +5.166555355268108E-16 +5.166555355268108E-16 +5.166555355268108E-16
+0.000000000000000E+00 +6.817903833344766E-13 +4.118804734539241E-14 +4.792308777506242E-15 +5.095092456882607E-16 +3.551351661322594E-16 +3.598289472089327E-16 +3.576427209625414E-16 +3.574257101107317E-16 +3.545767216119794E-16 +3.545778972575426E-16 +3.527054835912376E-16 +3.528126880208357E-16 +3.577253864020655E-16 +3.550550145303971E-16 +3.550550145303971E-16 +3.550550145303971E-16 +3.550550145303971E-16 +3.550550145303971E-16 +3.550550145303971E-16
+0.000000000000000E+00 +2.714428375175181E-13 +1.626514272600420E-14 +1.800351305885358E-15 +3.106490519607051E-16 +2.039470616819225E-16 +1.953395335780919E-16 +1.979003606534415E-16 +1.978619882189616E-16 +2.043394351719854E-16 +2.041519322132428E-16 +2.076045643748947E-16 +2.075883016667010E-16 +1.975852379966458E-16 +2.034779840191604E-16 +2.034779840191604E-16 +2.034779840191604E-16 +2.034779840191604E-16 +2.034779840191604E-16 +2.034779840191604E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.529779106635588E-15 +6.844478909453888E-16 +2.004248127443037E-16 +1.156756492042958E-16 +1.192635793467509E-16 +1.178722433940270E-16 +1.179111956870536E-16 +1.158817535576623E-16 +1.159242718567528E-16 +1.159967380601034E-16 +1.159957085390553E-16 +1.181446520952483E-16 +1.157767852141363E-16 +1.157767852141363E-16 +1.157767852141363E-16 +1.157767852141363E-16 +1.157767852141363E-16 +1.157767852141363E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.025247555617137E-16 +7.174854337164819E-17 +6.698068524893790E-17 +6.889708843091108E-17 +6.894421122614794E-17 +7.209337111396966E-17 +7.202494741635944E-17 +7.383488868031199E-17 +7.385712267480632E-17 +6.848485296937932E-17 +7.152388279056101E-17 +7.152388279056101E-17 +7.152388279056101E-17 +7.152388279056101E-17 +7.152388279056101E-17 +7.152388279056101E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.44.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.930072822790924E-01 +9.930068576248694E-01 +9.930068533908243E-01 +9.930068532465544E-01 +9.930068532279515E-01 +9.930068532256318E-01 +9.930068532252515E-01 +9.930068532249695E-01 +9.930068532252467E-01 +9.930068532250267E-01 +9.930068532251632E-01 +9.930068532251710E-01 +9.930068532251171E-01 +9.930068532251171E-01 +9.930068532251171E-01 +9.930068532251171E-01 +9.930068532251171E-01 +9.930068532251171E-01 +9.930068532251171E-01 +9.930068532251171E-01
+6.986647774335223E-03 +6.987072794408924E-03 +6.987077034731142E-03 +6.987077179503269E-03 +6.987077198095355E-03 +6.987077200388145E-03 +6.987077200776460E-03 +6.987077201051301E-03 +6.987077200759120E-03 +6.987077200997214E-03 +6.987077200857311E-03 +6.987077200862977E-03 +6.987077200910775E-03 +6.987077200910775E-03 +6.987077200910775E-03 +6.987077200910775E-03 +6.987077200910775E-03 +6.987077200910775E-03 +6.987077200910775E-03 +6.987077200910775E-03
+6.064904598264233E-06 +6.065485513257124E-06 +6.065489346381814E-06 +6.065489287418886E-06 +6.065489322512814E-06 +6.065489356033359E-06 +6.065489344521253E-06 +6.065489352001412E-06 +6.065489362675854E-06 +6.065489351327873E-06 +6.065489346520434E-06 +6.065489344151688E-06 +6.065489348452179E-06 +6.065489348452179E-06 +6.065489348452179E-06 +6.065489348452179E-06 +6.065489348452179E-06 +6.065489348452179E-06 +6.065489348452179E-06 +6.065489348452179E-06
+4.585595453674208E-09 +4.088067533838773E-09 +4.082842128288633E-09 +4.082681564019823E-09 +4.082670063456856E-09 +4.082670016957743E-09 +4.082669857991626E-09 +4.082669803141202E-09 +4.082670162737319E-09 +4.082669799435201E-09 +4.082669755895577E-09 +4.082669530180523E-09 +4.082670027608933E-09 +4.082670027608933E-09 +4.082670027608933E-09 +4.082670027608933E-09 +4.082670027608933E-09 +4.082670027608933E-09 +4.082670027608933E-09 +4.082670027608933E-09
+2.733153305893793E-10 +4.119461274128097E-12 +2.063838816447205E-12 +1.954752655304921E-12 +1.950552137178175E-12 +1.950551204702609E-12 +1.950571970685880E-12 +1.950552953276363E-12 +1.950557510130442E-12 +1.950555743735741E-12 +1.950579268593890E-12 +1.950577173424564E-12 +1.950588428342031E-12 +1.950588428342031E-12 +1.950588428342031E-12 +1.950588428342031E-12 +1.950588428342031E-12 +1.950588428342031E-12 +1.950588428342031E-12 +1.950588428342031E-12
+1.283417942022757E-10 +1.472419423305026E-12 +1.034201318161326E-13 +6.807244234022884E-15 +1.252009096379287E-15 +1.247631694454397E-15 +1.249863406654300E-15 +1.246792448493836E-15 +1.247784778021328E-15 +1.247873599618815E-15 +1.248715876493666E-15 +1.248663557307525E-15 +1.251554175656430E-15 +1.251554175656430E-15 +1.251554175656430E-15 +1.251554175656430E-15 +1.251554175656430E-15 +1.251554175656430E-15 +1.251554175656430E-15 +1.251554175656430E-15
+5.472531634991003E-11 +8.407787308113466E-13 +5.224444138264980E-14 +3.967832718728152E-15 +7.093197329540229E-16 +7.285870064657794E-16 +7.285499321226698E-16 +7.261310582305626E-16 +7.239183642413659E-16 +7.228943948566098E-16 +7.261560524980597E-16 +7.255834094423214E-16 +7.127557040023084E-16 +7.127557040023084E-16 +7.127557040023084E-16 +7.127557040023084E-16 +7.127557040023084E-16 +7.127557040023084E-16 +7.127557040023084E-16 +7.127557040023084E-16
+0.000000000000000E+00 +4.359618129962057E-13 +2.460910623022474E-14 +2.614566654193861E-15 +2.793777563152835E-16 +2.768709675695288E-16 +2.764987157038457E-16 +2.764518409748479E-16 +2.761048719451506E-16 +2.760698482229103E-16 +2.760520967877232E-16 +2.760209392441765E-16 +2.762729535972857E-16 +2.762729535972857E-16 +2.762729535972857E-16 +2.762729535972857E-16 +2.762729535972857E-16 +2.762729535972857E-16 +2.762729535972857E-16 +2.762729535972857E-16
+0.000000000000000E+00 +2.735476518193600E-13 +8.966636318021295E-15 +1.563925982303291E-15 +2.322637829850749E-16 +2.297349981310611E-16 +2.316477020062466E-16 +2.302856097496795E-16 +2.314679860918179E-16 +2.319523484276537E-16 +2.308192410566391E-16 +2.306921265395896E-16 +2.335449694657218E-16 +2.335449694657218E-16 +2.335449694657218E-16 +2.335449694657218E-16 +2.335449694657218E-16 +2.335449694657218E-16 +2.335449694657218E-16 +2.335449694657218E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.584057549369007E-15 +5.460671448065444E-16 +1.507794077405113E-16 +1.438438086615534E-16 +1.430742991246055E-16 +1.450990070233603E-16 +1.451998723478053E-16 +1.453780703196704E-16 +1.442980387718324E-16 +1.446561300402569E-16 +1.479909848827217E-16 +1.479909848827217E-16 +1.479909848827217E-16 +1.479909848827217E-16 +1.479909848827217E-16 +1.479909848827217E-16 +1.479909848827217E-16 +1.479909848827217E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.244675361296583E-16 +8.958433627349731E-18 +9.211675009939524E-18 +9.189773774556094E-18 +9.243628128351906E-18 +9.175814120118913E-18 +9.141057929794301E-18 +9.031807285590974E-18 +8.987333019662383E-18 +9.464021414109616E-18 +9.464021414109616E-18 +9.464021414109616E-18 +9.464021414109616E-18 +9.464021414109616E-18 +9.464021414109616E-18 +9.464021414109616E-18 +9.464021414109616E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.44.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.930072899850618E-01 +9.930068576134279E-01 +9.930068533904463E-01 +9.930068532470107E-01 +9.930068532291391E-01 +9.930068532256884E-01 +9.930068532251561E-01 +9.930068532250441E-01 +9.930068532250957E-01 +9.930068532250367E-01 +9.930068532249725E-01 +9.930068532250784E-01 +9.930068532250209E-01 +9.930068532251695E-01 +9.930068532251659E-01 +9.930068532251659E-01 +9.930068532251659E-01 +9.930068532251659E-01 +9.930068532251659E-01 +9.930068532251659E-01
+6.986640018905867E-03 +6.987072806292688E-03 +6.987077035104323E-03 +6.987077179062050E-03 +6.987077196921175E-03 +6.987077200340242E-03 +6.987077200856117E-03 +6.987077200984097E-03 +6.987077200932457E-03 +6.987077200983763E-03 +6.987077201044423E-03 +6.987077200938581E-03 +6.987077200999399E-03 +6.987077200851477E-03 +6.987077200850439E-03 +6.987077200850439E-03 +6.987077200850439E-03 +6.987077200850439E-03 +6.987077200850439E-03 +6.987077200850439E-03
+6.064951455471970E-06 +6.065485083587356E-06 +6.065489336959009E-06 +6.065489267844022E-06 +6.065489309549285E-06 +6.065489351554769E-06 +6.065489351912933E-06 +6.065489344848340E-06 +6.065489349007401E-06 +6.065489352132518E-06 +6.065489352380963E-06 +6.065489362179933E-06 +6.065489358682886E-06 +6.065489346681004E-06 +6.065489352501233E-06 +6.065489352501233E-06 +6.065489352501233E-06 +6.065489352501233E-06 +6.065489352501233E-06 +6.065489352501233E-06
+4.587359935137536E-09 +4.088053401312198E-09 +4.082843303060554E-09 +4.082680854881980E-09 +4.082669464326634E-09 +4.082669825125765E-09 +4.082670542065498E-09 +4.082670254978194E-09 +4.082669638719080E-09 +4.082669908473285E-09 +4.082669601098764E-09 +4.082669904562858E-09 +4.082669908553294E-09 +4.082669782366269E-09 +4.082669738712515E-09 +4.082669738712515E-09 +4.082669738712515E-09 +4.082669738712515E-09 +4.082669738712515E-09 +4.082669738712515E-09
+2.737101683081149E-10 +4.118665646408520E-12 +2.063839911187792E-12 +1.954753046144973E-12 +1.950570028144884E-12 +1.950557262971006E-12 +1.950552533089338E-12 +1.950576562217712E-12 +1.950583130176818E-12 +1.950555999261894E-12 +1.950555980431445E-12 +1.950554726466886E-12 +1.950550882691577E-12 +1.950554304144615E-12 +1.950552259303622E-12 +1.950552259303622E-12 +1.950552259303622E-12 +1.950552259303622E-12 +1.950552259303622E-12 +1.950552259303622E-12
+1.287761477085992E-10 +1.472368732258485E-12 +1.034531348551545E-13 +6.806790153908036E-15 +1.249755843667928E-15 +1.248164155193076E-15 +1.252141983898383E-15 +1.251585714317797E-15 +1.249319829747828E-15 +1.247001419583606E-15 +1.246880289940076E-15 +1.246832321173073E-15 +1.247425292372619E-15 +1.248054326920093E-15 +1.248101644564021E-15 +1.248101644564021E-15 +1.248101644564021E-15 +1.248101644564021E-15 +1.248101644564021E-15 +1.248101644564021E-15
+5.473345383716463E-11 +8.408452770361738E-13 +5.223237472136581E-14 +3.988695735135835E-15 +7.284173666030465E-16 +7.244025167606116E-16 +7.091556794371056E-16 +7.136742550947829E-16 +7.244828465759029E-16 +7.248499033026619E-16 +7.254288091400975E-16 +7.255119097975862E-16 +7.243751803718452E-16 +7.244337603156012E-16 +7.241219239864872E-16 +7.241219239864872E-16 +7.241219239864872E-16 +7.241219239864872E-16 +7.241219239864872E-16 +7.241219239864872E-16
+0.000000000000000E+00 +4.359746922272040E-13 +2.458545644678658E-14 +2.626679636731270E-15 +2.764591085893886E-16 +2.763586242143584E-16 +2.794794951463927E-16 +2.761072089204102E-16 +2.756649104518826E-16 +2.763769655757302E-16 +2.763896981863383E-16 +2.764112691021813E-16 +2.765687059612979E-16 +2.764726872019034E-16 +2.764640642249444E-16 +2.764640642249444E-16 +2.764640642249444E-16 +2.764640642249444E-16 +2.764640642249444E-16 +2.764640642249444E-16
+0.000000000000000E+00 +2.736612967191012E-13 +8.991367492302913E-15 +1.554184421414827E-15 +2.317222889789999E-16 +2.307248322138885E-16 +2.322745465896060E-16 +2.324707196223377E-16 +2.319249037150188E-16 +2.302477232332505E-16 +2.301912105770884E-16 +2.302082468155303E-16 +2.304063719329175E-16 +2.304361801849229E-16 +2.304615924152410E-16 +2.304615924152410E-16 +2.304615924152410E-16 +2.304615924152410E-16 +2.304615924152410E-16 +2.304615924152410E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.573550719184361E-15 +5.460276177836380E-16 +1.431178910953571E-16 +1.451034643292115E-16 +1.508478155420931E-16 +1.484605759754523E-16 +1.443099565604055E-16 +1.456877260260166E-16 +1.454255378935303E-16 +1.453668134416173E-16 +1.454752003830161E-16 +1.455178854287129E-16 +1.456578539458930E-16 +1.456578539458930E-16 +1.456578539458930E-16 +1.456578539458930E-16 +1.456578539458930E-16 +1.456578539458930E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.246330937592772E-16 +9.167203029475227E-18 +9.092234151435491E-18 +8.974228570076169E-18 +9.362155756452448E-18 +8.944460147845313E-18 +9.113060413136932E-18 +9.129194996661816E-18 +9.114068429276792E-18 +9.025786304108098E-18 +9.077483699440408E-18 +9.063241432288379E-18 +9.063241432288379E-18 +9.063241432288379E-18 +9.063241432288379E-18 +9.063241432288379E-18 +9.063241432288379E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.45.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.934636312489773E-01 +9.934635174867342E-01 +9.934635161232170E-01 +9.934635160234251E-01 +9.934635160131967E-01 +9.934635160112881E-01 +9.934635160109104E-01 +9.934635160107539E-01 +9.934635160104559E-01 +9.934635160106768E-01 +9.934635160107513E-01 +9.934635160106463E-01 +9.934635160107368E-01 +9.934635160107368E-01 +9.934635160107368E-01 +9.934635160107368E-01 +9.934635160107368E-01 +9.934635160107368E-01 +9.934635160107368E-01 +9.934635160107368E-01
+6.532428439791945E-03 +6.532544808736236E-03 +6.532546172683265E-03 +6.532546272168932E-03 +6.532546282302694E-03 +6.532546284201860E-03 +6.532546284581123E-03 +6.532546284725974E-03 +6.532546285028993E-03 +6.532546284802568E-03 +6.532546284735136E-03 +6.532546284850394E-03 +6.532546284755240E-03 +6.532546284755240E-03 +6.532546284755240E-03 +6.532546284755240E-03 +6.532546284755240E-03 +6.532546284755240E-03 +6.532546284755240E-03 +6.532546284755240E-03
+3.937638795873518E-06 +3.936042544833856E-06 +3.936047234196034E-06 +3.936047693913225E-06 +3.936047788958819E-06 +3.936047803683672E-06 +3.936047798530038E-06 +3.936047811154642E-06 +3.936047802943490E-06 +3.936047812044559E-06 +3.936047798859644E-06 +3.936047798869842E-06 +3.936047799902796E-06 +3.936047799902796E-06 +3.936047799902796E-06 +3.936047799902796E-06 +3.936047799902796E-06 +3.936047799902796E-06 +3.936047799902796E-06 +3.936047799902796E-06
+2.148664161909098E-09 +1.658404560046194E-09 +1.656034267618186E-09 +1.655966681493115E-09 +1.655965535291419E-09 +1.655965815505270E-09 +1.655965735363048E-09 +1.655966295834348E-09 +1.655965729974613E-09 +1.655966043292283E-09 +1.655965807743721E-09 +1.655965703990662E-09 +1.655965828136951E-09 +1.655965828136951E-09 +1.655965828136951E-09 +1.655965828136951E-09 +1.655965828136951E-09 +1.655965828136951E-09 +1.655965828136951E-09 +1.655965828136951E-09
+3.016290459040305E-10 +2.382722116219470E-12 +7.758868911755187E-13 +7.384760496084433E-13 +7.376596333549245E-13 +7.376571659694539E-13 +7.376838654744025E-13 +7.376603361098005E-13 +7.376593095842990E-13 +7.376594445587209E-13 +7.376788231596090E-13 +7.376812145870338E-13 +7.376791770425772E-13 +7.376791770425772E-13 +7.376791770425772E-13 +7.376791770425772E-13 +7.376791770425772E-13 +7.376791770425772E-13 +7.376791770425772E-13 +7.376791770425772E-13
+1.801004308098888E-10 +5.270101544724121E-13 +3.168780716373594E-14 +1.846675591538830E-15 +1.136564197740409E-15 +1.134158341117376E-15 +1.135293491713484E-15 +1.009860999702796E-15 +1.138085952382768E-15 +1.134798553430925E-15 +1.136404166129734E-15 +1.134330611837694E-15 +1.157217165154127E-15 +1.157217165154127E-15 +1.157217165154127E-15 +1.157217165154127E-15 +1.157217165154127E-15 +1.157217165154127E-15 +1.157217165154127E-15 +1.157217165154127E-15
+4.204528773947930E-11 +2.927607172347921E-13 +1.213884347905283E-14 +1.038043256414841E-15 +5.786577400459402E-16 +5.810332458975942E-16 +5.795870216930641E-16 +4.737566813689062E-16 +5.788672280314191E-16 +5.807774702432838E-16 +5.799731439221188E-16 +5.806417608350738E-16 +6.243977163788250E-16 +6.243977163788250E-16 +6.243977163788250E-16 +6.243977163788250E-16 +6.243977163788250E-16 +6.243977163788250E-16 +6.243977163788250E-16 +6.243977163788250E-16
+0.000000000000000E+00 +2.625670989873088E-13 +7.084195917297195E-15 +7.855962783964722E-16 +2.723236535991703E-16 +2.728232898755211E-16 +2.724450736588848E-16 +2.591262664052369E-16 +2.749742779366258E-16 +2.725521505127206E-16 +2.746892612438229E-16 +2.726164099092710E-16 +4.675527848848310E-16 +4.675527848848310E-16 +4.675527848848310E-16 +4.675527848848310E-16 +4.675527848848310E-16 +4.675527848848310E-16 +4.675527848848310E-16 +4.675527848848310E-16
+0.000000000000000E+00 +1.148371222224752E-13 +5.303570987400974E-15 +5.178457549326316E-16 +1.568511983247506E-16 +1.567192701032432E-16 +1.573292883353560E-16 +1.643886614511165E-16 +1.548247876202188E-16 +1.567771895775153E-16 +1.554147141161835E-16 +1.571661939162475E-16 +1.686403489222326E-16 +1.686403489222326E-16 +1.686403489222326E-16 +1.686403489222326E-16 +1.686403489222326E-16 +1.686403489222326E-16 +1.686403489222326E-16 +1.686403489222326E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.343447538810982E-15 +1.510446763039901E-16 +9.993416450339036E-17 +9.942661251552281E-17 +9.900334700575100E-17 +9.774031007305853E-17 +1.003507553504555E-16 +9.949258427213968E-17 +9.925352463971754E-17 +9.894714085879409E-17 +9.920661236744685E-17 +9.920661236744685E-17 +9.920661236744685E-17 +9.920661236744685E-17 +9.920661236744685E-17 +9.920661236744685E-17 +9.920661236744685E-17 +9.920661236744685E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.974979333882321E-17 +4.496227614250356E-17 +4.462445638989392E-17 +4.477644714158980E-17 +4.749336000137700E-17 +4.366131935723645E-17 +4.461118828068844E-17 +4.393426942604046E-17 +4.475369313051108E-17 +4.379593171148830E-17 +4.379593171148830E-17 +4.379593171148830E-17 +4.379593171148830E-17 +4.379593171148830E-17 +4.379593171148830E-17 +4.379593171148830E-17 +4.379593171148830E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.45.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.934636358953945E-01 +9.934635174812163E-01 +9.934635161213176E-01 +9.934635160239920E-01 +9.934635160143375E-01 +9.934635160113143E-01 +9.934635160106147E-01 +9.934635160107438E-01 +9.934635160107261E-01 +9.934635160108010E-01 +9.934635160107227E-01 +9.934635160105512E-01 +9.934635160105049E-01 +9.934635160107554E-01 +9.934635160108554E-01 +9.934635160108554E-01 +9.934635160108554E-01 +9.934635160108554E-01 +9.934635160108554E-01 +9.934635160108554E-01
+6.532423523551619E-03 +6.532544815170673E-03 +6.532546174573075E-03 +6.532546271610236E-03 +6.532546281178240E-03 +6.532546284182127E-03 +6.532546284860131E-03 +6.532546284746247E-03 +6.532546284771934E-03 +6.532546284676728E-03 +6.532546284754499E-03 +6.532546284930526E-03 +6.532546284981436E-03 +6.532546284724165E-03 +6.532546284626842E-03 +6.532546284626842E-03 +6.532546284626842E-03 +6.532546284626842E-03 +6.532546284626842E-03 +6.532546284626842E-03
+3.937865890534364E-06 +3.936041629834644E-06 +3.936047234415921E-06 +3.936047681189899E-06 +3.936047772511143E-06 +3.936047799157587E-06 +3.936047808793837E-06 +3.936047801657016E-06 +3.936047797672696E-06 +3.936047812164949E-06 +3.936047810277826E-06 +3.936047813403614E-06 +3.936047810470493E-06 +3.936047804352820E-06 +3.936047804170513E-06 +3.936047804170513E-06 +3.936047804170513E-06 +3.936047804170513E-06 +3.936047804170513E-06 +3.936047804170513E-06
+2.033069959415820E-09 +1.658402607483018E-09 +1.656033509524708E-09 +1.655965892318502E-09 +1.655965500824373E-09 +1.655965672466452E-09 +1.655965827561299E-09 +1.655965660192696E-09 +1.655965831520432E-09 +1.655965801315330E-09 +1.655965932371160E-09 +1.655965878869187E-09 +1.655965811066211E-09 +1.655965654580340E-09 +1.655965594870116E-09 +1.655965594870116E-09 +1.655965594870116E-09 +1.655965594870116E-09 +1.655965594870116E-09 +1.655965594870116E-09
+3.996014253679137E-10 +2.382815553925878E-12 +7.758736667516992E-13 +7.384708357547072E-13 +7.376823084068105E-13 +7.376596008115549E-13 +7.376564033085264E-13 +7.376833003762461E-13 +7.376794220493741E-13 +7.376561261935929E-13 +7.376597105729769E-13 +7.376574157020795E-13 +7.376580484825909E-13 +7.376614375942093E-13 +7.376611702598202E-13 +7.376611702598202E-13 +7.376611702598202E-13 +7.376611702598202E-13 +7.376611702598202E-13 +7.376611702598202E-13
+2.406976754760969E-10 +5.269766344875004E-13 +3.169033785017658E-14 +1.846118574863105E-15 +1.137307586801173E-15 +1.157944067982678E-15 +1.138183957517449E-15 +1.137089762129741E-15 +1.123348140873569E-15 +1.157911814739396E-15 +1.138085726271364E-15 +1.154252327038520E-15 +1.153999428626923E-15 +1.155703078268513E-15 +1.155975353806050E-15 +1.155975353806050E-15 +1.155975353806050E-15 +1.155975353806050E-15 +1.155975353806050E-15 +1.155975353806050E-15
+4.179620609271162E-11 +2.928098015351953E-13 +1.213630504685257E-14 +1.038219453358273E-15 +5.775143594485653E-16 +6.237028964256237E-16 +5.784686843291477E-16 +5.777565824439296E-16 +5.872687967612807E-16 +6.234160938033787E-16 +5.788742901518354E-16 +6.232431883649846E-16 +6.232382856394484E-16 +6.228495369768592E-16 +6.228218433055846E-16 +6.228218433055846E-16 +6.228218433055846E-16 +6.228218433055846E-16 +6.228218433055846E-16 +6.228218433055846E-16
+0.000000000000000E+00 +2.625454458887572E-13 +7.088317212462637E-15 +7.853409636313476E-16 +2.729924323163848E-16 +4.675621776974814E-16 +2.745472011001613E-16 +2.731283722725297E-16 +2.691862844693046E-16 +4.672486345701051E-16 +2.749484245117538E-16 +4.679982030052162E-16 +4.681302883910846E-16 +4.675016549072948E-16 +4.674207056392148E-16 +4.674207056392148E-16 +4.674207056392148E-16 +4.674207056392148E-16 +4.674207056392148E-16 +4.674207056392148E-16
+0.000000000000000E+00 +1.148687670706681E-13 +5.302995238983122E-15 +5.159496746867864E-16 +1.568911857955487E-16 +1.678762633747007E-16 +1.551375121963285E-16 +1.567374389087986E-16 +1.611569999188592E-16 +1.680495572249248E-16 +1.548418905565028E-16 +1.694027268134267E-16 +1.694507030243957E-16 +1.693406923839939E-16 +1.692682693274031E-16 +1.692682693274031E-16 +1.692682693274031E-16 +1.692682693274031E-16 +1.692682693274031E-16 +1.692682693274031E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.345360568385755E-15 +1.515175528627680E-16 +9.951677772941625E-17 +1.002678822932657E-16 +1.002921501481232E-16 +9.957966794032330E-17 +9.858839152917843E-17 +1.002288297542702E-16 +1.003404933159661E-16 +9.928964772964828E-17 +9.925382801982969E-17 +9.939829433838259E-17 +9.943617430203181E-17 +9.943617430203181E-17 +9.943617430203181E-17 +9.943617430203181E-17 +9.943617430203181E-17 +9.943617430203181E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.049981034799326E-17 +4.461522212930546E-17 +4.366245452367353E-17 +4.374260177572422E-17 +4.459780943383104E-17 +4.633099875535400E-17 +4.374641759525968E-17 +4.366964853277520E-17 +4.441526190711745E-17 +4.442378213852390E-17 +4.455708890629589E-17 +4.451915943765778E-17 +4.451915943765778E-17 +4.451915943765778E-17 +4.451915943765778E-17 +4.451915943765778E-17 +4.451915943765778E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.46.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.927949308067263E-01 +9.927944187729941E-01 +9.927944144761561E-01 +9.927944143212117E-01 +9.927944143023215E-01 +9.927944142997489E-01 +9.927944142991891E-01 +9.927944142993210E-01 +9.927944142994536E-01 +9.927944142996711E-01 +9.927944142989542E-01 +9.927944142989837E-01 +9.927944142989760E-01 +9.927944142989760E-01 +9.927944142989760E-01 +9.927944142989760E-01 +9.927944142989760E-01 +9.927944142989760E-01 +9.927944142989760E-01 +9.927944142989760E-01
+7.198164462214128E-03 +7.198674846036076E-03 +7.198679122725098E-03 +7.198679276676466E-03 +7.198679295422180E-03 +7.198679297993844E-03 +7.198679298542188E-03 +7.198679298413444E-03 +7.198679298275691E-03 +7.198679298071483E-03 +7.198679298771836E-03 +7.198679298750915E-03 +7.198679298756903E-03 +7.198679298756903E-03 +7.198679298756903E-03 +7.198679298756903E-03 +7.198679298756903E-03 +7.198679298756903E-03 +7.198679298756903E-03 +7.198679298756903E-03
+6.899882001605286E-06 +6.901888452775852E-06 +6.901910096916057E-06 +6.901911119491779E-06 +6.901911259020553E-06 +6.901911266370359E-06 +6.901911273419590E-06 +6.901911271192919E-06 +6.901911274482840E-06 +6.901911263631736E-06 +6.901911273155041E-06 +6.901911275141198E-06 +6.901911273426561E-06 +6.901911273426561E-06 +6.901911273426561E-06 +6.901911273426561E-06 +6.901911273426561E-06 +6.901911273426561E-06 +6.901911273426561E-06 +6.901911273426561E-06
+4.613121032814383E-09 +4.489738608983814E-09 +4.489195146773493E-09 +4.489186723679896E-09 +4.489187021205702E-09 +4.489187379095271E-09 +4.489187556416137E-09 +4.489186967540322E-09 +4.489186798345122E-09 +4.489187590446688E-09 +4.489187581588454E-09 +4.489187767026342E-09 +4.489187564639451E-09 +4.489187564639451E-09 +4.489187564639451E-09 +4.489187564639451E-09 +4.489187564639451E-09 +4.489187564639451E-09 +4.489187564639451E-09 +4.489187564639451E-09
+1.214012454184559E-10 +2.084417187231059E-12 +1.807661723346559E-12 +1.801061771729813E-12 +1.801061997993266E-12 +1.801033714032804E-12 +1.801047571860408E-12 +1.801042282786432E-12 +1.801061372880206E-12 +1.801034261349624E-12 +1.801047191389078E-12 +1.801084451799158E-12 +1.801045053753654E-12 +1.801045053753654E-12 +1.801045053753654E-12 +1.801045053753654E-12 +1.801045053753654E-12 +1.801045053753654E-12 +1.801045053753654E-12 +1.801045053753654E-12
+5.778684050823932E-11 +3.156423548575489E-13 +1.049931447369896E-14 +1.408062324972228E-15 +1.402871543728129E-15 +1.408320342497360E-15 +1.407084139322137E-15 +1.403739309322573E-15 +1.477915747649089E-15 +1.408716260911324E-15 +1.407896162351345E-15 +1.406301583834891E-15 +1.408268810079042E-15 +1.408268810079042E-15 +1.408268810079042E-15 +1.408268810079042E-15 +1.408268810079042E-15 +1.408268810079042E-15 +1.408268810079042E-15 +1.408268810079042E-15
+4.850236639804005E-11 +2.449118786902596E-13 +5.067795594069053E-15 +4.994358812718072E-16 +5.078678139842698E-16 +5.011178308556863E-16 +5.081112923491673E-16 +5.093951852105741E-16 +5.354354267748574E-16 +5.007023679793592E-16 +5.027062868305947E-16 +5.106131526617915E-16 +5.022084681416615E-16 +5.022084681416615E-16 +5.022084681416615E-16 +5.022084681416615E-16 +5.022084681416615E-16 +5.022084681416615E-16 +5.022084681416615E-16 +5.022084681416615E-16
+8.251736920751863E-12 +1.086275547445598E-13 +4.382544509559392E-15 +2.029230189859935E-16 +1.985420307468980E-16 +2.014227093318876E-16 +1.989480089977272E-16 +1.988393021666836E-16 +3.492034505205450E-16 +2.016904668008614E-16 +2.017557674249215E-16 +1.990969430826193E-16 +2.021135472133699E-16 +2.021135472133699E-16 +2.021135472133699E-16 +2.021135472133699E-16 +2.021135472133699E-16 +2.021135472133699E-16 +2.021135472133699E-16 +2.021135472133699E-16
+0.000000000000000E+00 +2.517542596856944E-14 +2.396569756029791E-15 +1.419430793203246E-16 +1.410688780402963E-16 +1.410694561597125E-16 +1.408389186048851E-16 +1.404238620100949E-16 +1.980346637765631E-16 +1.411663052910499E-16 +1.408739337132095E-16 +1.411348491525451E-16 +1.409455347032639E-16 +1.409455347032639E-16 +1.409455347032639E-16 +1.409455347032639E-16 +1.409455347032639E-16 +1.409455347032639E-16 +1.409455347032639E-16 +1.409455347032639E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.848151562374783E-16 +9.425914002401644E-17 +9.962378498700338E-17 +9.567604586680913E-17 +1.001074869879600E-16 +1.011887501274424E-16 +9.968437962126320E-17 +9.536647132432955E-17 +9.712656256279225E-17 +1.012369416425826E-16 +9.679369413774401E-17 +9.679369413774401E-17 +9.679369413774401E-17 +9.679369413774401E-17 +9.679369413774401E-17 +9.679369413774401E-17 +9.679369413774401E-17 +9.679369413774401E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.274764146524638E-17 +6.701808794988985E-17 +7.064248059479158E-17 +6.606964121284914E-17 +6.491992304217655E-17 +6.712486272399635E-17 +7.082734619214545E-17 +7.058354839059085E-17 +6.324590091984473E-17 +7.075355167713091E-17 +7.075355167713091E-17 +7.075355167713091E-17 +7.075355167713091E-17 +7.075355167713091E-17 +7.075355167713091E-17 +7.075355167713091E-17 +7.075355167713091E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.46.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.927949183832707E-01 +9.927944187801793E-01 +9.927944144775797E-01 +9.927944143214551E-01 +9.927944143030900E-01 +9.927944142998073E-01 +9.927944142994383E-01 +9.927944142990633E-01 +9.927944142989860E-01 +9.927944142993823E-01 +9.927944142992065E-01 +9.927944142997385E-01 +9.927944142991447E-01 +9.927944142992362E-01 +9.927944142991660E-01 +9.927944142991660E-01 +9.927944142991660E-01 +9.927944142991660E-01 +9.927944142991660E-01 +9.927944142991660E-01
+7.198176875269024E-03 +7.198674839352613E-03 +7.198679121247054E-03 +7.198679276423646E-03 +7.198679294662238E-03 +7.198679297939197E-03 +7.198679298292114E-03 +7.198679298669153E-03 +7.198679298749215E-03 +7.198679298352236E-03 +7.198679298522737E-03 +7.198679298007787E-03 +7.198679298597031E-03 +7.198679298491865E-03 +7.198679298567144E-03 +7.198679298567144E-03 +7.198679298567144E-03 +7.198679298567144E-03 +7.198679298567144E-03 +7.198679298567144E-03
+6.899891760698461E-06 +6.901887946616936E-06 +6.901910132520646E-06 +6.901911122857460E-06 +6.901911250002168E-06 +6.901911265157298E-06 +6.901911269653208E-06 +6.901911273641014E-06 +6.901911274940043E-06 +6.901911271602736E-06 +6.901911273548475E-06 +6.901911265184947E-06 +6.901911270538424E-06 +6.901911272467093E-06 +6.901911268371823E-06 +6.901911268371823E-06 +6.901911268371823E-06 +6.901911268371823E-06 +6.901911268371823E-06 +6.901911268371823E-06
+4.613478137911988E-09 +4.489739287021619E-09 +4.489201478223187E-09 +4.489186837754554E-09 +4.489187184062727E-09 +4.489187199233156E-09 +4.489187058651295E-09 +4.489187650435105E-09 +4.489187624824407E-09 +4.489187002501290E-09 +4.489187024143340E-09 +4.489186985778965E-09 +4.489186804031191E-09 +4.489186929322729E-09 +4.489187246262738E-09 +4.489187246262738E-09 +4.489187246262738E-09 +4.489187246262738E-09 +4.489187246262738E-09 +4.489187246262738E-09
+1.215864847444728E-10 +2.084515612706263E-12 +1.807735521173730E-12 +1.801056445664492E-12 +1.801061865786430E-12 +1.801042084638497E-12 +1.801042241462318E-12 +1.801053708893083E-12 +1.801044444422315E-12 +1.801041838761281E-12 +1.801065141921633E-12 +1.801041544212981E-12 +1.801037785099932E-12 +1.801061697651437E-12 +1.801041282823110E-12 +1.801041282823110E-12 +1.801041282823110E-12 +1.801041282823110E-12 +1.801041282823110E-12 +1.801041282823110E-12
+5.783538399085805E-11 +3.156529303964180E-13 +1.052297856130271E-14 +1.479954296495474E-15 +1.479252314862400E-15 +1.403734296355969E-15 +1.403841757924592E-15 +1.406562708949831E-15 +1.408228793538110E-15 +1.403670419753989E-15 +1.477208311872146E-15 +1.403753708947413E-15 +1.404287370756337E-15 +1.477786531912912E-15 +1.404227885834991E-15 +1.404227885834991E-15 +1.404227885834991E-15 +1.404227885834991E-15 +1.404227885834991E-15 +1.404227885834991E-15
+4.854681063746264E-11 +2.448474577919770E-13 +5.090251631061528E-15 +5.289044668395062E-16 +5.290438230989119E-16 +5.093798770315777E-16 +5.091779480575880E-16 +5.100809286740895E-16 +5.021653219999294E-16 +5.092645443722908E-16 +5.379935822455214E-16 +5.093330373440280E-16 +5.065118363126342E-16 +5.358244458985779E-16 +5.084569473927338E-16 +5.084569473927338E-16 +5.084569473927338E-16 +5.084569473927338E-16 +5.084569473927338E-16 +5.084569473927338E-16
+8.255301487490565E-12 +1.086412806668716E-13 +4.362451305234055E-15 +3.514281747742495E-16 +3.510417498694556E-16 +1.987918647080728E-16 +1.988244951612390E-16 +1.984014508361385E-16 +2.021048314954031E-16 +1.987589657472363E-16 +3.495920988002432E-16 +1.988011435412898E-16 +1.987786543811002E-16 +3.491950718979037E-16 +1.990221724428795E-16 +1.990221724428795E-16 +1.990221724428795E-16 +1.990221724428795E-16 +1.990221724428795E-16 +1.990221724428795E-16
+0.000000000000000E+00 +2.517648848380810E-14 +2.371529270666691E-15 +2.018926996169928E-16 +2.030325399164168E-16 +1.404241879935652E-16 +1.404374641808664E-16 +1.407478397957022E-16 +1.409596740126249E-16 +1.404257889519845E-16 +1.983972475910323E-16 +1.404264911736992E-16 +1.407835409706105E-16 +1.979859212681792E-16 +1.405140164909874E-16 +1.405140164909874E-16 +1.405140164909874E-16 +1.405140164909874E-16 +1.405140164909874E-16 +1.405140164909874E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.944935089231868E-16 +9.435045362473663E-17 +9.593693941023490E-17 +1.011561399030453E-16 +1.010318139680556E-16 +1.015941226743367E-16 +9.678965973526556E-17 +1.011120658679894E-16 +1.012068299346751E-16 +1.011331522126003E-16 +9.927164943521851E-17 +9.993310450319862E-17 +1.006785911612746E-16 +1.006785911612746E-16 +1.006785911612746E-16 +1.006785911612746E-16 +1.006785911612746E-16 +1.006785911612746E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.302990144400340E-17 +7.282707814957095E-17 +6.493524716391617E-17 +6.505245677048497E-17 +6.437050235377032E-17 +7.077329844007432E-17 +6.497000159238349E-17 +6.532005767800059E-17 +6.495855185630254E-17 +6.695080006735859E-17 +6.690149769050801E-17 +6.535368025183787E-17 +6.535368025183787E-17 +6.535368025183787E-17 +6.535368025183787E-17 +6.535368025183787E-17 +6.535368025183787E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.47.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.937284062415312E-01 +9.937283252095376E-01 +9.937283244167064E-01 +9.937283243507682E-01 +9.937283243438915E-01 +9.937283243433461E-01 +9.937283243429322E-01 +9.937283243428026E-01 +9.937283243428852E-01 +9.937283243428419E-01 +9.937283243428023E-01 +9.937283243428446E-01 +9.937283243427826E-01 +9.937283243427826E-01 +9.937283243427826E-01 +9.937283243427826E-01 +9.937283243427826E-01 +9.937283243427826E-01 +9.937283243427826E-01 +9.937283243427826E-01
+6.268516108863237E-03 +6.268597011905486E-03 +6.268597798410610E-03 +6.268597863761109E-03 +6.268597870566853E-03 +6.268597871113939E-03 +6.268597871537726E-03 +6.268597871651472E-03 +6.268597871566721E-03 +6.268597871618909E-03 +6.268597871655169E-03 +6.268597871622031E-03 +6.268597871679558E-03 +6.268597871679558E-03 +6.268597871679558E-03 +6.268597871679558E-03 +6.268597871679558E-03 +6.268597871679558E-03 +6.268597871679558E-03 +6.268597871679558E-03
+3.076342125188710E-06 +3.076657888595075E-06 +3.076664386618030E-06 +3.076664963128927E-06 +3.076665027998875E-06 +3.076665034092220E-06 +3.076665020416759E-06 +3.076665037487057E-06 +3.076665036288891E-06 +3.076665031848213E-06 +3.076665027519443E-06 +3.076665028519057E-06 +3.076665029662052E-06 +3.076665029662052E-06 +3.076665029662052E-06 +3.076665029662052E-06 +3.076665029662052E-06 +3.076665029662052E-06 +3.076665029662052E-06 +3.076665029662052E-06
+1.216120743511617E-09 +1.119980410267112E-09 +1.119925446608755E-09 +1.119929746677619E-09 +1.119929743239651E-09 +1.119930805182973E-09 +1.119929841114496E-09 +1.119930293336913E-09 +1.119929953580112E-09 +1.119930191911200E-09 +1.119930024776945E-09 +1.119930024693922E-09 +1.119929984582156E-09 +1.119929984582156E-09 +1.119929984582156E-09 +1.119929984582156E-09 +1.119929984582156E-09 +1.119929984582156E-09 +1.119929984582156E-09 +1.119929984582156E-09
+5.111684932233315E-11 +6.015189800718492E-13 +5.727691816051808E-13 +5.727568085780784E-13 +5.727536845251161E-13 +5.727602884637815E-13 +5.727639979286467E-13 +5.727599080458367E-13 +5.727549653785222E-13 +5.727580205230281E-13 +5.727639844527620E-13 +5.727656408118542E-13 +5.727642055454453E-13 +5.727642055454453E-13 +5.727642055454453E-13 +5.727642055454453E-13 +5.727642055454453E-13 +5.727642055454453E-13 +5.727642055454453E-13 +5.727642055454453E-13
+2.895581389530392E-11 +3.756031680270772E-14 +8.355975065306038E-16 +8.366287180893742E-16 +8.354244655504059E-16 +8.354530035227414E-16 +8.349354469612607E-16 +8.366473732752936E-16 +8.355148842710801E-16 +8.367758946659116E-16 +8.352603187110778E-16 +8.349280805994941E-16 +8.349480842128581E-16 +8.349480842128581E-16 +8.349480842128581E-16 +8.349480842128581E-16 +8.349480842128581E-16 +8.349480842128581E-16 +8.349480842128581E-16 +8.349480842128581E-16
+8.146265963277204E-12 +1.927455842746020E-14 +5.079773925122690E-16 +5.116221679248561E-16 +5.074135617510449E-16 +4.955550821417000E-16 +5.082790841142309E-16 +5.114915350349205E-16 +5.078766625424786E-16 +5.126512078429994E-16 +5.114517250374009E-16 +5.089230900661615E-16 +5.108820148123210E-16 +5.108820148123210E-16 +5.108820148123210E-16 +5.108820148123210E-16 +5.108820148123210E-16 +5.108820148123210E-16 +5.108820148123210E-16 +5.108820148123210E-16
+3.146497883792652E-12 +1.305438999972805E-14 +3.039220079817984E-16 +3.010078257118552E-16 +3.047300965021335E-16 +3.169888946554199E-16 +3.043377120005940E-16 +3.010736301796252E-16 +3.042022090556354E-16 +3.001578557723610E-16 +3.019543071018491E-16 +3.033826127385774E-16 +3.024454190511823E-16 +3.024454190511823E-16 +3.024454190511823E-16 +3.024454190511823E-16 +3.024454190511823E-16 +3.024454190511823E-16 +3.024454190511823E-16 +3.024454190511823E-16
+0.000000000000000E+00 +1.199370476878729E-14 +2.710955040402006E-16 +2.723304038245122E-16 +2.691137634899017E-16 +2.684902590782678E-16 +2.728310904746301E-16 +2.722261893555211E-16 +2.706821374201255E-16 +2.723980135894340E-16 +2.757623622325949E-16 +2.736935346644958E-16 +2.739535190475924E-16 +2.739535190475924E-16 +2.739535190475924E-16 +2.739535190475924E-16 +2.739535190475924E-16 +2.739535190475924E-16 +2.739535190475924E-16 +2.739535190475924E-16
+0.000000000000000E+00 +3.229762719122114E-15 +6.134905582231423E-17 +6.093678883914632E-17 +6.163669379165340E-17 +6.345114311128292E-17 +6.130797872172285E-17 +6.103352861231631E-17 +6.163331814811559E-17 +6.098237397897468E-17 +6.127972736137953E-17 +6.107896027029202E-17 +6.082863208762350E-17 +6.082863208762350E-17 +6.082863208762350E-17 +6.082863208762350E-17 +6.082863208762350E-17 +6.082863208762350E-17 +6.082863208762350E-17 +6.082863208762350E-17
+0.000000000000000E+00 +0.000000000000000E+00 +3.915113484990337E-17 +3.920090442461579E-17 +3.922116560902511E-17 +3.910212840565259E-17 +3.910398090559964E-17 +3.918329197913853E-17 +3.916488353551711E-17 +3.920460637367494E-17 +3.961670595915755E-17 +3.928105734935955E-17 +3.922715899367585E-17 +3.922715899367585E-17 +3.922715899367585E-17 +3.922715899367585E-17 +3.922715899367585E-17 +3.922715899367585E-17 +3.922715899367585E-17 +3.922715899367585E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.47.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.937283886917383E-01 +9.937283251949534E-01 +9.937283244160304E-01 +9.937283243517226E-01 +9.937283243455273E-01 +9.937283243432253E-01 +9.937283243428683E-01 +9.937283243428507E-01 +9.937283243428155E-01 +9.937283243427627E-01 +9.937283243428220E-01 +9.937283243426682E-01 +9.937283243427313E-01 +9.937283243427373E-01 +9.937283243429100E-01 +9.937283243429100E-01 +9.937283243429100E-01 +9.937283243429100E-01 +9.937283243429100E-01 +9.937283243429100E-01
+6.268533575068258E-03 +6.268597026507431E-03 +6.268597799072703E-03 +6.268597862808525E-03 +6.268597868949522E-03 +6.268597871238791E-03 +6.268597871578631E-03 +6.268597871615446E-03 +6.268597871652073E-03 +6.268597871685776E-03 +6.268597871630069E-03 +6.268597871792648E-03 +6.268597871733600E-03 +6.268597871710975E-03 +6.268597871539452E-03 +6.268597871539452E-03 +6.268597871539452E-03 +6.268597871539452E-03 +6.268597871539452E-03 +6.268597871539452E-03
+3.076425393907027E-06 +3.076657887849260E-06 +3.076664389016958E-06 +3.076664955879546E-06 +3.076665011548216E-06 +3.076665031960303E-06 +3.076665036682507E-06 +3.076665024838717E-06 +3.076665027158144E-06 +3.076665040236171E-06 +3.076665036933826E-06 +3.076665034504451E-06 +3.076665032069868E-06 +3.076665036243910E-06 +3.076665037823321E-06 +3.076665037823321E-06 +3.076665037823321E-06 +3.076665037823321E-06 +3.076665037823321E-06 +3.076665037823321E-06
+1.216378723721114E-09 +1.119961887991290E-09 +1.119925605013717E-09 +1.119930196250410E-09 +1.119930085911018E-09 +1.119930047418239E-09 +1.119930880102776E-09 +1.119929928539237E-09 +1.119929947671433E-09 +1.119930870085039E-09 +1.119930226138342E-09 +1.119930358872478E-09 +1.119930123397853E-09 +1.119930327779418E-09 +1.119930921409829E-09 +1.119930921409829E-09 +1.119930921409829E-09 +1.119930921409829E-09 +1.119930921409829E-09 +1.119930921409829E-09
+5.116225179724254E-11 +6.015049945276273E-13 +5.727727992181312E-13 +5.727560530260900E-13 +5.727692554502737E-13 +5.727573318195947E-13 +5.727580271360091E-13 +5.727631741531331E-13 +5.727610049553485E-13 +5.727607560630404E-13 +5.727585347607253E-13 +5.727584015554066E-13 +5.727553472804578E-13 +5.727582366204048E-13 +5.727604603628029E-13 +5.727604603628029E-13 +5.727604603628029E-13 +5.727604603628029E-13 +5.727604603628029E-13 +5.727604603628029E-13
+2.895978375443110E-11 +3.757034174735944E-14 +8.353501871889194E-16 +8.359483159236954E-16 +8.342837858352544E-16 +8.358361971381318E-16 +8.359865945685120E-16 +8.347499886362505E-16 +8.352868260390739E-16 +8.354762784631588E-16 +8.367704995073592E-16 +8.367390301738429E-16 +8.355103936123092E-16 +8.367336216802898E-16 +8.354205465396258E-16 +8.354205465396258E-16 +8.354205465396258E-16 +8.354205465396258E-16 +8.354205465396258E-16 +8.354205465396258E-16
+8.152329150580843E-12 +1.926682169102682E-14 +5.083186107462533E-16 +4.990707954944813E-16 +4.980719141295277E-16 +5.080959323023887E-16 +4.987345124445620E-16 +5.004865914561098E-16 +5.117309621770195E-16 +4.954333628013531E-16 +5.125194812659829E-16 +5.125269451221741E-16 +5.077266707717431E-16 +5.121960394254533E-16 +4.955138952563858E-16 +4.955138952563858E-16 +4.955138952563858E-16 +4.955138952563858E-16 +4.955138952563858E-16 +4.955138952563858E-16
+3.147112740633724E-12 +1.304224308889882E-14 +3.037168895824470E-16 +3.124685087175156E-16 +3.132604979745674E-16 +3.038987516943369E-16 +3.127383796690599E-16 +3.108212616323512E-16 +3.018765155986938E-16 +3.170411515915002E-16 +3.002958102258185E-16 +3.002884231455017E-16 +3.043409532965129E-16 +3.005105257638905E-16 +3.170724877973249E-16 +3.170724877973249E-16 +3.170724877973249E-16 +3.170724877973249E-16 +3.170724877973249E-16 +3.170724877973249E-16
+0.000000000000000E+00 +1.201138968035410E-14 +2.709484869586652E-16 +2.684761212664360E-16 +2.701825419783475E-16 +2.710670945155937E-16 +2.676960980200895E-16 +2.703770786130082E-16 +2.745225746433659E-16 +2.685348775799283E-16 +2.725265375331506E-16 +2.725688928570300E-16 +2.706281318273092E-16 +2.723985947552136E-16 +2.685506635446492E-16 +2.685506635446492E-16 +2.685506635446492E-16 +2.685506635446492E-16 +2.685506635446492E-16 +2.685506635446492E-16
+0.000000000000000E+00 +3.237705937920261E-15 +6.149301296495977E-17 +6.269266615183647E-17 +6.295052047622457E-17 +6.143698214987743E-17 +6.257865433489565E-17 +6.252178894537743E-17 +6.089314092971693E-17 +6.341964468516241E-17 +6.092773529739107E-17 +6.085865700051000E-17 +6.167414645323097E-17 +6.101411011210551E-17 +6.345887864587322E-17 +6.345887864587322E-17 +6.345887864587322E-17 +6.345887864587322E-17 +6.345887864587322E-17 +6.345887864587322E-17
+0.000000000000000E+00 +0.000000000000000E+00 +3.921467158623960E-17 +3.895141187664581E-17 +3.930791511381330E-17 +3.912286808753141E-17 +3.893147669300319E-17 +3.891260934660039E-17 +3.928312895830928E-17 +3.906480404088211E-17 +3.920617833693268E-17 +3.923155128034443E-17 +3.916467111375617E-17 +3.918836710051288E-17 +3.911505125803484E-17 +3.911505125803484E-17 +3.911505125803484E-17 +3.911505125803484E-17 +3.911505125803484E-17 +3.911505125803484E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.48.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.921339092325880E-01 +9.921332831996873E-01 +9.921332780018282E-01 +9.921332777858780E-01 +9.921332777630544E-01 +9.921332777590712E-01 +9.921332777586379E-01 +9.921332777585293E-01 +9.921332777580361E-01 +9.921332777584788E-01 +9.921332777583169E-01 +9.921332777583010E-01 +9.921332777583106E-01 +9.921332777583106E-01 +9.921332777583106E-01 +9.921332777583106E-01 +9.921332777583106E-01 +9.921332777583106E-01 +9.921332777583106E-01 +9.921332777583106E-01
+7.857386285959424E-03 +7.858009090886360E-03 +7.858014259937738E-03 +7.858014474577093E-03 +7.858014497246350E-03 +7.858014501232680E-03 +7.858014501685778E-03 +7.858014501755566E-03 +7.858014502231208E-03 +7.858014501819360E-03 +7.858014501997307E-03 +7.858014502032884E-03 +7.858014502016493E-03 +7.858014502016493E-03 +7.858014502016493E-03 +7.858014502016493E-03 +7.858014502016493E-03 +7.858014502016493E-03 +7.858014502016493E-03 +7.858014502016493E-03
+8.700186191039415E-06 +8.703412193253171E-06 +8.703440947717046E-06 +8.703442245488461E-06 +8.703442393779288E-06 +8.703442398917687E-06 +8.703442382623632E-06 +8.703442413878094E-06 +8.703442429288610E-06 +8.703442404816297E-06 +8.703442385829447E-06 +8.703442374900252E-06 +8.703442378581127E-06 +8.703442378581127E-06 +8.703442378581127E-06 +8.703442378581127E-06 +8.703442378581127E-06 +8.703442378581127E-06 +8.703442378581127E-06 +8.703442378581127E-06
+4.291375161283802E-09 +4.295409905089393E-09 +4.295467785633483E-09 +4.295474006660979E-09 +4.295474001424515E-09 +4.295474378694720E-09 +4.295467183592266E-09 +4.295474735074263E-09 +4.295474663946553E-09 +4.295472410345768E-09 +4.295467220191866E-09 +4.295469607264722E-09 +4.295469443221237E-09 +4.295469443221237E-09 +4.295469443221237E-09 +4.295469443221237E-09 +4.295469443221237E-09 +4.295469443221237E-09 +4.295469443221237E-09 +4.295469443221237E-09
+2.732888891980986E-12 +1.819317312445193E-12 +1.819473969538998E-12 +1.819489674321794E-12 +1.819479298533783E-12 +1.819480789054838E-12 +1.819424851957640E-12 +1.819475962194801E-12 +1.819490580420596E-12 +1.819485389187008E-12 +1.819424031976539E-12 +1.819437576809054E-12 +1.819431230268086E-12 +1.819431230268086E-12 +1.819431230268086E-12 +1.819431230268086E-12 +1.819431230268086E-12 +1.819431230268086E-12 +1.819431230268086E-12 +1.819431230268086E-12
+6.893485690416282E-13 +1.648114610804892E-15 +1.647992250727353E-15 +1.647822669776620E-15 +1.646843700879906E-15 +1.648827883688104E-15 +1.635556908986873E-15 +1.647884468528574E-15 +1.648287731444887E-15 +1.636383147904966E-15 +1.635759886988118E-15 +1.642653769918307E-15 +1.641107484979406E-15 +1.641107484979406E-15 +1.641107484979406E-15 +1.641107484979406E-15 +1.641107484979406E-15 +1.641107484979406E-15 +1.641107484979406E-15 +1.641107484979406E-15
+3.104550059287168E-13 +5.443824268025883E-16 +5.436698337096964E-16 +5.443979695930818E-16 +5.426018746994458E-16 +5.436045019300336E-16 +5.412228610298967E-16 +5.435652894981226E-16 +5.445392829820337E-16 +5.375444702491245E-16 +5.412128060987877E-16 +5.384726328966366E-16 +5.389695954348764E-16 +5.389695954348764E-16 +5.389695954348764E-16 +5.389695954348764E-16 +5.389695954348764E-16 +5.389695954348764E-16 +5.389695954348764E-16 +5.389695954348764E-16
+1.020923106782312E-13 +4.388920609235337E-16 +4.397052104845659E-16 +4.394444739050662E-16 +4.416238758060050E-16 +4.390579679628283E-16 +4.451475965640849E-16 +4.406548026888495E-16 +4.387958663725903E-16 +4.549651099444060E-16 +4.449475513355185E-16 +4.373032665333068E-16 +4.369012047801544E-16 +4.369012047801544E-16 +4.369012047801544E-16 +4.369012047801544E-16 +4.369012047801544E-16 +4.369012047801544E-16 +4.369012047801544E-16 +4.369012047801544E-16
+5.654566170854542E-14 +3.399365444904600E-16 +3.387756699469915E-16 +3.397479393507767E-16 +3.360508561827214E-16 +3.388926631188807E-16 +3.354686450214525E-16 +3.371212391894508E-16 +3.404131984846838E-16 +3.260035576367925E-16 +3.355195970625136E-16 +3.419498551150480E-16 +3.438646201222812E-16 +3.438646201222812E-16 +3.438646201222812E-16 +3.438646201222812E-16 +3.438646201222812E-16 +3.438646201222812E-16 +3.438646201222812E-16 +3.438646201222812E-16
+0.000000000000000E+00 +1.206188800608347E-16 +1.207417157433694E-16 +1.207188407008035E-16 +1.217592534023296E-16 +1.207590172841017E-16 +1.243549583071134E-16 +1.216503474384737E-16 +1.205137435982002E-16 +1.275528003732035E-16 +1.243088358186412E-16 +1.220940554209368E-16 +1.214404079986325E-16 +1.214404079986325E-16 +1.214404079986325E-16 +1.214404079986325E-16 +1.214404079986325E-16 +1.214404079986325E-16 +1.214404079986325E-16 +1.214404079986325E-16
+0.000000000000000E+00 +3.110812715043584E-17 +3.108399749883661E-17 +3.095983662043432E-17 +3.080605907927787E-17 +3.116805058595708E-17 +3.065276842596434E-17 +3.220376951741910E-17 +3.128152755137628E-17 +3.040297599749677E-17 +3.064542798728617E-17 +3.059581563562746E-17 +3.152765907876849E-17 +3.152765907876849E-17 +3.152765907876849E-17 +3.152765907876849E-17 +3.152765907876849E-17 +3.152765907876849E-17 +3.152765907876849E-17 +3.152765907876849E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.48.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.921338850070760E-01 +9.921332831711489E-01 +9.921332780019496E-01 +9.921332777863311E-01 +9.921332777643413E-01 +9.921332777591791E-01 +9.921332777588989E-01 +9.921332777584249E-01 +9.921332777583665E-01 +9.921332777584422E-01 +9.921332777581959E-01 +9.921332777581915E-01 +9.921332777580576E-01 +9.921332777584766E-01 +9.921332777582291E-01 +9.921332777582291E-01 +9.921332777582291E-01 +9.921332777582291E-01 +9.921332777582291E-01 +9.921332777582291E-01
+7.857410387659964E-03 +7.858009119322272E-03 +7.858014259807217E-03 +7.858014474144692E-03 +7.858014496017151E-03 +7.858014501110689E-03 +7.858014501389701E-03 +7.858014501900046E-03 +7.858014501960846E-03 +7.858014501852332E-03 +7.858014502070078E-03 +7.858014502096923E-03 +7.858014502227055E-03 +7.858014501790554E-03 +7.858014502057604E-03 +7.858014502057604E-03 +7.858014502057604E-03 +7.858014502057604E-03 +7.858014502057604E-03 +7.858014502057604E-03
+8.700309824332522E-06 +8.703412304223985E-06 +8.703440948126990E-06 +8.703442225780198E-06 +8.703442344289982E-06 +8.703442416328225E-06 +8.703442404608942E-06 +8.703442380523731E-06 +8.703442381661752E-06 +8.703442403670998E-06 +8.703442431484276E-06 +8.703442417492836E-06 +8.703442423803493E-06 +8.703442426394129E-06 +8.703442412386127E-06 +8.703442412386127E-06 +8.703442412386127E-06 +8.703442412386127E-06 +8.703442412386127E-06 +8.703442412386127E-06
+4.291548350332118E-09 +4.295399021291493E-09 +4.295464712809394E-09 +4.295468511611801E-09 +4.295468855112111E-09 +4.295472573293723E-09 +4.295473857940030E-09 +4.295468809754832E-09 +4.295469054116800E-09 +4.295474305751908E-09 +4.295474560647430E-09 +4.295471911974232E-09 +4.295472199833213E-09 +4.295471873191574E-09 +4.295472102362839E-09 +4.295472102362839E-09 +4.295472102362839E-09 +4.295472102362839E-09 +4.295472102362839E-09 +4.295472102362839E-09
+2.733587516568950E-12 +1.819298944630931E-12 +1.819472391956134E-12 +1.819480238068610E-12 +1.819436541885308E-12 +1.819482689287810E-12 +1.819469227625957E-12 +1.819435666494563E-12 +1.819434747799204E-12 +1.819489262601899E-12 +1.819479805576954E-12 +1.819493324408768E-12 +1.819494299243455E-12 +1.819493554582641E-12 +1.819478545914574E-12 +1.819478545914574E-12 +1.819478545914574E-12 +1.819478545914574E-12 +1.819478545914574E-12 +1.819478545914574E-12
+6.895362091415074E-13 +1.647172209508160E-15 +1.637016981278531E-15 +1.637222127728593E-15 +1.637577839921068E-15 +1.646438578676944E-15 +1.646092533912133E-15 +1.637592373231622E-15 +1.641569987166074E-15 +1.648445337783945E-15 +1.646693674711259E-15 +1.647413790171112E-15 +1.648054310313561E-15 +1.648049884930327E-15 +1.647932735668936E-15 +1.647932735668936E-15 +1.647932735668936E-15 +1.647932735668936E-15 +1.647932735668936E-15 +1.647932735668936E-15
+3.105284176825047E-13 +5.438571896901002E-16 +5.375998333812833E-16 +5.382817077770127E-16 +5.379956558085889E-16 +5.424453479268718E-16 +5.421738686724355E-16 +5.380165087662438E-16 +5.393861646445173E-16 +5.448236910400710E-16 +5.424902433093928E-16 +5.442110281468297E-16 +5.444231287780087E-16 +5.445394294736753E-16 +5.429928368967244E-16 +5.429928368967244E-16 +5.429928368967244E-16 +5.429928368967244E-16 +5.429928368967244E-16 +5.429928368967244E-16
+1.020920109872561E-13 +4.399121774074535E-16 +4.538680551511630E-16 +4.524798133818026E-16 +4.447191347270101E-16 +4.417410091954176E-16 +4.422845106963787E-16 +4.446811127563880E-16 +4.360378001661419E-16 +4.388229550429802E-16 +4.417181976173786E-16 +4.398182330322027E-16 +4.389363183376030E-16 +4.390159551375771E-16 +4.403096217446207E-16 +4.403096217446207E-16 +4.403096217446207E-16 +4.403096217446207E-16 +4.403096217446207E-16 +4.403096217446207E-16
+5.655351240047854E-14 +3.388949765697400E-16 +3.264746991378360E-16 +3.283245764101916E-16 +3.349441046197389E-16 +3.359671991888451E-16 +3.354439979653065E-16 +3.349881419176748E-16 +3.450469565820067E-16 +3.404849937426743E-16 +3.359488977998493E-16 +3.393281053210450E-16 +3.402116622778929E-16 +3.401789478689216E-16 +3.368887718047551E-16 +3.368887718047551E-16 +3.368887718047551E-16 +3.368887718047551E-16 +3.368887718047551E-16 +3.368887718047551E-16
+0.000000000000000E+00 +1.209506526896004E-16 +1.270194086093309E-16 +1.253994204148884E-16 +1.255653577595133E-16 +1.217688418469437E-16 +1.219923359610185E-16 +1.255570195858152E-16 +1.209210630373491E-16 +1.205373589904276E-16 +1.217814798007514E-16 +1.208474566375858E-16 +1.205567010744908E-16 +1.205783180441027E-16 +1.213673033442951E-16 +1.213673033442951E-16 +1.213673033442951E-16 +1.213673033442951E-16 +1.213673033442951E-16 +1.213673033442951E-16
+0.000000000000000E+00 +3.109359672678848E-17 +3.089485926293970E-17 +3.097996454133570E-17 +3.043925335748600E-17 +3.106679533214270E-17 +3.104036238592362E-17 +3.052091322432944E-17 +3.165694424339776E-17 +3.090715055560948E-17 +3.092375336754388E-17 +3.094761439623395E-17 +3.133945716718781E-17 +3.111032900878976E-17 +3.097581409092126E-17 +3.097581409092126E-17 +3.097581409092126E-17 +3.097581409092126E-17 +3.097581409092126E-17 +3.097581409092126E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.49.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.946197043176017E-01 +9.946196838091885E-01 +9.946196835705202E-01 +9.946196835531781E-01 +9.946196835511745E-01 +9.946196835503546E-01 +9.946196835504451E-01 +9.946196835501800E-01 +9.946196835507142E-01 +9.946196835504700E-01 +9.946196835504223E-01 +9.946196835504577E-01 +9.946196835504211E-01 +9.946196835504211E-01 +9.946196835504211E-01 +9.946196835504211E-01 +9.946196835504211E-01 +9.946196835504211E-01 +9.946196835504211E-01 +9.946196835504211E-01
+5.378682659465255E-03 +5.378702980687875E-03 +5.378703216481820E-03 +5.378703233620869E-03 +5.378703235626021E-03 +5.378703236427475E-03 +5.378703236341911E-03 +5.378703236585515E-03 +5.378703236058067E-03 +5.378703236318301E-03 +5.378703236357719E-03 +5.378703236334157E-03 +5.378703236373279E-03 +5.378703236373279E-03 +5.378703236373279E-03 +5.378703236373279E-03 +5.378703236373279E-03 +5.378703236373279E-03 +5.378703236373279E-03 +5.378703236373279E-03
+1.612459656699513E-06 +1.612644815099065E-06 +1.612647698812754E-06 +1.612647861166247E-06 +1.612647850662195E-06 +1.612647881222420E-06 +1.612647874885339E-06 +1.612647894262912E-06 +1.612647883889435E-06 +1.612647871864264E-06 +1.612647875436962E-06 +1.612647875313960E-06 +1.612647869022715E-06 +1.612647869022715E-06 +1.612647869022715E-06 +1.612647869022715E-06 +1.612647869022715E-06 +1.612647869022715E-06 +1.612647869022715E-06 +1.612647869022715E-06
+5.630341032788101E-10 +5.650469289983396E-10 +5.650433210879652E-10 +5.650777076537344E-10 +5.650790783108928E-10 +5.650774553778610E-10 +5.650757044613883E-10 +5.650781008891042E-10 +5.650777238080092E-10 +5.650771319744783E-10 +5.650757431815265E-10 +5.650752053249325E-10 +5.650755738288978E-10 +5.650755738288978E-10 +5.650755738288978E-10 +5.650755738288978E-10 +5.650755738288978E-10 +5.650755738288978E-10 +5.650755738288978E-10 +5.650755738288978E-10
+2.465949385766657E-13 +2.587147878985479E-13 +2.589015933495216E-13 +2.589334378448284E-13 +2.590055665299213E-13 +2.589937052550910E-13 +2.587261997488439E-13 +2.588774281562423E-13 +2.589329078035887E-13 +2.589272970643797E-13 +2.587261982887265E-13 +2.587206264838822E-13 +2.587273733810534E-13 +2.587273733810534E-13 +2.587273733810534E-13 +2.587273733810534E-13 +2.587273733810534E-13 +2.587273733810534E-13 +2.587273733810534E-13 +2.587273733810534E-13
+4.062964881225501E-16 +4.186222164115861E-16 +4.190979306403422E-16 +4.157711202399978E-16 +4.190863292842040E-16 +4.198100175949183E-16 +4.204346509601019E-16 +4.193531634365128E-16 +4.157589434936279E-16 +4.157435164658506E-16 +4.204258101356735E-16 +4.208910730450468E-16 +4.204420993136809E-16 +4.204420993136809E-16 +4.204420993136809E-16 +4.204420993136809E-16 +4.204420993136809E-16 +4.204420993136809E-16 +4.204420993136809E-16 +4.204420993136809E-16
+2.200805198462957E-16 +2.204053899786832E-16 +2.204057075414023E-16 +2.184507909034010E-16 +2.204428490391110E-16 +2.207472761666570E-16 +2.209550592475992E-16 +2.210680627003944E-16 +2.184446427124585E-16 +2.185344436459796E-16 +2.209508271003227E-16 +2.213082850654535E-16 +2.209562931109275E-16 +2.209562931109275E-16 +2.209562931109275E-16 +2.209562931109275E-16 +2.209562931109275E-16 +2.209562931109275E-16 +2.209562931109275E-16 +2.209562931109275E-16
+1.389538672652551E-16 +1.419976681509553E-16 +1.421242488185685E-16 +1.433026800999233E-16 +1.420901534733159E-16 +1.418784606228878E-16 +1.421178646526394E-16 +1.412047302774863E-16 +1.433150386323950E-16 +1.432586131639675E-16 +1.421227111458061E-16 +1.418064320177629E-16 +1.421194391983938E-16 +1.421194391983938E-16 +1.421194391983938E-16 +1.421194391983938E-16 +1.421194391983938E-16 +1.421194391983938E-16 +1.421194391983938E-16 +1.421194391983938E-16
+7.360304142059441E-17 +7.409762279057823E-17 +7.414834866500648E-17 +7.542351422598007E-17 +7.412867213232401E-17 +7.388550191504969E-17 +7.308620069903091E-17 +7.384487795272826E-17 +7.542828377302005E-17 +7.539890123127385E-17 +7.309036636458869E-17 +7.297069087313835E-17 +7.308572536939582E-17 +7.308572536939582E-17 +7.308572536939582E-17 +7.308572536939582E-17 +7.308572536939582E-17 +7.308572536939582E-17 +7.308572536939582E-17 +7.308572536939582E-17
+5.755043786410365E-17 +5.801556268775023E-17 +5.814777753806048E-17 +5.842125273804379E-17 +5.811088136852083E-17 +5.824311294475358E-17 +6.027696772671601E-17 +5.776677127372031E-17 +5.842273597917480E-17 +5.832277287724070E-17 +6.024362872800478E-17 +6.013878839455950E-17 +6.027727447629998E-17 +6.027727447629998E-17 +6.027727447629998E-17 +6.027727447629998E-17 +6.027727447629998E-17 +6.027727447629998E-17 +6.027727447629998E-17 +6.027727447629998E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.49.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.946197002989469E-01 +9.946196837975245E-01 +9.946196835707337E-01 +9.946196835535924E-01 +9.946196835512672E-01 +9.946196835503835E-01 +9.946196835502507E-01 +9.946196835504976E-01 +9.946196835505994E-01 +9.946196835502381E-01 +9.946196835506356E-01 +9.946196835503959E-01 +9.946196835504499E-01 +9.946196835509076E-01 +9.946196835503165E-01 +9.946196835503165E-01 +9.946196835503165E-01 +9.946196835503165E-01 +9.946196835503165E-01 +9.946196835503165E-01
+5.378686659593175E-03 +5.378702992281535E-03 +5.378703216263234E-03 +5.378703233257210E-03 +5.378703235535865E-03 +5.378703236444196E-03 +5.378703236512638E-03 +5.378703236293818E-03 +5.378703236274164E-03 +5.378703236536962E-03 +5.378703236153335E-03 +5.378703236427460E-03 +5.378703236375339E-03 +5.378703235906693E-03 +5.378703236500361E-03 +5.378703236500361E-03 +5.378703236500361E-03 +5.378703236500361E-03 +5.378703236500361E-03 +5.378703236500361E-03
+1.612478147469584E-06 +1.612644884690820E-06 +1.612647692313104E-06 +1.612647838885154E-06 +1.612647856534571E-06 +1.612647870092800E-06 +1.612647888292594E-06 +1.612647870087535E-06 +1.612647825107573E-06 +1.612647882356262E-06 +1.612647865909520E-06 +1.612647873255303E-06 +1.612647873784171E-06 +1.612647870271229E-06 +1.612647873523653E-06 +1.612647873523653E-06 +1.612647873523653E-06 +1.612647873523653E-06 +1.612647873523653E-06 +1.612647873523653E-06
+5.630650187677507E-10 +5.650466851675704E-10 +5.650425456305325E-10 +5.650439188554498E-10 +5.650760367172112E-10 +5.650441443256903E-10 +5.650785871923266E-10 +5.650753843416693E-10 +5.650419572553061E-10 +5.650776893619431E-10 +5.650786194932379E-10 +5.650439122903903E-10 +5.650440072215744E-10 +5.650435465943776E-10 +5.650438927349856E-10 +5.650438927349856E-10 +5.650438927349856E-10 +5.650438927349856E-10 +5.650438927349856E-10 +5.650438927349856E-10
+2.465900784246849E-13 +2.587159341860288E-13 +2.588714444277587E-13 +2.588750418338618E-13 +2.587553700083342E-13 +2.588804057069888E-13 +2.589354157158224E-13 +2.587252546964312E-13 +2.587050565324257E-13 +2.589311773992589E-13 +2.589973656446717E-13 +2.589230263207301E-13 +2.589231200761602E-13 +2.588785527063904E-13 +2.588781336339836E-13 +2.588781336339836E-13 +2.588781336339836E-13 +2.588781336339836E-13 +2.588781336339836E-13 +2.588781336339836E-13
+4.063344572974946E-16 +4.185580640712024E-16 +4.151950201760826E-16 +4.152090893206824E-16 +4.187815799269438E-16 +4.149986807215857E-16 +4.153980927930512E-16 +4.204130771887739E-16 +4.188444702799592E-16 +4.157426146345881E-16 +4.198258160738588E-16 +4.201633326469693E-16 +4.198508816850465E-16 +4.151268674613310E-16 +4.147791193578844E-16 +4.147791193578844E-16 +4.147791193578844E-16 +4.147791193578844E-16 +4.147791193578844E-16 +4.147791193578844E-16
+2.201106285881737E-16 +2.204291917937789E-16 +2.179522583467692E-16 +2.179560568593588E-16 +2.201554425548643E-16 +2.179272286943232E-16 +2.183456729101536E-16 +2.209429792070132E-16 +2.201554559033026E-16 +2.185328014973454E-16 +2.207546811436675E-16 +2.208537745749793E-16 +2.206504300039437E-16 +2.179026725180375E-16 +2.178391183954425E-16 +2.178391183954425E-16 +2.178391183954425E-16 +2.178391183954425E-16 +2.178391183954425E-16 +2.178391183954425E-16
+1.389852882665516E-16 +1.419880401281213E-16 +1.436036221073961E-16 +1.436004931340339E-16 +1.427574871945991E-16 +1.436683940589873E-16 +1.435169201217776E-16 +1.421350680436481E-16 +1.427831872856522E-16 +1.432599812059700E-16 +1.418754838467592E-16 +1.418083743409452E-16 +1.419209625096422E-16 +1.436547870181217E-16 +1.438669048086505E-16 +1.438669048086505E-16 +1.438669048086505E-16 +1.438669048086505E-16 +1.438669048086505E-16 +1.438669048086505E-16
+7.364080062290676E-17 +7.412396608417459E-17 +7.572311158888972E-17 +7.572020947968001E-17 +7.379045351461873E-17 +7.577573075099562E-17 +7.552988305670984E-17 +7.309602427471383E-17 +7.379323780267364E-17 +7.539996281646036E-17 +7.388084599867970E-17 +7.380290748078157E-17 +7.391726945704264E-17 +7.575563877633046E-17 +7.585154220953229E-17 +7.585154220953229E-17 +7.585154220953229E-17 +7.585154220953229E-17 +7.585154220953229E-17 +7.585154220953229E-17
+5.756268930035654E-17 +5.810107576229398E-17 +5.849651122589910E-17 +5.849777191240529E-17 +5.969368777519975E-17 +5.840727928071870E-17 +5.810953104703412E-17 +6.027795320661545E-17 +5.970582456227388E-17 +5.832296184304671E-17 +5.824377935735977E-17 +5.825753889332599E-17 +5.826658588065953E-17 +5.850764584977032E-17 +5.815581003215093E-17 +5.815581003215093E-17 +5.815581003215093E-17 +5.815581003215093E-17 +5.815581003215093E-17 +5.815581003215093E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.5.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.934636298558630E-01 +9.934635239562432E-01 +9.934635161330981E-01 +9.934635160272798E-01 +9.934635160143346E-01 +9.934635160122303E-01 +9.934635160117335E-01 +9.934635160116246E-01 +9.934635160116465E-01 +9.934635160115334E-01 +9.934635160115884E-01 +9.934635160117057E-01 +9.934635160116915E-01 +9.934635160116915E-01 +9.934635160116915E-01 +9.934635160116915E-01 +9.934635160116915E-01 +9.934635160116915E-01 +9.934635160116915E-01 +9.934635160116915E-01
+6.532429369711630E-03 +6.532538370054489E-03 +6.532546162590848E-03 +6.532546268296128E-03 +6.532546281180061E-03 +6.532546283271249E-03 +6.532546283763978E-03 +6.532546283866979E-03 +6.532546283847506E-03 +6.532546283959407E-03 +6.532546283902577E-03 +6.532546283790253E-03 +6.532546283806450E-03 +6.532546283806450E-03 +6.532546283806450E-03 +6.532546283806450E-03 +6.532546283806450E-03 +6.532546283806450E-03 +6.532546283806450E-03 +6.532546283806450E-03
+3.938115703390758E-06 +3.936011369432331E-06 +3.936047365852078E-06 +3.936047702345604E-06 +3.936047777515341E-06 +3.936047792059567E-06 +3.936047795757526E-06 +3.936047800230965E-06 +3.936047798849606E-06 +3.936047798581410E-06 +3.936047800121289E-06 +3.936047797734692E-06 +3.936047796018972E-06 +3.936047796018972E-06 +3.936047796018972E-06 +3.936047796018972E-06 +3.936047796018972E-06 +3.936047796018972E-06 +3.936047796018972E-06 +3.936047796018972E-06
+2.102208226541139E-09 +1.658106796427894E-09 +1.656071016138770E-09 +1.655971869216639E-09 +1.655966306115107E-09 +1.655966365846463E-09 +1.655965285787626E-09 +1.655966314824343E-09 +1.655966492992455E-09 +1.655966501255915E-09 +1.655965520698582E-09 +1.655965434145193E-09 +1.655965467884021E-09 +1.655965467884021E-09 +1.655965467884021E-09 +1.655965467884021E-09 +1.655965467884021E-09 +1.655965467884021E-09 +1.655965467884021E-09 +1.655965467884021E-09
+3.296304488171747E-10 +2.020499199423007E-12 +7.907773469078844E-13 +7.403995987231991E-13 +7.379734417930530E-13 +7.379643913632399E-13 +7.380299759930219E-13 +7.379238741766670E-13 +7.379741574710045E-13 +7.379769403160118E-13 +7.380267821499069E-13 +7.380287909646819E-13 +7.380207414029955E-13 +7.380207414029955E-13 +7.380207414029955E-13 +7.380207414029955E-13 +7.380207414029955E-13 +7.380207414029955E-13 +7.380207414029955E-13 +7.380207414029955E-13
+1.639286846608421E-10 +9.862735593952701E-13 +3.478892175471377E-14 +3.014004539004491E-15 +1.188944692196980E-15 +1.193187887004786E-15 +1.187161927899758E-15 +1.081882349998962E-15 +1.188984437398154E-15 +1.188766206691632E-15 +1.189360068304133E-15 +1.187413683247721E-15 +1.189633924487155E-15 +1.189633924487155E-15 +1.189633924487155E-15 +1.189633924487155E-15 +1.189633924487155E-15 +1.189633924487155E-15 +1.189633924487155E-15 +1.189633924487155E-15
+6.295561689634705E-11 +6.424316445348878E-13 +2.194807633204695E-14 +1.876502329751163E-15 +6.559574440494841E-16 +6.477025634456366E-16 +6.561556964207466E-16 +6.394919975529030E-16 +6.558875014671189E-16 +6.558198877347752E-16 +6.548222207696678E-16 +6.547686285150375E-16 +6.545344388816872E-16 +6.545344388816872E-16 +6.545344388816872E-16 +6.545344388816872E-16 +6.545344388816872E-16 +6.545344388816872E-16 +6.545344388816872E-16 +6.545344388816872E-16
+0.000000000000000E+00 +3.582193805346584E-13 +1.542747320401729E-14 +1.023821600771084E-15 +3.434721082724832E-16 +3.491740694194219E-16 +3.426574214273848E-16 +3.383448560486076E-16 +3.435185296934416E-16 +3.434478482070383E-16 +3.439118307622156E-16 +3.434368440435005E-16 +3.439912828430011E-16 +3.439912828430011E-16 +3.439912828430011E-16 +3.439912828430011E-16 +3.439912828430011E-16 +3.439912828430011E-16 +3.439912828430011E-16 +3.439912828430011E-16
+0.000000000000000E+00 +2.203566581496046E-13 +7.385573278547481E-15 +5.920505967209804E-16 +1.714622890633340E-16 +1.677095699485416E-16 +1.737059234360032E-16 +1.754053046150957E-16 +1.714037989613931E-16 +1.713925234672905E-16 +1.738428386454896E-16 +1.733774937329928E-16 +1.736240601661633E-16 +1.736240601661633E-16 +1.736240601661633E-16 +1.736240601661633E-16 +1.736240601661633E-16 +1.736240601661633E-16 +1.736240601661633E-16 +1.736240601661633E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.311715939743697E-15 +5.599115753919397E-16 +1.011751102709223E-16 +1.021031379973393E-16 +1.017855772556021E-16 +1.015235606092510E-16 +1.011830613342944E-16 +1.011938739948326E-16 +1.013646693307223E-16 +1.014976372623300E-16 +1.011795768177753E-16 +1.011795768177753E-16 +1.011795768177753E-16 +1.011795768177753E-16 +1.011795768177753E-16 +1.011795768177753E-16 +1.011795768177753E-16 +1.011795768177753E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.833654703733688E-17 +8.335608148298069E-17 +8.716171073069135E-17 +8.210080104019199E-17 +8.107364784300660E-17 +8.341463879597584E-17 +8.342336124983195E-17 +8.236413982966281E-17 +8.286441171136704E-17 +8.263440682080240E-17 +8.263440682080240E-17 +8.263440682080240E-17 +8.263440682080240E-17 +8.263440682080240E-17 +8.263440682080240E-17 +8.263440682080240E-17 +8.263440682080240E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.5.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.934636298419246E-01 +9.934635239588032E-01 +9.934635161327923E-01 +9.934635160271870E-01 +9.934635160142660E-01 +9.934635160122678E-01 +9.934635160116848E-01 +9.934635160117837E-01 +9.934635160116230E-01 +9.934635160117042E-01 +9.934635160115903E-01 +9.934635160114899E-01 +9.934635160115203E-01 +9.934635160115493E-01 +9.934635160117198E-01 +9.934635160117198E-01 +9.934635160117198E-01 +9.934635160117198E-01 +9.934635160117198E-01 +9.934635160117198E-01
+6.532429383571436E-03 +6.532538367554820E-03 +6.532546162927463E-03 +6.532546268390562E-03 +6.532546281245844E-03 +6.532546283227649E-03 +6.532546283806672E-03 +6.532546283707514E-03 +6.532546283872532E-03 +6.532546283787545E-03 +6.532546283902999E-03 +6.532546284004922E-03 +6.532546283972590E-03 +6.532546283945498E-03 +6.532546283777175E-03 +6.532546283777175E-03 +6.532546283777175E-03 +6.532546283777175E-03 +6.532546283777175E-03 +6.532546283777175E-03
+3.938115774487518E-06 +3.936011312199987E-06 +3.936047356976971E-06 +3.936047702309992E-06 +3.936047781470241E-06 +3.936047796754134E-06 +3.936047798279753E-06 +3.936047801296137E-06 +3.936047796718168E-06 +3.936047799155693E-06 +3.936047799859481E-06 +3.936047800001811E-06 +3.936047800559335E-06 +3.936047799389129E-06 +3.936047797710086E-06 +3.936047797710086E-06 +3.936047797710086E-06 +3.936047797710086E-06 +3.936047797710086E-06 +3.936047797710086E-06
+2.102209916732237E-09 +1.658105043679915E-09 +1.656049593009455E-09 +1.655971847996710E-09 +1.655965792392050E-09 +1.655966353405003E-09 +1.655966402216784E-09 +1.655966334572659E-09 +1.655965297496890E-09 +1.655966362926096E-09 +1.655966361674988E-09 +1.655966377187067E-09 +1.655966478824181E-09 +1.655966393862098E-09 +1.655966474030384E-09 +1.655966474030384E-09 +1.655966474030384E-09 +1.655966474030384E-09 +1.655966474030384E-09 +1.655966474030384E-09
+3.296317355826507E-10 +2.020405291972303E-12 +7.888433233957285E-13 +7.403970890463685E-13 +7.380207368753408E-13 +7.379905694175005E-13 +7.379905756471582E-13 +7.380167901374702E-13 +7.380298815615634E-13 +7.379906984751424E-13 +7.379902979855784E-13 +7.379903483454744E-13 +7.379742895447481E-13 +7.379902362116482E-13 +7.379803152254910E-13 +7.379803152254910E-13 +7.379803152254910E-13 +7.379803152254910E-13 +7.379803152254910E-13 +7.379803152254910E-13
+1.639294477523643E-10 +9.863094599313931E-13 +3.479045166073074E-14 +3.014510137374187E-15 +1.191245800047419E-15 +1.185601792766045E-15 +1.185597788512351E-15 +1.193045953106908E-15 +1.187154545249400E-15 +1.185636534021286E-15 +1.185702748530135E-15 +1.185686863625831E-15 +1.189003992135602E-15 +1.185676402360501E-15 +1.190121882452426E-15 +1.190121882452426E-15 +1.190121882452426E-15 +1.190121882452426E-15 +1.190121882452426E-15 +1.190121882452426E-15
+6.295579864041428E-11 +6.424526114765208E-13 +2.193661295185910E-14 +1.877121623551771E-15 +6.527881244537044E-16 +6.569549681132482E-16 +6.569618109276891E-16 +6.461319489629793E-16 +6.560440392633891E-16 +6.569841324049896E-16 +6.570704677749470E-16 +6.571442830013920E-16 +6.559286973349428E-16 +6.571352782668294E-16 +6.458075458537529E-16 +6.458075458537529E-16 +6.458075458537529E-16 +6.458075458537529E-16 +6.458075458537529E-16 +6.458075458537529E-16
+0.000000000000000E+00 +3.582225119496399E-13 +1.536502229318618E-14 +1.025203400437719E-15 +3.450803374671933E-16 +3.421313128054015E-16 +3.421231928006282E-16 +3.490796353682270E-16 +3.427030186649748E-16 +3.421133186326287E-16 +3.420858435894690E-16 +3.420436863090847E-16 +3.435001562326320E-16 +3.420484004385316E-16 +3.506314139728576E-16 +3.506314139728576E-16 +3.506314139728576E-16 +3.506314139728576E-16 +3.506314139728576E-16 +3.506314139728576E-16
+0.000000000000000E+00 +2.202978677151653E-13 +7.427402291667121E-15 +5.907981767583509E-16 +1.732870868747487E-16 +1.727981776155442E-16 +1.728032444015469E-16 +1.695068551180608E-16 +1.736228522008688E-16 +1.728368234039340E-16 +1.729097560227527E-16 +1.729580544042350E-16 +1.714403540277709E-16 +1.729371450313122E-16 +1.668181034089504E-16 +1.668181034089504E-16 +1.668181034089504E-16 +1.668181034089504E-16 +1.668181034089504E-16 +1.668181034089504E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.303502941695190E-15 +5.601137716657430E-16 +1.011547844158351E-16 +1.013514541068831E-16 +1.013438169820097E-16 +1.021453223522030E-16 +1.017921900327392E-16 +1.013497012639062E-16 +1.013530189438754E-16 +1.013585296903545E-16 +1.011802501334263E-16 +1.013683452939039E-16 +1.041071919952262E-16 +1.041071919952262E-16 +1.041071919952262E-16 +1.041071919952262E-16 +1.041071919952262E-16 +1.041071919952262E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.816289826455839E-17 +8.300947107250922E-17 +8.361340723134686E-17 +8.360219364205553E-17 +8.799489493633936E-17 +8.217456739382724E-17 +8.361681938022316E-17 +8.355080911870424E-17 +8.352996263253534E-17 +8.338262990237164E-17 +8.355445767694076E-17 +8.869729608664850E-17 +8.869729608664850E-17 +8.869729608664850E-17 +8.869729608664850E-17 +8.869729608664850E-17 +8.869729608664850E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.50.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.881713310403853E-01 +9.881704820084001E-01 +9.881704746068488E-01 +9.881704742579980E-01 +9.881704742258659E-01 +9.881704742181002E-01 +9.881704742165083E-01 +9.881704742160748E-01 +9.881704742168942E-01 +9.881704742165041E-01 +9.881704742159637E-01 +9.881704742159585E-01 +9.881704742159406E-01 +9.881704742159406E-01 +9.881704742159406E-01 +9.881704742159406E-01 +9.881704742159406E-01 +9.881704742159406E-01 +9.881704742159406E-01 +9.881704742159406E-01
+1.181800197869278E-02 +1.181884555732756E-02 +1.181885290241924E-02 +1.181885324843327E-02 +1.181885328025940E-02 +1.181885328797899E-02 +1.181885328955962E-02 +1.181885328998023E-02 +1.181885328916813E-02 +1.181885328956095E-02 +1.181885329007966E-02 +1.181885329008567E-02 +1.181885329011053E-02 +1.181885329011053E-02 +1.181885329011053E-02 +1.181885329011053E-02 +1.181885329011053E-02 +1.181885329011053E-02 +1.181885329011053E-02 +1.181885329011053E-02
+1.066029670656073E-05 +1.066573307403809E-05 +1.066578929900117E-05 +1.066579213422877E-05 +1.066579242130478E-05 +1.066579247491743E-05 +1.066579252184819E-05 +1.066579251183350E-05 +1.066579249692672E-05 +1.066579249701390E-05 +1.066579253302083E-05 +1.066579253870998E-05 +1.066579253184897E-05 +1.066579253184897E-05 +1.066579253184897E-05 +1.066579253184897E-05 +1.066579253184897E-05 +1.066579253184897E-05 +1.066579253184897E-05 +1.066579253184897E-05
+6.679970536139608E-09 +6.696878938013494E-09 +6.697116861959685E-09 +6.697112462436591E-09 +6.697123380095163E-09 +6.697126615908808E-09 +6.697096848574986E-09 +6.697110969406807E-09 +6.697114225720631E-09 +6.697115801818902E-09 +6.697103194553846E-09 +6.697106183492346E-09 +6.697103420695106E-09 +6.697103420695106E-09 +6.697103420695106E-09 +6.697103420695106E-09 +6.697103420695106E-09 +6.697103420695106E-09 +6.697103420695106E-09 +6.697103420695106E-09
+4.247964687744153E-12 +4.316163245220746E-12 +4.318603811469179E-12 +4.318472004156610E-12 +4.318608072440771E-12 +4.318355042841374E-12 +4.310134857621348E-12 +4.317370662867303E-12 +4.318482632801112E-12 +4.318858080941625E-12 +4.310573590100873E-12 +4.310715785579333E-12 +4.310587185060528E-12 +4.310587185060528E-12 +4.310587185060528E-12 +4.310587185060528E-12 +4.310587185060528E-12 +4.310587185060528E-12 +4.310587185060528E-12 +4.310587185060528E-12
+1.070076928103934E-15 +1.194360387026522E-15 +1.198543664605494E-15 +1.196881780375888E-15 +1.197010674035463E-15 +1.197015899190746E-15 +1.193578540122779E-15 +1.195945952319855E-15 +1.196918096847130E-15 +1.196874096231544E-15 +1.194999382979881E-15 +1.195668886015156E-15 +1.195071284448216E-15 +1.195071284448216E-15 +1.195071284448216E-15 +1.195071284448216E-15 +1.195071284448216E-15 +1.195071284448216E-15 +1.195071284448216E-15 +1.195071284448216E-15
+1.802772917746274E-19 +1.979976111278208E-19 +1.955953059235015E-19 +1.944938550666271E-19 +1.977245976035841E-19 +1.946267928480979E-19 +1.911706056574714E-19 +1.938014796458676E-19 +1.946007972418554E-19 +1.940890830518143E-19 +1.936054594097931E-19 +1.944324160239665E-19 +1.937425411688798E-19 +1.937425411688798E-19 +1.937425411688798E-19 +1.937425411688798E-19 +1.937425411688798E-19 +1.937425411688798E-19 +1.937425411688798E-19 +1.937425411688798E-19
+1.302917210686794E-19 +1.884044889545734E-19 +1.766058275900981E-19 +1.764239986219741E-19 +1.891692019331238E-19 +1.764924361817373E-19 +1.096800979536864E-22 +1.751906925982124E-19 +1.764519429368411E-19 +1.755567886913361E-19 +9.187480247022159E-21 +9.183090223363960E-21 +9.188332155447849E-21 +9.188332155447849E-21 +9.188332155447849E-21 +9.188332155447849E-21 +9.188332155447849E-21 +9.188332155447849E-21 +9.188332155447849E-21 +9.188332155447849E-21
+2.445493344697488E-24 +5.457734761414707E-23 +1.499636239767574E-24 +5.597948090508436E-26 +5.448912464114595E-23 +8.114516927425272E-24 +1.891181292038872E-23 +1.247326484534091E-25 +3.664319559216158E-24 +2.843643235736831E-24 +1.260032752906266E-21 +1.262826122222300E-21 +1.260101545310100E-21 +1.260101545310100E-21 +1.260101545310100E-21 +1.260101545310100E-21 +1.260101545310100E-21 +1.260101545310100E-21 +1.260101545310100E-21 +1.260101545310100E-21
+7.194050291785330E-26 +0.000000000000000E+00 +6.305883994741538E-26 +0.000000000000000E+00 +0.000000000000000E+00 +1.116315405650070E-25 +0.000000000000000E+00 +0.000000000000000E+00 +7.337013107316978E-26 +1.182583493618871E-25 +0.000000000000000E+00 +0.000000000000000E+00 +9.548417412249093E-26 +9.548417412249093E-26 +9.548417412249093E-26 +9.548417412249093E-26 +9.548417412249093E-26 +9.548417412249093E-26 +9.548417412249093E-26 +9.548417412249093E-26
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 -4.235005299542049E-24 +0.000000000000000E+00 -2.367287066597279E-24 -5.570778023445427E-24 +0.000000000000000E+00 -3.047401460800151E-24 -6.303982416253626E-25 +0.000000000000000E+00 +0.000000000000000E+00 -2.615677785793897E-24 -5.709048543606388E-26 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.50.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.881712776637110E-01 +9.881704819280840E-01 +9.881704746049669E-01 +9.881704742591810E-01 +9.881704742271991E-01 +9.881704742175115E-01 +9.881704742168645E-01 +9.881704742162285E-01 +9.881704742158612E-01 +9.881704742160926E-01 +9.881704742163782E-01 +9.881704742163144E-01 +9.881704742163775E-01 +9.881704742166313E-01 +9.881704742157920E-01 +9.881704742157920E-01 +9.881704742157920E-01 +9.881704742157920E-01 +9.881704742157920E-01 +9.881704742157920E-01
+1.181805503387997E-02 +1.181884563698592E-02 +1.181885290427969E-02 +1.181885324722038E-02 +1.181885327894163E-02 +1.181885328852208E-02 +1.181885328918415E-02 +1.181885328982606E-02 +1.181885329015401E-02 +1.181885328994934E-02 +1.181885328965839E-02 +1.181885328970262E-02 +1.181885328964557E-02 +1.181885328938003E-02 +1.181885329020714E-02 +1.181885329020714E-02 +1.181885329020714E-02 +1.181885329020714E-02 +1.181885329020714E-02 +1.181885329020714E-02
+1.066061748490722E-05 +1.066573372382181E-05 +1.066578932478923E-05 +1.066579214979258E-05 +1.066579244210319E-05 +1.066579253157858E-05 +1.066579250895836E-05 +1.066579252786710E-05 +1.066579256317610E-05 +1.066579251554020E-05 +1.066579251778234E-05 +1.066579254386613E-05 +1.066579254141288E-05 +1.066579254286316E-05 +1.066579256171842E-05 +1.066579256171842E-05 +1.066579256171842E-05 +1.066579256171842E-05 +1.066579256171842E-05 +1.066579256171842E-05
+6.680673861016610E-09 +6.696884259758494E-09 +6.697100372945018E-09 +6.697120514510533E-09 +6.697099923646554E-09 +6.697115335285344E-09 +6.697114099124536E-09 +6.697102613429865E-09 +6.697110664788817E-09 +6.697116111533281E-09 +6.697120029142853E-09 +6.697118474762094E-09 +6.697118350068464E-09 +6.697113563294037E-09 +6.697113379284926E-09 +6.697113379284926E-09 +6.697113379284926E-09 +6.697113379284926E-09 +6.697113379284926E-09 +6.697113379284926E-09
+4.248732793889741E-12 +4.317537815684039E-12 +4.318721034567916E-12 +4.318845775415491E-12 +4.310363431252727E-12 +4.319124902766971E-12 +4.317297199567738E-12 +4.310572311489397E-12 +4.310782086824707E-12 +4.318864903477420E-12 +4.318314665855990E-12 +4.318567267109844E-12 +4.318570107371592E-12 +4.318774506286768E-12 +4.317613447501460E-12 +4.317613447501460E-12 +4.317613447501460E-12 +4.317613447501460E-12 +4.317613447501460E-12 +4.317613447501460E-12
+1.070284661397138E-15 +1.194884168001651E-15 +1.198533429322711E-15 +1.198523620420320E-15 +1.194112231590479E-15 +1.198333733173916E-15 +1.196057292810875E-15 +1.195014943139094E-15 +1.195865186845915E-15 +1.197060899468467E-15 +1.196954972750679E-15 +1.198399034671954E-15 +1.198378108861558E-15 +1.198446916816603E-15 +1.197570737538826E-15 +1.197570737538826E-15 +1.197570737538826E-15 +1.197570737538826E-15 +1.197570737538826E-15 +1.197570737538826E-15
+1.795381316998622E-19 +1.933966100132032E-19 +1.958199690453152E-19 +1.957433039568162E-19 +1.924253725616171E-19 +1.978110818437806E-19 +1.940410435262283E-19 +1.936525228920399E-19 +1.938034439680292E-19 +1.981142532674860E-19 +1.944464927196123E-19 +1.955739986144365E-19 +1.955551462458468E-19 +1.956632670661735E-19 +1.950812464451716E-19 +1.950812464451716E-19 +1.950812464451716E-19 +1.950812464451716E-19 +1.950812464451716E-19 +1.950812464451716E-19
+1.301399466245715E-19 +1.761686543520910E-19 +1.767733705385238E-19 +1.766285720703946E-19 +9.187225302839601E-21 +1.902705481800549E-19 +1.755954168491821E-19 +9.191231603492297E-21 +9.190997514826990E-21 +1.896060341056272E-19 +1.764244607199035E-19 +1.766252033726589E-19 +1.766167898187626E-19 +1.766108758655782E-19 +1.757138494780782E-19 +1.757138494780782E-19 +1.757138494780782E-19 +1.757138494780782E-19 +1.757138494780782E-19 +1.757138494780782E-19
+1.418446109017995E-26 +9.783130790129610E-26 +1.917508349367362E-24 +1.008288138560005E-23 +1.259321908268271E-21 +5.514984048240724E-23 +1.039677285582950E-24 +1.249834120086199E-21 +1.262393638093386E-21 +5.690283544611418E-23 +1.130577648575958E-25 +7.280349467540692E-25 +7.173304261896665E-26 +1.689153762767071E-24 +3.247231095045523E-24 +3.247231095045523E-24 +3.247231095045523E-24 +3.247231095045523E-24 +3.247231095045523E-24 +3.247231095045523E-24
+0.000000000000000E+00 +0.000000000000000E+00 +3.153183297615470E-27 +0.000000000000000E+00 +3.222616258264735E-24 +0.000000000000000E+00 +1.372801574287580E-25 +0.000000000000000E+00 +2.699189404989363E-24 +6.526676092501996E-24 +0.000000000000000E+00 +9.403760303466379E-26 +0.000000000000000E+00 +0.000000000000000E+00 +7.597044896901426E-26 +7.597044896901426E-26 +7.597044896901426E-26 +7.597044896901426E-26 +7.597044896901426E-26 +7.597044896901426E-26
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
-1.145650936679073E-24 -7.065286952922071E-25 +0.000000000000000E+00 -1.087858085958418E-26 +0.000000000000000E+00 -2.383797254204581E-24 +0.000000000000000E+00 -2.574445742535522E-24 +0.000000000000000E+00 +0.000000000000000E+00 -3.055625553549433E-24 +0.000000000000000E+00 -1.228836281007017E-24 -4.677459178808539E-26 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.6.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.930069753389225E-01 +9.930068556633673E-01 +9.930068533848642E-01 +9.930068532460973E-01 +9.930068532289935E-01 +9.930068532259009E-01 +9.930068532255558E-01 +9.930068532252532E-01 +9.930068532252911E-01 +9.930068532251888E-01 +9.930068532252363E-01 +9.930068532253953E-01 +9.930068532253102E-01 +9.930068532253102E-01 +9.930068532253102E-01 +9.930068532253102E-01 +9.930068532253102E-01 +9.930068532253102E-01 +9.930068532253102E-01 +9.930068532253102E-01
+6.986948718665976E-03 +6.987074732753388E-03 +6.987077040938866E-03 +6.987077179975694E-03 +6.987077197066487E-03 +6.987077200133114E-03 +6.987077200465832E-03 +6.987077200764407E-03 +6.987077200736997E-03 +6.987077200835238E-03 +6.987077200781809E-03 +6.987077200626380E-03 +6.987077200717962E-03 +6.987077200717962E-03 +6.987077200717962E-03 +6.987077200717962E-03 +6.987077200717962E-03 +6.987077200717962E-03 +6.987077200717962E-03 +6.987077200717962E-03
+6.069894706154132E-06 +6.065506506916822E-06 +6.065489124084728E-06 +6.065489261715651E-06 +6.065489315207762E-06 +6.065489344451330E-06 +6.065489355321806E-06 +6.065489356893098E-06 +6.065489348346617E-06 +6.065489350442393E-06 +6.065489354207619E-06 +6.065489354282324E-06 +6.065489350978528E-06 +6.065489350978528E-06 +6.065489350978528E-06 +6.065489350978528E-06 +6.065489350978528E-06 +6.065489350978528E-06 +6.065489350978528E-06 +6.065489350978528E-06
+4.849311884646071E-09 +4.087541274624775E-09 +4.082860528503814E-09 +4.082685570381276E-09 +4.082669813818463E-09 +4.082669948139567E-09 +4.082670361416412E-09 +4.082670044303542E-09 +4.082670239052254E-09 +4.082670107618489E-09 +4.082670610659582E-09 +4.082669640230180E-09 +4.082669385802891E-09 +4.082669385802891E-09 +4.082669385802891E-09 +4.082669385802891E-09 +4.082669385802891E-09 +4.082669385802891E-09 +4.082669385802891E-09 +4.082669385802891E-09
+7.122973341827711E-10 +5.192086234455255E-12 +2.027890884098352E-12 +1.957274024311502E-12 +1.950575700819853E-12 +1.950553528056908E-12 +1.950596364303889E-12 +1.950462830714510E-12 +1.950462482655291E-12 +1.950465534055362E-12 +1.950586337034542E-12 +1.950593958163956E-12 +1.950577812402554E-12 +1.950577812402554E-12 +1.950577812402554E-12 +1.950577812402554E-12 +1.950577812402554E-12 +1.950577812402554E-12 +1.950577812402554E-12 +1.950577812402554E-12
+4.415939967673824E-10 +2.378531143208847E-12 +7.989388325704845E-14 +8.279679898411278E-15 +1.443405974499264E-15 +1.444322163063963E-15 +1.438731013047560E-15 +1.335469294709444E-15 +1.336454766277455E-15 +1.335341386375636E-15 +1.439140116790930E-15 +1.444785544867305E-15 +1.444495435608188E-15 +1.444495435608188E-15 +1.444495435608188E-15 +1.444495435608188E-15 +1.444495435608188E-15 +1.444495435608188E-15 +1.444495435608188E-15 +1.444495435608188E-15
+4.450411605247612E-11 +1.381588538042126E-12 +5.576764339321398E-14 +4.836948176662741E-15 +4.864528177853263E-16 +4.854573557344044E-16 +4.937447805865226E-16 +4.592282930240665E-16 +4.568878498954882E-16 +4.589945844623064E-16 +4.918492932972519E-16 +4.860748328166762E-16 +4.861754227011787E-16 +4.861754227011787E-16 +4.861754227011787E-16 +4.861754227011787E-16 +4.861754227011787E-16 +4.861754227011787E-16 +4.861754227011787E-16 +4.861754227011787E-16
+0.000000000000000E+00 +5.733160539387503E-13 +2.996294741493606E-14 +3.276903769953898E-15 +3.909482314701693E-16 +3.913434425239723E-16 +3.822989207408090E-16 +3.889777256306398E-16 +3.946877746815809E-16 +3.903568540189753E-16 +3.856374470147577E-16 +3.923592781734788E-16 +3.925032575860781E-16 +3.925032575860781E-16 +3.925032575860781E-16 +3.925032575860781E-16 +3.925032575860781E-16 +3.925032575860781E-16 +3.925032575860781E-16 +3.925032575860781E-16
+0.000000000000000E+00 +3.063199927806370E-13 +1.363372381605649E-14 +1.816321463790205E-15 +1.248145498981701E-16 +1.246940165446530E-16 +1.296087444142022E-16 +1.249485730998387E-16 +1.239600135450018E-16 +1.245975992752687E-16 +1.271895694009878E-16 +1.253214494112598E-16 +1.252824901245231E-16 +1.252824901245231E-16 +1.252824901245231E-16 +1.252824901245231E-16 +1.252824901245231E-16 +1.252824901245231E-16 +1.252824901245231E-16 +1.252824901245231E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.212933219002391E-15 +4.844807411563663E-16 +9.174015692491750E-17 +9.178684135358260E-17 +9.303256819291686E-17 +9.165514104054823E-17 +9.086459767959834E-17 +9.135244210260784E-17 +9.244974850281887E-17 +9.210443041444155E-17 +9.216466440128025E-17 +9.216466440128025E-17 +9.216466440128025E-17 +9.216466440128025E-17 +9.216466440128025E-17 +9.216466440128025E-17 +9.216466440128025E-17 +9.216466440128025E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.837261880320000E-18 +8.783423737496699E-18 +9.385173285277872E-18 +8.738239863431496E-18 +8.794997259690705E-18 +8.770208022885881E-18 +9.203627942696185E-18 +8.909326882643835E-18 +8.901369571723911E-18 +8.901369571723911E-18 +8.901369571723911E-18 +8.901369571723911E-18 +8.901369571723911E-18 +8.901369571723911E-18 +8.901369571723911E-18 +8.901369571723911E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.6.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.930069760769480E-01 +9.930068556624033E-01 +9.930068533856586E-01 +9.930068532462887E-01 +9.930068532288552E-01 +9.930068532259897E-01 +9.930068532254146E-01 +9.930068532254362E-01 +9.930068532254595E-01 +9.930068532252887E-01 +9.930068532251974E-01 +9.930068532251759E-01 +9.930068532252221E-01 +9.930068532252116E-01 +9.930068532252937E-01 +9.930068532252937E-01 +9.930068532252937E-01 +9.930068532252937E-01 +9.930068532252937E-01 +9.930068532252937E-01
+6.986947983211009E-03 +6.987074733582950E-03 +6.987077040149472E-03 +6.987077179799512E-03 +6.987077197199601E-03 +6.987077200034553E-03 +6.987077200602632E-03 +6.987077200591072E-03 +6.987077200559771E-03 +6.987077200730695E-03 +6.987077200823540E-03 +6.987077200846428E-03 +6.987077200804749E-03 +6.987077200813062E-03 +6.987077200729956E-03 +6.987077200729956E-03 +6.987077200729956E-03 +6.987077200729956E-03 +6.987077200729956E-03 +6.987077200729956E-03
+6.069892129417158E-06 +6.065506634918224E-06 +6.065489114854913E-06 +6.065489248530482E-06 +6.065489320395009E-06 +6.065489350098835E-06 +6.065489353786414E-06 +6.065489347765072E-06 +6.065489356277024E-06 +6.065489354937548E-06 +6.065489356719044E-06 +6.065489356125199E-06 +6.065489350280236E-06 +6.065489354996859E-06 +6.065489354090826E-06 +6.065489354090826E-06 +6.065489354090826E-06 +6.065489354090826E-06 +6.065489354090826E-06 +6.065489354090826E-06
+4.849312876827657E-09 +4.087548590929319E-09 +4.082861084464630E-09 +4.082687190249391E-09 +4.082669702523145E-09 +4.082670032806122E-09 +4.082670030789207E-09 +4.082670047884266E-09 +4.082670444206055E-09 +4.082670058158910E-09 +4.082670014565605E-09 +4.082670076837143E-09 +4.082670203445815E-09 +4.082670052490104E-09 +4.082670204395926E-09 +4.082670204395926E-09 +4.082670204395926E-09 +4.082670204395926E-09 +4.082670204395926E-09 +4.082670204395926E-09
+7.122982175308155E-10 +5.193087974533708E-12 +2.027682617979599E-12 +1.957380757517405E-12 +1.950602339294190E-12 +1.950462566478464E-12 +1.950462651227599E-12 +1.950501897427084E-12 +1.950596640637826E-12 +1.950463709977864E-12 +1.950464747846583E-12 +1.950535719355109E-12 +1.950530959375806E-12 +1.950462520989725E-12 +1.950462350708894E-12 +1.950462350708894E-12 +1.950462350708894E-12 +1.950462350708894E-12 +1.950462350708894E-12 +1.950462350708894E-12
+4.415953073447856E-10 +2.378107837356217E-12 +7.990537897292896E-14 +8.250796115748170E-15 +1.544760037818624E-15 +1.335451108507135E-15 +1.335382701830739E-15 +1.336221031475038E-15 +1.438796818132158E-15 +1.335470911325072E-15 +1.334991989773102E-15 +1.444210103760896E-15 +1.442920150036923E-15 +1.335569870665407E-15 +1.336093586909494E-15 +1.336093586909494E-15 +1.336093586909494E-15 +1.336093586909494E-15 +1.336093586909494E-15 +1.336093586909494E-15
+4.450397581592592E-11 +1.381324822063817E-12 +5.576106185759122E-14 +4.840994173072354E-15 +6.316194467055941E-16 +4.592378569727061E-16 +4.593402585581369E-16 +4.575660316832185E-16 +4.936559784126236E-16 +4.592411581785666E-16 +4.593847922040329E-16 +4.853344194917941E-16 +4.871323192358099E-16 +4.590867912510562E-16 +4.571205713950451E-16 +4.571205713950451E-16 +4.571205713950451E-16 +4.571205713950451E-16 +4.571205713950451E-16 +4.571205713950451E-16
+0.000000000000000E+00 +5.732978622312655E-13 +3.003228007073669E-14 +3.251407905919496E-15 +4.055742332754625E-16 +3.890818123370961E-16 +3.889239303101712E-16 +3.950946233764931E-16 +3.824047020530071E-16 +3.887789000470327E-16 +3.902594342903811E-16 +3.916341702714710E-16 +3.895613061902349E-16 +3.893362806939014E-16 +3.944014703319567E-16 +3.944014703319567E-16 +3.944014703319567E-16 +3.944014703319567E-16 +3.944014703319567E-16 +3.944014703319567E-16
+0.000000000000000E+00 +3.062770694967244E-13 +1.360581278087578E-14 +1.833118063186817E-15 +1.220672537169769E-16 +1.249409527333499E-16 +1.249867343763704E-16 +1.240545051811918E-16 +1.295396274109510E-16 +1.249818956081897E-16 +1.246759554091178E-16 +1.246428535349855E-16 +1.251932045165782E-16 +1.248667652978116E-16 +1.240153011466352E-16 +1.240153011466352E-16 +1.240153011466352E-16 +1.240153011466352E-16 +1.240153011466352E-16 +1.240153011466352E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.217535955709410E-15 +4.848041082356678E-16 +9.199491360731374E-17 +9.159200160096985E-17 +9.161069873170954E-17 +9.168043877995685E-17 +9.302822085752824E-17 +9.162670410398526E-17 +9.134464889070217E-17 +9.187011580936048E-17 +9.156942291656288E-17 +9.155055314631727E-17 +9.090894114189983E-17 +9.090894114189983E-17 +9.090894114189983E-17 +9.090894114189983E-17 +9.090894114189983E-17 +9.090894114189983E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.358833855151595E-18 +8.751604430422632E-18 +8.752053439391712E-18 +8.842907067895265E-18 +9.382137036677320E-18 +8.721570130648947E-18 +8.771083118606071E-18 +8.842828869892649E-18 +8.698759960560039E-18 +8.749952963293677E-18 +8.800689726101033E-18 +8.800689726101033E-18 +8.800689726101033E-18 +8.800689726101033E-18 +8.800689726101033E-18 +8.800689726101033E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.7.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.933534517909336E-01 +9.933532993773797E-01 +9.933532914100165E-01 +9.933532912722938E-01 +9.933532912566015E-01 +9.933532912537812E-01 +9.933532912529937E-01 +9.933532912530441E-01 +9.933532912529819E-01 +9.933532912529663E-01 +9.933532912528202E-01 +9.933532912529496E-01 +9.933532912527487E-01 +9.933532912527487E-01 +9.933532912527487E-01 +9.933532912527487E-01 +9.933532912527487E-01 +9.933532912527487E-01 +9.933532912527487E-01 +9.933532912527487E-01
+6.642152125680087E-03 +6.642313672948795E-03 +6.642321647001194E-03 +6.642321786845606E-03 +6.642321802681021E-03 +6.642321805505564E-03 +6.642321806280492E-03 +6.642321806237186E-03 +6.642321806295943E-03 +6.642321806312110E-03 +6.642321806451438E-03 +6.642321806326068E-03 +6.642321806527032E-03 +6.642321806527032E-03 +6.642321806527032E-03 +6.642321806527032E-03 +6.642321806527032E-03 +6.642321806527032E-03 +6.642321806527032E-03 +6.642321806527032E-03
+4.391052931925577E-06 +4.384865723159090E-06 +4.384874207084349E-06 +4.384873065599948E-06 +4.384873002468832E-06 +4.384873007416979E-06 +4.384873018580428E-06 +4.384873010173836E-06 +4.384873013710470E-06 +4.384873011966438E-06 +4.384873018375609E-06 +4.384873017372304E-06 +4.384873019598944E-06 +4.384873019598944E-06 +4.384873019598944E-06 +4.384873019598944E-06 +4.384873019598944E-06 +4.384873019598944E-06 +4.384873019598944E-06 +4.384873019598944E-06
+3.364148784916485E-09 +2.075181354828065E-09 +2.067282829682229E-09 +2.066840733345949E-09 +2.066807293231915E-09 +2.066805496878500E-09 +2.066805547068364E-09 +2.066805471587470E-09 +2.066805604967201E-09 +2.066805565672625E-09 +2.066805604939075E-09 +2.066805465936926E-09 +2.066805085296876E-09 +2.066805085296876E-09 +2.066805085296876E-09 +2.066805085296876E-09 +2.066805085296876E-09 +2.066805085296876E-09 +2.066805085296876E-09 +2.066805085296876E-09
+1.012615908875421E-09 +4.399854197057751E-12 +1.122664428800617E-12 +9.161361731460255E-13 +9.004430069282015E-13 +8.988966505809605E-13 +8.989270446065371E-13 +8.988959628644501E-13 +8.989025955470121E-13 +8.989033153382042E-13 +8.989223588473635E-13 +8.989079119184192E-13 +8.989244878718078E-13 +8.989244878718078E-13 +8.989244878718078E-13 +8.989244878718078E-13 +8.989244878718078E-13 +8.989244878718078E-13 +8.989244878718078E-13 +8.989244878718078E-13
+5.744249006155260E-10 +2.257219867516433E-12 +1.645319962563932E-13 +1.343508615912846E-14 +2.451409152459456E-15 +8.993566974030116E-16 +8.981359169739923E-16 +9.013674958485051E-16 +9.000527889211445E-16 +9.002342311619170E-16 +8.990182154578415E-16 +8.990862996657110E-16 +9.000227658902375E-16 +9.000227658902375E-16 +9.000227658902375E-16 +9.000227658902375E-16 +9.000227658902375E-16 +9.000227658902375E-16 +9.000227658902375E-16 +9.000227658902375E-16
+7.926611530786736E-11 +1.324945580326259E-12 +8.915004560302617E-14 +8.447772284365323E-15 +1.436838616970325E-15 +4.592079599044890E-16 +4.570466162033592E-16 +4.688599793452957E-16 +4.673408447503532E-16 +4.685983513791545E-16 +4.583581541282937E-16 +4.588585198931093E-16 +4.668573727990114E-16 +4.668573727990114E-16 +4.668573727990114E-16 +4.668573727990114E-16 +4.668573727990114E-16 +4.668573727990114E-16 +4.668573727990114E-16 +4.668573727990114E-16
+0.000000000000000E+00 +5.178021672142749E-13 +6.761008367541200E-14 +7.382065288473876E-15 +9.487361822054518E-16 +2.952173501191897E-16 +2.951785754759048E-16 +3.013279765599227E-16 +2.993701484115162E-16 +3.000879406759096E-16 +2.959081285959873E-16 +2.959658504051514E-16 +2.998708890039448E-16 +2.998708890039448E-16 +2.998708890039448E-16 +2.998708890039448E-16 +2.998708890039448E-16 +2.998708890039448E-16 +2.998708890039448E-16 +2.998708890039448E-16
+0.000000000000000E+00 +2.682397892917946E-13 +4.351471210266511E-14 +4.628128603579168E-15 +6.140964533352935E-16 +2.531695382174634E-16 +2.533056641555637E-16 +2.552094364188757E-16 +2.533999413197968E-16 +2.532336045291612E-16 +2.549560343372515E-16 +2.548363087497753E-16 +2.532764893984019E-16 +2.532764893984019E-16 +2.532764893984019E-16 +2.532764893984019E-16 +2.532764893984019E-16 +2.532764893984019E-16 +2.532764893984019E-16 +2.532764893984019E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.401850455209190E-15 +8.284175963591864E-16 +2.159342826133041E-16 +1.827470353882255E-16 +1.872298392324426E-16 +1.731633458339927E-16 +1.746387921739618E-16 +1.739204759392842E-16 +1.821403595054052E-16 +1.817621038137323E-16 +1.762534186321354E-16 +1.762534186321354E-16 +1.762534186321354E-16 +1.762534186321354E-16 +1.762534186321354E-16 +1.762534186321354E-16 +1.762534186321354E-16 +1.762534186321354E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.029830137162952E-16 +1.041658930421748E-16 +1.072555320903280E-16 +1.005696398042595E-16 +1.003741895886588E-16 +9.987111910508055E-17 +1.054241904304235E-16 +1.052191141808291E-16 +1.006640689861385E-16 +1.006640689861385E-16 +1.006640689861385E-16 +1.006640689861385E-16 +1.006640689861385E-16 +1.006640689861385E-16 +1.006640689861385E-16 +1.006640689861385E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.7.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.933534517501085E-01 +9.933532993839111E-01 +9.933532914079526E-01 +9.933532912723925E-01 +9.933532912563090E-01 +9.933532912537693E-01 +9.933532912531851E-01 +9.933532912528070E-01 +9.933532912529668E-01 +9.933532912530869E-01 +9.933532912530408E-01 +9.933532912530302E-01 +9.933532912529658E-01 +9.933532912530150E-01 +9.933532912530065E-01 +9.933532912530065E-01 +9.933532912530065E-01 +9.933532912530065E-01 +9.933532912530065E-01 +9.933532912530065E-01
+6.642152166303024E-03 +6.642313666146370E-03 +6.642321648944805E-03 +6.642321786794008E-03 +6.642321802968565E-03 +6.642321805516487E-03 +6.642321806092748E-03 +6.642321806468213E-03 +6.642321806308928E-03 +6.642321806190372E-03 +6.642321806238373E-03 +6.642321806248920E-03 +6.642321806313297E-03 +6.642321806267715E-03 +6.642321806274988E-03 +6.642321806274988E-03 +6.642321806274988E-03 +6.642321806274988E-03 +6.642321806274988E-03 +6.642321806274988E-03
+4.391053131758993E-06 +4.384865994176091E-06 +4.384874329329362E-06 +4.384873023833814E-06 +4.384873008016294E-06 +4.384873004187081E-06 +4.384873011480687E-06 +4.384873017716844E-06 +4.384873017190715E-06 +4.384873013932005E-06 +4.384873012423197E-06 +4.384873016828246E-06 +4.384873015392055E-06 +4.384873012599437E-06 +4.384873013399719E-06 +4.384873013399719E-06 +4.384873013399719E-06 +4.384873013399719E-06 +4.384873013399719E-06 +4.384873013399719E-06
+3.364146903667374E-09 +2.075183670289071E-09 +2.067281231116570E-09 +2.066839667055142E-09 +2.066806813406826E-09 +2.066805751157411E-09 +2.066805790394544E-09 +2.066804957402012E-09 +2.066805128935878E-09 +2.066805612539164E-09 +2.066805492654762E-09 +2.066805740635299E-09 +2.066805797566348E-09 +2.066805579383379E-09 +2.066805549963905E-09 +2.066805549963905E-09 +2.066805549963905E-09 +2.066805549963905E-09 +2.066805549963905E-09 +2.066805549963905E-09
+1.012616910729764E-09 +4.399720366959194E-12 +1.122481912752627E-12 +9.159986864394541E-13 +9.005352426683201E-13 +8.988967653378636E-13 +8.988976799052557E-13 +8.989093953287769E-13 +8.989227437189212E-13 +8.989032634829488E-13 +8.989046759032685E-13 +8.989049999332759E-13 +8.988976063838012E-13 +8.989027325312791E-13 +8.989064838542901E-13 +8.989064838542901E-13 +8.989064838542901E-13 +8.989064838542901E-13 +8.989064838542901E-13 +8.989064838542901E-13
+5.744254480712199E-10 +2.257636587570785E-12 +1.646702075769966E-13 +1.340388231214194E-14 +2.451281594725118E-15 +8.993627374144792E-16 +8.987503871869522E-16 +8.993806335479239E-16 +8.993889967892150E-16 +9.001792535178833E-16 +8.989478255364494E-16 +8.984252394962884E-16 +8.992748548254125E-16 +9.000460466241149E-16 +8.997991164639804E-16 +8.997991164639804E-16 +8.997991164639804E-16 +8.997991164639804E-16 +8.997991164639804E-16 +8.997991164639804E-16
+7.926641013439876E-11 +1.325676598927970E-12 +8.889456178496077E-14 +8.462451557129327E-15 +1.435333187671998E-15 +4.593073094943880E-16 +4.586195123596755E-16 +4.653757983425441E-16 +4.660733314140435E-16 +4.684105189764062E-16 +4.669687168204703E-16 +4.574216211658156E-16 +4.589186995076125E-16 +4.673468544474479E-16 +4.664556866865723E-16 +4.664556866865723E-16 +4.664556866865723E-16 +4.664556866865723E-16 +4.664556866865723E-16 +4.664556866865723E-16
+0.000000000000000E+00 +5.175203553820573E-13 +6.759418457675876E-14 +7.347322636522080E-15 +9.485776215484375E-16 +2.952291142923006E-16 +2.949495919387168E-16 +2.993002824507714E-16 +2.997025549764605E-16 +2.999687976263682E-16 +2.985024571752808E-16 +2.946320329465560E-16 +2.950983554458582E-16 +2.993671445416516E-16 +2.987374543851475E-16 +2.987374543851475E-16 +2.987374543851475E-16 +2.987374543851475E-16 +2.987374543851475E-16 +2.987374543851475E-16
+0.000000000000000E+00 +2.683411970284049E-13 +4.361308523317465E-14 +4.666352774755732E-15 +6.143946992179267E-16 +2.531550271346208E-16 +2.535546556650302E-16 +2.540443193932730E-16 +2.537726675407146E-16 +2.532529921222578E-16 +2.522770385640925E-16 +2.529686130843594E-16 +2.533087535644153E-16 +2.533829685651942E-16 +2.534391930935848E-16 +2.534391930935848E-16 +2.534391930935848E-16 +2.534391930935848E-16 +2.534391930935848E-16 +2.534391930935848E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.364896498218216E-15 +8.146929198868656E-16 +2.180411065489860E-16 +1.826592603161899E-16 +1.822175501324933E-16 +1.770732345099509E-16 +1.766610783637427E-16 +1.740200766348536E-16 +1.762103551388845E-16 +1.869426717331649E-16 +1.830170716470201E-16 +1.746469574095829E-16 +1.759259848836181E-16 +1.759259848836181E-16 +1.759259848836181E-16 +1.759259848836181E-16 +1.759259848836181E-16 +1.759259848836181E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.015506386304231E-16 +1.041327690915576E-16 +1.035182207083444E-16 +1.017720500698429E-16 +1.013805643393515E-16 +9.993081883302568E-17 +1.005841377212626E-16 +1.058355938014680E-16 +1.041249538003509E-16 +1.003735907144674E-16 +1.011260757335348E-16 +1.011260757335348E-16 +1.011260757335348E-16 +1.011260757335348E-16 +1.011260757335348E-16 +1.011260757335348E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.8.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.930994448012218E-01 +9.930993274527105E-01 +9.930993252590612E-01 +9.930993251122604E-01 +9.930993250939020E-01 +9.930993250908797E-01 +9.930993250904376E-01 +9.930993250900877E-01 +9.930993250900605E-01 +9.930993250899736E-01 +9.930993250901234E-01 +9.930993250901292E-01 +9.930993250903144E-01 +9.930993250903144E-01 +9.930993250903144E-01 +9.930993250903144E-01 +9.930993250903144E-01 +9.930993250903144E-01 +9.930993250903144E-01 +9.930993250903144E-01
+6.894888606927474E-03 +6.895022033614422E-03 +6.895024328027246E-03 +6.895024478086194E-03 +6.895024496718439E-03 +6.895024499764400E-03 +6.895024500195944E-03 +6.895024500542483E-03 +6.895024500564042E-03 +6.895024500653192E-03 +6.895024500509888E-03 +6.895024500500775E-03 +6.895024500325272E-03 +6.895024500325272E-03 +6.895024500325272E-03 +6.895024500325272E-03 +6.895024500325272E-03 +6.895024500325272E-03 +6.895024500325272E-03 +6.895024500325272E-03
+5.657508934137804E-06 +5.646775558997720E-06 +5.646708268880617E-06 +5.646706341845216E-06 +5.646706188620054E-06 +5.646706182616741E-06 +5.646706191347623E-06 +5.646706193596536E-06 +5.646706196687984E-06 +5.646706196314480E-06 +5.646706190485221E-06 +5.646706196245990E-06 +5.646706187547453E-06 +5.646706187547453E-06 +5.646706187547453E-06 +5.646706187547453E-06 +5.646706187547453E-06 +5.646706187547453E-06 +5.646706187547453E-06 +5.646706187547453E-06
+5.906487479288238E-09 +3.715879706955349E-09 +3.701891596522435E-09 +3.701312652829950E-09 +3.701264205248512E-09 +3.701257316239952E-09 +3.701257091998739E-09 +3.701257434845320E-09 +3.701257720825975E-09 +3.701257727791419E-09 +3.701257057663720E-09 +3.701257213167733E-09 +3.701257068713232E-09 +3.701257068713232E-09 +3.701257068713232E-09 +3.701257068713232E-09 +3.701257068713232E-09 +3.701257068713232E-09 +3.701257068713232E-09 +3.701257068713232E-09
+1.467464012318326E-09 +1.486067612386105E-11 +2.247317151309646E-12 +1.941695059254632E-12 +1.916255659894926E-12 +1.912987925856623E-12 +1.913130631878850E-12 +1.912990051066559E-12 +1.913032595158524E-12 +1.913033241888620E-12 +1.913023158470509E-12 +1.913075245005449E-12 +1.913074563759476E-12 +1.913074563759476E-12 +1.913074563759476E-12 +1.913074563759476E-12 +1.913074563759476E-12 +1.913074563759476E-12 +1.913074563759476E-12 +1.913074563759476E-12
+1.057552771206908E-09 +4.826588456109569E-12 +3.343251935544825E-13 +2.165485977840547E-14 +4.341981162971947E-15 +1.239036963484773E-15 +1.257107193389108E-15 +1.239253810556173E-15 +1.363617229254512E-15 +1.363662970571132E-15 +1.239366786879573E-15 +1.364544681657252E-15 +1.364789056454777E-15 +1.364789056454777E-15 +1.364789056454777E-15 +1.364789056454777E-15 +1.364789056454777E-15 +1.364789056454777E-15 +1.364789056454777E-15 +1.364789056454777E-15
+6.514145269284435E-10 +1.614740163371369E-12 +1.113405297384109E-13 +1.318754201509858E-14 +2.143612137226311E-15 +4.545725756461492E-16 +4.568665987341690E-16 +4.554956633756614E-16 +4.529411831805790E-16 +4.529990811896496E-16 +4.558846427646436E-16 +4.662108302275399E-16 +4.642711898883963E-16 +4.642711898883963E-16 +4.642711898883963E-16 +4.642711898883963E-16 +4.642711898883963E-16 +4.642711898883963E-16 +4.642711898883963E-16 +4.642711898883963E-16
+0.000000000000000E+00 +9.372812965627063E-13 +3.599945539450410E-14 +9.632019229719262E-15 +8.668663066009334E-16 +2.803987323532814E-16 +2.819514709984654E-16 +2.809885741157245E-16 +2.797667091931887E-16 +2.798384183618560E-16 +2.818954642496947E-16 +2.885603607923613E-16 +2.862506797152288E-16 +2.862506797152288E-16 +2.862506797152288E-16 +2.862506797152288E-16 +2.862506797152288E-16 +2.862506797152288E-16 +2.862506797152288E-16 +2.862506797152288E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.216944326815226E-14 +7.336530842442208E-15 +5.363599999176409E-16 +2.144780738369469E-16 +2.128736066422442E-16 +2.138700136588998E-16 +2.277001802995887E-16 +2.277089095768618E-16 +2.136454817931972E-16 +2.154457985920675E-16 +2.168271064689771E-16 +2.168271064689771E-16 +2.168271064689771E-16 +2.168271064689771E-16 +2.168271064689771E-16 +2.168271064689771E-16 +2.168271064689771E-16 +2.168271064689771E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.159786830837440E-16 +2.404950680508143E-16 +1.423161898440077E-16 +1.421298474572969E-16 +1.420023488560055E-16 +1.451769143046751E-16 +1.452070375804997E-16 +1.422547094667113E-16 +1.419290234742036E-16 +1.421968817788366E-16 +1.421968817788366E-16 +1.421968817788366E-16 +1.421968817788366E-16 +1.421968817788366E-16 +1.421968817788366E-16 +1.421968817788366E-16 +1.421968817788366E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.729033606089261E-16 +9.491103100085776E-18 +9.834526289277091E-18 +9.508571773140671E-18 +9.700876086132251E-18 +9.702938306133581E-18 +9.595751481167625E-18 +9.629557429268526E-18 +9.565274382957606E-18 +9.565274382957606E-18 +9.565274382957606E-18 +9.565274382957606E-18 +9.565274382957606E-18 +9.565274382957606E-18 +9.565274382957606E-18 +9.565274382957606E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.8.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.930994455152694E-01 +9.930993274482742E-01 +9.930993252606553E-01 +9.930993251124739E-01 +9.930993250942166E-01 +9.930993250908298E-01 +9.930993250901833E-01 +9.930993250903448E-01 +9.930993250902018E-01 +9.930993250900757E-01 +9.930993250900114E-01 +9.930993250899856E-01 +9.930993250900353E-01 +9.930993250900173E-01 +9.930993250900202E-01 +9.930993250900202E-01 +9.930993250900202E-01 +9.930993250900202E-01 +9.930993250900202E-01 +9.930993250900202E-01
+6.894887895657345E-03 +6.895022038457098E-03 +6.895024326434747E-03 +6.895024477868184E-03 +6.895024496386105E-03 +6.895024499812942E-03 +6.895024500444245E-03 +6.895024500294658E-03 +6.895024500427926E-03 +6.895024500563477E-03 +6.895024500621247E-03 +6.895024500648090E-03 +6.895024500599519E-03 +6.895024500619794E-03 +6.895024500614070E-03 +6.895024500614070E-03 +6.895024500614070E-03 +6.895024500614070E-03 +6.895024500614070E-03 +6.895024500614070E-03
+5.657506147770133E-06 +5.646775161937224E-06 +5.646708266264290E-06 +5.646706353360704E-06 +5.646706205847911E-06 +5.646706181466571E-06 +5.646706194526905E-06 +5.646706187174035E-06 +5.646706196983041E-06 +5.646706185735477E-06 +5.646706191907519E-06 +5.646706197278460E-06 +5.646706193727686E-06 +5.646706192820918E-06 +5.646706194088320E-06 +5.646706194088320E-06 +5.646706194088320E-06 +5.646706194088320E-06 +5.646706194088320E-06 +5.646706194088320E-06
+5.906489697529686E-09 +3.715870609776830E-09 +3.701891754948078E-09 +3.701312475389511E-09 +3.701264397307544E-09 +3.701257947211962E-09 +3.701257788043083E-09 +3.701256983880849E-09 +3.701257008622861E-09 +3.701257816047994E-09 +3.701257390488138E-09 +3.701257770838963E-09 +3.701257652378324E-09 +3.701257813848390E-09 +3.701257779256802E-09 +3.701257779256802E-09 +3.701257779256802E-09 +3.701257779256802E-09 +3.701257779256802E-09 +3.701257779256802E-09
+1.467462776201440E-09 +1.486140298956669E-11 +2.247248179819912E-12 +1.941689852273450E-12 +1.916399253324467E-12 +1.913097260052390E-12 +1.913032720749656E-12 +1.913023367087881E-12 +1.913071912831160E-12 +1.913034068194327E-12 +1.912988224032917E-12 +1.913097963005174E-12 +1.912984239254517E-12 +1.913098218882872E-12 +1.913097647982957E-12 +1.913097647982957E-12 +1.913097647982957E-12 +1.913097647982957E-12 +1.913097647982957E-12 +1.913097647982957E-12
+1.057555603668060E-09 +4.826315750972790E-12 +3.343635464085694E-13 +2.166056440451928E-14 +4.303880981329959E-15 +1.255706792689445E-15 +1.363634991715821E-15 +1.239373578279079E-15 +1.364781547876960E-15 +1.363629921832216E-15 +1.239254610461735E-15 +1.255803914654902E-15 +1.239133959758029E-15 +1.257125210277729E-15 +1.255762882449239E-15 +1.255762882449239E-15 +1.255762882449239E-15 +1.255762882449239E-15 +1.255762882449239E-15 +1.255762882449239E-15
+6.514167056777226E-10 +1.614560166875028E-12 +1.113437579494949E-13 +1.319032540017970E-14 +2.169061218853447E-15 +4.451706852808760E-16 +4.530012761773785E-16 +4.558802767626693E-16 +4.637709102767983E-16 +4.538606203140746E-16 +4.554931980328136E-16 +4.443200535449246E-16 +4.482449734233361E-16 +4.585763819066420E-16 +4.449172591919462E-16 +4.449172591919462E-16 +4.449172591919462E-16 +4.449172591919462E-16 +4.449172591919462E-16 +4.449172591919462E-16
+0.000000000000000E+00 +9.373055179942762E-13 +3.602993230997335E-14 +9.630376025487745E-15 +8.560396232094756E-16 +2.762800580258053E-16 +2.798441894113396E-16 +2.819085195837571E-16 +2.857080835486605E-16 +2.800778656410248E-16 +2.810044740132674E-16 +2.762733416161080E-16 +2.777347463467910E-16 +2.830109830658919E-16 +2.761954970169997E-16 +2.761954970169997E-16 +2.761954970169997E-16 +2.761954970169997E-16 +2.761954970169997E-16 +2.761954970169997E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.215677385966379E-14 +7.335859678484967E-15 +5.528733002481334E-16 +2.238016909007654E-16 +2.276754297369027E-16 +2.136785654363859E-16 +2.172989454836507E-16 +2.273488283722293E-16 +2.138187806582075E-16 +2.243185417092068E-16 +2.201647722188119E-16 +2.117304004482512E-16 +2.238200527424910E-16 +2.238200527424910E-16 +2.238200527424910E-16 +2.238200527424910E-16 +2.238200527424910E-16 +2.238200527424910E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.161050683358520E-16 +2.456714186324167E-16 +1.460945582709801E-16 +1.451731232575832E-16 +1.421936124538468E-16 +1.424440999018247E-16 +1.467077817517185E-16 +1.420452136519209E-16 +1.452041628556499E-16 +1.437525994086110E-16 +1.410972811685842E-16 +1.450209396311566E-16 +1.450209396311566E-16 +1.450209396311566E-16 +1.450209396311566E-16 +1.450209396311566E-16 +1.450209396311566E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.761657335407634E-16 +1.069568814446357E-17 +9.706763155542205E-18 +9.569004572642417E-18 +9.608028240102506E-18 +1.029205871408674E-17 +9.567394148597650E-18 +9.710523522158091E-18 +9.604998998198744E-18 +9.543029845324531E-18 +9.686542612314364E-18 +9.686542612314364E-18 +9.686542612314364E-18 +9.686542612314364E-18 +9.686542612314364E-18 +9.686542612314364E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.9.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932980918089773E-01 +9.932978984994107E-01 +9.932978931215135E-01 +9.932978929606380E-01 +9.932978929423699E-01 +9.932978929393309E-01 +9.932978929386425E-01 +9.932978929385019E-01 +9.932978929384040E-01 +9.932978929383633E-01 +9.932978929383880E-01 +9.932978929384333E-01 +9.932978929384384E-01 +9.932978929384384E-01 +9.932978929384384E-01 +9.932978929384384E-01 +9.932978929384384E-01 +9.932978929384384E-01 +9.932978929384384E-01 +9.932978929384384E-01
+6.697253871909446E-03 +6.697464118732611E-03 +6.697469618927138E-03 +6.697469785872081E-03 +6.697469804779383E-03 +6.697469807882522E-03 +6.697469808569100E-03 +6.697469808707428E-03 +6.697469808795766E-03 +6.697469808839417E-03 +6.697469808822605E-03 +6.697469808774809E-03 +6.697469808778854E-03 +6.697469808778854E-03 +6.697469808778854E-03 +6.697469808778854E-03 +6.697469808778854E-03 +6.697469808778854E-03 +6.697469808778854E-03 +6.697469808778854E-03
+4.647088891135323E-06 +4.634989246637787E-06 +4.634910673729281E-06 +4.634906833841885E-06 +4.634906417597905E-06 +4.634906381028062E-06 +4.634906382882375E-06 +4.634906383744755E-06 +4.634906392057927E-06 +4.634906390934379E-06 +4.634906382641184E-06 +4.634906386774753E-06 +4.634906380046231E-06 +4.634906380046231E-06 +4.634906380046231E-06 +4.634906380046231E-06 +4.634906380046231E-06 +4.634906380046231E-06 +4.634906380046231E-06 +4.634906380046231E-06
+4.535660545917910E-09 +2.367236979314178E-09 +2.346655717442190E-09 +2.345458222840843E-09 +2.345369169441287E-09 +2.345360028267182E-09 +2.345359362580170E-09 +2.345359381079364E-09 +2.345359432183541E-09 +2.345359291918685E-09 +2.345358846721996E-09 +2.345359333098692E-09 +2.345358972048467E-09 +2.345358972048467E-09 +2.345358972048467E-09 +2.345358972048467E-09 +2.345358972048467E-09 +2.345358972048467E-09 +2.345358972048467E-09 +2.345358972048467E-09
+1.377681175672079E-09 +1.181622654970237E-11 +1.618346501230916E-12 +1.089996844861115E-12 +1.047871971486941E-12 +1.042139953604736E-12 +1.041443031248438E-12 +1.041412115215989E-12 +1.041412283307399E-12 +1.041419538615349E-12 +1.041434927605319E-12 +1.041443411999544E-12 +1.041436840534681E-12 +1.041436840534681E-12 +1.041436840534681E-12 +1.041436840534681E-12 +1.041436840534681E-12 +1.041436840534681E-12 +1.041436840534681E-12 +1.041436840534681E-12
+8.476550034820282E-10 +5.987510410175755E-12 +2.854250837931286E-13 +4.108769726722399E-14 +6.537043419839388E-15 +1.442694784627137E-15 +1.058318159431718E-15 +1.070837282573538E-15 +1.070563822073950E-15 +1.068055971338161E-15 +1.070669868716167E-15 +1.057959311828650E-15 +1.069475561969444E-15 +1.069475561969444E-15 +1.069475561969444E-15 +1.069475561969444E-15 +1.069475561969444E-15 +1.069475561969444E-15 +1.069475561969444E-15 +1.069475561969444E-15
+4.692266092922486E-10 +4.649449074019267E-12 +1.551937521344434E-13 +2.628229704321319E-14 +3.859437360669310E-15 +7.597767359041896E-16 +5.449742436294104E-16 +5.493613727494939E-16 +5.488792131564825E-16 +5.242620930122823E-16 +5.494577093133791E-16 +5.448350808090884E-16 +5.493077528114253E-16 +5.493077528114253E-16 +5.493077528114253E-16 +5.493077528114253E-16 +5.493077528114253E-16 +5.493077528114253E-16 +5.493077528114253E-16 +5.493077528114253E-16
+0.000000000000000E+00 +2.644719935294542E-12 +1.146628348471977E-13 +1.885395327181579E-14 +1.744386757267431E-15 +4.978768892618597E-16 +4.417365269875918E-16 +4.434799215364829E-16 +4.428896186977169E-16 +3.747671441943310E-16 +4.433176997814386E-16 +4.416470326463427E-16 +4.432927170876766E-16 +4.432927170876766E-16 +4.432927170876766E-16 +4.432927170876766E-16 +4.432927170876766E-16 +4.432927170876766E-16 +4.432927170876766E-16 +4.432927170876766E-16
+0.000000000000000E+00 +2.776572204813897E-13 +5.613609486950813E-14 +1.254891406485118E-14 +1.300651101538124E-15 +3.249749796202016E-16 +3.032979954820834E-16 +2.948805562098517E-16 +2.953101970028632E-16 +2.270676693788480E-16 +2.950093171992792E-16 +3.036152386643710E-16 +2.955991885102447E-16 +2.955991885102447E-16 +2.955991885102447E-16 +2.955991885102447E-16 +2.955991885102447E-16 +2.955991885102447E-16 +2.955991885102447E-16 +2.955991885102447E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.653061027816860E-15 +8.681599997779309E-16 +2.493972301393266E-16 +1.609043918013600E-16 +1.562731532858706E-16 +1.566245451556228E-16 +1.419474795201638E-16 +1.571255017664535E-16 +1.610066214853696E-16 +1.573555466435457E-16 +1.573555466435457E-16 +1.573555466435457E-16 +1.573555466435457E-16 +1.573555466435457E-16 +1.573555466435457E-16 +1.573555466435457E-16 +1.573555466435457E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.125675248718333E-16 +1.118297733602429E-16 +2.107566231701048E-17 +2.070143650804387E-17 +2.064816638706567E-17 +2.070221675392009E-17 +2.064423955434499E-17 +2.110168688248776E-17 +2.054376854295145E-17 +2.054376854295145E-17 +2.054376854295145E-17 +2.054376854295145E-17 +2.054376854295145E-17 +2.054376854295145E-17 +2.054376854295145E-17 +2.054376854295145E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/optimal-modes.9.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.932980917304839E-01 +9.932978984953831E-01 +9.932978931219913E-01 +9.932978929604390E-01 +9.932978929418566E-01 +9.932978929391096E-01 +9.932978929386351E-01 +9.932978929385001E-01 +9.932978929385056E-01 +9.932978929384497E-01 +9.932978929384115E-01 +9.932978929383746E-01 +9.932978929383256E-01 +9.932978929383953E-01 +9.932978929383740E-01 +9.932978929383740E-01 +9.932978929383740E-01 +9.932978929383740E-01 +9.932978929383740E-01 +9.932978929383740E-01
+6.697253949997544E-03 +6.697464122587768E-03 +6.697469618326790E-03 +6.697469786062397E-03 +6.697469805282456E-03 +6.697469808092872E-03 +6.697469808569387E-03 +6.697469808714260E-03 +6.697469808703047E-03 +6.697469808759397E-03 +6.697469808798040E-03 +6.697469808838745E-03 +6.697469808883528E-03 +6.697469808816138E-03 +6.697469808835742E-03 +6.697469808835742E-03 +6.697469808835742E-03 +6.697469808835742E-03 +6.697469808835742E-03 +6.697469808835742E-03
+4.647089292290838E-06 +4.634989420287976E-06 +4.634910791990710E-06 +4.634906846849328E-06 +4.634906425694128E-06 +4.634906389338307E-06 +4.634906387958417E-06 +4.634906381921551E-06 +4.634906387020723E-06 +4.634906387833625E-06 +4.634906384852322E-06 +4.634906389068058E-06 +4.634906388494027E-06 +4.634906386276264E-06 +4.634906390367883E-06 +4.634906390367883E-06 +4.634906390367883E-06 +4.634906390367883E-06 +4.634906390367883E-06 +4.634906390367883E-06
+4.535659007185369E-09 +2.367237899260563E-09 +2.346658977882196E-09 +2.345457822245037E-09 +2.345370947625732E-09 +2.345360085405891E-09 +2.345359369447066E-09 +2.345359389019469E-09 +2.345359304757562E-09 +2.345359474869150E-09 +2.345359488271149E-09 +2.345359268657284E-09 +2.345359406857304E-09 +2.345359436597301E-09 +2.345359389564610E-09 +2.345359389564610E-09 +2.345359389564610E-09 +2.345359389564610E-09 +2.345359389564610E-09 +2.345359389564610E-09
+1.377683937203197E-09 +1.181463044295969E-11 +1.618594550568516E-12 +1.089981926362996E-12 +1.048291685985937E-12 +1.042140105982225E-12 +1.041416101453094E-12 +1.041441720612867E-12 +1.041444355483002E-12 +1.041406571179409E-12 +1.041406763217532E-12 +1.041416843686476E-12 +1.041415116843385E-12 +1.041406748405594E-12 +1.041410076004734E-12 +1.041410076004734E-12 +1.041410076004734E-12 +1.041410076004734E-12 +1.041410076004734E-12 +1.041410076004734E-12
+8.476571845484284E-10 +5.986476516846085E-12 +2.854606497654026E-13 +4.108393848335940E-14 +6.530674703986012E-15 +1.441028223879943E-15 +1.066034095489500E-15 +1.059749619142340E-15 +1.063241055938628E-15 +1.063791489553955E-15 +1.062144231522897E-15 +1.068317580210433E-15 +1.078707160822875E-15 +1.062340808544338E-15 +1.070661960932338E-15 +1.070661960932338E-15 +1.070661960932338E-15 +1.070661960932338E-15 +1.070661960932338E-15 +1.070661960932338E-15
+4.692243864221404E-10 +4.650347240210914E-12 +1.553047572508132E-13 +2.628968599142628E-14 +3.863791685072360E-15 +7.597472134747190E-16 +5.456780129281979E-16 +5.459430393467641E-16 +5.464529696205576E-16 +5.460840074756576E-16 +5.456955922499564E-16 +5.238929040465288E-16 +5.520421096188457E-16 +5.457348370248822E-16 +5.489982316146305E-16 +5.489982316146305E-16 +5.489982316146305E-16 +5.489982316146305E-16 +5.489982316146305E-16 +5.489982316146305E-16
+0.000000000000000E+00 +2.645379614533101E-12 +1.144307571385099E-13 +1.884220122354386E-14 +1.742274286773475E-15 +4.961372786615885E-16 +4.544956212490315E-16 +4.407980563624908E-16 +4.532309929934047E-16 +4.410932818998695E-16 +4.411890264758646E-16 +3.745184854622503E-16 +4.603138947375845E-16 +4.411639674416350E-16 +4.430422338217459E-16 +4.430422338217459E-16 +4.430422338217459E-16 +4.430422338217459E-16 +4.430422338217459E-16 +4.430422338217459E-16
+0.000000000000000E+00 +2.776137223407669E-13 +5.621871905379105E-14 +1.253096992091432E-14 +1.302256142981522E-15 +3.243202595206297E-16 +3.197031612475179E-16 +3.019731625019957E-16 +3.198696100640926E-16 +3.001319211047779E-16 +3.011837452484767E-16 +2.268890858883330E-16 +3.229074626861066E-16 +3.010509186122105E-16 +2.951537328274715E-16 +2.951537328274715E-16 +2.951537328274715E-16 +2.951537328274715E-16 +2.951537328274715E-16 +2.951537328274715E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.647258118164875E-15 +8.697548272750168E-16 +2.499228384701135E-16 +2.657474052873203E-16 +1.597401418465449E-16 +2.670866361367596E-16 +1.585763549787830E-16 +1.589289295650988E-16 +1.422706404521570E-16 +2.443721057378773E-16 +1.588807646568322E-16 +1.566534300556076E-16 +1.566534300556076E-16 +1.566534300556076E-16 +1.566534300556076E-16 +1.566534300556076E-16 +1.566534300556076E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.122392947213661E-16 +1.118048995274936E-16 +1.890055422434869E-17 +2.118461574516346E-17 +1.941461738157494E-17 +2.049574484762547E-17 +2.052054302466644E-17 +2.059920325569738E-17 +1.944331764292625E-17 +2.051924909984808E-17 +2.057289626332294E-17 +2.057289626332294E-17 +2.057289626332294E-17 +2.057289626332294E-17 +2.057289626332294E-17 +2.057289626332294E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-elong.imag.symmps.gnu <==
# bond-dimensions: [100. 120. 140. 160. 180. 200. 220. 240. 260. 280. 300. 320. 340. 360. 380. 400. 420. 440. 460. 480. 500. 600. 700. 800. 900. 907. 910. 908. 911. 911. 911. 911. 911. 911. 911. 911.]
-1.477865408842638E-17 -1.799406057205330E-17 -3.342875581752294E-17 +5.802033434528577E-18 -4.967560473003812E-17 -2.972573795492617E-17 +8.635231505704834E-17 -1.134589992470354E-16 -2.224664307154679E-16 -7.384880327791272E-18 -1.677127803052791E-17 -1.828297483903218E-16 +3.664183743351769E-18 +2.014323764711278E-17 -1.697708125740599E-17 -1.322506202369855E-17 +1.386981948378551E-16 -5.689173719716227E-17 +1.000539936699758E-17 +7.487347556996397E-17 -1.335097694533613E-18 +8.807899602463834E-18 +4.113210114017040E-17 +1.282797346087260E-18 -1.157963018161745E-17 -2.967328284169353E-17 +7.554920375585752E-17 +6.609202507490302E-18 +2.045581108623021E-17 +2.045581108623021E-17 +2.045581108623021E-17 +2.045581108623021E-17 +2.045581108623021E-17 +2.045581108623021E-17 +2.045581108623021E-17 +2.045581108623021E-17
-1.992093310369783E-17 -2.163824579491040E-17 -3.401084737595204E-17 +6.432266847139983E-18 -5.044579140490761E-17 -2.778688171607975E-17 +8.067393177085638E-17 -1.107411737350881E-16 -2.299862539693307E-16 -6.982393266368637E-18 -1.948815764052502E-17 -1.861759645245731E-16 +7.484444834758441E-18 +1.799131640613096E-17 -2.142162648155559E-17 -1.174465251803624E-17 +1.517461047638958E-16 -4.941536990064407E-17 +1.048887671857291E-17 +7.671893693015709E-17 -2.463946826563372E-18 +4.755655512295487E-18 +4.283201413498890E-17 -2.277562028591667E-19 -9.865802427187416E-18 -1.496251490270201E-17 +7.983611432602498E-17 +7.419591272518335E-18 +3.877847038691784E-17 +3.877847038691784E-17 +3.877847038691784E-17 +3.877847038691784E-17 +3.877847038691784E-17 +3.877847038691784E-17 +3.877847038691784E-17 +3.877847038691784E-17
-1.385541235398370E-17 -2.371920288998962E-17 -3.229656592889765E-17 +6.950571449242441E-18 -3.860746543804146E-17 -1.610918225834501E-17 +8.497994464666768E-17 -1.130244434691884E-16 -2.043321407825848E-16 -1.647287692170374E-17 -1.224410498067249E-17 -1.776343990926628E-16 +1.526170004402787E-17 +3.461951978417263E-17 -1.834441581129060E-17 -1.346476027939546E-17 +1.484395818279075E-16 -4.961607261946872E-17 +9.632542224992840E-18 +7.661291791898921E-17 -9.674122211483358E-18 +1.047967373085196E-17 +4.527054250494581E-17 -5.588952997916270E-17 -2.822342939454281E-17 -1.154483875535164E-17 +7.450479009930063E-17 -5.033278433725553E-18 +7.819224029175802E-17 +7.819224029175802E-17 +7.819224029175802E-17 +7.819224029175802E-17 +7.819224029175802E-17 +7.819224029175802E-17 +7.819224029175802E-17 +7.819224029175802E-17
-1.681477011028135E-17 -2.753847102566248E-17 -2.666417836257957E-17 +5.036490837490157E-18 -4.327911114806137E-17 -6.497201272677600E-18 +7.089920984294154E-17 -1.073752661495814E-16 -2.278424444355604E-16 -5.270165318077675E-17 -1.429376940518369E-17 -2.155084155130985E-16 +2.706959781505661E-18 +2.513071764991921E-17 -2.631549070690790E-17 -7.169859606314332E-18 +1.264782510333788E-16 -4.251054525224880E-17 +6.743415786188159E-18 +5.899609775143796E-17 +7.248261500170450E-17 +2.775740600950987E-17 +3.765559430878791E-17 +4.132027157143400E-17 -2.338903129526321E-17 -6.323617149423323E-19 +8.526485680197889E-17 +4.004082984387299E-17 +2.299798721674844E-17 +2.299798721674844E-17 +2.299798721674844E-17 +2.299798721674844E-17 +2.299798721674844E-17 +2.299798721674844E-17 +2.299798721674844E-17 +2.299798721674844E-17
-1.300070899597384E-17 -6.260876559663332E-17 -3.190500874840805E-17 +6.382232548761770E-18 -2.655395960015883E-17 -5.939736971603514E-18 +7.507554637194847E-17 -1.180689093613539E-16 -1.949953506275057E-16 -1.350490044307726E-17 -8.811014159555632E-18 -1.984810950836347E-16 +2.227830073445805E-17 +4.034438082114142E-17 -2.940279616965391E-17 +2.807922176087815E-19 +1.866728679571642E-16 -3.341024261299002E-17 +1.418395363114587E-17 +9.628838411889336E-17 +1.497490414474228E-17 -4.764778292087672E-18 +1.300179276057386E-17 -9.368093053417342E-17 +2.151899410530974E-17 +2.274163745346396E-17 +9.625805458941640E-17 +1.929530328374257E-17 +1.063200172420955E-16 +1.063200172420955E-16 +1.063200172420955E-16 +1.063200172420955E-16 +1.063200172420955E-16 +1.063200172420955E-16 +1.063200172420955E-16 +1.063200172420955E-16
-2.992952267529467E-17 -4.507745284561012E-17 -3.807731477068275E-17 +9.307867829478739E-18 -1.201016970304548E-17 -8.237629068904209E-17 +1.018232675091607E-16 -1.225960221087390E-16 -1.811741617090463E-16 -6.052091508351580E-17 -2.812479230244041E-17 -1.253156242628642E-16 +2.372763528488290E-17 +2.239115429023800E-17 +8.795104063293800E-18 +1.114319582244748E-17 +1.336492403398898E-16 -1.423580255578674E-17 +4.549862340001920E-18 +1.055583969359895E-16 +2.546035214629485E-17 +3.765046327471214E-17 -7.997963432761908E-18 +8.942905232409440E-17 +5.356217396922987E-17 +5.580128793253352E-18 +1.178780888585651E-16 +1.332496031400518E-17 +4.142005706865498E-17 +4.142005706865498E-17 +4.142005706865498E-17 +4.142005706865498E-17 +4.142005706865498E-17 +4.142005706865498E-17 +4.142005706865498E-17 +4.142005706865498E-17
-2.478830288692566E-17 +2.022414436520225E-17 -9.085189918895982E-17 -2.086359227838792E-17 +4.104307330911038E-18 -4.851730236026704E-17 -6.586715150733051E-17 -6.825407181724082E-17 -1.744731667478054E-16 +2.007225106633162E-17 +4.956361222049524E-18 -5.470940219309895E-17 -4.830427614814015E-17 +3.258400783216398E-17 -4.844864965883943E-18 -3.701204898676083E-17 +1.489861198942918E-16 -3.131134216503493E-17 -4.762728546755519E-17 +4.597824377511825E-17 +3.684648513902810E-17 +6.562711421360031E-17 -1.234668126148886E-17 +1.905815024915728E-17 +1.064138723678817E-16 -2.892532246421718E-18 +1.457388658268018E-16 +1.292058123445936E-17 -2.141721534232300E-17 -2.141721534232300E-17 -2.141721534232300E-17 -2.141721534232300E-17 -2.141721534232300E-17 -2.141721534232300E-17 -2.141721534232300E-17 -2.141721534232300E-17
+4.335414952246034E-17 +4.687805686285996E-17 -3.603685218794976E-17 +2.527004594117033E-17 -1.195909501590311E-17 +7.646593131137218E-17 -8.295402097878857E-17 -1.618775253830746E-16 -2.059321274906802E-16 -6.043481540320377E-17 -5.978964851125420E-17 -7.512697002362072E-17 +2.685996837179248E-17 +3.756269032093709E-17 -1.715361209324856E-17 -4.822676935223928E-17 +2.187308295921641E-16 +5.533759540230828E-17 +2.583575043895230E-17 +1.573510376389840E-16 -1.675092948992457E-16 -1.382352791028503E-17 -3.369107830854394E-17 -1.160689921382672E-17 -1.856648600928780E-16 +5.701342627008163E-17 +1.309926216707175E-16 +3.639008575259635E-17 +3.692479575770774E-17 +3.692479575770774E-17 +3.692479575770774E-17 +3.692479575770774E-17 +3.692479575770774E-17 +3.692479575770774E-17 +3.692479575770774E-17 +3.692479575770774E-17
+7.146200345792106E-17 +1.119897502327500E-17 +1.102971828625391E-16 -2.714285693268630E-17 -6.649461020143403E-17 -1.517720862218392E-17 +5.909504819598143E-17 -8.742089088432095E-17 -2.101947300013731E-16 +2.611565074014960E-16 +2.376563024560690E-17 -1.326278914026501E-16 -5.129237042651353E-17 +5.216964665189868E-17 +1.827095519872842E-16 -2.771360486667378E-17 +9.440108304834660E-17 +1.279711745647840E-17 +1.555301218091719E-16 +8.777924507165752E-17 +1.194916608909383E-16 +1.042090955921028E-16 +4.751904395401087E-17 -8.627709807440396E-17 -5.961136243631402E-17 +7.996241348396473E-17 +5.575143587395129E-17 -4.135921591005882E-18 -7.407976702756566E-17 -7.407976702756566E-17 -7.407976702756566E-17 -7.407976702756566E-17 -7.407976702756566E-17 -7.407976702756566E-17 -7.407976702756566E-17 -7.407976702756566E-17
-7.493718729548850E-18 -4.266870973553053E-17 +3.027281665851328E-17 -4.854008295315089E-17 +9.444510133778235E-17 -7.069220194414313E-17 -4.874036529880978E-17 -1.031107151790823E-16 -2.204422131162204E-16 +5.937637468587446E-17 +3.964875952044691E-17 -1.922226223365336E-16 -3.038644565085288E-17 -1.141574592513374E-16 +1.620614941565862E-16 -1.285682559346396E-16 +1.673986473267243E-16 +2.291763435292941E-17 -9.391688183751828E-17 +1.396247859532388E-16 +1.018676714644178E-17 +6.205341496607491E-17 +1.268530147118515E-16 -1.052443656357739E-16 +1.133609360014066E-16 +7.242078715713478E-17 +6.838271863696397E-17 -2.204182729751905E-17 +7.317276625766581E-18 +7.317276625766581E-18 +7.317276625766581E-18 +7.317276625766581E-18 +7.317276625766581E-18 +7.317276625766581E-18 +7.317276625766581E-18 +7.317276625766581E-18
-1.437210910313858E-17 +3.837934428300546E-17 -3.410240111378104E-17 -6.008231189104211E-17 -4.176810952309358E-17 +1.076700057134991E-16 -1.980149766392113E-17 -1.706367505520388E-16 -1.445299606819596E-16 +1.638634178004837E-16 +7.579316859334743E-17 -1.318497947785612E-16 +9.873132789541135E-17 -1.580462637566725E-18 +2.894321525092546E-17 +5.062223258104053E-17 -4.825199468195878E-17 -1.474720060318197E-16 +1.739389566780602E-17 +1.108903505709494E-16 -1.226882846513850E-17 +1.382111884165764E-16 +2.029815747073611E-17 +1.228925081030036E-16 -6.387259726407292E-17 +5.571011118237771E-18 +8.998235813713407E-17 +6.019000862057800E-17 -4.037353596573896E-17 -4.037353596573896E-17 -4.037353596573896E-17 -4.037353596573896E-17 -4.037353596573896E-17 -4.037353596573896E-17 -4.037353596573896E-17 -4.037353596573896E-17
+1.000799888374384E-16 -2.008060635780042E-18 -1.795888586026485E-17 -1.366826156351368E-16 +1.067367355641579E-16 -3.369719035992178E-17 +3.692067485753507E-17 -2.013676381642451E-16 -1.602386019529049E-16 +1.485785910763478E-16 +1.510471128158168E-17 +1.222316223506423E-16 -5.865544146795604E-17 -9.105853027352550E-18 +1.367830137566374E-17 +1.732109904743487E-16 +4.307779959939050E-17 +1.573188868364444E-17 -8.273359201889425E-18 +3.617595401761186E-17 -7.691324295823402E-17 -7.495415318067002E-18 -1.125698488799346E-16 -1.880187604622556E-16 +6.477932694561692E-17 +1.486205876658153E-16 +1.500886935377645E-16 +6.862859884896196E-17 +1.877456350135252E-16 +1.877456350135252E-16 +1.877456350135252E-16 +1.877456350135252E-16 +1.877456350135252E-16 +1.877456350135252E-16 +1.877456350135252E-16 +1.877456350135252E-16
-1.894509046671352E-17 -1.304782201440926E-17 -6.436420745521455E-17 +1.306833052397908E-16 +3.543369821023119E-17 -9.881223242003723E-17 +1.838808855311336E-16 -1.392893681142224E-16 -7.329307021018232E-17 +5.050150464293331E-17 -4.562302185347602E-17 -6.348686604381438E-17 +1.720027563776733E-17 -2.498501644042639E-17 +9.309472721727525E-17 -1.027343215899578E-17 +9.426239619897832E-17 +3.209442517322940E-17 -1.195879224855256E-16 +1.162570331793987E-16 +1.056075955970527E-16 +9.512365175006188E-17 -2.791471703232881E-16 -2.474049290345750E-16 -6.507328403270457E-18 -2.836856225347260E-16 +5.287968284770685E-17 -5.811744990028572E-17 -2.493582230531409E-17 -2.493582230531409E-17 -2.493582230531409E-17 -2.493582230531409E-17 -2.493582230531409E-17 -2.493582230531409E-17 -2.493582230531409E-17 -2.493582230531409E-17
-4.849645772183720E-17 +3.678899495026068E-18 -4.574824055656950E-17 -7.543116382233333E-17 +9.784284881218226E-17 -6.166812237979421E-17 -7.612620282699607E-18 -3.348304694387855E-17 -2.454690481072779E-16 +1.842185631256129E-16 +2.331639999564572E-17 -3.905313478113277E-16 -4.479017019312346E-19 -9.390723969973241E-17 +1.325465562424352E-16 -3.127718670813955E-17 +1.485246550858313E-16 -1.506237495569836E-16 +1.508826804328140E-16 +5.135688272488973E-17 -5.499469519798641E-17 +1.057555890893859E-18 +1.953885280865329E-17 -1.793372428912817E-16 +1.402401461763431E-16 +6.316021797732513E-17 -2.500885040956021E-17 +3.490905526263525E-18 -3.582774679037193E-18 -3.582774679037193E-18 -3.582774679037193E-18 -3.582774679037193E-18 -3.582774679037193E-18 -3.582774679037193E-18 -3.582774679037193E-18 -3.582774679037193E-18
-1.161372306707346E-16 +1.929830162308501E-17 -1.969364893075494E-17 +1.558095081565904E-17 -1.095330332828019E-17 -2.427690568684506E-17 -7.927872279901103E-17 -1.461639120863422E-16 -7.356648431652221E-18 +1.331210274707643E-16 -5.277663123247985E-17 -1.452718646402464E-16 -9.626504989376917E-17 -3.585216125306806E-17 +1.136251215889103E-16 -1.825041533601291E-16 +1.075452502566447E-16 +1.692087917373420E-17 +1.271394123192384E-16 +2.609871254832884E-16 -2.454504370984757E-16 -1.025381645480419E-16 -1.361579832640145E-16 -8.038750679351645E-17 +2.117728829020924E-17 -1.276401797648562E-16 +3.750876710021389E-17 +1.229194901940977E-16 -7.753288471079232E-17 -7.753288471079232E-17 -7.753288471079232E-17 -7.753288471079232E-17 -7.753288471079232E-17 -7.753288471079232E-17 -7.753288471079232E-17 -7.753288471079232E-17
-7.564486394266862E-17 +7.308357999993979E-17 +3.118335815539857E-17 +5.943635866105761E-18 -8.396239349703597E-17 -1.101577457314302E-16 -9.759167909633826E-17 -1.744786038442981E-16 -9.822828961488041E-17 -2.196870227339707E-17 +1.368202866453490E-17 -8.716630118022986E-17 +2.448344278291700E-17 -6.990227757919788E-17 +6.430898172102738E-17 -8.172976233778011E-18 +1.962886891762826E-16 -1.842201028782691E-16 +1.752919417548264E-17 -1.933388184811065E-16 +9.492243279632725E-17 +3.559876030203537E-17 -5.229454449364722E-17 -2.592330132608121E-16 -7.742398827846930E-17 -8.820427985876013E-17 +1.214494042395079E-16 -1.882588414336222E-16 -1.233379830641114E-17 -1.233379830641114E-17 -1.233379830641114E-17 -1.233379830641114E-17 -1.233379830641114E-17 -1.233379830641114E-17 -1.233379830641114E-17 -1.233379830641114E-17
-4.695449970003217E-17 -2.310263856050776E-17 -9.391521386844749E-18 -3.642647914588183E-17 +9.905222010431393E-17 -1.230685876083004E-16 -9.080436524680837E-17 -7.982732864938444E-17 -1.916039088843972E-16 +4.688218643332268E-17 -2.273818017156046E-16 -1.855831510113307E-16 -6.875344173207581E-17 -9.895913518931241E-17 +1.048378719384605E-16 +8.323164478455871E-17 -3.792319077012511E-17 -3.005315979590333E-17 +2.781764339805814E-16 -3.303387597866750E-17 +5.560239002868645E-17 -1.850780134162712E-16 +1.212601798041289E-16 -3.040388551868231E-17 +9.124786157690183E-17 -1.050523585395092E-18 +3.084142171684854E-17 +5.394399734067960E-17 +2.101478504961334E-16 +2.101478504961334E-16 +2.101478504961334E-16 +2.101478504961334E-16 +2.101478504961334E-16 +2.101478504961334E-16 +2.101478504961334E-16 +2.101478504961334E-16
-1.242772750404222E-17 +1.370913393778725E-16 +1.429550948000910E-17 -3.576078534009674E-17 -5.966237601146979E-17 +1.547179466799793E-17 +3.282201330007618E-17 -2.110250069596024E-16 -2.382218371415053E-16 +1.150609065170546E-16 -5.156403936897996E-17 +1.095260640578018E-16 -5.762276729165536E-17 +3.264768767609971E-17 +6.548224988480424E-17 +1.062559410796041E-16 +5.624800580064298E-17 -2.133978320480162E-16 +1.836397882914632E-17 +2.199901360837684E-16 -5.697646024795756E-17 +1.267401384141598E-16 -2.525174659703536E-16 -6.011364150818049E-16 -1.068387844294542E-16 +1.757913115507138E-17 -5.365031539545315E-18 -7.347210065647506E-17 -4.407800608105112E-17 -4.407800608105112E-17 -4.407800608105112E-17 -4.407800608105112E-17 -4.407800608105112E-17 -4.407800608105112E-17 -4.407800608105112E-17 -4.407800608105112E-17
+5.917258295729050E-17 -1.857197835386638E-16 -2.823020130232616E-17 +1.872024447094589E-17 +6.144335146612250E-17 -8.062657558390036E-17 -3.203716994051490E-17 -1.972774908365988E-16 -2.296918382249514E-16 +6.142571382335507E-17 -5.126182821335433E-18 -7.839583007607677E-17 +1.492401612715294E-16 -9.080319845041689E-17 +1.959429522735232E-16 -6.757836542349219E-17 +3.290060250459861E-17 -8.477698853354457E-17 +4.212397139189799E-18 +2.061339579046244E-16 -3.138153124950819E-17 -1.117461349774069E-16 +7.107914262741466E-17 -4.757320496570774E-17 -1.053944957118080E-16 -2.167242725242154E-16 -1.778678796618684E-17 -6.087580899359180E-17 +1.027632178665292E-17 +1.027632178665292E-17 +1.027632178665292E-17 +1.027632178665292E-17 +1.027632178665292E-17 +1.027632178665292E-17 +1.027632178665292E-17 +1.027632178665292E-17
-1.901441005086003E-16 -3.076365875341583E-17 -7.024831287716132E-17 -8.254970249322525E-18 +2.983402965818696E-17 +3.704492444708483E-17 +8.300866994185344E-18 -5.874659416150341E-17 -1.260114455665335E-16 +2.246864352064950E-16 +2.091428321661515E-17 -1.488861806550968E-16 -5.220236187026448E-17 +3.247398096572390E-20 +1.880455151739821E-17 +1.855709276246525E-18 +1.950808436508726E-16 +1.235912459199971E-16 -1.026841122681778E-16 +1.441493459240627E-16 -3.791425427369872E-16 +1.363989359572659E-16 -2.001275361893072E-16 +4.068918297752325E-16 +2.198593408027943E-16 -9.092102449054112E-18 +1.569101241063243E-16 -4.852990331577284E-17 +3.038442551038384E-17 +3.038442551038384E-17 +3.038442551038384E-17 +3.038442551038384E-17 +3.038442551038384E-17 +3.038442551038384E-17 +3.038442551038384E-17 +3.038442551038384E-17
-3.839070377324959E-17 +1.237216641292570E-16 +6.884647259791399E-17 +1.187713143306009E-17 +8.762852515677119E-17 -3.378470055347237E-17 -6.409590452198465E-17 -3.077070868564714E-17 -4.029413751631744E-17 +5.059571580121452E-17 -2.033189240443514E-16 -7.056569161495710E-17 -1.100567081683200E-16 +6.936851580950170E-17 +1.416905489230385E-16 +2.891898069576257E-17 +1.132663183636827E-16 -6.585299165659045E-17 -8.042299421866533E-17 +7.426762861455372E-17 -1.961404293419705E-16 -1.424799510751795E-16 -1.506673851444339E-16 +2.179292791588645E-17 -5.037410548150819E-17 -4.075120024431762E-17 -1.268320630617232E-16 -6.578871323990209E-17 -2.622521645069007E-17 -2.622521645069007E-17 -2.622521645069007E-17 -2.622521645069007E-17 -2.622521645069007E-17 -2.622521645069007E-17 -2.622521645069007E-17 -2.622521645069007E-17
+8.748185158185550E-17 -7.498439541644548E-17 +4.062716410592630E-17 +8.743911173564714E-17 -3.683038055924911E-17 -1.757522776582432E-16 +2.388128973906105E-17 -1.079249306364087E-16 -1.417746440622823E-16 +7.827570296371201E-17 +6.095260568108294E-18 +6.200075099498995E-17 +1.101306280336955E-16 -6.400264140964353E-17 +1.169392597048491E-16 +1.060978916618709E-17 +1.706671628992084E-16 -4.296697188494928E-17 +1.495370489324750E-17 +1.030473826577880E-16 -7.612854813917197E-21 +3.000517856052317E-16 -5.806048915493247E-17 +2.814591675249463E-16 -1.879134510869972E-17 -1.155485277581594E-16 +1.795662589359084E-16 -4.443863902106822E-17 +1.906619228422350E-16 +1.906619228422350E-16 +1.906619228422350E-16 +1.906619228422350E-16 +1.906619228422350E-16 +1.906619228422350E-16 +1.906619228422350E-16 +1.906619228422350E-16
-1.744720948622691E-16 +1.576927906400785E-16 -8.496459815309899E-17 -3.836964363905986E-18 -5.676414633930734E-17 -9.867218446311387E-17 -2.447927218203609E-17 -4.856931967166430E-17 -6.409592812860415E-17 +1.383130945050775E-16 +7.713518192062386E-18 -4.336331214643153E-17 +3.449774870986639E-17 -7.769367062348353E-17 +2.252423959571384E-16 -1.980870060376840E-16 +1.725080362409285E-16 -4.897692576875444E-17 +1.433124471004939E-16 -2.465017831384863E-17 -1.867496514069636E-17 -5.252795179181280E-17 -2.098083712298586E-16 +1.732211289199609E-16 -1.135756753297594E-16 -3.967699616415131E-16 +9.090735637431503E-17 -2.038741088062447E-16 +1.662623014167631E-16 +1.662623014167631E-16 +1.662623014167631E-16 +1.662623014167631E-16 +1.662623014167631E-16 +1.662623014167631E-16 +1.662623014167631E-16 +1.662623014167631E-16
+1.976152252779704E-16 -1.452287259597673E-17 -7.199855688507213E-17 -4.881158997801159E-17 -9.827937305106451E-17 -1.829726825235148E-16 -1.008320497155032E-17 -1.218269057200813E-16 -1.111684639747533E-16 +2.961424468694438E-16 -6.410931133025959E-17 -4.916513485489777E-17 -7.760489302746378E-17 +1.796539257776129E-16 +2.852472738443177E-16 +3.714300144382401E-17 +1.381486910371438E-16 -8.412456699710969E-17 -3.939107663923919E-16 +1.516596654389370E-16 -8.898007548261239E-17 -5.475343579965935E-17 +1.019103370497869E-16 +2.833055809287365E-17 +8.439047028634437E-17 -1.355557922804199E-16 +1.778606525683078E-16 -1.770706876650784E-16 -7.127710353920402E-17 -7.127710353920402E-17 -7.127710353920402E-17 -7.127710353920402E-17 -7.127710353920402E-17 -7.127710353920402E-17 -7.127710353920402E-17 -7.127710353920402E-17
+1.709442810123180E-16 +1.263600985087286E-16 +2.450484585574085E-17 -9.066124743547941E-17 +5.739707489123919E-17 -1.741917998993538E-16 +3.699847436429786E-18 -1.259707810805245E-16 +1.878335629753239E-17 -1.371472162522342E-16 -1.528794760362303E-16 +1.096863268038244E-16 -8.982302569296993E-17 +1.232419116955089E-16 +9.144492776276943E-17 +9.930273199244744E-17 +2.948968605269420E-16 -1.415781355740763E-16 +6.607805107721800E-17 +1.147158923789037E-16 +6.191574465290728E-17 +2.645563453599357E-16 +1.987497764939877E-16 +1.210118688575034E-16 +1.138634729600073E-16 -1.578338165734657E-16 +1.118765141049580E-16 -5.248995469664344E-17 +1.816293520995883E-16 +1.816293520995883E-16 +1.816293520995883E-16 +1.816293520995883E-16 +1.816293520995883E-16 +1.816293520995883E-16 +1.816293520995883E-16 +1.816293520995883E-16
+1.147855837719152E-16 -8.610109538869875E-17 +6.024255485428467E-17 -6.965102908118764E-17 +2.410034973961691E-17 -2.549288131473316E-17 +2.262700649781245E-16 +3.150884427528071E-17 -8.416188845977425E-17 +2.086031149242195E-16 -3.961347350662382E-17 -1.640073809761786E-16 -3.212735420592144E-17 -5.943377841085173E-17 +2.367908793643959E-16 +1.010021966048084E-17 +9.030898661194552E-17 -1.047697796317218E-16 +2.294896157679152E-16 +1.491570725962547E-16 -2.953807729834308E-17 +2.286381867788841E-16 -2.562678858428949E-16 +4.281668245422577E-16 -1.169147980211429E-16 -1.014280506233643E-16 -5.881174731604547E-17 -1.951299778923999E-18 +4.531916204525430E-17 +4.531916204525430E-17 +4.531916204525430E-17 +4.531916204525430E-17 +4.531916204525430E-17 +4.531916204525430E-17 +4.531916204525430E-17 +4.531916204525430E-17
-1.700513274177011E-16 -1.338521300398793E-16 -2.226780453413981E-16 +5.459688476101095E-17 -1.173123141234873E-17 +1.578717055121376E-16 -2.342264668476906E-18 -4.000400262548837E-17 +1.130632160036040E-17 +3.204240903418244E-17 +1.268355353334170E-16 -7.011541359427844E-17 +5.669557641961547E-17 -1.684176761911345E-16 +1.836403737193747E-16 +1.239726279700387E-16 +4.919367988638632E-17 +7.109217107643946E-17 +5.483239379518951E-17 -4.428016856654662E-18 -2.749917663436895E-16 -5.487513795148985E-17 +6.925802701413828E-18 -2.306234858297351E-16 -1.829933580164941E-16 -1.625282642622922E-16 +3.244484942061096E-17 +4.463699164787805E-17 +2.253614854599216E-16 +2.253614854599216E-16 +2.253614854599216E-16 +2.253614854599216E-16 +2.253614854599216E-16 +2.253614854599216E-16 +2.253614854599216E-16 +2.253614854599216E-16
-1.161658848057087E-20 -6.405036203673617E-17 -7.928307392684163E-17 -1.318226095426369E-16 +2.213170102712650E-17 -6.048663872090241E-18 -4.436383633143460E-17 +4.231985443189619E-17 -4.232402219616414E-17 +8.999186924960333E-18 -3.844091831393645E-16 -1.185985494175560E-16 +3.274991987957060E-16 -1.025669789819736E-17 +1.533768183160024E-16 +2.330439507314654E-17 -1.324749050889179E-16 +1.299370328317160E-19 +3.523689264710633E-16 +3.430852613732245E-16 -1.628912198495068E-16 -9.830654202705663E-18 +1.860728816618656E-16 -1.529522625818611E-16 -2.849168956091667E-16 -5.058624965300591E-17 -1.430732622708454E-16 +2.008923607987345E-16 +1.366049949241879E-16 +1.366049949241879E-16 +1.366049949241879E-16 +1.366049949241879E-16 +1.366049949241879E-16 +1.366049949241879E-16 +1.366049949241879E-16 +1.366049949241879E-16
-1.145858860836954E-17 +9.966439586138772E-17 +1.158261987013946E-16 +1.868017128427177E-17 +7.108044811839347E-17 +1.743365778605862E-17 +4.414382723028763E-17 -4.769191091185482E-17 -1.053906208329821E-16 -1.917974623642520E-17 -1.080385246141286E-17 +1.394310667160188E-16 +1.342965581258310E-17 -3.289964667358031E-17 +8.539253600056882E-17 +3.861813842997132E-19 -2.941673169918212E-17 -1.213127467933894E-16 -1.158641297690473E-16 +1.447904471304522E-16 -5.211371786845257E-17 +3.790592649413076E-17 +1.264743976873422E-17 +2.238425139927820E-16 -1.630527288519144E-17 -1.555499130671014E-16 -4.254483850350721E-17 +4.281439938572996E-16 -1.056464398073733E-16 -1.056464398073733E-16 -1.056464398073733E-16 -1.056464398073733E-16 -1.056464398073733E-16 -1.056464398073733E-16 -1.056464398073733E-16 -1.056464398073733E-16
+1.884747755429962E-17 +9.937623112264485E-18 -4.099867347400244E-17 -1.763227072959027E-17 -3.740431848190374E-17 +2.460397274731783E-16 -9.952270242319381E-17 -1.864225883363215E-16 +8.176813173939647E-17 +1.803010100595215E-16 +1.053834407258624E-16 -1.314823465317759E-16 -8.846441592963536E-17 -1.672296934759176E-16 +2.634488671684802E-16 -1.224801316176866E-16 -1.357048737944031E-16 -9.119788956981558E-17 -1.324834319446545E-16 +1.705928870428450E-16 -7.290292632864680E-17 -1.000415999287963E-16 +1.271665933966698E-16 +4.461140505106296E-16 +7.450639274692999E-17 +3.776496668319151E-16 -2.453288659277002E-16 -4.762532792803829E-17 -3.538838755658910E-17 -3.538838755658910E-17 -3.538838755658910E-17 -3.538838755658910E-17 -3.538838755658910E-17 -3.538838755658910E-17 -3.538838755658910E-17 -3.538838755658910E-17
+1.260828497720304E-18 -6.325794118203445E-17 -1.430440767329031E-17 -1.022421471152050E-16 +5.681798154710451E-17 +1.163370109993947E-16 -3.989534119672464E-17 +6.678705445726743E-17 -1.391619463886244E-16 -7.632605633434029E-17 +7.931070928576265E-17 -1.681656893852866E-17 +2.963125926981952E-18 -1.452790710565617E-18 +2.797294701175900E-17 +1.005671605878930E-16 +2.299148064136811E-16 -1.519578949491466E-16 -1.728743406951292E-17 +1.351926466648583E-16 +5.565741190244326E-17 +1.522176620225524E-16 -7.618369934724315E-17 -2.962521790227493E-16 +1.046397039515637E-16 +3.315677476552660E-17 +3.575784382968541E-17 +8.013301098634221E-17 -5.346277717428937E-17 -5.346277717428937E-17 -5.346277717428937E-17 -5.346277717428937E-17 -5.346277717428937E-17 -5.346277717428937E-17 -5.346277717428937E-17 -5.346277717428937E-17
-3.321766224068332E-16 -5.295460171386201E-17 +1.014568493986014E-16 -9.953359026026228E-17 -1.083338506026747E-16 +1.600032750628387E-16 +2.204596001033602E-16 +9.707642753989432E-17 +2.645212670622831E-17 +1.680915823358331E-16 -1.604662436143342E-16 +3.396857307183787E-17 +4.751384427681093E-17 -1.243456375526838E-16 +2.191911641807290E-16 +2.370096658935657E-16 +5.809332453011206E-17 +6.697125076305150E-17 +3.587549180001446E-17 +7.160808335065844E-17 +6.985073044225003E-17 -9.534724256585210E-17 +2.035831522524347E-16 -5.048510535477518E-16 -1.438344597379410E-16 +1.201469280715955E-16 +1.384665133347863E-16 -1.606848016459165E-19 +4.718949550472904E-16 +4.718949550472904E-16 +4.718949550472904E-16 +4.718949550472904E-16 +4.718949550472904E-16 +4.718949550472904E-16 +4.718949550472904E-16 +4.718949550472904E-16
-2.237634500487647E-16 -7.843657816904632E-17 +1.732136776465039E-16 -3.762865238178212E-17 -5.937779927880422E-17 -2.621853950707408E-19 -1.602035850066508E-17 -6.437809751003433E-17 -4.974982760736377E-18 +2.006167669022719E-16 +1.490674300944445E-16 +7.515779743359233E-19 +1.682860196241426E-16 +3.734134318491042E-18 +1.163401465673436E-16 +4.619016636086122E-18 +1.333825856741837E-16 -5.049652159208812E-17 -7.505543568214155E-17 +5.776000877932450E-17 +3.191416928454832E-16 -3.231920366802612E-16 +1.895691559008940E-16 -6.603525981551132E-18 -1.342967389113329E-17 +9.662637543400920E-17 +2.249167643888208E-17 -8.577602101168681E-17 -1.137657782103415E-16 -1.137657782103415E-16 -1.137657782103415E-16 -1.137657782103415E-16 -1.137657782103415E-16 -1.137657782103415E-16 -1.137657782103415E-16 -1.137657782103415E-16
-2.045661521976355E-16 -3.939309328596487E-17 +1.818315360003060E-16 -1.365328744248874E-16 +1.519174469676270E-16 -1.721852604873019E-16 +1.876930969412193E-17 -3.642675250541837E-17 +1.007790513981986E-16 -2.495265465096036E-17 -7.611675631709236E-17 +4.666395635617933E-17 -1.519941415512807E-16 +2.037695264582794E-17 +1.693517933587717E-16 +1.294960787512172E-16 -1.344720671354603E-16 +1.324463708574057E-16 +1.247435818228886E-16 +1.559611996920599E-16 +7.551395007993508E-17 +1.922151550901633E-16 +4.771610676866586E-17 +3.526695726918249E-17 +6.387671227887358E-18 -3.061319152403318E-16 -6.317000023039688E-17 -3.686440358915616E-16 -1.237834071183250E-17 -1.237834071183250E-17 -1.237834071183250E-17 -1.237834071183250E-17 -1.237834071183250E-17 -1.237834071183250E-17 -1.237834071183250E-17 -1.237834071183250E-17
+6.908346105791069E-17 +9.602213781583421E-17 +2.363248563357028E-16 -1.216344025409064E-16 +1.609938670888626E-16 +2.337669664369975E-17 +5.165168776552156E-17 +6.105674866777828E-17 -1.385017638612197E-16 -1.586663950620071E-16 +2.434168054142409E-16 -3.557256870130745E-17 +6.348592314074923E-17 -1.381261049116311E-16 +5.536115299321375E-17 -1.524666417370544E-17 +1.004946306457277E-16 -1.444082762169505E-16 -6.344048978022849E-17 -1.222033583616723E-16 +2.300940144371710E-16 +1.470885741275936E-16 +3.403698220997048E-16 -6.105320805859435E-16 +2.529722776789632E-17 +3.276170449325991E-16 +9.462295106378190E-17 -3.461644383291143E-16 -1.080715473102627E-16 -1.080715473102627E-16 -1.080715473102627E-16 -1.080715473102627E-16 -1.080715473102627E-16 -1.080715473102627E-16 -1.080715473102627E-16 -1.080715473102627E-16
+3.095805865857868E-16 +1.169842597849887E-16 +2.880480725127364E-16 -8.429924910821311E-17 -3.239933775868039E-16 +1.477806169069532E-16 -1.116938376184809E-16 -2.620684272724206E-16 -1.038965359640073E-16 -2.133174302244111E-16 +1.208484047936031E-16 +8.928671069071174E-18 -2.007586339395035E-16 -3.657476992994569E-16 -1.370991608413430E-16 +3.449801768464675E-16 +2.592991972318794E-16 -2.108395317832542E-16 +7.431529937786293E-17 -1.451625225114965E-17 +6.895003354260320E-18 +6.920304532031920E-17 +6.459090092909155E-17 -2.330986277284609E-16 -1.559525101699775E-16 +1.703407418343597E-16 +7.679089347487554E-17 +1.925146880611339E-16 +3.860912444221741E-16 +3.860912444221741E-16 +3.860912444221741E-16 +3.860912444221741E-16 +3.860912444221741E-16 +3.860912444221741E-16 +3.860912444221741E-16 +3.860912444221741E-16
-3.167003144242110E-17 -4.144932754194259E-17 -4.061114659181350E-17 -8.084701172990853E-17 +7.228716223864403E-17 -1.519587160176539E-16 -2.018975035595242E-17 +4.365601122865415E-18 +6.227080705215654E-17 +5.639827655705277E-18 +2.189984250511901E-16 +5.386933818697986E-17 -1.658688643148229E-17 +1.333494502021898E-16 +3.097932260693485E-16 +2.374742136340999E-16 -6.586127604122837E-17 +1.799576984911795E-16 -1.478582615687047E-16 +2.397786710910865E-16 +2.400854347371235E-17 +7.131103510946824E-17 -1.728750599229591E-16 +8.839303115371863E-17 +7.178230502988534E-18 +9.927296653888618E-17 -4.356699873237052E-17 +1.026058219736620E-16 -4.456814290606910E-17 -4.456814290606910E-17 -4.456814290606910E-17 -4.456814290606910E-17 -4.456814290606910E-17 -4.456814290606910E-17 -4.456814290606910E-17 -4.456814290606910E-17
-1.462754275114418E-16 +1.103185489354039E-16 +5.261685763837826E-17 +2.515534783531211E-17 +6.377843541254931E-17 +1.294847990613461E-16 +3.931106805249011E-17 -4.513258763609363E-17 -2.405231681111057E-16 +1.444625277025543E-16 -4.475737934332106E-17 +2.347815833827163E-16 +2.603023333905037E-16 -1.488465050860210E-17 +2.896627226095457E-17 -1.084561887011875E-16 +6.696863126176905E-17 +2.683955228443423E-17 -1.580584607791965E-16 -1.451249766723853E-16 -9.571667761214615E-17 +2.981892582071521E-16 +3.132579566745997E-17 +1.602143254485127E-16 -1.553022148988652E-17 +4.321320015735052E-16 +1.688463059533410E-16 +2.860488016918980E-16 +1.688155079275041E-16 +1.688155079275041E-16 +1.688155079275041E-16 +1.688155079275041E-16 +1.688155079275041E-16 +1.688155079275041E-16 +1.688155079275041E-16 +1.688155079275041E-16
+2.424312555212659E-16 -3.050004657644480E-16 -8.602509333629594E-18 +1.096895708600553E-16 +1.337992832550886E-17 -2.802479693132540E-16 -2.046216303141428E-16 +2.354974628403994E-17 -1.810667561271617E-17 +6.673364705675694E-17 +1.047853574267319E-16 +1.548316084621085E-16 +9.674610251522556E-18 -9.405329288870817E-17 +1.636756525806294E-16 -2.002417187390807E-16 +3.092646361555570E-16 +1.472340498338902E-16 +7.202223015950642E-17 -1.682526145485795E-16 -5.370413284675378E-17 +2.696849605958507E-16 +1.642114827730770E-16 +8.073959699374327E-17 -4.058782386825318E-16 -1.025544511194000E-16 +1.097778558971017E-16 -6.689038008530974E-16 -2.040645809806554E-18 -2.040645809806554E-18 -2.040645809806554E-18 -2.040645809806554E-18 -2.040645809806554E-18 -2.040645809806554E-18 -2.040645809806554E-18 -2.040645809806554E-18
+2.958374690032736E-18 -1.014044588011432E-16 +1.031537539270772E-16 -1.224688638913967E-16 +9.755895070162407E-18 -2.371735971206932E-17 +8.589009385396189E-17 +1.237117231772125E-16 +3.098474206107828E-17 +1.224334321283724E-16 -1.850260624270731E-16 +2.016628578708752E-17 +2.335727061760497E-16 -5.856655524668855E-17 +1.713975931473666E-16 -1.381242927431542E-16 +2.542808111311618E-16 +3.545598625642749E-16 +4.823633415626069E-16 +3.576448815196829E-17 +1.571829684870722E-16 -8.660663998392287E-17 +3.896577341376004E-16 +5.643422757836588E-17 +1.214765125152179E-16 +6.509367352135021E-18 -2.109018768620596E-16 -2.053827828388032E-16 +3.455130123674428E-17 +3.455130123674428E-17 +3.455130123674428E-17 +3.455130123674428E-17 +3.455130123674428E-17 +3.455130123674428E-17 +3.455130123674428E-17 +3.455130123674428E-17
-2.392542265835232E-16 +1.043832132124867E-16 +1.058984335564870E-16 -8.706878783974432E-17 +7.886597237130047E-17 +1.052447680955724E-16 -5.218869982032904E-17 +1.364027299670748E-16 +8.892226880300875E-17 -1.329482528481821E-16 +2.076239572322721E-19 +1.098317087880984E-16 -2.763027567693979E-16 -5.675863674707408E-17 +2.071933273496559E-16 +6.807984531250502E-17 -2.212941544923642E-16 +1.570806206796050E-16 -2.380588526176124E-17 +2.189115137351928E-16 -1.179830033075595E-16 +3.811409225797244E-16 -2.863291543897788E-16 +1.973796041055636E-16 +3.317147986492011E-16 -1.725277249630396E-16 +3.958842899337424E-17 -2.227523860118363E-16 -5.753503807034747E-17 -5.753503807034747E-17 -5.753503807034747E-17 -5.753503807034747E-17 -5.753503807034747E-17 -5.753503807034747E-17 -5.753503807034747E-17 -5.753503807034747E-17
-4.597575769570809E-17 +1.087494650694791E-16 +1.343780214142459E-16 +1.792818961716049E-17 -5.048207550700209E-17 -2.331983115850068E-16 -6.414430417228977E-17 -2.531763138316487E-17 +1.108737199469314E-16 -1.418342873890341E-16 +1.665461516312149E-16 +1.420000651165600E-16 -1.902176241435685E-16 -3.898611186405256E-16 -1.071531512869103E-16 -1.823989756521365E-16 +1.883022301192057E-16 -3.606339031050198E-16 -6.865109879996531E-17 +1.591792838187941E-16 -7.216617081457547E-17 +3.466252929516824E-16 -2.105810644139524E-16 -2.035431371041748E-16 -1.709646002811965E-16 +2.231789717610389E-16 -5.298925788243892E-16 +6.751957968867549E-17 -1.279734982156465E-16 -1.279734982156465E-16 -1.279734982156465E-16 -1.279734982156465E-16 -1.279734982156465E-16 -1.279734982156465E-16 -1.279734982156465E-16 -1.279734982156465E-16
+1.576092681973763E-16 +1.511828365273961E-17 +1.620422474864345E-17 +9.195592949264289E-17 +1.047947381540321E-16 -1.109755604577179E-16 +3.786358589423767E-17 -3.606907294123888E-17 +1.203056373780936E-17 -1.203949491898041E-16 -7.276116360842314E-17 +1.733897397725717E-16 -1.269688638892640E-16 -1.331251966857916E-16 -1.050452849260475E-16 +3.433962292735099E-16 +7.374529847682134E-17 -1.588053054754843E-17 -4.971002168239238E-17 +3.081380556497499E-16 +3.667806655673076E-16 +4.196518152780452E-17 +1.598596884243352E-16 +2.913081039061165E-16 +2.554355603728157E-16 -7.348676563614308E-17 +2.975625898881972E-16 +1.045355212742272E-16 +1.057936216232492E-16 +1.057936216232492E-16 +1.057936216232492E-16 +1.057936216232492E-16 +1.057936216232492E-16 +1.057936216232492E-16 +1.057936216232492E-16 +1.057936216232492E-16
+2.154189511714498E-16 +9.439117238504140E-17 -1.542125544405506E-17 -8.733221602099129E-17 +1.599566513904977E-16 -2.025248955792559E-16 -7.046197227520127E-18 +9.279128198881443E-18 -2.226554489980380E-16 +1.653151109227554E-16 -1.017489658604492E-16 -6.292910901035248E-17 -2.902999777586462E-16 +9.461735097282685E-17 +6.142715791333453E-17 -8.174359975247001E-17 -3.821728385224506E-16 -3.046762537793842E-16 +2.421609767998452E-16 -3.388022196841373E-17 -3.426791434699873E-17 +9.153527062948494E-17 -9.077561587874812E-17 -6.909252102028907E-17 -7.641706116931068E-17 -6.607300936514225E-17 -6.168442862288812E-17 -8.501879177509912E-17 +3.789502326187428E-16 +3.789502326187428E-16 +3.789502326187428E-16 +3.789502326187428E-16 +3.789502326187428E-16 +3.789502326187428E-16 +3.789502326187428E-16 +3.789502326187428E-16
+4.154426222265850E-17 +2.099009745976868E-16 -3.072412038259520E-17 -5.652386352332099E-17 -9.040582195438720E-17 -2.722266317759956E-17 +1.110453770679103E-16 +3.947150305135456E-17 +2.697642835731919E-16 +8.779723692681255E-17 +4.083041554695773E-17 -1.108047863607098E-16 -4.824610157335237E-17 -7.790370639773976E-17 -1.959002559472609E-16 +1.317375750434190E-16 +9.955276410242381E-17 -2.481300518328230E-16 +1.183505996601894E-16 -1.216298852632496E-16 -9.478995006707972E-17 +3.555212481534546E-16 +1.206919995525696E-16 -1.653769282009539E-17 +2.321385295207427E-16 +3.744607513010107E-16 -1.260286798431162E-16 +2.395192161110041E-16 -4.901759336314067E-16 -4.901759336314067E-16 -4.901759336314067E-16 -4.901759336314067E-16 -4.901759336314067E-16 -4.901759336314067E-16 -4.901759336314067E-16 -4.901759336314067E-16
+7.389077723732387E-17 -8.182149143681858E-17 +1.189115371965776E-16 -3.769101101996515E-17 +2.103034683370413E-16 +1.633436282272641E-16 +1.833454636092281E-16 -1.010578349730847E-16 -4.498801073665816E-17 +2.118564613379470E-16 +4.919992454378094E-18 +4.408685593195580E-17 +6.716892734024804E-17 -7.224273926331679E-18 -9.944783658704660E-17 +1.775700999737767E-16 +2.054131649144379E-17 +9.323656015386578E-17 +2.426308899818724E-16 +4.288958174805430E-17 +1.790301601205206E-16 +2.259735962620948E-16 -6.255199531788012E-17 +1.125810214555369E-16 -1.499698118217358E-16 +5.440443026422526E-17 -1.745603578282126E-16 -1.292488208818716E-16 +2.324938050882397E-16 +2.324938050882397E-16 +2.324938050882397E-16 +2.324938050882397E-16 +2.324938050882397E-16 +2.324938050882397E-16 +2.324938050882397E-16 +2.324938050882397E-16
-1.306087248016758E-16 +9.987561632336659E-18 +5.435876045490067E-17 -5.245250286467998E-17 +2.076237172464011E-16 +1.009166759444834E-16 +8.512734977549053E-17 +1.893426662588872E-16 -5.456388802619639E-17 +3.885560450832223E-17 -1.433015023091887E-17 +1.101926471330066E-16 +3.939712420605561E-18 +1.083068628580850E-16 +1.336247364081892E-17 -8.808225300578964E-17 -2.717470494268289E-17 -1.578577853733975E-16 -1.744166061496230E-16 -1.929610964845730E-16 +1.946769379281079E-16 +2.059544899814469E-16 -5.008409818680663E-18 +2.256164354930276E-17 -3.448220404594464E-17 -1.130007277412009E-17 +7.463544119894886E-17 +3.127575377061800E-16 +3.751194849155286E-17 +3.751194849155286E-17 +3.751194849155286E-17 +3.751194849155286E-17 +3.751194849155286E-17 +3.751194849155286E-17 +3.751194849155286E-17 +3.751194849155286E-17
-4.171379511103745E-17 +1.034835765289379E-16 +1.531520813497192E-17 -2.305302926348777E-16 -1.216749417131212E-16 -1.305661203349166E-16 -1.081736050006076E-16 -1.038884041949397E-16 +1.505716996368263E-17 +3.380160913388859E-17 -2.972253188704973E-17 +1.420104600206874E-16 +1.720390931829161E-16 +1.057062822085876E-17 +5.395296908890596E-17 +4.711940508874209E-17 +2.467544594850879E-16 -1.027016506728568E-17 +1.400458448772178E-16 +1.017476299150361E-16 -3.124608797153681E-16 +2.626681532092734E-16 -1.024693660241120E-16 -6.474208638628653E-17 +3.367187552621337E-16 -1.644644262814630E-16 -4.732661499571857E-16 -3.016223905843361E-16 -1.571102366650912E-16 -1.571102366650912E-16 -1.571102366650912E-16 -1.571102366650912E-16 -1.571102366650912E-16 -1.571102366650912E-16 -1.571102366650912E-16 -1.571102366650912E-16
-3.244614581267333E-17 -2.230429657840221E-17 -1.340602229305565E-16 -2.857489786735522E-16 -8.597754192467341E-17 -1.465425995522985E-17 -1.968119190482110E-17 -7.394104020407889E-17 -2.533175944898681E-17 +8.268275156632089E-17 +1.772187554820940E-16 -1.333997256636953E-16 -3.297993565746534E-16 +1.892623771833017E-16 +6.564770307987194E-17 -5.013927651119332E-17 +6.006475216720282E-17 +3.395978051252387E-17 +1.046567555146579E-16 +2.490402432195920E-18 +6.061223139498495E-18 -5.048321470132720E-16 -3.733493800231377E-16 +1.612241851568121E-16 -1.763592390048501E-16 +3.677044120949787E-16 -3.626251103696364E-16 -3.247812551125550E-16 -1.352142379170733E-16 -1.352142379170733E-16 -1.352142379170733E-16 -1.352142379170733E-16 -1.352142379170733E-16 -1.352142379170733E-16 -1.352142379170733E-16 -1.352142379170733E-16
-1.813779712659720E-16 -1.032883888318079E-16 +2.890291325397543E-16 -4.149514689814967E-17 +4.474291625552826E-17 -1.820369474501086E-17 +6.749798077661362E-17 -7.881838841609250E-17 -6.230513753991971E-18 +7.607268376535220E-17 -5.664685722546880E-17 -3.108119677793159E-17 +2.028082113819848E-16 -1.145041404239743E-16 +1.247482427659572E-16 -3.488003308901057E-17 +9.434921849790096E-17 +1.109362456999610E-17 +1.118492114436487E-16 -3.379210351664335E-16 +2.756624021601233E-16 +3.023138211163353E-16 -1.653858930490989E-16 +5.509943601879247E-16 -4.380559871401031E-17 +7.525205391304139E-17 +2.621910872505081E-16 +7.854344733811269E-17 +1.805535053778659E-16 +1.805535053778659E-16 +1.805535053778659E-16 +1.805535053778659E-16 +1.805535053778659E-16 +1.805535053778659E-16 +1.805535053778659E-16 +1.805535053778659E-16
-1.274418962012671E-16 +5.475391075696059E-17 -1.822328455239876E-16 -2.497850367206683E-16 -9.561613123810540E-17 +9.644960820928664E-17 +1.316229297174248E-16 +2.875841841106249E-16 +4.304019010606569E-17 -5.977336553079883E-17 +6.087431719144372E-17 -1.459253259990717E-16 +6.488971115870341E-17 -5.342693945787834E-17 -1.942748974563391E-16 +4.867191453796309E-17 +3.992823494691041E-16 -1.499588151860719E-16 +6.019675460425399E-17 -1.045924802516769E-16 -2.525910853935501E-16 +3.987603931223881E-17 -1.885948299024780E-16 +5.702435368127966E-17 -1.397746235356378E-16 -2.409917294451630E-17 +1.680468791399513E-17 +3.208452664193993E-16 -1.244753287774538E-16 -1.244753287774538E-16 -1.244753287774538E-16 -1.244753287774538E-16 -1.244753287774538E-16 -1.244753287774538E-16 -1.244753287774538E-16 -1.244753287774538E-16


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-elong.imag.symmps.mkl <==
# bond-dimensions: [100. 120. 140. 160. 180. 200. 220. 240. 260. 280. 300. 320. 340. 360. 380. 400. 420. 440. 460. 480. 500. 600. 700. 800. 900. 907. 911. 906. 905. 907. 905. 905. 905. 905. 905. 905.]
-2.352303257539831E-17 +5.648223702037937E-17 +3.999527964942422E-17 +9.759823099262530E-18 +3.322790370998933E-17 -2.335754565252841E-17 +2.203560026108479E-17 -1.431930015521845E-16 -2.957993207885092E-18 +4.468362651310341E-17 +1.730784213721054E-16 +2.629183509811161E-18 +2.078269673443132E-17 +5.792997885885789E-17 -4.787996649881512E-17 -1.158008684343742E-17 -1.306594592086831E-16 +9.943608401379623E-18 -7.729285171874707E-18 +1.755331339684438E-17 -9.509324610269732E-18 -2.260358868441594E-17 +1.315513752925105E-17 -4.575261300619471E-17 -2.261114794256041E-17 +2.192547977375900E-17 -7.495756264553008E-17 +4.793497058708973E-17 -5.389246091102664E-17 -1.510822504027331E-17 -2.892574829075253E-17 -2.892574829075253E-17 -2.892574829075253E-17 -2.892574829075253E-17 -2.892574829075253E-17 -2.892574829075253E-17
-2.231830072366109E-17 +6.003321479965176E-17 +4.759135747526554E-17 +1.262228246302795E-17 +3.395844714081102E-17 -2.750131015137508E-17 +2.893078765259817E-17 -1.494763511123628E-16 -5.203427155358167E-18 +4.727733761646421E-17 +1.773350637089201E-16 +4.648407231794715E-18 +3.812655039474079E-19 +5.351976752398838E-17 -5.567725232924035E-17 -2.395999791014377E-17 -1.356346108686145E-16 +1.533082281577515E-17 +1.550117599346837E-18 +2.047286964826230E-17 -1.233441576301875E-17 -2.110025509594185E-17 +8.131759500883144E-18 -4.921666392814535E-17 -2.894425398740479E-17 +1.230880306105509E-17 -7.044528817814201E-17 +5.362975267953041E-17 -4.863836327006152E-17 -2.284947050952968E-17 -3.428269762672204E-17 -3.428269762672204E-17 -3.428269762672204E-17 -3.428269762672204E-17 -3.428269762672204E-17 -3.428269762672204E-17
-1.678904600052835E-17 +5.226126371943625E-17 +5.170891485059680E-17 +1.315798358860317E-17 +3.212717169980586E-17 -3.029709499828290E-18 +2.162608297503891E-17 -1.462671108068711E-16 -1.968594839894829E-18 +3.765201110136708E-17 +1.741245844323736E-16 +1.608768041948024E-18 -1.833714441000831E-17 +5.832278294443677E-17 -4.669422563723962E-17 -2.322699830235084E-17 -1.297270114682764E-16 +1.024967183581223E-17 +3.753674465590887E-17 +1.504802521326714E-17 -1.601602031561747E-17 -2.840695254903486E-17 +4.579382519908325E-17 -5.399752927123860E-17 -2.468895474006481E-17 +2.209059016012676E-17 -7.302564798327352E-17 +5.637341492714356E-17 -4.397499287297456E-17 -3.136509761354691E-17 -4.387478226132637E-17 -4.387478226132637E-17 -4.387478226132637E-17 -4.387478226132637E-17 -4.387478226132637E-17 -4.387478226132637E-17
-2.145324937149814E-17 +6.470383864709898E-17 +4.258015971852468E-17 +3.195102520343591E-17 +3.858710367899644E-17 -1.918381873453290E-17 +1.874868832931862E-17 -1.773447665624343E-16 -1.321245972130513E-18 +4.003094885688207E-17 +1.693632631468733E-16 +1.509084070141662E-18 -2.342775883464544E-17 +6.295418722048312E-17 -3.992190725853709E-17 -7.831029225607477E-18 -1.343735501294760E-16 +1.542918909857149E-17 -1.586071268658108E-17 +3.053726022170798E-17 -1.176852683017472E-17 -2.069880241594930E-17 +8.216829978025335E-17 -8.760766791876879E-17 +4.414927047651682E-18 +1.682890958255361E-17 -7.245776116958175E-17 +5.151890740743289E-17 -5.459364289624848E-17 -4.260908726820287E-17 -4.044506615710709E-17 -4.044506615710709E-17 -4.044506615710709E-17 -4.044506615710709E-17 -4.044506615710709E-17 -4.044506615710709E-17
-4.345340145459455E-19 +2.824199403032272E-17 +8.680988023767743E-18 -7.976042400540164E-18 +1.638681788404933E-17 -8.182286127825413E-18 -3.427148438529029E-18 -1.298161820920124E-16 +2.231273516890820E-18 +2.591765815480352E-17 +1.847110797070890E-16 -1.211730496569551E-17 -6.940961767439501E-18 +6.915870909196056E-17 -7.461478952349495E-17 -2.511343671824772E-17 -1.364758745079384E-16 +2.456867599545388E-17 +2.361695688396011E-17 +2.661110845371692E-17 +1.398463713058338E-17 -1.421230233599996E-17 +5.309713736179131E-17 -4.308968310058992E-17 -1.518661013584498E-17 +2.492221739819978E-17 -4.662992730725223E-17 +4.567784786347730E-17 -3.698061478598889E-17 -3.040195446593003E-17 -4.842547872357839E-17 -4.842547872357839E-17 -4.842547872357839E-17 -4.842547872357839E-17 -4.842547872357839E-17 -4.842547872357839E-17
-1.552507757877691E-17 +4.690754611779653E-17 +6.352966327555473E-17 +3.438898258892941E-17 +1.865886131666032E-17 -8.594361161810687E-17 +2.461349955312255E-17 -1.588542807678176E-16 +9.959704152359020E-18 +7.352948110556798E-17 +2.187487279556982E-16 +1.730278484505953E-17 -2.436667778859224E-17 +5.002118470760625E-17 -2.962297373026781E-18 -1.208728387827760E-16 -1.651116857734456E-16 -1.609157993201552E-18 -1.774542716781026E-17 +4.173650210876680E-17 +1.538324439121955E-17 -1.785344384897685E-17 +1.620659485043199E-16 -6.119151549058652E-17 +5.699775705438583E-18 +2.941855681679810E-17 -1.359293366915339E-16 +1.865160680077590E-17 -1.184991587749229E-17 +1.490202024090780E-17 +1.408615792217158E-17 +1.408615792217158E-17 +1.408615792217158E-17 +1.408615792217158E-17 +1.408615792217158E-17 +1.408615792217158E-17
-1.210510769184684E-17 +5.186745365598201E-17 +2.972414054034941E-17 +3.011866910834147E-17 +4.484340729461507E-17 +4.494381677440534E-17 +5.121491433064541E-18 -1.168932850982302E-16 -3.776993889643036E-17 +3.110807245637814E-17 +1.912863535749146E-16 -6.108603873108124E-18 +9.921607145988727E-17 +1.150015620608036E-16 -1.004199684757308E-17 +6.874728325676578E-17 -1.141714941876824E-16 +2.254743648755423E-17 +1.643030680576739E-17 +6.756653165057495E-17 +2.043964902201014E-17 -1.205458526456327E-17 +7.317587130938889E-17 -2.266801884312483E-17 +4.222584191743279E-17 +5.222369423010106E-17 -9.502556613154790E-17 +3.177464079784551E-17 -9.742104384777381E-17 -5.877233909535358E-17 -2.858193011224311E-17 -2.858193011224311E-17 -2.858193011224311E-17 -2.858193011224311E-17 -2.858193011224311E-17 -2.858193011224311E-17
-6.285633306005709E-17 +6.944774317721104E-17 +3.079716335107180E-17 +6.418485887833850E-17 -1.691068632033818E-17 -1.314031592816985E-16 +2.901952551946415E-17 -2.047566358840563E-16 +5.491918001377653E-17 -3.182968221858573E-17 +1.982232945746746E-16 -1.347543497500327E-16 -7.012733675347519E-19 +8.834141147854771E-18 -1.850777978583056E-17 -4.614023416959842E-17 -1.274497287574567E-16 -1.159460338359243E-16 -1.217230130320703E-17 +3.899166141380145E-17 -6.606405061787549E-17 -7.364805942415824E-17 -1.019053363653086E-16 -1.298677762918515E-16 +3.492648114503811E-17 -1.787724184149723E-16 -9.541978349869152E-17 +9.277370265962315E-17 -6.219545454781875E-18 -8.783721338022714E-18 -7.726900563613187E-17 -7.726900563613187E-17 -7.726900563613187E-17 -7.726900563613187E-17 -7.726900563613187E-17 -7.726900563613187E-17
-4.707955236635567E-17 +1.261895205830848E-17 +2.819901620203758E-17 +4.106248293609184E-17 +8.634210546841787E-17 -3.327792842286806E-17 +1.489535784175347E-16 -6.751359337707581E-17 +3.575830042898742E-17 +2.274380895978686E-17 +1.791229072359477E-16 +2.936404807168701E-17 -1.314049777578534E-16 -4.027080084729683E-17 -6.538599107196153E-17 -9.624976056043990E-17 -2.599023334944657E-16 +1.112559896328311E-16 -4.957915738010366E-17 -1.243020355283069E-16 +7.356560857510355E-18 +4.825786578713893E-19 +2.655136201391072E-17 +4.641528134870497E-17 -4.160281680561151E-17 +6.609124350952702E-17 -1.809039394664132E-18 +2.900637998922092E-17 -4.716844871026983E-17 -2.278787644137678E-17 +3.503513952579358E-17 +3.503513952579358E-17 +3.503513952579358E-17 +3.503513952579358E-17 +3.503513952579358E-17 +3.503513952579358E-17
+8.648820372494970E-17 +7.343707020876474E-17 +7.089669672101990E-17 -2.987373840470666E-17 -8.462341122909870E-17 +1.921509645961872E-17 -7.554781696232208E-18 -6.382899788617638E-17 -8.317920322044462E-18 -2.872278657865157E-17 +1.052424518608001E-16 -1.470222360799200E-16 +2.618941297245140E-17 +1.345895306041528E-17 +6.039661969503917E-17 +2.085569203900970E-16 -7.571884183894185E-17 -1.223459140663737E-16 +9.872860306659084E-17 +5.352792152065471E-18 -7.459913622878913E-17 +1.305458306374056E-17 -8.851193056305813E-18 -9.179475897029098E-17 -3.664982946506193E-17 -1.973209681250445E-16 -1.110580582329960E-16 +1.120731613985797E-16 -3.448167066803603E-17 -9.109849982581292E-17 +2.712242666206119E-17 +2.712242666206119E-17 +2.712242666206119E-17 +2.712242666206119E-17 +2.712242666206119E-17 +2.712242666206119E-17
-1.433902111525400E-16 -5.163046293759330E-17 -4.613413524530051E-17 +2.305154701523587E-17 -4.998185139394930E-17 -3.158840623121907E-17 +1.910626339985039E-17 -4.320261943507463E-17 +6.775548465077223E-17 +7.414562938194960E-17 +2.397319773639123E-16 -9.231512608369449E-18 +5.669429507363711E-17 -2.327642717746451E-17 -1.206640589602310E-17 +7.877633635991568E-17 -1.651522554468948E-16 -2.938960290760453E-16 +4.333021486725307E-17 +4.049843470799037E-17 +4.904848715585406E-18 -1.067715440337389E-16 +4.838865778613704E-17 -4.378810291783577E-18 +6.877084552033618E-17 -1.025977082938510E-16 -1.127507126483283E-16 +1.047959661842912E-16 +8.492201581156456E-17 +7.372552671969206E-17 +6.949406507471019E-17 +6.949406507471019E-17 +6.949406507471019E-17 +6.949406507471019E-17 +6.949406507471019E-17 +6.949406507471019E-17
-8.091815313938249E-17 -2.584298793535685E-17 +5.533581456510117E-17 +4.464697097839854E-17 +8.031083213787672E-17 -6.264650432382726E-17 -1.544964897902106E-17 -1.712342596625417E-16 -6.794106369264989E-17 -5.500952138744123E-17 +2.613873762848925E-16 -4.157250641815295E-17 +2.756725544650678E-17 +6.179950464564805E-17 +3.201494669918963E-17 -5.718101205291090E-17 -1.137034730717376E-16 +6.487633913470897E-17 +8.339704533295164E-17 +1.212214160890538E-16 +4.750683579726852E-17 +5.547695347472760E-17 -7.706437225749204E-17 -9.253630104354967E-17 -1.053574852189111E-16 -9.229069273215747E-17 -7.249990541214227E-17 -1.537653291713081E-17 -6.322893546374237E-17 -8.667689258143355E-17 -2.902299743269959E-17 -2.902299743269959E-17 -2.902299743269959E-17 -2.902299743269959E-17 -2.902299743269959E-17 -2.902299743269959E-17
+1.175704002538562E-16 +1.065228047886520E-16 +1.024615300767660E-16 +8.724192822534031E-17 -6.477919891262741E-17 -1.921772815012648E-16 +2.127427451115715E-16 -2.301265759303686E-16 +6.099721931105879E-17 +3.367746646347330E-17 +7.554097034549491E-17 -7.811116011485942E-17 +4.463076881926214E-17 -2.154395670778132E-16 +1.766370274212175E-16 +1.071118430923722E-16 +1.104220618443533E-17 -2.508833889160199E-17 -1.585789229690150E-16 +7.783806631161423E-17 -3.351162607383822E-17 -4.329412315252721E-17 +6.468380477670208E-17 -1.809188851802452E-17 -5.436499174397567E-17 -1.479347985195577E-16 -2.409715513230374E-16 +8.934701634486378E-17 -9.412798585622823E-17 -2.318995672767273E-17 -1.952536065444511E-17 -1.952536065444511E-17 -1.952536065444511E-17 -1.952536065444511E-17 -1.952536065444511E-17 -1.952536065444511E-17
+1.590331720579819E-17 +5.285511383223560E-17 +7.410440948372520E-17 +1.765697366150788E-17 +4.819428115045041E-17 +2.178045773685096E-16 -8.084084380956249E-17 -1.886283687274056E-16 -5.377986809675324E-17 +1.148587010821021E-16 +1.352286581986119E-16 -2.299137213781873E-17 +7.726528164981564E-17 -3.186929327369662E-17 +3.735572301685403E-17 +5.658214539454862E-17 -2.167977140770133E-16 -3.000735693187361E-16 -1.387835777939122E-16 +1.550671418011928E-16 -8.276460267418547E-17 -1.553064067008326E-18 +2.319156238284820E-16 -2.390710723072564E-17 -3.324632595344428E-17 -1.336212993192605E-16 +1.792671050404315E-16 -3.177841817337619E-17 -1.186345706497515E-16 -3.300900232499722E-17 -1.968736565375125E-16 -1.968736565375125E-16 -1.968736565375125E-16 -1.968736565375125E-16 -1.968736565375125E-16 -1.968736565375125E-16
+3.690354789691854E-18 +1.018156215679526E-16 +1.087154596524693E-16 -1.173091746873769E-16 +1.894553630310105E-17 -4.132770162461983E-17 -4.515957291608642E-17 -8.013442256001612E-17 +1.479946576207145E-16 +9.356436756052559E-17 +1.478597319962757E-16 +4.693096221197759E-17 -5.638663740230251E-17 +6.564868448382231E-17 -1.495095109127653E-16 -1.057268671957636E-16 -1.517151471114128E-16 +2.294309240828010E-17 +2.031296993142628E-17 -8.252528025216101E-17 +1.193234749568831E-16 -5.408859737743460E-17 +1.044913364037109E-16 +8.202257309448324E-17 +3.757214840918541E-17 +3.386146399583514E-17 -4.066320939627959E-17 +2.085619194013493E-16 +7.631333702522056E-18 -1.072198545302288E-16 -9.592015571468053E-17 -9.592015571468053E-17 -9.592015571468053E-17 -9.592015571468053E-17 -9.592015571468053E-17 -9.592015571468053E-17
-7.673776122308007E-17 -2.120828886005311E-17 +2.508025807414949E-17 -2.753174602470317E-17 +2.502193386744227E-17 +6.914053105579100E-17 +1.577812003939003E-16 -4.347571839662014E-17 -3.630533762724084E-17 -1.127612295528433E-17 +7.320263981623426E-17 -1.271112725868121E-16 +5.104827738553784E-17 +1.368168322897578E-16 +1.218483680902684E-16 -1.864947558137522E-17 -1.793643088734695E-16 +1.101710172357097E-16 -1.043893729595154E-16 +3.285639701074547E-17 -9.138882711643779E-17 -1.712174889699442E-17 +2.694387642939227E-16 +2.280659503959582E-16 -3.881327940465884E-17 -2.278699665481067E-16 -1.119285323856074E-16 -1.160524714445395E-17 +3.195710261921262E-17 -1.744745528044682E-16 -4.627621152018735E-17 -4.627621152018735E-17 -4.627621152018735E-17 -4.627621152018735E-17 -4.627621152018735E-17 -4.627621152018735E-17
-6.753439711083375E-17 -1.828889191717137E-17 +1.836802032151673E-18 -2.315397238402923E-17 +1.635290240160521E-17 +6.158524141796520E-17 +7.559548370616074E-17 -1.511708030367594E-16 -8.892136184466408E-19 -4.922889676102036E-17 +1.566244566571812E-16 -4.402340316838730E-17 +2.623195140627322E-18 -8.179697721987196E-17 +4.194705270685211E-17 +9.437967252011302E-18 -1.795239958710195E-16 -1.837773124497213E-17 -9.038109979172593E-17 -6.548826089641196E-17 +3.963164274728612E-17 +7.240158316433553E-17 +1.530076958496483E-17 -1.660040157118357E-17 +6.955015616533776E-17 -2.273270158726620E-16 -1.250785741434536E-16 +7.163244975508186E-17 +2.246288709614819E-16 +5.334372643438609E-17 +3.711259464431815E-17 +3.711259464431815E-17 +3.711259464431815E-17 +3.711259464431815E-17 +3.711259464431815E-17 +3.711259464431815E-17
+7.047610126389975E-17 -5.093419142829682E-18 +4.653670901703761E-17 -1.001030931785722E-16 +3.902078601164691E-17 +8.997179262833173E-17 -1.072497474618104E-17 -3.021596113770059E-17 -3.778851648478141E-17 +1.152566845603939E-16 -3.209947005491060E-17 -1.200321885908306E-16 +3.169081713995144E-17 -8.553519160752052E-18 -2.576902283326612E-17 -1.179471642238768E-16 -1.577793004416849E-16 -3.502785452647756E-17 +5.890564317702922E-17 -3.061489430284839E-17 -2.560610930896134E-17 -8.852361574758558E-19 +3.213875574679371E-17 +4.001277710737321E-17 +1.245452146936255E-16 -1.142009749209411E-17 -1.429675317223931E-16 -2.257026483201324E-16 +7.008104735712305E-18 +3.475052481166412E-17 -1.556779594943210E-16 -1.556779594943210E-16 -1.556779594943210E-16 -1.556779594943210E-16 -1.556779594943210E-16 -1.556779594943210E-16
+6.634495152333784E-17 +6.348405848827119E-17 +9.729128309413613E-17 -1.019261185150391E-16 -3.956280438625820E-17 -1.188546018156886E-16 +1.527234265102626E-17 +1.867900044062075E-17 -1.883135730072832E-17 +1.239199171526687E-16 +1.103399120842529E-16 -8.104046769025466E-17 +1.623393621589201E-16 -8.514530101637024E-18 +6.650846289771882E-17 +1.155322792016445E-17 +7.382122957602815E-17 -1.400272198334483E-16 +2.258782137802289E-17 -7.847891105152067E-17 +6.171188001137816E-17 +2.745337276537741E-17 -1.654387848177376E-16 -7.016946900898423E-17 -5.340709491608802E-18 +1.604704255043299E-17 -1.199052681800443E-16 +1.593931253150275E-16 +1.513798692899468E-16 -8.253507704537123E-17 -2.580737681381415E-16 -2.580737681381415E-16 -2.580737681381415E-16 -2.580737681381415E-16 -2.580737681381415E-16 -2.580737681381415E-16
+2.077258953417849E-17 -5.661546451852481E-17 -1.738117381180237E-16 +1.366702126645353E-16 +4.024799497086537E-17 +9.253011671542372E-18 +1.868904642079754E-17 -1.110397464844907E-16 -9.909612401353090E-17 -7.557918114862653E-17 +2.831071291853615E-16 -3.525221885552447E-17 -1.364767781698163E-17 +3.342769216386169E-17 -7.698271235143523E-17 +1.145737532794304E-16 -2.461009761014060E-16 -1.370904374616668E-16 -1.788945654923807E-16 +1.592462916703174E-17 +7.224507831963677E-17 +1.363696906560313E-16 -9.644391669642302E-17 -8.928584919247649E-18 -6.246729253339036E-17 +2.323646200882432E-16 -1.482088708451354E-16 +6.114716722495727E-17 +2.641033286643842E-17 -2.138779724551755E-16 +2.823897723731605E-16 +2.823897723731605E-16 +2.823897723731605E-16 +2.823897723731605E-16 +2.823897723731605E-16 +2.823897723731605E-16
-3.481887593270047E-18 +2.090397011487953E-18 -1.010926731996513E-16 +9.986602994795383E-17 -1.552591044817220E-16 +5.972369750633538E-17 +1.307706170453379E-16 -9.806463894218862E-17 +5.013941514035134E-17 +1.069334140105086E-18 +3.356926646164941E-18 -1.621149591569618E-17 -1.162524239200729E-16 -1.367648409752898E-16 -3.873760462855316E-17 +4.051769975006090E-17 -4.149738646892182E-17 +6.385780321277377E-17 +3.521581823563860E-17 -5.780402421112089E-17 -1.004252365824431E-16 +9.854249498221490E-17 +2.241363514461765E-16 -2.860832651887252E-16 +1.295551981583267E-16 +1.067418657877521E-16 -8.200544616606812E-18 +2.069229418580026E-16 +2.083995150186704E-16 +5.936882210886998E-17 -8.515302288682195E-17 -8.515302288682195E-17 -8.515302288682195E-17 -8.515302288682195E-17 -8.515302288682195E-17 -8.515302288682195E-17
+6.041915584471823E-18 +2.233890952401553E-16 +1.079544886685571E-16 -8.286368712504776E-17 +4.023447121395798E-17 +6.112715367776262E-17 +1.612829557828078E-16 -2.354699309412468E-16 -8.068518788761784E-17 -5.850159572415486E-17 +1.565052062823347E-16 -1.102616052147840E-16 -2.221082832234477E-17 -5.081113630561058E-18 +1.985978858350078E-17 -5.272560698980655E-17 +9.997177833188972E-17 +2.981950111645095E-16 -2.657334761912438E-16 +3.801103849553163E-17 +1.903788730893938E-16 -5.196663510792302E-17 -1.013842997085763E-16 +1.044098072584264E-16 -1.829564727316178E-17 -2.454688204041924E-17 +4.929468332184082E-17 +2.382619603832946E-16 -2.634468379954300E-16 -5.066587044985784E-17 -3.453437450053559E-16 -3.453437450053559E-16 -3.453437450053559E-16 -3.453437450053559E-16 -3.453437450053559E-16 -3.453437450053559E-16
+4.995815263855678E-17 +9.468553595508887E-17 +8.972093944530638E-17 +1.991598618117097E-16 -1.517852809251042E-17 -5.794460486050165E-17 +8.758769722573548E-17 -1.422153255297744E-16 +4.122013713813834E-17 +1.084897616432868E-16 +1.614715486058820E-16 -1.063987088475978E-16 +5.885951585729244E-17 -1.657733038300701E-17 +1.819040935193184E-16 +1.033998095799327E-17 -4.069452258077527E-17 -2.085096055305981E-16 -5.266865993155327E-19 -6.946011203400875E-17 -6.927711356319235E-17 -5.453147187383204E-17 +2.324426275727016E-17 +4.112509494547705E-16 +1.480719454865671E-16 +6.565333562358506E-17 -2.239713474562779E-16 +1.131100252427987E-16 -7.941965950530146E-17 -1.478143778966794E-16 -2.126823837653212E-16 -2.126823837653212E-16 -2.126823837653212E-16 -2.126823837653212E-16 -2.126823837653212E-16 -2.126823837653212E-16
+3.837597493609160E-17 +1.580846518810155E-17 +4.478566915773644E-17 -9.234602346807998E-17 -4.500047642300415E-17 -4.569212963873520E-17 +1.928821381292090E-16 -2.197370197522280E-16 -8.992428163353264E-18 -8.344247617851483E-17 +4.364658845142941E-17 -2.548336878427208E-16 -1.527482968440699E-18 +7.685014531012630E-17 +3.071124250753701E-17 +1.283819329160239E-16 -1.204830985584624E-16 +2.377731481201176E-16 +2.203533519056346E-17 -3.733443214088581E-17 +2.356787333040636E-16 -6.851901346480958E-17 -2.465809558104435E-16 -1.766240882840443E-16 +1.123578150763372E-16 +3.132584863842097E-17 -2.737493301238073E-16 +1.916224284886260E-16 +2.446007212233646E-16 -2.480337814711399E-16 +1.474935505628997E-16 +1.474935505628997E-16 +1.474935505628997E-16 +1.474935505628997E-16 +1.474935505628997E-16 +1.474935505628997E-16
+3.626870867341712E-17 -3.760739806660991E-17 +2.566901328006319E-17 -4.664581396460053E-17 +2.643089245562042E-17 +9.437543950616282E-17 +6.576116471704088E-17 -1.225949503805774E-16 -1.784013530148931E-16 -3.892061060835704E-17 +8.719537303417910E-17 -2.110029807430044E-17 +7.352428951493384E-18 +5.803133954610485E-17 -5.904088306138705E-17 +4.667835833218643E-17 +1.209166781101632E-16 -1.806580046970739E-17 -1.830503222122474E-16 -1.869742630164865E-17 -5.858060778775491E-17 -9.938872780111852E-17 +1.055978517337608E-16 +9.265587457615940E-18 -1.483738857266990E-16 -3.193176621752515E-16 +4.499756618513826E-16 -2.019946044046529E-16 +1.784989527993284E-16 +5.109908279178007E-17 +2.875170587491980E-16 +2.875170587491980E-16 +2.875170587491980E-16 +2.875170587491980E-16 +2.875170587491980E-16 +2.875170587491980E-16
-5.077908059932186E-17 -3.859429292195787E-17 -2.998891238057683E-17 -8.666376383066815E-17 -4.778512515710522E-17 -1.554256769113745E-16 -1.414273629504728E-16 -3.842226600476007E-16 -3.786679674934298E-18 +1.027985810190208E-16 +1.756543982166758E-16 +8.817669893826322E-17 +4.345041074716544E-17 +9.496895983364859E-17 +7.629790024203876E-17 -8.378320496093735E-17 -9.230791610406477E-17 +9.053339860783217E-17 -1.637889912277581E-16 -9.376743301100655E-17 -8.026675325288294E-17 -1.181772888613096E-16 -1.008005155559054E-16 -2.917118273794205E-16 -8.153151480400127E-17 -1.760110302542691E-16 -5.813791326804028E-17 +1.722303219724362E-16 +6.080774974919578E-17 -2.687158164140554E-16 -8.314052941328288E-16 -8.314052941328288E-16 -8.314052941328288E-16 -8.314052941328288E-16 -8.314052941328288E-16 -8.314052941328288E-16
-8.015001002574953E-17 +2.030497714389328E-16 -1.328367736386967E-16 +1.586133971801138E-16 +4.347308066765670E-17 +1.382457425169323E-16 +7.847178558214537E-17 -1.122040664544459E-16 -1.853825200460454E-16 -1.940858229983034E-16 -2.870177345882605E-17 -2.808145797921682E-17 +2.696736850682531E-16 +5.716548972577339E-17 +5.965677891072642E-17 +1.751274578237945E-16 -1.868228340819990E-16 +5.764320087216827E-17 +1.031823713589263E-16 -5.954093769771340E-17 +8.587217600614263E-17 -1.067361690991190E-17 -5.829292299228655E-18 -7.143204933973849E-17 +2.031877436753804E-17 -1.135035731957395E-16 -3.452387503485695E-16 +5.323461388331004E-17 -6.614552899513923E-17 -9.834700132775729E-17 +2.417535338845773E-17 +2.417535338845773E-17 +2.417535338845773E-17 +2.417535338845773E-17 +2.417535338845773E-17 +2.417535338845773E-17
-1.203460819427100E-16 +1.135316164716119E-17 -1.045815251389290E-16 -9.273821674902131E-17 -6.786357014468375E-18 -4.486965507953803E-17 +1.055258882311679E-16 -2.072695955736510E-16 -4.057622741172947E-17 +6.916949621740445E-17 +1.249667341973722E-16 +4.747580676415715E-17 -9.860168735297739E-17 +1.878313274687474E-16 +7.991740950119960E-17 +1.318941040532578E-16 -1.158085896147356E-16 +1.623421689362327E-16 -1.316199297162025E-16 -4.540527780451110E-17 -4.060131925884907E-17 -2.140030454179142E-16 +2.529540557698679E-16 -6.298113598459280E-16 +1.941456325150700E-16 +4.816902938658524E-17 +9.891597477311845E-17 +2.040282473808230E-16 +1.899979629783557E-16 -2.481882095907943E-16 -2.916015957942795E-16 -2.916015957942795E-16 -2.916015957942795E-16 -2.916015957942795E-16 -2.916015957942795E-16 -2.916015957942795E-16
+2.217199847954231E-16 +1.346177484849755E-16 -7.849673001499150E-17 -9.187913407733584E-17 +1.359133117668584E-16 -2.221723639497340E-17 +7.242513878001553E-17 -1.402346822261606E-16 +3.061989590002069E-17 -2.123642367478056E-17 +3.980174141650854E-17 +1.631416634361723E-16 -7.583235358234355E-17 +1.867777457728666E-18 -2.238334957794450E-17 +1.706906828514445E-20 -1.095206571096333E-16 -4.757801306705594E-18 +1.026542426419130E-16 +3.169674342153549E-16 +1.412324910502422E-16 +1.325899396923246E-18 -1.192183448441912E-16 +1.988334981552206E-16 +1.826158335202316E-18 -1.466419567504791E-17 -5.647466061359717E-17 -3.449405975957053E-17 +3.018360867223761E-16 -1.179138655331987E-16 +2.402655207239821E-16 +2.402655207239821E-16 +2.402655207239821E-16 +2.402655207239821E-16 +2.402655207239821E-16 +2.402655207239821E-16
+5.051760110618998E-17 -5.873611823556009E-17 -8.229623354985930E-17 -4.471525428807071E-17 +5.585540974102409E-17 +8.998133717383056E-18 +1.884785581775362E-16 -3.934436364638582E-16 +9.338077270136159E-18 -6.807486561532112E-17 +1.341208554100709E-17 +5.557938643604567E-18 -9.358270572848390E-17 +1.972702421149409E-16 +1.766372894018654E-16 -3.050853319389329E-17 -1.527842617943557E-16 -7.960917716314247E-17 +3.657440090249312E-16 +8.959648753832992E-18 -2.133086210232813E-16 -3.473755987668516E-17 -8.501759179823543E-17 +3.621591513820170E-17 -3.873883651691322E-16 +7.312861597425182E-18 -1.982270320454349E-16 +2.367812001471727E-16 +3.160507688114658E-16 +9.666885064789566E-17 -1.156974132289295E-16 -1.156974132289295E-16 -1.156974132289295E-16 -1.156974132289295E-16 -1.156974132289295E-16 -1.156974132289295E-16
+1.324004466554099E-16 -9.119968974036343E-17 -1.770069293385763E-16 +5.011390696396796E-17 -5.824898269241688E-17 -1.535576704418431E-16 +2.994635934166951E-16 -1.578636610752812E-16 +2.115440695809095E-16 -9.209811282398404E-17 +2.181219504391247E-16 +3.759550753706767E-17 +6.929527311210264E-17 -2.836362009769047E-16 +6.680845423102566E-17 +1.287590941550647E-16 +1.250756444618368E-16 -1.923766892097030E-16 -1.180745647173515E-16 +1.825989177497362E-16 +7.176756793091056E-17 +1.735722971049134E-16 -6.815845304303271E-17 +4.322914512338797E-17 -7.019926446684872E-17 +2.834728796202953E-16 +1.446008720074395E-16 +1.923864336350030E-16 -2.950519177060213E-16 -2.922728554877059E-16 +1.567832914993023E-16 +1.567832914993023E-16 +1.567832914993023E-16 +1.567832914993023E-16 +1.567832914993023E-16 +1.567832914993023E-16
-1.953924865534128E-17 -3.012623435423318E-17 +8.174203304054608E-17 -1.138505981337859E-16 +3.329876495129986E-17 +1.340382067598032E-17 -8.955299284857545E-17 +9.884928750681472E-17 +1.900208158309710E-19 +2.426278097652213E-16 -7.680716965327263E-18 -1.478521087541218E-16 +1.236967676272829E-16 -1.483629209504624E-16 -7.198599921905506E-17 -6.126816429737560E-17 +1.684596255152745E-16 -1.504799972471563E-16 +1.896416705166753E-16 -1.846652303790603E-18 +2.686946104292736E-16 -9.583529624053786E-17 -2.142405424860789E-17 +2.898674791386804E-16 -2.808599531936077E-16 +1.580355137155377E-16 -1.828487810234749E-16 +2.997053490861223E-16 -2.032381934259165E-16 -3.935101558209663E-16 -1.111815990019546E-16 -1.111815990019546E-16 -1.111815990019546E-16 -1.111815990019546E-16 -1.111815990019546E-16 -1.111815990019546E-16
-7.452136432209951E-17 +4.934454675063470E-16 -1.275402006458515E-17 +1.447589389868291E-16 +2.450119030642955E-16 +8.510713204609302E-17 +2.120174168520284E-16 -7.208092496118569E-17 +1.370044312582793E-17 -6.726152841990052E-18 -9.311840619721447E-18 +1.307810040909139E-16 -6.349615950003697E-17 -1.540186287128365E-16 -9.979473044236906E-17 +1.641583102789525E-16 -6.375915575341840E-17 -1.473833175694318E-16 +1.115342652252124E-16 +2.481248680120400E-16 +9.405920716736017E-17 +1.609094153383241E-16 -1.393683625987765E-16 +1.511996740466464E-16 +1.911602254697814E-16 +4.359532679385381E-16 -4.518561814215819E-16 +3.450594290287720E-16 +1.871864333854507E-16 +8.693311248488843E-17 -5.456099124477011E-17 -5.456099124477011E-17 -5.456099124477011E-17 -5.456099124477011E-17 -5.456099124477011E-17 -5.456099124477011E-17
+1.851024783082611E-16 -1.189610869949824E-16 -1.468095859934794E-16 -1.238325756185017E-16 -1.597452915817075E-17 +1.078087548558480E-16 -2.805388773827408E-17 -3.180976707811042E-16 -1.748118231689653E-16 +1.178360933671655E-16 +9.930918675569611E-17 -1.857562853631296E-16 +1.447964332234213E-16 +4.573630174072030E-17 +1.050233502951770E-16 +1.786816059715387E-17 -1.154010637024255E-16 -5.843554148740457E-17 +1.701562338606800E-16 -1.917279072299134E-16 +1.343119509020787E-16 -1.127950364470280E-17 +2.079977723190671E-17 +3.257448808149938E-18 +1.523655553855137E-16 -4.527124983980189E-17 +1.698928780610441E-16 -1.306047043610906E-16 -1.302512600817172E-16 -9.792247865557608E-17 +2.313032762151265E-16 +2.313032762151265E-16 +2.313032762151265E-16 +2.313032762151265E-16 +2.313032762151265E-16 +2.313032762151265E-16
+1.755262297259038E-16 +4.653176172470560E-17 +4.007699981407594E-17 +3.512064907016132E-18 +1.888293444795621E-17 +1.574406564690479E-16 +1.957219397313649E-16 -1.077259967585735E-16 +7.023933025809661E-17 -5.916666481626487E-17 +2.646884831023046E-16 +1.117911499371724E-16 +1.568403624852230E-16 -5.612110810620767E-17 -3.585450160402811E-17 +6.965728385235029E-17 +8.244778429730597E-18 -4.522596409552053E-16 +1.549399493509411E-16 +3.867470776887203E-17 +2.104898719456750E-16 -3.964283919028977E-17 -1.051923336886813E-17 -3.228005099443580E-16 +2.575410132125682E-16 -1.853568482654764E-16 +2.163603918839373E-16 -3.858556738179845E-16 -6.001313961221873E-16 +5.879728646535152E-17 -4.856368183493807E-17 -4.856368183493807E-17 -4.856368183493807E-17 -4.856368183493807E-17 -4.856368183493807E-17 -4.856368183493807E-17
+1.763281995669254E-16 +2.962238239042154E-17 +6.471715887495173E-17 +1.711117720482736E-17 -1.704381962232976E-17 -1.535041494993761E-16 +3.020666808465436E-17 -1.865889755644938E-16 -9.779904488696541E-17 +2.202561808436598E-16 +1.999626287378471E-16 -1.469783929570638E-16 +1.720984525219477E-16 -2.414550399439979E-17 +9.414246720585224E-18 +2.145819435916341E-16 -8.181095539512886E-17 -2.914314504894399E-16 +5.101916025804187E-17 -2.479765744597143E-16 +2.810215210340039E-17 +8.387202179185490E-18 -2.791052054831773E-16 +3.191061327633613E-16 -6.280666144828171E-17 +1.390933887121379E-16 -2.892693150749286E-16 +1.057645690225212E-16 +2.954611026729977E-17 -5.071474922085613E-16 -4.769587770759987E-16 -4.769587770759987E-16 -4.769587770759987E-16 -4.769587770759987E-16 -4.769587770759987E-16 -4.769587770759987E-16
-4.217223008622018E-17 -2.021955632490633E-16 -8.596608459168994E-17 +2.517199768943164E-16 -6.489857023882388E-17 +2.989051414639145E-17 -1.843284774575942E-17 -2.571406059975304E-17 +7.082495850279932E-17 +1.250934873826164E-16 -9.317530706032810E-17 +8.692082416658314E-17 +3.867713997558731E-17 -1.978354868003247E-16 -1.088050017114223E-16 +1.438391538056533E-16 -9.427807836663586E-17 +3.665660232800228E-16 +5.689614253439759E-19 +8.408372903746121E-17 -2.074822784430959E-16 +4.339295146496988E-17 +5.584466940394994E-16 +4.072490389445655E-16 +4.885388304473926E-16 +3.285668390919133E-16 -5.867457522619588E-16 +2.414639977332357E-16 +2.040275965761629E-16 -1.379357035736117E-16 -3.488290823523035E-17 -3.488290823523035E-17 -3.488290823523035E-17 -3.488290823523035E-17 -3.488290823523035E-17 -3.488290823523035E-17
+2.722512165156489E-16 -2.484460826418394E-16 -5.735640773119390E-17 -9.115553538488652E-17 -3.717041602716326E-17 +4.136148775487433E-17 +1.689736897375933E-16 +1.346015974140004E-16 +1.882920919592617E-16 +2.461096781566129E-16 -2.671975656732599E-16 +1.859432951469534E-16 +7.934277791283193E-17 +1.119690358110594E-16 +1.409331210561121E-16 +1.027221481116252E-16 +1.675933197148073E-16 +2.426180632799512E-16 -3.484266543183879E-16 +3.826896692784265E-17 -1.831287495131649E-16 -1.216430888469476E-16 +1.796734371194501E-17 +1.093601754456195E-16 -4.865895053225098E-16 -1.241110136778180E-16 -5.445382501202740E-17 +1.143388548062769E-16 -3.090989615131792E-16 -2.799698853724506E-16 +7.355971042486905E-17 +7.355971042486905E-17 +7.355971042486905E-17 +7.355971042486905E-17 +7.355971042486905E-17 +7.355971042486905E-17
+1.512108219135219E-16 -1.656564577209906E-16 +1.753035288840336E-16 +2.396314065215351E-16 -1.783960133409390E-16 +1.194332772499487E-16 -7.031741639097704E-17 -1.283381522495589E-16 +1.556580257104278E-17 +2.195246882852755E-16 +1.623911044552337E-16 +1.584367350629046E-16 +7.844848916077604E-17 -1.398427888307344E-17 -8.732617228863703E-17 +3.061108806982137E-17 -3.404192053897275E-17 +1.166933408996885E-17 -2.155051679935318E-16 -1.583320459930165E-16 +6.283386523893845E-17 +6.775796187360333E-17 +2.743075993743346E-17 -3.744128516344835E-16 -5.254277700584664E-17 -1.813366111997593E-16 +2.786758357554365E-16 -1.715669429748113E-16 +2.126011450608410E-16 -4.360977372952402E-16 +5.482928065265677E-16 +5.482928065265677E-16 +5.482928065265677E-16 +5.482928065265677E-16 +5.482928065265677E-16 +5.482928065265677E-16
-3.354736752514573E-17 -2.552598739020217E-17 +5.318183959225384E-17 -4.699268206412310E-18 -1.517758894311609E-16 -1.308229907490302E-16 +2.364137086154824E-16 +1.362242890084209E-16 +1.699999744270728E-17 +9.488082231672072E-17 +1.005184705118340E-16 -2.800396415881586E-17 +1.355605291914626E-16 +2.783618799448670E-16 -9.770081473610418E-17 +1.469490666170520E-16 +6.768257945757715E-18 -6.710545468520562E-16 +3.202304126635628E-16 -1.371874124164745E-16 -2.387734706089918E-16 -3.100135206638563E-16 +4.140803343945081E-16 -3.285547195996950E-16 +9.795709859673700E-17 +2.243411030758134E-16 -1.567161618496396E-16 +1.703268722933278E-16 -1.585863561472320E-16 -4.416422087198539E-17 +6.837758582181732E-17 +6.837758582181732E-17 +6.837758582181732E-17 +6.837758582181732E-17 +6.837758582181732E-17 +6.837758582181732E-17
-3.297005165608510E-17 +1.069435907161739E-16 +6.852264166565110E-17 -8.942475997246532E-17 +1.272659547146798E-16 -1.188204888478526E-16 +2.443412030662764E-16 +1.426202409805958E-16 -5.623184222660112E-17 -7.293748780241694E-17 -7.764914073136966E-17 +1.281343274046831E-16 +3.238572553932773E-17 -3.557048345944574E-16 -1.822645847835639E-17 +7.002614121361002E-17 +1.209671914044574E-16 -1.360282321200020E-16 +3.815573248327855E-16 +1.893198435485162E-16 -1.059736179046155E-16 -8.398529316733113E-17 -9.485203726000522E-17 +5.097273000770400E-16 -5.244173490240956E-17 +4.375297235647322E-16 -2.273826770623661E-16 -1.068095692318711E-16 +1.303429595217956E-16 +8.994236394346085E-17 +6.105250683389731E-17 +6.105250683389731E-17 +6.105250683389731E-17 +6.105250683389731E-17 +6.105250683389731E-17 +6.105250683389731E-17
-3.083479230628581E-16 +1.581507211660006E-16 -1.782131227132040E-16 +5.850815218781163E-17 +4.785172589083209E-17 -3.036214287558020E-17 -1.197660927110995E-17 +4.690769002805942E-17 +1.193828111905566E-16 +3.945008463592175E-16 -8.927757944730865E-17 +2.109390081925670E-17 +3.138540835141136E-16 +1.017785880120604E-17 +2.786784154498711E-16 -1.980148905031684E-16 +3.232599517106745E-17 +6.107029306388682E-18 +3.161468539094353E-16 +1.768502263804851E-16 +6.917493270606782E-17 +1.258111343048110E-16 +9.371926626266615E-17 +1.404780335801817E-16 -5.394049299552392E-18 +2.799958948049403E-16 -1.788124059812402E-16 +2.043666484739916E-16 -2.397370817533392E-16 -2.316824037361346E-16 -7.775224734830138E-17 -7.775224734830138E-17 -7.775224734830138E-17 -7.775224734830138E-17 -7.775224734830138E-17 -7.775224734830138E-17
+2.665415167282462E-16 -3.374332786676296E-17 +4.158322512755939E-17 -1.147847322303660E-16 +1.121016204073548E-16 -4.844157832499997E-17 -2.670389243432738E-16 +9.853227190779387E-17 +8.342542880187558E-17 +1.452236492076982E-16 +7.132075498392085E-17 -7.572942559199776E-17 -1.985694083163496E-17 +1.189304761844641E-17 -4.145794610763216E-17 -1.034804762862120E-16 +1.039597071583513E-17 +2.361611890152263E-16 -3.312012575406324E-16 +3.065774375464383E-18 +1.538781429573973E-18 +2.296614844691128E-16 +2.017541491232953E-16 +7.210409921587835E-17 +1.603985673432469E-17 -1.706371068479986E-16 +4.794388512678667E-16 +4.617332708113489E-17 -2.910506767462940E-16 -8.754304485103317E-17 -1.230550395501135E-16 -1.230550395501135E-16 -1.230550395501135E-16 -1.230550395501135E-16 -1.230550395501135E-16 -1.230550395501135E-16
-1.176016852865228E-16 -1.256058217944953E-16 -6.614753636702470E-18 +5.079382158899176E-17 -5.174298472764280E-17 +1.335474512118639E-16 +3.830740373464472E-17 +3.102015790599988E-16 +2.991563691102087E-17 +7.539297690367074E-17 -4.284065424163277E-17 +2.460856277928960E-16 +2.270615742791674E-16 +5.318643172349013E-17 +3.024741768062043E-16 +2.525571458140168E-16 -1.019718089103265E-16 -6.577532558232502E-16 +4.344551216111283E-16 +1.748796571795963E-16 +4.350239654047623E-17 +1.741869217852734E-16 +2.952088054547015E-16 -1.746268284431952E-16 -1.873552603665884E-16 +1.900806752876684E-17 -9.602469332574594E-17 -1.797747866533902E-16 -4.980896583856684E-16 -3.674862935136751E-16 +1.043066204953685E-16 +1.043066204953685E-16 +1.043066204953685E-16 +1.043066204953685E-16 +1.043066204953685E-16 +1.043066204953685E-16
-1.495146235501962E-16 -1.500048238909022E-16 +1.536607428203273E-16 -1.439696089628794E-16 +1.159456507557570E-16 +3.201861154983791E-16 -7.236496109355170E-17 -8.936218187400249E-17 +3.226050336298283E-17 +1.056859050854011E-16 +5.321404104448556E-17 -8.212639326898306E-17 -1.062365423442821E-16 +3.186162610556439E-17 +2.510919386864631E-16 -3.562764539350411E-17 +2.881164115266015E-16 -7.391248789320535E-17 -3.667141753797466E-16 +7.381668648006289E-17 +1.768128526022846E-16 -8.811895081619605E-17 -1.697441960542529E-16 +2.283303288081564E-16 -6.966852829253510E-17 -2.534855414273374E-16 -8.126516833070319E-17 +1.211411324403440E-16 -5.785862039276040E-17 +3.216669632590776E-16 +1.612249663813228E-17 +1.612249663813228E-17 +1.612249663813228E-17 +1.612249663813228E-17 +1.612249663813228E-17 +1.612249663813228E-17
+1.039287517380392E-16 -3.656638252662246E-17 -6.793096750396888E-17 +2.876355274862559E-17 +1.484353030935127E-16 +1.749793263836846E-16 +1.182592254430517E-17 -5.730526367481959E-17 -4.016453647789049E-17 +1.599271250869123E-16 -2.242489413958997E-16 +1.521453128877760E-16 +5.631479035861247E-17 +1.702986397624553E-16 -4.197537926375522E-17 -4.854474339842198E-18 +4.314440424722016E-17 +8.929927399442128E-17 +1.389171402444617E-16 -6.385443337146759E-18 -2.312315419894387E-16 +7.224650968670091E-17 +2.845212709965564E-16 +2.376172947485812E-16 -2.782681677901121E-16 -1.164308896657754E-16 +3.973409769699656E-16 +3.187934128460492E-18 -1.612971835297615E-17 +2.731758983207772E-16 -6.621941621127050E-17 -6.621941621127050E-17 -6.621941621127050E-17 -6.621941621127050E-17 -6.621941621127050E-17 -6.621941621127050E-17
-1.779430498434160E-16 -6.826320357186462E-17 -1.759242111692932E-16 +1.339879253524049E-16 +6.452703551933832E-19 +4.503075120382376E-17 -3.975310091470999E-17 -9.147484443120683E-17 -1.526828840660400E-16 +1.086069197416504E-16 -8.242261914746499E-17 +1.254647169296897E-16 -8.482760247355411E-18 +1.634868929358421E-16 -9.657251671007458E-17 +1.508359861231033E-16 -1.663848771716300E-16 +2.011161679168261E-16 -1.155572656982811E-16 -2.716061237343321E-16 -5.885451951971588E-18 +1.734624052391378E-16 -1.351417757814398E-16 +6.848059296618738E-17 +3.106381412097517E-16 -1.289662683969432E-17 +8.962294315519861E-17 -8.637330668786578E-17 -3.274119375271664E-18 -1.588475944973057E-17 -5.076320650136823E-16 -5.076320650136823E-16 -5.076320650136823E-16 -5.076320650136823E-16 -5.076320650136823E-16 -5.076320650136823E-16
+1.966282553519934E-16 +5.768637318191801E-17 +4.899314927218269E-17 +1.445829277228989E-16 -1.094648317330777E-17 +2.006642412061770E-16 +3.621973010832685E-17 +1.664850015186075E-16 -4.978501955644839E-17 -7.017742160075434E-17 -1.444367182874086E-16 +3.051827211607121E-16 +1.851442351268071E-16 +9.992413854834319E-17 -1.056762218787544E-16 -6.730304163596408E-17 +3.453194929699792E-16 +2.087957296912901E-16 +2.718156771721330E-16 +1.363671636514984E-17 -1.595756224866178E-16 -2.418846903965097E-17 +1.731045760445011E-16 +2.178301877400577E-16 +2.048355540826052E-16 -5.398804802220120E-16 -4.340587193981063E-16 -1.381296284814828E-16 +1.159244054891984E-16 -1.751073780625430E-16 -5.917838405311081E-16 -5.917838405311081E-16 -5.917838405311081E-16 -5.917838405311081E-16 -5.917838405311081E-16 -5.917838405311081E-16
-2.274056745262293E-16 -1.567040285608128E-16 -9.472670236631198E-17 +8.563616698981865E-17 -8.105054313258816E-17 -4.605305163921826E-16 +1.341872441532616E-16 +5.281364485772824E-16 -1.491526435094862E-16 +1.771378009073762E-16 -1.570460357611865E-16 -2.437567672501025E-16 -2.589421254441790E-16 +1.567499486096771E-16 +7.075081752890353E-18 -1.453741943599701E-16 +3.246390499537000E-17 +2.646830647233359E-16 +2.298275074557509E-16 +9.266825040161096E-17 +1.054519478300930E-17 -8.691328829784432E-17 -1.936480842319284E-16 -2.461754137042869E-16 +5.153816434733431E-17 -7.437659393059971E-17 -4.026653019771142E-17 +1.836354430962735E-16 +2.112023098976464E-16 -2.650288009288764E-16 +2.524681049580084E-16 +2.524681049580084E-16 +2.524681049580084E-16 +2.524681049580084E-16 +2.524681049580084E-16 +2.524681049580084E-16
-1.149589762888646E-16 -1.233097213459427E-17 -1.466586391968580E-16 -7.610525181752644E-17 -3.478786143596795E-17 -2.244176813318541E-16 +1.480683336210251E-16 -1.736054040927197E-16 -1.818269404573364E-16 -3.216019498077031E-17 -1.340899916506435E-16 +1.488827568334016E-17 +6.280362902358519E-17 -2.619747414100442E-16 -1.791893393001936E-16 -1.238116824142141E-16 -3.709017416993490E-16 -1.082554558388289E-16 +4.262900822709784E-16 +2.222355825808565E-17 -3.483279915071033E-16 +1.001474951691463E-16 -2.399941352828577E-16 -1.323825023833527E-16 -2.627142979346261E-16 +1.077785569619612E-19 -1.648707645362734E-16 +4.095108287806988E-17 +5.184650966942378E-17 -2.070466712110777E-16 +2.823587581757974E-16 +2.823587581757974E-16 +2.823587581757974E-16 +2.823587581757974E-16 +2.823587581757974E-16 +2.823587581757974E-16
-2.283969212645575E-16 +3.878513584263873E-16 +1.085893392509077E-16 +3.639114843070202E-17 -2.479955464491875E-16 -2.737677828113749E-16 -1.113000536870544E-16 +3.131651066521609E-16 -1.807223553268021E-17 +4.640286998592110E-17 -8.122027286054939E-17 +3.874904775059810E-17 +2.513822902403605E-17 -1.217394212806206E-16 -1.849424742138991E-16 +2.131834303469436E-16 -1.321904040801963E-16 -3.664411651802400E-16 -2.803110128415405E-16 -2.977439788130034E-16 -2.191474648953189E-17 -4.980223951730356E-16 +1.981398023498980E-16 -6.552707139723057E-17 -7.789085835210345E-17 +2.533732789680165E-16 -5.446218010767240E-16 +1.814640970098074E-16 -1.315790343603591E-16 +2.226428139460328E-16 +3.803433421533467E-16 +3.803433421533467E-16 +3.803433421533467E-16 +3.803433421533467E-16 +3.803433421533467E-16 +3.803433421533467E-16


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-elong.real.symmps.gnu <==
# bond-dimensions: [100. 120. 140. 160. 180. 200. 220. 240. 260. 280. 300. 320. 340. 360. 380. 400. 420. 440. 460. 480. 500. 600. 700. 800. 900. 907. 910. 908. 911. 911. 911. 911. 911. 911. 911. 911.]
-4.797389474224060E-01 -4.797380942145638E-01 -4.797222141928862E-01 -4.797189358598319E-01 -4.797183867709147E-01 -4.797183786319430E-01 -4.797178216150170E-01 -4.797177321824723E-01 -4.797177352230754E-01 -4.797177371360352E-01 -4.797177265556029E-01 -4.797177265175045E-01 -4.797177261605348E-01 -4.797177259911469E-01 -4.797177259561112E-01 -4.797177259631332E-01 -4.797177259916930E-01 -4.797177260147851E-01 -4.797177260163371E-01 -4.797177260078364E-01 -4.797177260033030E-01 -4.797177260050219E-01 -4.797177260032941E-01 -4.797177259987920E-01 -4.797177259971838E-01 -4.797177260054700E-01 -4.797177260041908E-01 -4.797177259892623E-01 -4.797177259872896E-01 -4.797177259872896E-01 -4.797177259872896E-01 -4.797177259872896E-01 -4.797177259872896E-01 -4.797177259872896E-01 -4.797177259872896E-01 -4.797177259872896E-01
-5.006318193215031E-01 -5.006316842735883E-01 -5.006319358908645E-01 -5.006319214571069E-01 -5.006319045855245E-01 -5.006318999686963E-01 -5.006318725045955E-01 -5.006318637122161E-01 -5.006318629624495E-01 -5.006318626386608E-01 -5.006318625036239E-01 -5.006318624000592E-01 -5.006318623046366E-01 -5.006318622643646E-01 -5.006318622371611E-01 -5.006318622163475E-01 -5.006318622041188E-01 -5.006318621966994E-01 -5.006318621914568E-01 -5.006318621859476E-01 -5.006318621831725E-01 -5.006318621785257E-01 -5.006318621710544E-01 -5.006318621766721E-01 -5.006318621760959E-01 -5.006318621768300E-01 -5.006318621672370E-01 -5.006318621753969E-01 -5.006318621683612E-01 -5.006318621683612E-01 -5.006318621683612E-01 -5.006318621683612E-01 -5.006318621683612E-01 -5.006318621683612E-01 -5.006318621683612E-01 -5.006318621683612E-01
-4.801311445017927E-01 -4.801305778240977E-01 -4.801154437784171E-01 -4.801124374951523E-01 -4.801119594073540E-01 -4.801119595936997E-01 -4.801114889597938E-01 -4.801114201870780E-01 -4.801114242587681E-01 -4.801114265621088E-01 -4.801114170051035E-01 -4.801114171404478E-01 -4.801114169640819E-01 -4.801114168740866E-01 -4.801114168872320E-01 -4.801114169284780E-01 -4.801114169734680E-01 -4.801114170078224E-01 -4.801114170179542E-01 -4.801114170179485E-01 -4.801114170181660E-01 -4.801114170282924E-01 -4.801114170264797E-01 -4.801114170251929E-01 -4.801114170242009E-01 -4.801114170315791E-01 -4.801114170291847E-01 -4.801114170337222E-01 -4.801114170408695E-01 -4.801114170408695E-01 -4.801114170408695E-01 -4.801114170408695E-01 -4.801114170408695E-01 -4.801114170408695E-01 -4.801114170408695E-01 -4.801114170408695E-01
-5.006143032703052E-01 -5.006138863225401E-01 -5.006134725168082E-01 -5.006131499779806E-01 -5.006130459968137E-01 -5.006130306350045E-01 -5.006129029516222E-01 -5.006128711517355E-01 -5.006128689816742E-01 -5.006128681166429E-01 -5.006128667814973E-01 -5.006128664447300E-01 -5.006128661237811E-01 -5.006128659796258E-01 -5.006128658882096E-01 -5.006128658230224E-01 -5.006128657890547E-01 -5.006128657654305E-01 -5.006128657469882E-01 -5.006128657321567E-01 -5.006128657235891E-01 -5.006128657064882E-01 -5.006128656939677E-01 -5.006128657011182E-01 -5.006128657002311E-01 -5.006128657009740E-01 -5.006128656936533E-01 -5.006128656983669E-01 -5.006128656990247E-01 -5.006128656990247E-01 -5.006128656990247E-01 -5.006128656990247E-01 -5.006128656990247E-01 -5.006128656990247E-01 -5.006128656990247E-01 -5.006128656990247E-01
-4.802119205852000E-01 -4.802118591652104E-01 -4.801976704022206E-01 -4.801950627300140E-01 -4.801946933821879E-01 -4.801947073617181E-01 -4.801943450990410E-01 -4.801942967179447E-01 -4.801943024065894E-01 -4.801943053268428E-01 -4.801942972626221E-01 -4.801942976574965E-01 -4.801942977123306E-01 -4.801942977436567E-01 -4.801942978265741E-01 -4.801942979139043E-01 -4.801942979822122E-01 -4.801942980328599E-01 -4.801942980562339E-01 -4.801942980655206E-01 -4.801942980726241E-01 -4.801942980949466E-01 -4.801942980834890E-01 -4.801942980956851E-01 -4.801942980968908E-01 -4.801942981019339E-01 -4.801942980914615E-01 -4.801942980863748E-01 -4.801942980760674E-01 -4.801942980760674E-01 -4.801942980760674E-01 -4.801942980760674E-01 -4.801942980760674E-01 -4.801942980760674E-01 -4.801942980760674E-01 -4.801942980760674E-01
-5.006069647351326E-01 -5.006063671100986E-01 -5.006049518758227E-01 -5.006041952549783E-01 -5.006039802697487E-01 -5.006039544034023E-01 -5.006037268451871E-01 -5.006036836801375E-01 -5.006036803805975E-01 -5.006036790258704E-01 -5.006036761214362E-01 -5.006036755531179E-01 -5.006036750295828E-01 -5.006036747704692E-01 -5.006036746213327E-01 -5.006036745089684E-01 -5.006036744538717E-01 -5.006036744150828E-01 -5.006036743819005E-01 -5.006036743614448E-01 -5.006036743425462E-01 -5.006036743170239E-01 -5.006036743046202E-01 -5.006036743055927E-01 -5.006036743061884E-01 -5.006036743046987E-01 -5.006036743024392E-01 -5.006036743035046E-01 -5.006036742970847E-01 -5.006036742970847E-01 -5.006036742970847E-01 -5.006036742970847E-01 -5.006036742970847E-01 -5.006036742970847E-01 -5.006036742970847E-01 -5.006036742970847E-01
-4.802380852214588E-01 -4.802385892334620E-01 -4.802256838818835E-01 -4.802235852787790E-01 -4.802233395647200E-01 -4.802233693498590E-01 -4.802230977779113E-01 -4.802230515909187E-01 -4.802230589076514E-01 -4.802230625982268E-01 -4.802230563245611E-01 -4.802230570092921E-01 -4.802230572794919E-01 -4.802230574483708E-01 -4.802230575983687E-01 -4.802230577388883E-01 -4.802230578338799E-01 -4.802230579025560E-01 -4.802230579399462E-01 -4.802230579576047E-01 -4.802230579746386E-01 -4.802230580069912E-01 -4.802230580022083E-01 -4.802230580110842E-01 -4.802230580108695E-01 -4.802230580193321E-01 -4.802230580096348E-01 -4.802230580085324E-01 -4.802230580013918E-01 -4.802230580013918E-01 -4.802230580013918E-01 -4.802230580013918E-01 -4.802230580013918E-01 -4.802230580013918E-01 -4.802230580013918E-01 -4.802230580013918E-01
-5.006054078311060E-01 -5.006047169136654E-01 -5.006021029454790E-01 -5.006008575750018E-01 -5.006005525222538E-01 -5.006005183281201E-01 -5.006002456327336E-01 -5.006002029566619E-01 -5.006001988578136E-01 -5.006001973216775E-01 -5.006001928393911E-01 -5.006001921323276E-01 -5.006001914931202E-01 -5.006001911403535E-01 -5.006001909559684E-01 -5.006001908161033E-01 -5.006001907504123E-01 -5.006001906987526E-01 -5.006001906593815E-01 -5.006001906316707E-01 -5.006001906114859E-01 -5.006001905757760E-01 -5.006001905590425E-01 -5.006001905595900E-01 -5.006001905596161E-01 -5.006001905620732E-01 -5.006001905602666E-01 -5.006001905606451E-01 -5.006001905573542E-01 -5.006001905573542E-01 -5.006001905573542E-01 -5.006001905573542E-01 -5.006001905573542E-01 -5.006001905573542E-01 -5.006001905573542E-01 -5.006001905573542E-01
-4.802473674464773E-01 -4.802487146640556E-01 -4.802373693504457E-01 -4.802358297660226E-01 -4.802356839165662E-01 -4.802357329043085E-01 -4.802354816630244E-01 -4.802354600551065E-01 -4.802354695535208E-01 -4.802354737312222E-01 -4.802354695035663E-01 -4.802354705416037E-01 -4.802354709802842E-01 -4.802354712746922E-01 -4.802354715550908E-01 -4.802354717311560E-01 -4.802354718550840E-01 -4.802354719410414E-01 -4.802354719939169E-01 -4.802354720242288E-01 -4.802354720434322E-01 -4.802354720915525E-01 -4.802354720896525E-01 -4.802354720997311E-01 -4.802354720989140E-01 -4.802354721037064E-01 -4.802354721013954E-01 -4.802354720985970E-01 -4.802354720984122E-01 -4.802354720984122E-01 -4.802354720984122E-01 -4.802354720984122E-01 -4.802354720984122E-01 -4.802354720984122E-01 -4.802354720984122E-01 -4.802354720984122E-01
-5.006060462036177E-01 -5.006055165311157E-01 -5.006014056744439E-01 -5.005997166978807E-01 -5.005993640247087E-01 -5.005993286679631E-01 -5.005990674433050E-01 -5.005990377933525E-01 -5.005990346078358E-01 -5.005990331378477E-01 -5.005990274735892E-01 -5.005990267018370E-01 -5.005990260854296E-01 -5.005990257135124E-01 -5.005990255193544E-01 -5.005990253852384E-01 -5.005990253015016E-01 -5.005990252626201E-01 -5.005990252288395E-01 -5.005990251980741E-01 -5.005990251770491E-01 -5.005990251349967E-01 -5.005990251202760E-01 -5.005990251203888E-01 -5.005990251198900E-01 -5.005990251226239E-01 -5.005990251239901E-01 -5.005990251212803E-01 -5.005990251152483E-01 -5.005990251152483E-01 -5.005990251152483E-01 -5.005990251152483E-01 -5.005990251152483E-01 -5.005990251152483E-01 -5.005990251152483E-01 -5.005990251152483E-01
-4.802502248222549E-01 -4.802522492955362E-01 -4.802427507391456E-01 -4.802417259403531E-01 -4.802416494604322E-01 -4.802417139330377E-01 -4.802414967170799E-01 -4.802414987699118E-01 -4.802415109256960E-01 -4.802415160501883E-01 -4.802415133237090E-01 -4.802415149285850E-01 -4.802415156290071E-01 -4.802415161061996E-01 -4.802415164658491E-01 -4.802415167089089E-01 -4.802415168676119E-01 -4.802415169694776E-01 -4.802415170363123E-01 -4.802415170883129E-01 -4.802415171135855E-01 -4.802415171795316E-01 -4.802415171860973E-01 -4.802415171887697E-01 -4.802415171889223E-01 -4.802415171942754E-01 -4.802415171900728E-01 -4.802415171911911E-01 -4.802415171820961E-01 -4.802415171820961E-01 -4.802415171820961E-01 -4.802415171820961E-01 -4.802415171820961E-01 -4.802415171820961E-01 -4.802415171820961E-01 -4.802415171820961E-01
-5.006073350601473E-01 -5.006069888674028E-01 -5.006013848802041E-01 -5.005994365590247E-01 -5.005991032182671E-01 -5.005990743955855E-01 -5.005988470480716E-01 -5.005988351764596E-01 -5.005988327402398E-01 -5.005988305667310E-01 -5.005988243933907E-01 -5.005988239211743E-01 -5.005988234541727E-01 -5.005988231461909E-01 -5.005988229465885E-01 -5.005988228841494E-01 -5.005988227991680E-01 -5.005988227710438E-01 -5.005988227393940E-01 -5.005988227253343E-01 -5.005988227095044E-01 -5.005988226664946E-01 -5.005988226562257E-01 -5.005988226545612E-01 -5.005988226528305E-01 -5.005988226530456E-01 -5.005988226466762E-01 -5.005988226476541E-01 -5.005988226450240E-01 -5.005988226450240E-01 -5.005988226450240E-01 -5.005988226450240E-01 -5.005988226450240E-01 -5.005988226450240E-01 -5.005988226450240E-01 -5.005988226450240E-01
-4.802503992952348E-01 -4.802529580408298E-01 -4.802454416875663E-01 -4.802447030436894E-01 -4.802446202965975E-01 -4.802447001909533E-01 -4.802446258642582E-01 -4.802446514150975E-01 -4.802446653048477E-01 -4.802446715962820E-01 -4.802446703863450E-01 -4.802446725572967E-01 -4.802446735221494E-01 -4.802446742969102E-01 -4.802446748090424E-01 -4.802446751007331E-01 -4.802446753105524E-01 -4.802446754448770E-01 -4.802446755512815E-01 -4.802446756138044E-01 -4.802446756363332E-01 -4.802446757326108E-01 -4.802446757338845E-01 -4.802446757472596E-01 -4.802446757477781E-01 -4.802446757497266E-01 -4.802446757519891E-01 -4.802446757514858E-01 -4.802446757515293E-01 -4.802446757515293E-01 -4.802446757515293E-01 -4.802446757515293E-01 -4.802446757515293E-01 -4.802446757515293E-01 -4.802446757515293E-01 -4.802446757515293E-01
-5.006089886740523E-01 -5.006086886125507E-01 -5.006014255776117E-01 -5.005995075269141E-01 -5.005991414769975E-01 -5.005991228892770E-01 -5.005990315933566E-01 -5.005990232478280E-01 -5.005990248047458E-01 -5.005990237235747E-01 -5.005990173688823E-01 -5.005990173300502E-01 -5.005990171552313E-01 -5.005990167982350E-01 -5.005990167491210E-01 -5.005990166830137E-01 -5.005990166490819E-01 -5.005990166311960E-01 -5.005990166292418E-01 -5.005990166257066E-01 -5.005990166215473E-01 -5.005990165881096E-01 -5.005990165823242E-01 -5.005990165787227E-01 -5.005990165774152E-01 -5.005990165800107E-01 -5.005990165774261E-01 -5.005990165741709E-01 -5.005990165722024E-01 -5.005990165722024E-01 -5.005990165722024E-01 -5.005990165722024E-01 -5.005990165722024E-01 -5.005990165722024E-01 -5.005990165722024E-01 -5.005990165722024E-01
-4.802485489841142E-01 -4.802521100071311E-01 -4.802467176913968E-01 -4.802460800769226E-01 -4.802461555594335E-01 -4.802462521574493E-01 -4.802463319283969E-01 -4.802463609115804E-01 -4.802463785880458E-01 -4.802463850919370E-01 -4.802463858991506E-01 -4.802463880886375E-01 -4.802463900030390E-01 -4.802463908003513E-01 -4.802463913776073E-01 -4.802463917595407E-01 -4.802463920425496E-01 -4.802463922226429E-01 -4.802463923199458E-01 -4.802463924220667E-01 -4.802463924793643E-01 -4.802463925851113E-01 -4.802463925967407E-01 -4.802463926117229E-01 -4.802463926103015E-01 -4.802463926180912E-01 -4.802463926136988E-01 -4.802463926108482E-01 -4.802463926108504E-01 -4.802463926108504E-01 -4.802463926108504E-01 -4.802463926108504E-01 -4.802463926108504E-01 -4.802463926108504E-01 -4.802463926108504E-01 -4.802463926108504E-01
-5.006105212639949E-01 -5.006101208524341E-01 -5.006014357149877E-01 -5.005995340032107E-01 -5.005993469134419E-01 -5.005993363112929E-01 -5.005993625958189E-01 -5.005993551170562E-01 -5.005993579195063E-01 -5.005993574574812E-01 -5.005993516572660E-01 -5.005993514172680E-01 -5.005993519155603E-01 -5.005993518477834E-01 -5.005993517236957E-01 -5.005993517752332E-01 -5.005993518019077E-01 -5.005993517953073E-01 -5.005993517903803E-01 -5.005993518244984E-01 -5.005993518356300E-01 -5.005993518171264E-01 -5.005993518177182E-01 -5.005993518159040E-01 -5.005993518139199E-01 -5.005993518166407E-01 -5.005993518147485E-01 -5.005993518104779E-01 -5.005993518130722E-01 -5.005993518130722E-01 -5.005993518130722E-01 -5.005993518130722E-01 -5.005993518130722E-01 -5.005993518130722E-01 -5.005993518130722E-01 -5.005993518130722E-01
-4.802465982836835E-01 -4.802509658548751E-01 -4.802471506434606E-01 -4.802467061600142E-01 -4.802469534660786E-01 -4.802470875649961E-01 -4.802472596810441E-01 -4.802473033862450E-01 -4.802473242366661E-01 -4.802473323960371E-01 -4.802473338859358E-01 -4.802473371848658E-01 -4.802473392063668E-01 -4.802473401351151E-01 -4.802473408423868E-01 -4.802473414151662E-01 -4.802473416945447E-01 -4.802473420314067E-01 -4.802473421663076E-01 -4.802473422713425E-01 -4.802473423022903E-01 -4.802473424532409E-01 -4.802473424747558E-01 -4.802473424798929E-01 -4.802473424778123E-01 -4.802473424893266E-01 -4.802473424846699E-01 -4.802473424829486E-01 -4.802473424827062E-01 -4.802473424827062E-01 -4.802473424827062E-01 -4.802473424827062E-01 -4.802473424827062E-01 -4.802473424827062E-01 -4.802473424827062E-01 -4.802473424827062E-01
-5.006111324392584E-01 -5.006110970947937E-01 -5.006013168885797E-01 -5.005995775726628E-01 -5.005996450570934E-01 -5.005996437536386E-01 -5.005997088382617E-01 -5.005997026485183E-01 -5.005997078627467E-01 -5.005997099126820E-01 -5.005997047570147E-01 -5.005997048754776E-01 -5.005997055034759E-01 -5.005997060008438E-01 -5.005997058365550E-01 -5.005997058771485E-01 -5.005997058539216E-01 -5.005997060368284E-01 -5.005997060332743E-01 -5.005997060815863E-01 -5.005997061064380E-01 -5.005997061183778E-01 -5.005997061254358E-01 -5.005997061234575E-01 -5.005997061248321E-01 -5.005997061367538E-01 -5.005997061231273E-01 -5.005997061200398E-01 -5.005997061226980E-01 -5.005997061226980E-01 -5.005997061226980E-01 -5.005997061226980E-01 -5.005997061226980E-01 -5.005997061226980E-01 -5.005997061226980E-01 -5.005997061226980E-01
-4.802440361763076E-01 -4.802493427828574E-01 -4.802467941646844E-01 -4.802469549142443E-01 -4.802474273004569E-01 -4.802475974789532E-01 -4.802477668200354E-01 -4.802478228415957E-01 -4.802478448365253E-01 -4.802478539992957E-01 -4.802478569462524E-01 -4.802478613907085E-01 -4.802478644473237E-01 -4.802478651741876E-01 -4.802478659540663E-01 -4.802478666042683E-01 -4.802478670160533E-01 -4.802478673234120E-01 -4.802478675543006E-01 -4.802478676486219E-01 -4.802478677109718E-01 -4.802478678749864E-01 -4.802478679117869E-01 -4.802478679168095E-01 -4.802478679247497E-01 -4.802478679264342E-01 -4.802478679237504E-01 -4.802478679215199E-01 -4.802478679227089E-01 -4.802478679227089E-01 -4.802478679227089E-01 -4.802478679227089E-01 -4.802478679227089E-01 -4.802478679227089E-01 -4.802478679227089E-01 -4.802478679227089E-01
-5.006118449907009E-01 -5.006116130177944E-01 -5.006010951658214E-01 -5.005998158021161E-01 -5.005999398719367E-01 -5.005999522735245E-01 -5.006000179664551E-01 -5.006000094704992E-01 -5.006000162907914E-01 -5.006000186321964E-01 -5.006000151387600E-01 -5.006000162125490E-01 -5.006000172643033E-01 -5.006000174992034E-01 -5.006000174641396E-01 -5.006000177866081E-01 -5.006000177246832E-01 -5.006000179954930E-01 -5.006000180309458E-01 -5.006000180753662E-01 -5.006000181425381E-01 -5.006000181593617E-01 -5.006000181774395E-01 -5.006000181749186E-01 -5.006000181780230E-01 -5.006000181764774E-01 -5.006000181784869E-01 -5.006000181782874E-01 -5.006000181776764E-01 -5.006000181776764E-01 -5.006000181776764E-01 -5.006000181776764E-01 -5.006000181776764E-01 -5.006000181776764E-01 -5.006000181776764E-01 -5.006000181776764E-01
-4.802419069166667E-01 -4.802475927876730E-01 -4.802459425061906E-01 -4.802472214831929E-01 -4.802476837824357E-01 -4.802478359652394E-01 -4.802480390867984E-01 -4.802481009732513E-01 -4.802481258164528E-01 -4.802481362579142E-01 -4.802481402245941E-01 -4.802481449288171E-01 -4.802481480031096E-01 -4.802481498989438E-01 -4.802481506747187E-01 -4.802481512854128E-01 -4.802481519664129E-01 -4.802481522719115E-01 -4.802481524956529E-01 -4.802481526649419E-01 -4.802481527078859E-01 -4.802481528984116E-01 -4.802481529369164E-01 -4.802481529387527E-01 -4.802481529442050E-01 -4.802481529465280E-01 -4.802481529483915E-01 -4.802481529466092E-01 -4.802481529484735E-01 -4.802481529484735E-01 -4.802481529484735E-01 -4.802481529484735E-01 -4.802481529484735E-01 -4.802481529484735E-01 -4.802481529484735E-01 -4.802481529484735E-01
-5.006121220763611E-01 -5.006116463971830E-01 -5.006002652326896E-01 -5.006000327764774E-01 -5.006001592927781E-01 -5.006002137353730E-01 -5.006002503105775E-01 -5.006002339517361E-01 -5.006002533535577E-01 -5.006002548380613E-01 -5.006002519993971E-01 -5.006002532318501E-01 -5.006002548807187E-01 -5.006002552305125E-01 -5.006002554268529E-01 -5.006002558519824E-01 -5.006002557668399E-01 -5.006002560938196E-01 -5.006002561573852E-01 -5.006002562330096E-01 -5.006002563257854E-01 -5.006002563341463E-01 -5.006002563545291E-01 -5.006002563525673E-01 -5.006002563442099E-01 -5.006002563421756E-01 -5.006002563504888E-01 -5.006002563540650E-01 -5.006002563526830E-01 -5.006002563526830E-01 -5.006002563526830E-01 -5.006002563526830E-01 -5.006002563526830E-01 -5.006002563526830E-01 -5.006002563526830E-01 -5.006002563526830E-01
-4.802397653449656E-01 -4.802459057434742E-01 -4.802450174603862E-01 -4.802472805922409E-01 -4.802477607897358E-01 -4.802479350705600E-01 -4.802481720971756E-01 -4.802482441178941E-01 -4.802482696705695E-01 -4.802482793950085E-01 -4.802482858914732E-01 -4.802482907027091E-01 -4.802482934420286E-01 -4.802482957389904E-01 -4.802482963929935E-01 -4.802482969933873E-01 -4.802482978672352E-01 -4.802482981794544E-01 -4.802482984722560E-01 -4.802482985677096E-01 -4.802482987116937E-01 -4.802482988729633E-01 -4.802482989242879E-01 -4.802482989321157E-01 -4.802482989266008E-01 -4.802482989283513E-01 -4.802482989375813E-01 -4.802482989395680E-01 -4.802482989374905E-01 -4.802482989374905E-01 -4.802482989374905E-01 -4.802482989374905E-01 -4.802482989374905E-01 -4.802482989374905E-01 -4.802482989374905E-01 -4.802482989374905E-01
-5.006118657052996E-01 -5.006110895310358E-01 -5.005998264831049E-01 -5.006001973470062E-01 -5.006003142952296E-01 -5.006003527881646E-01 -5.006003966760002E-01 -5.006003817465705E-01 -5.006003977652467E-01 -5.006004023839197E-01 -5.006003992249723E-01 -5.006004006551498E-01 -5.006004027860466E-01 -5.006004030932276E-01 -5.006004033614635E-01 -5.006004035738677E-01 -5.006004039052474E-01 -5.006004040638170E-01 -5.006004041123508E-01 -5.006004042339802E-01 -5.006004043426447E-01 -5.006004043477896E-01 -5.006004043620185E-01 -5.006004043643698E-01 -5.006004043692165E-01 -5.006004043587909E-01 -5.006004043595665E-01 -5.006004043640951E-01 -5.006004043633238E-01 -5.006004043633238E-01 -5.006004043633238E-01 -5.006004043633238E-01 -5.006004043633238E-01 -5.006004043633238E-01 -5.006004043633238E-01 -5.006004043633238E-01
-4.802380294954479E-01 -4.802440127777354E-01 -4.802444659644759E-01 -4.802473351993306E-01 -4.802477669999064E-01 -4.802479865288790E-01 -4.802482261771427E-01 -4.802482976114392E-01 -4.802483283346590E-01 -4.802483375736924E-01 -4.802483461122871E-01 -4.802483517552677E-01 -4.802483546727931E-01 -4.802483567729646E-01 -4.802483574585095E-01 -4.802483580702501E-01 -4.802483589567912E-01 -4.802483593409340E-01 -4.802483595738172E-01 -4.802483597290080E-01 -4.802483598888616E-01 -4.802483600207246E-01 -4.802483600593033E-01 -4.802483600730957E-01 -4.802483600785242E-01 -4.802483600777511E-01 -4.802483600759325E-01 -4.802483600744122E-01 -4.802483600758426E-01 -4.802483600758426E-01 -4.802483600758426E-01 -4.802483600758426E-01 -4.802483600758426E-01 -4.802483600758426E-01 -4.802483600758426E-01 -4.802483600758426E-01
-5.006110406516757E-01 -5.006101111454546E-01 -5.005997303929028E-01 -5.006002359594732E-01 -5.006003638020244E-01 -5.006004038650707E-01 -5.006004443745994E-01 -5.006004249561399E-01 -5.006004449518524E-01 -5.006004508914406E-01 -5.006004490455560E-01 -5.006004505973283E-01 -5.006004529554615E-01 -5.006004535731070E-01 -5.006004533670521E-01 -5.006004536495872E-01 -5.006004539599656E-01 -5.006004542181201E-01 -5.006004543043830E-01 -5.006004542775472E-01 -5.006004544742102E-01 -5.006004544452113E-01 -5.006004544611192E-01 -5.006004544611801E-01 -5.006004544734350E-01 -5.006004544580720E-01 -5.006004544606901E-01 -5.006004544645888E-01 -5.006004544650465E-01 -5.006004544650465E-01 -5.006004544650465E-01 -5.006004544650465E-01 -5.006004544650465E-01 -5.006004544650465E-01 -5.006004544650465E-01 -5.006004544650465E-01
-4.802360374659955E-01 -4.802421699195415E-01 -4.802444463796768E-01 -4.802472456593152E-01 -4.802477647957710E-01 -4.802479669591572E-01 -4.802482162085636E-01 -4.802482948080057E-01 -4.802483259110857E-01 -4.802483337234388E-01 -4.802483461989366E-01 -4.802483512176565E-01 -4.802483543317106E-01 -4.802483566666166E-01 -4.802483576815881E-01 -4.802483581532496E-01 -4.802483589517331E-01 -4.802483593620629E-01 -4.802483595283908E-01 -4.802483597415264E-01 -4.802483598679265E-01 -4.802483600199799E-01 -4.802483600578626E-01 -4.802483600751190E-01 -4.802483600772136E-01 -4.802483600746406E-01 -4.802483600708700E-01 -4.802483600745663E-01 -4.802483600722407E-01 -4.802483600722407E-01 -4.802483600722407E-01 -4.802483600722407E-01 -4.802483600722407E-01 -4.802483600722407E-01 -4.802483600722407E-01 -4.802483600722407E-01
-5.006097315855076E-01 -5.006084441958953E-01 -5.005997497860861E-01 -5.006001846788588E-01 -5.006002853203662E-01 -5.006003634424632E-01 -5.006003950963688E-01 -5.006003767229329E-01 -5.006003883790087E-01 -5.006003978038580E-01 -5.006004002106427E-01 -5.006004005691076E-01 -5.006004035054896E-01 -5.006004035867122E-01 -5.006004033985701E-01 -5.006004037646192E-01 -5.006004037667993E-01 -5.006004041009119E-01 -5.006004042941896E-01 -5.006004042413892E-01 -5.006004044076593E-01 -5.006004043431420E-01 -5.006004043583394E-01 -5.006004043617155E-01 -5.006004043744703E-01 -5.006004043576310E-01 -5.006004043620204E-01 -5.006004043643908E-01 -5.006004043636418E-01 -5.006004043636418E-01 -5.006004043636418E-01 -5.006004043636418E-01 -5.006004043636418E-01 -5.006004043636418E-01 -5.006004043636418E-01 -5.006004043636418E-01
-4.802336832323160E-01 -4.802398963007748E-01 -4.802443256756045E-01 -4.802471849660086E-01 -4.802477211043173E-01 -4.802479098295817E-01 -4.802481508262002E-01 -4.802482384435774E-01 -4.802482652908673E-01 -4.802482718814526E-01 -4.802482860907860E-01 -4.802482899476515E-01 -4.802482928601177E-01 -4.802482953990876E-01 -4.802482967196526E-01 -4.802482972539884E-01 -4.802482979295828E-01 -4.802482982646034E-01 -4.802482984016700E-01 -4.802482986342421E-01 -4.802482987475831E-01 -4.802482989000771E-01 -4.802482989152773E-01 -4.802482989338949E-01 -4.802482989305941E-01 -4.802482989283656E-01 -4.802482989281118E-01 -4.802482989298783E-01 -4.802482989304757E-01 -4.802482989304757E-01 -4.802482989304757E-01 -4.802482989304757E-01 -4.802482989304757E-01 -4.802482989304757E-01 -4.802482989304757E-01 -4.802482989304757E-01
-5.006073571799945E-01 -5.006065851699565E-01 -5.005997778454563E-01 -5.006000209326125E-01 -5.006001701682449E-01 -5.006002287278364E-01 -5.006002491593240E-01 -5.006002349447376E-01 -5.006002389473492E-01 -5.006002483007748E-01 -5.006002532804090E-01 -5.006002530289468E-01 -5.006002562730958E-01 -5.006002557331577E-01 -5.006002554925493E-01 -5.006002556771385E-01 -5.006002559993608E-01 -5.006002561446623E-01 -5.006002564376753E-01 -5.006002563614433E-01 -5.006002564041061E-01 -5.006002563508591E-01 -5.006002563469080E-01 -5.006002563515307E-01 -5.006002563480159E-01 -5.006002563491415E-01 -5.006002563533007E-01 -5.006002563526049E-01 -5.006002563547653E-01 -5.006002563547653E-01 -5.006002563547653E-01 -5.006002563547653E-01 -5.006002563547653E-01 -5.006002563547653E-01 -5.006002563547653E-01 -5.006002563547653E-01
-4.802310700480171E-01 -4.802377606228065E-01 -4.802441647669737E-01 -4.802471390781425E-01 -4.802476205040798E-01 -4.802477672404309E-01 -4.802480126259082E-01 -4.802480961940908E-01 -4.802481232611432E-01 -4.802481273364478E-01 -4.802481409032366E-01 -4.802481442790497E-01 -4.802481472975131E-01 -4.802481499052528E-01 -4.802481510799079E-01 -4.802481518025268E-01 -4.802481521136684E-01 -4.802481523162081E-01 -4.802481524694988E-01 -4.802481526433957E-01 -4.802481527567801E-01 -4.802481529273728E-01 -4.802481529248038E-01 -4.802481529396120E-01 -4.802481529414432E-01 -4.802481529445504E-01 -4.802481529348773E-01 -4.802481529363246E-01 -4.802481529369730E-01 -4.802481529369730E-01 -4.802481529369730E-01 -4.802481529369730E-01 -4.802481529369730E-01 -4.802481529369730E-01 -4.802481529369730E-01 -4.802481529369730E-01
-5.006050308924499E-01 -5.006044504825211E-01 -5.005996300133240E-01 -5.005997618854715E-01 -5.005999407625121E-01 -5.006000061335352E-01 -5.006000126904000E-01 -5.006000011673448E-01 -5.006000013900771E-01 -5.006000131084438E-01 -5.006000179005601E-01 -5.006000161708604E-01 -5.006000183635059E-01 -5.006000176821337E-01 -5.006000176417178E-01 -5.006000177860537E-01 -5.006000179233216E-01 -5.006000181279002E-01 -5.006000184080948E-01 -5.006000183137223E-01 -5.006000182821315E-01 -5.006000181825587E-01 -5.006000181737940E-01 -5.006000181811885E-01 -5.006000181780650E-01 -5.006000181679056E-01 -5.006000181799704E-01 -5.006000181786120E-01 -5.006000181794055E-01 -5.006000181794055E-01 -5.006000181794055E-01 -5.006000181794055E-01 -5.006000181794055E-01 -5.006000181794055E-01 -5.006000181794055E-01 -5.006000181794055E-01
-4.802278713808380E-01 -4.802346435161102E-01 -4.802439454838875E-01 -4.802468683347605E-01 -4.802473621694391E-01 -4.802474892243622E-01 -4.802477381242669E-01 -4.802478230411426E-01 -4.802478414417297E-01 -4.802478465887073E-01 -4.802478578031227E-01 -4.802478602641458E-01 -4.802478627671720E-01 -4.802478653975154E-01 -4.802478663947455E-01 -4.802478674252931E-01 -4.802478674034410E-01 -4.802478673250382E-01 -4.802478675446792E-01 -4.802478676866968E-01 -4.802478677856103E-01 -4.802478679004848E-01 -4.802478679008728E-01 -4.802478679167430E-01 -4.802478679065159E-01 -4.802478679077306E-01 -4.802478679067315E-01 -4.802478679079417E-01 -4.802478679088442E-01 -4.802478679088442E-01 -4.802478679088442E-01 -4.802478679088442E-01 -4.802478679088442E-01 -4.802478679088442E-01 -4.802478679088442E-01 -4.802478679088442E-01
-5.006029990385055E-01 -5.006021991842475E-01 -5.005995420292700E-01 -5.005995392076261E-01 -5.005996410692017E-01 -5.005997060627549E-01 -5.005997030026190E-01 -5.005996949025282E-01 -5.005996926508673E-01 -5.005997030149472E-01 -5.005997063984282E-01 -5.005997058991039E-01 -5.005997064672897E-01 -5.005997059483478E-01 -5.005997056580347E-01 -5.005997058143610E-01 -5.005997060690952E-01 -5.005997063276961E-01 -5.005997064126698E-01 -5.005997063568581E-01 -5.005997063184393E-01 -5.005997061334793E-01 -5.005997061255559E-01 -5.005997061257417E-01 -5.005997061172949E-01 -5.005997061120376E-01 -5.005997061254599E-01 -5.005997061246379E-01 -5.005997061256628E-01 -5.005997061256628E-01 -5.005997061256628E-01 -5.005997061256628E-01 -5.005997061256628E-01 -5.005997061256628E-01 -5.005997061256628E-01 -5.005997061256628E-01
-4.802251916414910E-01 -4.802309503899268E-01 -4.802435708322178E-01 -4.802463986347099E-01 -4.802468618593752E-01 -4.802469751618575E-01 -4.802472294594335E-01 -4.802473018566907E-01 -4.802473212868533E-01 -4.802473241951842E-01 -4.802473345809537E-01 -4.802473356191951E-01 -4.802473384559934E-01 -4.802473406255041E-01 -4.802473414619922E-01 -4.802473423150264E-01 -4.802473422586286E-01 -4.802473420636930E-01 -4.802473421164772E-01 -4.802473422325219E-01 -4.802473423330037E-01 -4.802473424753874E-01 -4.802473424598420E-01 -4.802473424735445E-01 -4.802473424626024E-01 -4.802473424607964E-01 -4.802473424653650E-01 -4.802473424642076E-01 -4.802473424660109E-01 -4.802473424660109E-01 -4.802473424660109E-01 -4.802473424660109E-01 -4.802473424660109E-01 -4.802473424660109E-01 -4.802473424660109E-01 -4.802473424660109E-01
-5.006006521992801E-01 -5.005996219337783E-01 -5.005993084554969E-01 -5.005991834917369E-01 -5.005993211090105E-01 -5.005993660870564E-01 -5.005993618489037E-01 -5.005993525050527E-01 -5.005993410130730E-01 -5.005993509746671E-01 -5.005993547027416E-01 -5.005993531310036E-01 -5.005993523284661E-01 -5.005993519042555E-01 -5.005993516849172E-01 -5.005993517546997E-01 -5.005993518787939E-01 -5.005993521301392E-01 -5.005993521734819E-01 -5.005993521592618E-01 -5.005993520337899E-01 -5.005993518216918E-01 -5.005993518166356E-01 -5.005993518144163E-01 -5.005993518088141E-01 -5.005993518069336E-01 -5.005993518112356E-01 -5.005993518100923E-01 -5.005993518133853E-01 -5.005993518133853E-01 -5.005993518133853E-01 -5.005993518133853E-01 -5.005993518133853E-01 -5.005993518133853E-01 -5.005993518133853E-01 -5.005993518133853E-01
-4.802223046200946E-01 -4.802268346972427E-01 -4.802427386855861E-01 -4.802454512577559E-01 -4.802459728864599E-01 -4.802460432114093E-01 -4.802462926634025E-01 -4.802463559814570E-01 -4.802463777475408E-01 -4.802463762046428E-01 -4.802463853700152E-01 -4.802463867288057E-01 -4.802463894635364E-01 -4.802463913506274E-01 -4.802463919949831E-01 -4.802463927285756E-01 -4.802463925622096E-01 -4.802463924618893E-01 -4.802463922463341E-01 -4.802463923342394E-01 -4.802463924424530E-01 -4.802463926014135E-01 -4.802463925893993E-01 -4.802463925949159E-01 -4.802463925861165E-01 -4.802463925911782E-01 -4.802463925944790E-01 -4.802463925966183E-01 -4.802463925948077E-01 -4.802463925948077E-01 -4.802463925948077E-01 -4.802463925948077E-01 -4.802463925948077E-01 -4.802463925948077E-01 -4.802463925948077E-01 -4.802463925948077E-01
-5.005988542245323E-01 -5.005972287438805E-01 -5.005990366968029E-01 -5.005989032810750E-01 -5.005989869089302E-01 -5.005990447340081E-01 -5.005990322408420E-01 -5.005990251658989E-01 -5.005990093415801E-01 -5.005990191630673E-01 -5.005990212492518E-01 -5.005990202979361E-01 -5.005990184263098E-01 -5.005990170587482E-01 -5.005990165481903E-01 -5.005990167499839E-01 -5.005990167477359E-01 -5.005990168933296E-01 -5.005990169682559E-01 -5.005990169380121E-01 -5.005990167420555E-01 -5.005990165682503E-01 -5.005990165799648E-01 -5.005990165704939E-01 -5.005990165712420E-01 -5.005990165666332E-01 -5.005990165707608E-01 -5.005990165715420E-01 -5.005990165734229E-01 -5.005990165734229E-01 -5.005990165734229E-01 -5.005990165734229E-01 -5.005990165734229E-01 -5.005990165734229E-01 -5.005990165734229E-01 -5.005990165734229E-01
-4.802183955470379E-01 -4.802220290705973E-01 -4.802411221873731E-01 -4.802438249758638E-01 -4.802442934211532E-01 -4.802443482984927E-01 -4.802445915954563E-01 -4.802446472767334E-01 -4.802446650341310E-01 -4.802446613107554E-01 -4.802446712175801E-01 -4.802446717360266E-01 -4.802446736734976E-01 -4.802446747998116E-01 -4.802446757310176E-01 -4.802446759196924E-01 -4.802446758742303E-01 -4.802446755928231E-01 -4.802446754343275E-01 -4.802446754588716E-01 -4.802446755927453E-01 -4.802446757258314E-01 -4.802446757151715E-01 -4.802446757197228E-01 -4.802446757197778E-01 -4.802446757173129E-01 -4.802446757181752E-01 -4.802446757203834E-01 -4.802446757192216E-01 -4.802446757192216E-01 -4.802446757192216E-01 -4.802446757192216E-01 -4.802446757192216E-01 -4.802446757192216E-01 -4.802446757192216E-01 -4.802446757192216E-01
-5.005970683595349E-01 -5.005954884568273E-01 -5.005989790109129E-01 -5.005987360659521E-01 -5.005988016104486E-01 -5.005988669356176E-01 -5.005988463945872E-01 -5.005988385685280E-01 -5.005988220669775E-01 -5.005988278552558E-01 -5.005988289265061E-01 -5.005988283805126E-01 -5.005988255225502E-01 -5.005988232418312E-01 -5.005988228327143E-01 -5.005988228552599E-01 -5.005988228928012E-01 -5.005988229935029E-01 -5.005988229836041E-01 -5.005988229650429E-01 -5.005988227217886E-01 -5.005988226220276E-01 -5.005988226412360E-01 -5.005988226294422E-01 -5.005988226394946E-01 -5.005988226353283E-01 -5.005988226341433E-01 -5.005988226369168E-01 -5.005988226361109E-01 -5.005988226361109E-01 -5.005988226361109E-01 -5.005988226361109E-01 -5.005988226361109E-01 -5.005988226361109E-01 -5.005988226361109E-01 -5.005988226361109E-01
-4.802136551406142E-01 -4.802162773609888E-01 -4.802382204394974E-01 -4.802407557894157E-01 -4.802411613628809E-01 -4.802412031029252E-01 -4.802414428161877E-01 -4.802414960465933E-01 -4.802415083638221E-01 -4.802415020908364E-01 -4.802415133110203E-01 -4.802415146557555E-01 -4.802415158201969E-01 -4.802415167032569E-01 -4.802415174678531E-01 -4.802415173275619E-01 -4.802415174092803E-01 -4.802415170441870E-01 -4.802415168773210E-01 -4.802415169349888E-01 -4.802415169926730E-01 -4.802415171452883E-01 -4.802415171417097E-01 -4.802415171447336E-01 -4.802415171438154E-01 -4.802415171496982E-01 -4.802415171414773E-01 -4.802415171434520E-01 -4.802415171452534E-01 -4.802415171452534E-01 -4.802415171452534E-01 -4.802415171452534E-01 -4.802415171452534E-01 -4.802415171452534E-01 -4.802415171452534E-01 -4.802415171452534E-01
-5.005968907395808E-01 -5.005951638616645E-01 -5.005991539144651E-01 -5.005989806974094E-01 -5.005990159750758E-01 -5.005990670959142E-01 -5.005990542545351E-01 -5.005990454232230E-01 -5.005990300797990E-01 -5.005990318920209E-01 -5.005990328018795E-01 -5.005990320807969E-01 -5.005990283875139E-01 -5.005990260076414E-01 -5.005990255604733E-01 -5.005990253440149E-01 -5.005990253181952E-01 -5.005990254327879E-01 -5.005990253908490E-01 -5.005990253187199E-01 -5.005990251003900E-01 -5.005990250647697E-01 -5.005990251007510E-01 -5.005990250920306E-01 -5.005990250946004E-01 -5.005990250978204E-01 -5.005990250948602E-01 -5.005990250963015E-01 -5.005990250954671E-01 -5.005990250954671E-01 -5.005990250954671E-01 -5.005990250954671E-01 -5.005990250954671E-01 -5.005990250954671E-01 -5.005990250954671E-01 -5.005990250954671E-01
-4.802057405507713E-01 -4.802086868693943E-01 -4.802324744368285E-01 -4.802348154791287E-01 -4.802351525946763E-01 -4.802351746464276E-01 -4.802354090544619E-01 -4.802354537511592E-01 -4.802354627737934E-01 -4.802354565049707E-01 -4.802354689109339E-01 -4.802354698518494E-01 -4.802354713123267E-01 -4.802354720328034E-01 -4.802354724156247E-01 -4.802354721835146E-01 -4.802354722052584E-01 -4.802354719713280E-01 -4.802354717634059E-01 -4.802354718265591E-01 -4.802354719306197E-01 -4.802354720344731E-01 -4.802354720378027E-01 -4.802354720396526E-01 -4.802354720401329E-01 -4.802354720356813E-01 -4.802354720353388E-01 -4.802354720400883E-01 -4.802354720395610E-01 -4.802354720395610E-01 -4.802354720395610E-01 -4.802354720395610E-01 -4.802354720395610E-01 -4.802354720395610E-01 -4.802354720395610E-01 -4.802354720395610E-01
-5.005979283286091E-01 -5.005969365435008E-01 -5.006003271205133E-01 -5.006001606739120E-01 -5.006001843067489E-01 -5.006002210843429E-01 -5.006002206651481E-01 -5.006002120510014E-01 -5.006001995966562E-01 -5.006001985012931E-01 -5.006001985373336E-01 -5.006001979533865E-01 -5.006001940040877E-01 -5.006001915713366E-01 -5.006001912006071E-01 -5.006001908310960E-01 -5.006001907247880E-01 -5.006001908569268E-01 -5.006001907206231E-01 -5.006001906064047E-01 -5.006001904408726E-01 -5.006001904964112E-01 -5.006001905270649E-01 -5.006001905217796E-01 -5.006001905328741E-01 -5.006001905316411E-01 -5.006001905221251E-01 -5.006001905246769E-01 -5.006001905238951E-01 -5.006001905238951E-01 -5.006001905238951E-01 -5.006001905238951E-01 -5.006001905238951E-01 -5.006001905238951E-01 -5.006001905238951E-01 -5.006001905238951E-01
-4.801915774603484E-01 -4.801956173573410E-01 -4.802203206593778E-01 -4.802225301251742E-01 -4.802227751791416E-01 -4.802227821588069E-01 -4.802230024103433E-01 -4.802230402812246E-01 -4.802230460591779E-01 -4.802230409718271E-01 -4.802230538831226E-01 -4.802230545892464E-01 -4.802230570617647E-01 -4.802230579900311E-01 -4.802230580764790E-01 -4.802230579251670E-01 -4.802230579020474E-01 -4.802230577624741E-01 -4.802230577197987E-01 -4.802230577646881E-01 -4.802230579194189E-01 -4.802230579282235E-01 -4.802230579380847E-01 -4.802230579255671E-01 -4.802230579183722E-01 -4.802230579222015E-01 -4.802230579366339E-01 -4.802230579393681E-01 -4.802230579393043E-01 -4.802230579393043E-01 -4.802230579393043E-01 -4.802230579393043E-01 -4.802230579393043E-01 -4.802230579393043E-01 -4.802230579393043E-01 -4.802230579393043E-01
-5.006018119132267E-01 -5.006018626532239E-01 -5.006037937344708E-01 -5.006036520863703E-01 -5.006036762780841E-01 -5.006036938728671E-01 -5.006037001848455E-01 -5.006036912023129E-01 -5.006036843601720E-01 -5.006036818174930E-01 -5.006036816024297E-01 -5.006036804695720E-01 -5.006036772493057E-01 -5.006036753020062E-01 -5.006036749021139E-01 -5.006036745712215E-01 -5.006036744471001E-01 -5.006036744987421E-01 -5.006036743325124E-01 -5.006036742216500E-01 -5.006036741566843E-01 -5.006036742349598E-01 -5.006036742705657E-01 -5.006036742578235E-01 -5.006036742600998E-01 -5.006036742660086E-01 -5.006036742684477E-01 -5.006036742679343E-01 -5.006036742688030E-01 -5.006036742688030E-01 -5.006036742688030E-01 -5.006036742688030E-01 -5.006036742688030E-01 -5.006036742688030E-01 -5.006036742688030E-01 -5.006036742688030E-01
-4.801611921091269E-01 -4.801658247170820E-01 -4.801918194941841E-01 -4.801939007674567E-01 -4.801940713478034E-01 -4.801940492065387E-01 -4.801942504981778E-01 -4.801942800419300E-01 -4.801942813082430E-01 -4.801942789174314E-01 -4.801942906925113E-01 -4.801942926583311E-01 -4.801942959040864E-01 -4.801942974593973E-01 -4.801942975998789E-01 -4.801942975951108E-01 -4.801942977300924E-01 -4.801942977128339E-01 -4.801942978679802E-01 -4.801942979274449E-01 -4.801942980985705E-01 -4.801942980315195E-01 -4.801942980185014E-01 -4.801942980146858E-01 -4.801942979913718E-01 -4.801942979907454E-01 -4.801942980164278E-01 -4.801942980217500E-01 -4.801942980203152E-01 -4.801942980203152E-01 -4.801942980203152E-01 -4.801942980203152E-01 -4.801942980203152E-01 -4.801942980203152E-01 -4.801942980203152E-01 -4.801942980203152E-01
-5.006121676714194E-01 -5.006125006531446E-01 -5.006129455093282E-01 -5.006128493053038E-01 -5.006128650670456E-01 -5.006128784945267E-01 -5.006128821262419E-01 -5.006128761349453E-01 -5.006128736439857E-01 -5.006128712239386E-01 -5.006128709296125E-01 -5.006128694689567E-01 -5.006128677106692E-01 -5.006128664273006E-01 -5.006128661425653E-01 -5.006128659421507E-01 -5.006128657819170E-01 -5.006128657805216E-01 -5.006128656547962E-01 -5.006128655679974E-01 -5.006128655655638E-01 -5.006128656310367E-01 -5.006128656715430E-01 -5.006128656524522E-01 -5.006128656496909E-01 -5.006128656216007E-01 -5.006128656700142E-01 -5.006128656713731E-01 -5.006128656708447E-01 -5.006128656708447E-01 -5.006128656708447E-01 -5.006128656708447E-01 -5.006128656708447E-01 -5.006128656708447E-01 -5.006128656708447E-01 -5.006128656708447E-01
-4.800768569038455E-01 -4.800820627623790E-01 -4.801091583608943E-01 -4.801111630042046E-01 -4.801112530388589E-01 -4.801111941798307E-01 -4.801113774656178E-01 -4.801113975300996E-01 -4.801113967697029E-01 -4.801113958729516E-01 -4.801114066564063E-01 -4.801114096688625E-01 -4.801114134453618E-01 -4.801114155647424E-01 -4.801114158410849E-01 -4.801114160411375E-01 -4.801114163998220E-01 -4.801114165349800E-01 -4.801114168677316E-01 -4.801114169806229E-01 -4.801114171181448E-01 -4.801114169796283E-01 -4.801114169351426E-01 -4.801114169416897E-01 -4.801114169284284E-01 -4.801114169206758E-01 -4.801114169313864E-01 -4.801114169357527E-01 -4.801114169356292E-01 -4.801114169356292E-01 -4.801114169356292E-01 -4.801114169356292E-01 -4.801114169356292E-01 -4.801114169356292E-01 -4.801114169356292E-01 -4.801114169356292E-01
-5.006324588844732E-01 -5.006324428429794E-01 -5.006319152770835E-01 -5.006318527339821E-01 -5.006318619312238E-01 -5.006318694415128E-01 -5.006318688892035E-01 -5.006318667377566E-01 -5.006318663171974E-01 -5.006318649632204E-01 -5.006318645697663E-01 -5.006318637361515E-01 -5.006318630805340E-01 -5.006318625490038E-01 -5.006318624240936E-01 -5.006318623291575E-01 -5.006318622273767E-01 -5.006318622079179E-01 -5.006318621264545E-01 -5.006318621029006E-01 -5.006318620998729E-01 -5.006318621514800E-01 -5.006318621675787E-01 -5.006318621546076E-01 -5.006318621475141E-01 -5.006318621620132E-01 -5.006318621674727E-01 -5.006318621676031E-01 -5.006318621679082E-01 -5.006318621679082E-01 -5.006318621679082E-01 -5.006318621679082E-01 -5.006318621679082E-01 -5.006318621679082E-01 -5.006318621679082E-01 -5.006318621679082E-01
-4.796814336846343E-01 -4.796874071585584E-01 -4.797155654687327E-01 -4.797175508073144E-01 -4.797176018364937E-01 -4.797175156027220E-01 -4.797176906913027E-01 -4.797177036946765E-01 -4.797177028555634E-01 -4.797177028131266E-01 -4.797177134241712E-01 -4.797177172172802E-01 -4.797177213996829E-01 -4.797177238885387E-01 -4.797177243227364E-01 -4.797177246540668E-01 -4.797177252134642E-01 -4.797177254102537E-01 -4.797177259018652E-01 -4.797177260292347E-01 -4.797177261583065E-01 -4.797177259471389E-01 -4.797177258887705E-01 -4.797177258981603E-01 -4.797177258657142E-01 -4.797177258686149E-01 -4.797177258837289E-01 -4.797177258889165E-01 -4.797177258888667E-01 -4.797177258888667E-01 -4.797177258888667E-01 -4.797177258888667E-01 -4.797177258888667E-01 -4.797177258888667E-01 -4.797177258888667E-01 -4.797177258888667E-01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-elong.real.symmps.mkl <==
# bond-dimensions: [100. 120. 140. 160. 180. 200. 220. 240. 260. 280. 300. 320. 340. 360. 380. 400. 420. 440. 460. 480. 500. 600. 700. 800. 900. 907. 911. 906. 905. 907. 905. 905. 905. 905. 905. 905.]
-4.797386797438585E-01 -4.797380941345356E-01 -4.797222213779847E-01 -4.797189345785177E-01 -4.797183870421652E-01 -4.797183782571177E-01 -4.797178269802337E-01 -4.797177323671024E-01 -4.797177352420512E-01 -4.797177395525211E-01 -4.797177266309510E-01 -4.797177265639484E-01 -4.797177261610449E-01 -4.797177259733380E-01 -4.797177259581415E-01 -4.797177259433467E-01 -4.797177259979853E-01 -4.797177260149058E-01 -4.797177260160044E-01 -4.797177259474635E-01 -4.797177259779496E-01 -4.797177260024131E-01 -4.797177259978881E-01 -4.797177260040261E-01 -4.797177259980412E-01 -4.797177259966737E-01 -4.797177260014865E-01 -4.797177260047810E-01 -4.797177260041466E-01 -4.797177260038508E-01 -4.797177260041617E-01 -4.797177260041617E-01 -4.797177260041617E-01 -4.797177260041617E-01 -4.797177260041617E-01 -4.797177260041617E-01
-5.006318263181389E-01 -5.006316842788143E-01 -5.006319358745515E-01 -5.006319215095534E-01 -5.006319045813763E-01 -5.006318999827787E-01 -5.006318724380245E-01 -5.006318637068763E-01 -5.006318629636046E-01 -5.006318626593803E-01 -5.006318625016886E-01 -5.006318623984225E-01 -5.006318623050627E-01 -5.006318622653423E-01 -5.006318622371296E-01 -5.006318622166533E-01 -5.006318622041712E-01 -5.006318621961021E-01 -5.006318621903834E-01 -5.006318621812731E-01 -5.006318621779771E-01 -5.006318621774283E-01 -5.006318621762684E-01 -5.006318621706526E-01 -5.006318621775705E-01 -5.006318621760335E-01 -5.006318621762077E-01 -5.006318621761925E-01 -5.006318621760635E-01 -5.006318621758983E-01 -5.006318621764330E-01 -5.006318621764330E-01 -5.006318621764330E-01 -5.006318621764330E-01 -5.006318621764330E-01 -5.006318621764330E-01
-4.801308850383555E-01 -4.801305777497573E-01 -4.801154504626602E-01 -4.801124362590082E-01 -4.801119596744946E-01 -4.801119592269783E-01 -4.801114940343579E-01 -4.801114203668678E-01 -4.801114242775075E-01 -4.801114287592010E-01 -4.801114170766182E-01 -4.801114171856566E-01 -4.801114169645679E-01 -4.801114168574954E-01 -4.801114168880848E-01 -4.801114169084353E-01 -4.801114169791912E-01 -4.801114170077360E-01 -4.801114170182118E-01 -4.801114169757264E-01 -4.801114169845824E-01 -4.801114170259063E-01 -4.801114170233964E-01 -4.801114170299824E-01 -4.801114170279920E-01 -4.801114170233337E-01 -4.801114170276183E-01 -4.801114170306052E-01 -4.801114170301352E-01 -4.801114170298710E-01 -4.801114170308141E-01 -4.801114170308141E-01 -4.801114170308141E-01 -4.801114170308141E-01 -4.801114170308141E-01 -4.801114170308141E-01
-5.006143057285619E-01 -5.006138863081837E-01 -5.006134730912286E-01 -5.006131500417278E-01 -5.006130460121971E-01 -5.006130306432724E-01 -5.006129031882086E-01 -5.006128711586542E-01 -5.006128689800032E-01 -5.006128683930782E-01 -5.006128667819190E-01 -5.006128664427394E-01 -5.006128661247603E-01 -5.006128659806606E-01 -5.006128658890179E-01 -5.006128658228537E-01 -5.006128657888806E-01 -5.006128657649009E-01 -5.006128657461990E-01 -5.006128657341185E-01 -5.006128657194142E-01 -5.006128657059541E-01 -5.006128657015101E-01 -5.006128657014093E-01 -5.006128656979503E-01 -5.006128657003410E-01 -5.006128657005819E-01 -5.006128657006528E-01 -5.006128657003692E-01 -5.006128657002240E-01 -5.006128657007098E-01 -5.006128657007098E-01 -5.006128657007098E-01 -5.006128657007098E-01 -5.006128657007098E-01 -5.006128657007098E-01
-4.802116669467170E-01 -4.802118590726130E-01 -4.801976763764182E-01 -4.801950614740005E-01 -4.801946935742615E-01 -4.801947069841433E-01 -4.801943497879773E-01 -4.801942969203154E-01 -4.801943024187273E-01 -4.801943072130249E-01 -4.801942973310803E-01 -4.801942976962081E-01 -4.801942977143847E-01 -4.801942977281536E-01 -4.801942978268874E-01 -4.801942978935549E-01 -4.801942979878199E-01 -4.801942980330997E-01 -4.801942980556432E-01 -4.801942980098665E-01 -4.801942980297223E-01 -4.801942980934366E-01 -4.801942980932983E-01 -4.801942980851739E-01 -4.801942980886895E-01 -4.801942980951548E-01 -4.801942980978580E-01 -4.801942981007140E-01 -4.801942981005007E-01 -4.801942981004047E-01 -4.801942981015657E-01 -4.801942981015657E-01 -4.801942981015657E-01 -4.801942981015657E-01 -4.801942981015657E-01 -4.801942981015657E-01
-5.006069604616571E-01 -5.006063671477707E-01 -5.006049531842622E-01 -5.006041949085218E-01 -5.006039800622637E-01 -5.006039543156856E-01 -5.006037275220983E-01 -5.006036836758069E-01 -5.006036803745865E-01 -5.006036796547175E-01 -5.006036761321947E-01 -5.006036755463652E-01 -5.006036750254725E-01 -5.006036747676383E-01 -5.006036746169351E-01 -5.006036745075261E-01 -5.006036744535091E-01 -5.006036744128627E-01 -5.006036743857640E-01 -5.006036743748816E-01 -5.006036743385298E-01 -5.006036743146325E-01 -5.006036743058240E-01 -5.006036743036362E-01 -5.006036743066864E-01 -5.006036743049721E-01 -5.006036743029656E-01 -5.006036743042053E-01 -5.006036743038103E-01 -5.006036743045705E-01 -5.006036743042360E-01 -5.006036743042360E-01 -5.006036743042360E-01 -5.006036743042360E-01 -5.006036743042360E-01 -5.006036743042360E-01
-4.802378399798125E-01 -4.802385904349457E-01 -4.802256890587997E-01 -4.802235842128284E-01 -4.802233398756428E-01 -4.802233690192420E-01 -4.802231019496004E-01 -4.802230517504255E-01 -4.802230588912817E-01 -4.802230641227780E-01 -4.802230563971561E-01 -4.802230570470832E-01 -4.802230572773772E-01 -4.802230574299143E-01 -4.802230576058283E-01 -4.802230577217692E-01 -4.802230578395998E-01 -4.802230579031462E-01 -4.802230579366672E-01 -4.802230579185959E-01 -4.802230579477196E-01 -4.802230580047373E-01 -4.802230580092225E-01 -4.802230580015370E-01 -4.802230580060945E-01 -4.802230580088089E-01 -4.802230580180172E-01 -4.802230580171669E-01 -4.802230580182127E-01 -4.802230580166011E-01 -4.802230580179326E-01 -4.802230580179326E-01 -4.802230580179326E-01 -4.802230580179326E-01 -4.802230580179326E-01 -4.802230580179326E-01
-5.006053941121561E-01 -5.006047161026532E-01 -5.006021050278380E-01 -5.006008576647132E-01 -5.006005527217978E-01 -5.006005183096822E-01 -5.006002469349301E-01 -5.006002029828887E-01 -5.006001987980162E-01 -5.006001983361708E-01 -5.006001928425714E-01 -5.006001921321921E-01 -5.006001914898760E-01 -5.006001911372885E-01 -5.006001909485144E-01 -5.006001908157174E-01 -5.006001907506445E-01 -5.006001906971568E-01 -5.006001906611302E-01 -5.006001906436442E-01 -5.006001906143347E-01 -5.006001905708375E-01 -5.006001905612617E-01 -5.006001905572444E-01 -5.006001905633772E-01 -5.006001905581008E-01 -5.006001905573386E-01 -5.006001905600703E-01 -5.006001905605659E-01 -5.006001905593029E-01 -5.006001905604170E-01 -5.006001905604170E-01 -5.006001905604170E-01 -5.006001905604170E-01 -5.006001905604170E-01 -5.006001905604170E-01
-4.802471331384798E-01 -4.802487149936189E-01 -4.802373735570094E-01 -4.802358287767834E-01 -4.802356840806296E-01 -4.802357327206509E-01 -4.802354852784015E-01 -4.802354601788877E-01 -4.802354695771061E-01 -4.802354749229529E-01 -4.802354695624302E-01 -4.802354705916165E-01 -4.802354709759194E-01 -4.802354712700834E-01 -4.802354715456867E-01 -4.802354717049335E-01 -4.802354718554802E-01 -4.802354719421236E-01 -4.802354719957922E-01 -4.802354719926333E-01 -4.802354720242363E-01 -4.802354720921897E-01 -4.802354720992322E-01 -4.802354720968742E-01 -4.802354721025597E-01 -4.802354720996586E-01 -4.802354721050710E-01 -4.802354721069573E-01 -4.802354721046260E-01 -4.802354721063377E-01 -4.802354721043907E-01 -4.802354721043907E-01 -4.802354721043907E-01 -4.802354721043907E-01 -4.802354721043907E-01 -4.802354721043907E-01
-5.006060202443470E-01 -5.006055163542888E-01 -5.006014084955794E-01 -5.005997159909108E-01 -5.005993639087793E-01 -5.005993284025320E-01 -5.005990693809248E-01 -5.005990375663510E-01 -5.005990345683966E-01 -5.005990344249898E-01 -5.005990274918775E-01 -5.005990266919300E-01 -5.005990260714400E-01 -5.005990257168815E-01 -5.005990255353721E-01 -5.005990253831578E-01 -5.005990253083867E-01 -5.005990252630348E-01 -5.005990252294812E-01 -5.005990252010653E-01 -5.005990251738066E-01 -5.005990251352727E-01 -5.005990251226691E-01 -5.005990251175627E-01 -5.005990251234304E-01 -5.005990251202652E-01 -5.005990251198651E-01 -5.005990251216940E-01 -5.005990251208609E-01 -5.005990251208059E-01 -5.005990251221637E-01 -5.005990251221637E-01 -5.005990251221637E-01 -5.005990251221637E-01 -5.005990251221637E-01 -5.005990251221637E-01
-4.802500041966762E-01 -4.802522490106110E-01 -4.802427544047241E-01 -4.802417248280382E-01 -4.802416501079593E-01 -4.802417135669275E-01 -4.802414994782853E-01 -4.802414989960602E-01 -4.802415109756208E-01 -4.802415169342933E-01 -4.802415134222975E-01 -4.802415149573754E-01 -4.802415156307767E-01 -4.802415161168801E-01 -4.802415164427328E-01 -4.802415166870775E-01 -4.802415168777729E-01 -4.802415169716757E-01 -4.802415170435944E-01 -4.802415170407025E-01 -4.802415170832200E-01 -4.802415171757181E-01 -4.802415171866447E-01 -4.802415171830280E-01 -4.802415171908601E-01 -4.802415171870961E-01 -4.802415171932876E-01 -4.802415171963954E-01 -4.802415171930352E-01 -4.802415171944311E-01 -4.802415171923073E-01 -4.802415171923073E-01 -4.802415171923073E-01 -4.802415171923073E-01 -4.802415171923073E-01 -4.802415171923073E-01
-5.006072939766018E-01 -5.006069887894800E-01 -5.006013885140161E-01 -5.005994362196402E-01 -5.005991032662165E-01 -5.005990746534752E-01 -5.005988495483740E-01 -5.005988354201766E-01 -5.005988327900477E-01 -5.005988321181023E-01 -5.005988243551993E-01 -5.005988239725436E-01 -5.005988234580039E-01 -5.005988231682380E-01 -5.005988229714657E-01 -5.005988228733149E-01 -5.005988227992457E-01 -5.005988227680898E-01 -5.005988227433941E-01 -5.005988227337509E-01 -5.005988227063336E-01 -5.005988226648080E-01 -5.005988226543303E-01 -5.005988226460094E-01 -5.005988226492466E-01 -5.005988226489991E-01 -5.005988226540929E-01 -5.005988226541375E-01 -5.005988226515417E-01 -5.005988226539089E-01 -5.005988226540373E-01 -5.005988226540373E-01 -5.005988226540373E-01 -5.005988226540373E-01 -5.005988226540373E-01 -5.005988226540373E-01
-4.802501952403901E-01 -4.802529577323472E-01 -4.802454446100567E-01 -4.802447020636008E-01 -4.802446208448981E-01 -4.802447000271763E-01 -4.802446282045484E-01 -4.802446517826566E-01 -4.802446654199587E-01 -4.802446725419680E-01 -4.802446704472693E-01 -4.802446726615232E-01 -4.802446735810939E-01 -4.802446743385411E-01 -4.802446747986462E-01 -4.802446750843269E-01 -4.802446753079632E-01 -4.802446754417420E-01 -4.802446755533613E-01 -4.802446755524187E-01 -4.802446755875848E-01 -4.802446757275911E-01 -4.802446757429100E-01 -4.802446757466327E-01 -4.802446757531065E-01 -4.802446757421960E-01 -4.802446757516604E-01 -4.802446757510021E-01 -4.802446757491747E-01 -4.802446757511044E-01 -4.802446757497869E-01 -4.802446757497869E-01 -4.802446757497869E-01 -4.802446757497869E-01 -4.802446757497869E-01 -4.802446757497869E-01
-5.006089294912902E-01 -5.006086886019303E-01 -5.006014298840787E-01 -5.005995071814204E-01 -5.005991427572680E-01 -5.005991232313289E-01 -5.005990346916678E-01 -5.005990232315254E-01 -5.005990246675214E-01 -5.005990250470698E-01 -5.005990174616386E-01 -5.005990172469874E-01 -5.005990171452285E-01 -5.005990168029711E-01 -5.005990167146931E-01 -5.005990167063319E-01 -5.005990166550837E-01 -5.005990166287191E-01 -5.005990166125460E-01 -5.005990166291291E-01 -5.005990166340540E-01 -5.005990165821552E-01 -5.005990165792492E-01 -5.005990165723510E-01 -5.005990165713955E-01 -5.005990165737557E-01 -5.005990165795304E-01 -5.005990165781631E-01 -5.005990165793376E-01 -5.005990165789374E-01 -5.005990165797488E-01 -5.005990165797488E-01 -5.005990165797488E-01 -5.005990165797488E-01 -5.005990165797488E-01 -5.005990165797488E-01
-4.802483645381342E-01 -4.802521097732432E-01 -4.802467203210088E-01 -4.802460792685239E-01 -4.802461561737558E-01 -4.802462521836157E-01 -4.802463337912652E-01 -4.802463610310287E-01 -4.802463783587760E-01 -4.802463860995824E-01 -4.802463860145609E-01 -4.802463883403166E-01 -4.802463899800545E-01 -4.802463907772572E-01 -4.802463913917072E-01 -4.802463917314079E-01 -4.802463920549213E-01 -4.802463922318906E-01 -4.802463923190325E-01 -4.802463923789034E-01 -4.802463924151845E-01 -4.802463925842514E-01 -4.802463926033164E-01 -4.802463926076954E-01 -4.802463926105426E-01 -4.802463926071396E-01 -4.802463926135314E-01 -4.802463926169757E-01 -4.802463926156591E-01 -4.802463926126621E-01 -4.802463926152872E-01 -4.802463926152872E-01 -4.802463926152872E-01 -4.802463926152872E-01 -4.802463926152872E-01 -4.802463926152872E-01
-5.006104408932570E-01 -5.006101208716248E-01 -5.006014398956949E-01 -5.005995336319939E-01 -5.005993466570305E-01 -5.005993360733796E-01 -5.005993664514630E-01 -5.005993549725218E-01 -5.005993575106169E-01 -5.005993589375874E-01 -5.005993517174225E-01 -5.005993514811750E-01 -5.005993519372532E-01 -5.005993518646379E-01 -5.005993517448710E-01 -5.005993517427595E-01 -5.005993517779392E-01 -5.005993517898443E-01 -5.005993518041102E-01 -5.005993518523574E-01 -5.005993518276474E-01 -5.005993518126701E-01 -5.005993518135646E-01 -5.005993518163294E-01 -5.005993518121580E-01 -5.005993518113327E-01 -5.005993518143415E-01 -5.005993518158920E-01 -5.005993518185075E-01 -5.005993518161282E-01 -5.005993518136216E-01 -5.005993518136216E-01 -5.005993518136216E-01 -5.005993518136216E-01 -5.005993518136216E-01 -5.005993518136216E-01
-4.802464351517279E-01 -4.802509656928493E-01 -4.802471540019065E-01 -4.802467055042952E-01 -4.802469537060817E-01 -4.802470874490306E-01 -4.802472616195994E-01 -4.802473034408986E-01 -4.802473244370554E-01 -4.802473332483156E-01 -4.802473340698139E-01 -4.802473371333471E-01 -4.802473392847070E-01 -4.802473401297912E-01 -4.802473408626090E-01 -4.802473414031199E-01 -4.802473417075197E-01 -4.802473420173324E-01 -4.802473421617316E-01 -4.802473421888103E-01 -4.802473422620517E-01 -4.802473424494602E-01 -4.802473424752429E-01 -4.802473424810192E-01 -4.802473424822752E-01 -4.802473424762267E-01 -4.802473424768109E-01 -4.802473424844872E-01 -4.802473424826862E-01 -4.802473424835130E-01 -4.802473424766437E-01 -4.802473424766437E-01 -4.802473424766437E-01 -4.802473424766437E-01 -4.802473424766437E-01 -4.802473424766437E-01
-5.006110221453196E-01 -5.006110971196952E-01 -5.006013200286825E-01 -5.005995771282299E-01 -5.005996449610324E-01 -5.005996434255480E-01 -5.005997123715817E-01 -5.005997025753803E-01 -5.005997077801214E-01 -5.005997115149219E-01 -5.005997047901974E-01 -5.005997047632930E-01 -5.005997054667788E-01 -5.005997060574544E-01 -5.005997058098663E-01 -5.005997058128504E-01 -5.005997059066580E-01 -5.005997060309536E-01 -5.005997060486794E-01 -5.005997061446072E-01 -5.005997061154311E-01 -5.005997061153741E-01 -5.005997061226490E-01 -5.005997061242050E-01 -5.005997061207527E-01 -5.005997061251255E-01 -5.005997061234904E-01 -5.005997061246981E-01 -5.005997061232232E-01 -5.005997061288638E-01 -5.005997061264136E-01 -5.005997061264136E-01 -5.005997061264136E-01 -5.005997061264136E-01 -5.005997061264136E-01 -5.005997061264136E-01
-4.802438987809843E-01 -4.802493426579114E-01 -4.802467985025150E-01 -4.802469543987860E-01 -4.802474273746337E-01 -4.802475973152673E-01 -4.802477685259162E-01 -4.802478229602377E-01 -4.802478445419583E-01 -4.802478550990251E-01 -4.802478568393644E-01 -4.802478612326260E-01 -4.802478642478635E-01 -4.802478651550255E-01 -4.802478660451520E-01 -4.802478665222916E-01 -4.802478670358487E-01 -4.802478673561389E-01 -4.802478675358757E-01 -4.802478675726855E-01 -4.802478676945263E-01 -4.802478678740343E-01 -4.802478679097743E-01 -4.802478679218450E-01 -4.802478679255911E-01 -4.802478679269816E-01 -4.802478679240744E-01 -4.802478679192134E-01 -4.802478679264405E-01 -4.802478679217874E-01 -4.802478679247913E-01 -4.802478679247913E-01 -4.802478679247913E-01 -4.802478679247913E-01 -4.802478679247913E-01 -4.802478679247913E-01
-5.006117090828036E-01 -5.006116131948424E-01 -5.006010964983438E-01 -5.005998152654743E-01 -5.005999399210310E-01 -5.005999519418218E-01 -5.006000213773950E-01 -5.006000098759468E-01 -5.006000162438418E-01 -5.006000195637995E-01 -5.006000150668019E-01 -5.006000161714745E-01 -5.006000172624714E-01 -5.006000174849279E-01 -5.006000174541712E-01 -5.006000177859085E-01 -5.006000177072342E-01 -5.006000180235650E-01 -5.006000180657746E-01 -5.006000181836159E-01 -5.006000181368120E-01 -5.006000181604632E-01 -5.006000181749666E-01 -5.006000181790403E-01 -5.006000181796233E-01 -5.006000181801988E-01 -5.006000181736265E-01 -5.006000181793725E-01 -5.006000181741228E-01 -5.006000181800242E-01 -5.006000181780319E-01 -5.006000181780319E-01 -5.006000181780319E-01 -5.006000181780319E-01 -5.006000181780319E-01 -5.006000181780319E-01
-4.802418090482795E-01 -4.802475918405744E-01 -4.802459996827140E-01 -4.802472210952897E-01 -4.802476838123249E-01 -4.802478358232127E-01 -4.802480406059765E-01 -4.802481003616240E-01 -4.802481264233003E-01 -4.802481366493341E-01 -4.802481396053508E-01 -4.802481450149989E-01 -4.802481479589277E-01 -4.802481497690326E-01 -4.802481507228943E-01 -4.802481512417521E-01 -4.802481519484866E-01 -4.802481522983341E-01 -4.802481525352079E-01 -4.802481525747494E-01 -4.802481526768736E-01 -4.802481529042425E-01 -4.802481529345062E-01 -4.802481529447345E-01 -4.802481529523210E-01 -4.802481529497973E-01 -4.802481529440945E-01 -4.802481529496076E-01 -4.802481529496861E-01 -4.802481529408186E-01 -4.802481529484971E-01 -4.802481529484971E-01 -4.802481529484971E-01 -4.802481529484971E-01 -4.802481529484971E-01 -4.802481529484971E-01
-5.006119691620998E-01 -5.006116389726578E-01 -5.006002722144536E-01 -5.006000321416755E-01 -5.006001594558152E-01 -5.006002134155494E-01 -5.006002540013160E-01 -5.006002340483604E-01 -5.006002533818128E-01 -5.006002555617440E-01 -5.006002521650676E-01 -5.006002534123146E-01 -5.006002547330818E-01 -5.006002552880755E-01 -5.006002553996478E-01 -5.006002558201432E-01 -5.006002557818111E-01 -5.006002560603948E-01 -5.006002561099552E-01 -5.006002563106322E-01 -5.006002562690341E-01 -5.006002563336027E-01 -5.006002563483061E-01 -5.006002563534980E-01 -5.006002563516638E-01 -5.006002563560369E-01 -5.006002563513487E-01 -5.006002563494691E-01 -5.006002563503424E-01 -5.006002563477839E-01 -5.006002563515044E-01 -5.006002563515044E-01 -5.006002563515044E-01 -5.006002563515044E-01 -5.006002563515044E-01 -5.006002563515044E-01
-4.802397147560410E-01 -4.802459028829557E-01 -4.802450250750319E-01 -4.802472803166243E-01 -4.802477608070393E-01 -4.802479349828425E-01 -4.802481731558610E-01 -4.802482446461063E-01 -4.802482696743227E-01 -4.802482794971693E-01 -4.802482859481891E-01 -4.802482906994915E-01 -4.802482933385961E-01 -4.802482956581182E-01 -4.802482964061267E-01 -4.802482969288616E-01 -4.802482978727979E-01 -4.802482982414564E-01 -4.802482984563987E-01 -4.802482985015158E-01 -4.802482986883994E-01 -4.802482988817912E-01 -4.802482989275262E-01 -4.802482989333125E-01 -4.802482989374228E-01 -4.802482989425745E-01 -4.802482989340376E-01 -4.802482989340918E-01 -4.802482989399539E-01 -4.802482989342465E-01 -4.802482989407671E-01 -4.802482989407671E-01 -4.802482989407671E-01 -4.802482989407671E-01 -4.802482989407671E-01 -4.802482989407671E-01
-5.006116688854301E-01 -5.006110928633535E-01 -5.005998288457533E-01 -5.006001966200615E-01 -5.006003145429510E-01 -5.006003525002750E-01 -5.006004010644789E-01 -5.006003816656135E-01 -5.006003976563937E-01 -5.006004019577592E-01 -5.006003997311290E-01 -5.006004006272294E-01 -5.006004028261497E-01 -5.006004031219402E-01 -5.006004034036902E-01 -5.006004036741001E-01 -5.006004038888823E-01 -5.006004040453483E-01 -5.006004041315598E-01 -5.006004042541670E-01 -5.006004042694165E-01 -5.006004043579120E-01 -5.006004043615883E-01 -5.006004043651491E-01 -5.006004043633373E-01 -5.006004043652488E-01 -5.006004043584071E-01 -5.006004043622249E-01 -5.006004043596299E-01 -5.006004043653061E-01 -5.006004043613670E-01 -5.006004043613670E-01 -5.006004043613670E-01 -5.006004043613670E-01 -5.006004043613670E-01 -5.006004043613670E-01
-4.802379876160450E-01 -4.802440075729835E-01 -4.802444697491821E-01 -4.802473350151442E-01 -4.802477670100044E-01 -4.802479864685408E-01 -4.802482270989575E-01 -4.802482978267966E-01 -4.802483283361726E-01 -4.802483368130284E-01 -4.802483456773432E-01 -4.802483515861691E-01 -4.802483546547265E-01 -4.802483568892127E-01 -4.802483575059316E-01 -4.802483581660034E-01 -4.802483589432657E-01 -4.802483593851331E-01 -4.802483595703949E-01 -4.802483596307695E-01 -4.802483598000438E-01 -4.802483600218649E-01 -4.802483600659609E-01 -4.802483600693390E-01 -4.802483600775915E-01 -4.802483600730909E-01 -4.802483600748225E-01 -4.802483600739109E-01 -4.802483600803507E-01 -4.802483600759448E-01 -4.802483600739468E-01 -4.802483600739468E-01 -4.802483600739468E-01 -4.802483600739468E-01 -4.802483600739468E-01 -4.802483600739468E-01
-5.006108055898610E-01 -5.006101121025883E-01 -5.005997301279823E-01 -5.006002351586146E-01 -5.006003641113541E-01 -5.006004035296714E-01 -5.006004477718831E-01 -5.006004248879916E-01 -5.006004448091378E-01 -5.006004504012085E-01 -5.006004493597409E-01 -5.006004506931940E-01 -5.006004530389323E-01 -5.006004535715942E-01 -5.006004534650870E-01 -5.006004537834893E-01 -5.006004539473159E-01 -5.006004541524883E-01 -5.006004542729382E-01 -5.006004543324227E-01 -5.006004543603076E-01 -5.006004544482546E-01 -5.006004544658256E-01 -5.006004544648283E-01 -5.006004544653901E-01 -5.006004544640427E-01 -5.006004544641545E-01 -5.006004544605351E-01 -5.006004544590250E-01 -5.006004544598319E-01 -5.006004544610569E-01 -5.006004544610569E-01 -5.006004544610569E-01 -5.006004544610569E-01 -5.006004544610569E-01 -5.006004544610569E-01
-4.802360205301538E-01 -4.802421663360342E-01 -4.802444462707887E-01 -4.802472455368584E-01 -4.802477647992629E-01 -4.802479669571973E-01 -4.802482163261813E-01 -4.802482943421112E-01 -4.802483258754858E-01 -4.802483321313009E-01 -4.802483458712814E-01 -4.802483512381265E-01 -4.802483542116043E-01 -4.802483566319488E-01 -4.802483576694230E-01 -4.802483582046281E-01 -4.802483589799741E-01 -4.802483593672696E-01 -4.802483595260466E-01 -4.802483596507461E-01 -4.802483597999648E-01 -4.802483600277937E-01 -4.802483600622420E-01 -4.802483600695613E-01 -4.802483600749948E-01 -4.802483600729581E-01 -4.802483600755217E-01 -4.802483600701002E-01 -4.802483600780254E-01 -4.802483600717906E-01 -4.802483600717600E-01 -4.802483600717600E-01 -4.802483600717600E-01 -4.802483600717600E-01 -4.802483600717600E-01 -4.802483600717600E-01
-5.006094671212440E-01 -5.006084424488311E-01 -5.005997490925413E-01 -5.006001838348785E-01 -5.006002856724402E-01 -5.006003630964189E-01 -5.006003929434688E-01 -5.006003765836324E-01 -5.006003883540850E-01 -5.006003971927172E-01 -5.006003994280913E-01 -5.006004007173996E-01 -5.006004034665543E-01 -5.006004034919627E-01 -5.006004034004793E-01 -5.006004037333709E-01 -5.006004038473543E-01 -5.006004040906098E-01 -5.006004042989731E-01 -5.006004042237241E-01 -5.006004042507730E-01 -5.006004043546614E-01 -5.006004043678142E-01 -5.006004043651890E-01 -5.006004043631958E-01 -5.006004043638128E-01 -5.006004043645054E-01 -5.006004043565153E-01 -5.006004043580309E-01 -5.006004043639811E-01 -5.006004043629424E-01 -5.006004043629424E-01 -5.006004043629424E-01 -5.006004043629424E-01 -5.006004043629424E-01 -5.006004043629424E-01
-4.802337134900317E-01 -4.802398919504336E-01 -4.802443224770550E-01 -4.802471848657825E-01 -4.802477211041339E-01 -4.802479098667439E-01 -4.802481493037847E-01 -4.802482386455957E-01 -4.802482653212780E-01 -4.802482707132837E-01 -4.802482860154119E-01 -4.802482900774590E-01 -4.802482927114808E-01 -4.802482954511597E-01 -4.802482966786121E-01 -4.802482972518629E-01 -4.802482979718427E-01 -4.802482982809620E-01 -4.802482984086893E-01 -4.802482985481932E-01 -4.802482986618316E-01 -4.802482989054850E-01 -4.802482989313817E-01 -4.802482989244609E-01 -4.802482989291401E-01 -4.802482989317060E-01 -4.802482989293430E-01 -4.802482989290490E-01 -4.802482989299018E-01 -4.802482989228505E-01 -4.802482989312078E-01 -4.802482989312078E-01 -4.802482989312078E-01 -4.802482989312078E-01 -4.802482989312078E-01 -4.802482989312078E-01
-5.006070513273805E-01 -5.006065842053145E-01 -5.005997774220063E-01 -5.006000200871823E-01 -5.006001705451074E-01 -5.006002283714857E-01 -5.006002482222180E-01 -5.006002349460184E-01 -5.006002388717554E-01 -5.006002477678119E-01 -5.006002535759666E-01 -5.006002530172127E-01 -5.006002562965288E-01 -5.006002557086044E-01 -5.006002553909707E-01 -5.006002556174217E-01 -5.006002559333724E-01 -5.006002561522607E-01 -5.006002564459155E-01 -5.006002562143032E-01 -5.006002562607607E-01 -5.006002563475304E-01 -5.006002563594353E-01 -5.006002563548078E-01 -5.006002563513935E-01 -5.006002563561822E-01 -5.006002563499855E-01 -5.006002563490325E-01 -5.006002563446118E-01 -5.006002563478498E-01 -5.006002563499252E-01 -5.006002563499252E-01 -5.006002563499252E-01 -5.006002563499252E-01 -5.006002563499252E-01 -5.006002563499252E-01
-4.802311280749963E-01 -4.802377603743487E-01 -4.802441595777464E-01 -4.802471389542433E-01 -4.802476205080111E-01 -4.802477671651599E-01 -4.802480083666995E-01 -4.802480962896127E-01 -4.802481230039594E-01 -4.802481260825148E-01 -4.802481403252409E-01 -4.802481444301199E-01 -4.802481473888341E-01 -4.802481499740827E-01 -4.802481511231902E-01 -4.802481518226965E-01 -4.802481521082493E-01 -4.802481523395149E-01 -4.802481524720281E-01 -4.802481525980664E-01 -4.802481526932734E-01 -4.802481529287754E-01 -4.802481529382656E-01 -4.802481529327994E-01 -4.802481529348644E-01 -4.802481529394955E-01 -4.802481529384501E-01 -4.802481529311707E-01 -4.802481529371660E-01 -4.802481529321826E-01 -4.802481529358739E-01 -4.802481529358739E-01 -4.802481529358739E-01 -4.802481529358739E-01 -4.802481529358739E-01 -4.802481529358739E-01
-5.006046899329316E-01 -5.006044499794894E-01 -5.005996299113101E-01 -5.005997610809001E-01 -5.005999411449922E-01 -5.006000049271595E-01 -5.006000119528398E-01 -5.006000012291782E-01 -5.006000013792138E-01 -5.006000127593683E-01 -5.006000180139963E-01 -5.006000161451303E-01 -5.006000180963376E-01 -5.006000176098374E-01 -5.006000175052423E-01 -5.006000177902263E-01 -5.006000179409815E-01 -5.006000181743997E-01 -5.006000184018514E-01 -5.006000181036196E-01 -5.006000181198498E-01 -5.006000181773713E-01 -5.006000181902577E-01 -5.006000181796141E-01 -5.006000181791102E-01 -5.006000181804117E-01 -5.006000181738659E-01 -5.006000181692232E-01 -5.006000181747665E-01 -5.006000181718173E-01 -5.006000181752983E-01 -5.006000181752983E-01 -5.006000181752983E-01 -5.006000181752983E-01 -5.006000181752983E-01 -5.006000181752983E-01
-4.802279614222780E-01 -4.802346401080883E-01 -4.802439390667149E-01 -4.802468681522803E-01 -4.802473621899960E-01 -4.802474892031446E-01 -4.802477347050710E-01 -4.802478231030419E-01 -4.802478412727382E-01 -4.802478455117872E-01 -4.802478573379995E-01 -4.802478602515494E-01 -4.802478627649567E-01 -4.802478652819623E-01 -4.802478664620842E-01 -4.802478673072940E-01 -4.802478674527788E-01 -4.802478673865840E-01 -4.802478675422373E-01 -4.802478676350812E-01 -4.802478676953096E-01 -4.802478679132787E-01 -4.802478679061425E-01 -4.802478679029233E-01 -4.802478679079745E-01 -4.802478679096904E-01 -4.802478679062905E-01 -4.802478679037159E-01 -4.802478679073718E-01 -4.802478679014361E-01 -4.802478679060047E-01 -4.802478679060047E-01 -4.802478679060047E-01 -4.802478679060047E-01 -4.802478679060047E-01 -4.802478679060047E-01
-5.006026451484560E-01 -5.006021980439723E-01 -5.005995421592662E-01 -5.005995384546706E-01 -5.005996414378195E-01 -5.005997052942932E-01 -5.005997045113300E-01 -5.005996951259121E-01 -5.005996928477054E-01 -5.005997030272304E-01 -5.005997065272518E-01 -5.005997060695004E-01 -5.005997064952197E-01 -5.005997059251800E-01 -5.005997058500263E-01 -5.005997058199680E-01 -5.005997060819025E-01 -5.005997063010019E-01 -5.005997063999390E-01 -5.005997060928880E-01 -5.005997061150891E-01 -5.005997061347240E-01 -5.005997061424696E-01 -5.005997061280067E-01 -5.005997061238527E-01 -5.005997061269104E-01 -5.005997061229588E-01 -5.005997061219948E-01 -5.005997061153405E-01 -5.005997061189875E-01 -5.005997061199290E-01 -5.005997061199290E-01 -5.005997061199290E-01 -5.005997061199290E-01 -5.005997061199290E-01 -5.005997061199290E-01
-4.802252929845110E-01 -4.802309497499408E-01 -4.802435637557731E-01 -4.802463984241353E-01 -4.802468619088034E-01 -4.802469752697628E-01 -4.802472300757805E-01 -4.802473018545759E-01 -4.802473209756959E-01 -4.802473227158104E-01 -4.802473346712708E-01 -4.802473355940891E-01 -4.802473383863947E-01 -4.802473405485544E-01 -4.802473414920954E-01 -4.802473422607899E-01 -4.802473422213047E-01 -4.802473421126782E-01 -4.802473421412748E-01 -4.802473422411099E-01 -4.802473422967098E-01 -4.802473424710754E-01 -4.802473424637050E-01 -4.802473424650699E-01 -4.802473424656987E-01 -4.802473424623702E-01 -4.802473424607347E-01 -4.802473424597725E-01 -4.802473424547544E-01 -4.802473424574200E-01 -4.802473424595362E-01 -4.802473424595362E-01 -4.802473424595362E-01 -4.802473424595362E-01 -4.802473424595362E-01 -4.802473424595362E-01
-5.006002911326933E-01 -5.005996210168742E-01 -5.005993085615782E-01 -5.005991826956685E-01 -5.005993214538100E-01 -5.005993659312931E-01 -5.005993587634926E-01 -5.005993516219904E-01 -5.005993413079136E-01 -5.005993510293807E-01 -5.005993548561862E-01 -5.005993533579605E-01 -5.005993524278922E-01 -5.005993520045799E-01 -5.005993516111575E-01 -5.005993517883686E-01 -5.005993518582563E-01 -5.005993520557959E-01 -5.005993521554102E-01 -5.005993518111087E-01 -5.005993518325407E-01 -5.005993518179827E-01 -5.005993518357295E-01 -5.005993518118723E-01 -5.005993518117658E-01 -5.005993518115019E-01 -5.005993518120453E-01 -5.005993518147482E-01 -5.005993518049747E-01 -5.005993518092393E-01 -5.005993518119953E-01 -5.005993518119953E-01 -5.005993518119953E-01 -5.005993518119953E-01 -5.005993518119953E-01 -5.005993518119953E-01
-4.802223955542118E-01 -4.802268342676975E-01 -4.802427315557910E-01 -4.802454511841454E-01 -4.802459729574776E-01 -4.802460433241311E-01 -4.802462902434014E-01 -4.802463567524528E-01 -4.802463777701910E-01 -4.802463744947685E-01 -4.802463853544193E-01 -4.802463867492989E-01 -4.802463893732511E-01 -4.802463912306089E-01 -4.802463920229815E-01 -4.802463927417658E-01 -4.802463925796524E-01 -4.802463924346214E-01 -4.802463922337284E-01 -4.802463924146724E-01 -4.802463924573935E-01 -4.802463926049744E-01 -4.802463925850198E-01 -4.802463925955958E-01 -4.802463925955641E-01 -4.802463925942515E-01 -4.802463925922765E-01 -4.802463925930613E-01 -4.802463925940786E-01 -4.802463925875662E-01 -4.802463925893263E-01 -4.802463925893263E-01 -4.802463925893263E-01 -4.802463925893263E-01 -4.802463925893263E-01 -4.802463925893263E-01
-5.005985153279917E-01 -5.005972278481052E-01 -5.005990363443369E-01 -5.005989022411266E-01 -5.005989872589961E-01 -5.005990442245097E-01 -5.005990349929268E-01 -5.005990256019454E-01 -5.005990095237802E-01 -5.005990194069032E-01 -5.005990208070303E-01 -5.005990204024255E-01 -5.005990183908633E-01 -5.005990170180828E-01 -5.005990165736336E-01 -5.005990167314027E-01 -5.005990167399312E-01 -5.005990168767681E-01 -5.005990169809288E-01 -5.005990166187710E-01 -5.005990166036106E-01 -5.005990165698327E-01 -5.005990165877814E-01 -5.005990165706232E-01 -5.005990165691803E-01 -5.005990165723275E-01 -5.005990165724917E-01 -5.005990165698204E-01 -5.005990165701817E-01 -5.005990165727372E-01 -5.005990165703122E-01 -5.005990165703122E-01 -5.005990165703122E-01 -5.005990165703122E-01 -5.005990165703122E-01 -5.005990165703122E-01
-4.802184454158969E-01 -4.802220292698006E-01 -4.802411150674205E-01 -4.802438249957243E-01 -4.802442934545803E-01 -4.802443481604850E-01 -4.802445890530438E-01 -4.802446467348205E-01 -4.802446650134319E-01 -4.802446597676773E-01 -4.802446710299435E-01 -4.802446718231382E-01 -4.802446736477731E-01 -4.802446747988389E-01 -4.802446757226364E-01 -4.802446759240460E-01 -4.802446759091330E-01 -4.802446755938320E-01 -4.802446754314799E-01 -4.802446755827813E-01 -4.802446756195471E-01 -4.802446757236226E-01 -4.802446757064118E-01 -4.802446757196978E-01 -4.802446757177471E-01 -4.802446757267835E-01 -4.802446757256496E-01 -4.802446757273735E-01 -4.802446757191633E-01 -4.802446757236085E-01 -4.802446757230200E-01 -4.802446757230200E-01 -4.802446757230200E-01 -4.802446757230200E-01 -4.802446757230200E-01 -4.802446757230200E-01
-5.005967661190791E-01 -5.005954877437369E-01 -5.005989549531528E-01 -5.005987355319603E-01 -5.005988021135142E-01 -5.005988665572572E-01 -5.005988496923768E-01 -5.005988390379636E-01 -5.005988220901445E-01 -5.005988281398034E-01 -5.005988288766507E-01 -5.005988282577281E-01 -5.005988254217631E-01 -5.005988232850230E-01 -5.005988228625624E-01 -5.005988228856572E-01 -5.005988229094720E-01 -5.005988229526751E-01 -5.005988230042779E-01 -5.005988227191007E-01 -5.005988226965532E-01 -5.005988226207208E-01 -5.005988226420575E-01 -5.005988226362065E-01 -5.005988226327870E-01 -5.005988226387262E-01 -5.005988226365808E-01 -5.005988226340941E-01 -5.005988226308729E-01 -5.005988226332276E-01 -5.005988226343594E-01 -5.005988226343594E-01 -5.005988226343594E-01 -5.005988226343594E-01 -5.005988226343594E-01 -5.005988226343594E-01
-4.802136898857116E-01 -4.802162780087201E-01 -4.802382111543839E-01 -4.802407456322522E-01 -4.802411608798063E-01 -4.802412033087439E-01 -4.802414396417813E-01 -4.802414954878582E-01 -4.802415080199308E-01 -4.802415003756499E-01 -4.802415133389851E-01 -4.802415146151482E-01 -4.802415158321033E-01 -4.802415166957656E-01 -4.802415174591834E-01 -4.802415173352017E-01 -4.802415173833036E-01 -4.802415171000616E-01 -4.802415168785692E-01 -4.802415170510607E-01 -4.802415170812007E-01 -4.802415171454603E-01 -4.802415171264840E-01 -4.802415171437404E-01 -4.802415171426817E-01 -4.802415171511502E-01 -4.802415171514585E-01 -4.802415171498789E-01 -4.802415171498150E-01 -4.802415171457877E-01 -4.802415171513594E-01 -4.802415171513594E-01 -4.802415171513594E-01 -4.802415171513594E-01 -4.802415171513594E-01 -4.802415171513594E-01
-5.005964834631291E-01 -5.005951633637842E-01 -5.005991505704237E-01 -5.005989815525390E-01 -5.005990156187794E-01 -5.005990669608127E-01 -5.005990569582359E-01 -5.005990454136979E-01 -5.005990300312126E-01 -5.005990322279699E-01 -5.005990327627641E-01 -5.005990321593923E-01 -5.005990284666303E-01 -5.005990260240305E-01 -5.005990254970233E-01 -5.005990253752608E-01 -5.005990253071815E-01 -5.005990254440564E-01 -5.005990253997967E-01 -5.005990251865529E-01 -5.005990251682275E-01 -5.005990250758272E-01 -5.005990250823980E-01 -5.005990250953658E-01 -5.005990250932146E-01 -5.005990250963848E-01 -5.005990250962473E-01 -5.005990250945282E-01 -5.005990250942374E-01 -5.005990250983046E-01 -5.005990250974279E-01 -5.005990250974279E-01 -5.005990250974279E-01 -5.005990250974279E-01 -5.005990250974279E-01 -5.005990250974279E-01
-4.802059944844047E-01 -4.802086877794300E-01 -4.802324609787611E-01 -4.802348164658297E-01 -4.802351537897864E-01 -4.802351747045091E-01 -4.802354025319459E-01 -4.802354537404145E-01 -4.802354628548870E-01 -4.802354550381264E-01 -4.802354686678996E-01 -4.802354698097762E-01 -4.802354713865097E-01 -4.802354720841857E-01 -4.802354723955978E-01 -4.802354722256128E-01 -4.802354722053468E-01 -4.802354719778402E-01 -4.802354717706898E-01 -4.802354719886809E-01 -4.802354720123329E-01 -4.802354720348924E-01 -4.802354720296262E-01 -4.802354720385754E-01 -4.802354720366369E-01 -4.802354720396576E-01 -4.802354720438868E-01 -4.802354720397744E-01 -4.802354720388016E-01 -4.802354720359741E-01 -4.802354720395683E-01 -4.802354720395683E-01 -4.802354720395683E-01 -4.802354720395683E-01 -4.802354720395683E-01 -4.802354720395683E-01
-5.005977412590519E-01 -5.005969362299781E-01 -5.006003257418699E-01 -5.006001616377611E-01 -5.006001880536459E-01 -5.006002213825356E-01 -5.006002203662463E-01 -5.006002114509895E-01 -5.006001994834506E-01 -5.006001985617159E-01 -5.006001985204179E-01 -5.006001979687270E-01 -5.006001939632342E-01 -5.006001916058118E-01 -5.006001911505733E-01 -5.006001908398057E-01 -5.006001907205964E-01 -5.006001908606272E-01 -5.006001907217235E-01 -5.006001906228466E-01 -5.006001906051589E-01 -5.006001904920723E-01 -5.006001905161516E-01 -5.006001905239816E-01 -5.006001905215283E-01 -5.006001905311120E-01 -5.006001905300660E-01 -5.006001905261173E-01 -5.006001905278905E-01 -5.006001905344212E-01 -5.006001905267998E-01 -5.006001905267998E-01 -5.006001905267998E-01 -5.006001905267998E-01 -5.006001905267998E-01 -5.006001905267998E-01
-4.801921198293875E-01 -4.801956183971668E-01 -4.802203085842254E-01 -4.802225334682477E-01 -4.802227763976847E-01 -4.802227816976818E-01 -4.802229940061731E-01 -4.802230404805934E-01 -4.802230460043384E-01 -4.802230393658751E-01 -4.802230538477383E-01 -4.802230544319692E-01 -4.802230571337645E-01 -4.802230580228609E-01 -4.802230580511133E-01 -4.802230579531727E-01 -4.802230578929499E-01 -4.802230578002552E-01 -4.802230577193270E-01 -4.802230579184847E-01 -4.802230579392568E-01 -4.802230579357537E-01 -4.802230579287097E-01 -4.802230579388959E-01 -4.802230579373385E-01 -4.802230579337697E-01 -4.802230579321171E-01 -4.802230579286624E-01 -4.802230579238699E-01 -4.802230579246607E-01 -4.802230579282950E-01 -4.802230579282950E-01 -4.802230579282950E-01 -4.802230579282950E-01 -4.802230579282950E-01 -4.802230579282950E-01
-5.006020588716011E-01 -5.006018624438386E-01 -5.006037926785682E-01 -5.006036530501748E-01 -5.006036753697011E-01 -5.006036943572618E-01 -5.006036993926219E-01 -5.006036902167947E-01 -5.006036842597226E-01 -5.006036817917179E-01 -5.006036816210445E-01 -5.006036804106015E-01 -5.006036771992652E-01 -5.006036753175001E-01 -5.006036749206786E-01 -5.006036745932303E-01 -5.006036744529939E-01 -5.006036745262974E-01 -5.006036743396605E-01 -5.006036743493316E-01 -5.006036743380000E-01 -5.006036742292048E-01 -5.006036742552238E-01 -5.006036742680883E-01 -5.006036742680700E-01 -5.006036742677453E-01 -5.006036742675531E-01 -5.006036742655160E-01 -5.006036742583988E-01 -5.006036742753471E-01 -5.006036742697320E-01 -5.006036742697320E-01 -5.006036742697320E-01 -5.006036742697320E-01 -5.006036742697320E-01 -5.006036742697320E-01
-4.801622473691056E-01 -4.801658256989547E-01 -4.801918114246266E-01 -4.801939037661934E-01 -4.801940716894645E-01 -4.801940497142992E-01 -4.801942408700937E-01 -4.801942799015284E-01 -4.801942814298256E-01 -4.801942772368846E-01 -4.801942906330223E-01 -4.801942924626961E-01 -4.801942959675843E-01 -4.801942974946294E-01 -4.801942975780220E-01 -4.801942976136150E-01 -4.801942977078058E-01 -4.801942977122650E-01 -4.801942978581144E-01 -4.801942980196900E-01 -4.801942980346965E-01 -4.801942980229622E-01 -4.801942980204793E-01 -4.801942980192508E-01 -4.801942980175132E-01 -4.801942980043786E-01 -4.801942980030594E-01 -4.801942979960310E-01 -4.801942979993693E-01 -4.801942980089275E-01 -4.801942980102751E-01 -4.801942980102751E-01 -4.801942980102751E-01 -4.801942980102751E-01 -4.801942980102751E-01 -4.801942980102751E-01
-5.006127118854619E-01 -5.006125005469441E-01 -5.006129471334791E-01 -5.006128506599423E-01 -5.006128682029243E-01 -5.006128789881356E-01 -5.006128809588113E-01 -5.006128756089029E-01 -5.006128736597723E-01 -5.006128711873661E-01 -5.006128709710012E-01 -5.006128693744306E-01 -5.006128677016577E-01 -5.006128664279013E-01 -5.006128661384804E-01 -5.006128659429681E-01 -5.006128657873086E-01 -5.006128657996909E-01 -5.006128656605023E-01 -5.006128657256027E-01 -5.006128657208445E-01 -5.006128656251772E-01 -5.006128656451605E-01 -5.006128656711901E-01 -5.006128656718490E-01 -5.006128656396993E-01 -5.006128656442143E-01 -5.006128656342077E-01 -5.006128656404172E-01 -5.006128656587605E-01 -5.006128656586954E-01 -5.006128656586954E-01 -5.006128656586954E-01 -5.006128656586954E-01 -5.006128656586954E-01 -5.006128656586954E-01
-4.800780913648464E-01 -4.800820641507002E-01 -4.801091540988470E-01 -4.801111672299205E-01 -4.801112494888558E-01 -4.801111956972189E-01 -4.801113671137330E-01 -4.801113973605557E-01 -4.801113966247458E-01 -4.801113940855671E-01 -4.801114065742226E-01 -4.801114093871466E-01 -4.801114134871052E-01 -4.801114156014256E-01 -4.801114158517866E-01 -4.801114160865318E-01 -4.801114163870100E-01 -4.801114165050469E-01 -4.801114168627448E-01 -4.801114169678597E-01 -4.801114169770976E-01 -4.801114169749785E-01 -4.801114169495029E-01 -4.801114169343686E-01 -4.801114169329493E-01 -4.801114169259906E-01 -4.801114169269898E-01 -4.801114169235410E-01 -4.801114169148282E-01 -4.801114169202897E-01 -4.801114169264019E-01 -4.801114169264019E-01 -4.801114169264019E-01 -4.801114169264019E-01 -4.801114169264019E-01 -4.801114169264019E-01
-5.006326226966726E-01 -5.006324432529021E-01 -5.006319158745776E-01 -5.006318527437082E-01 -5.006318632132516E-01 -5.006318695799272E-01 -5.006318686529401E-01 -5.006318665007415E-01 -5.006318661356637E-01 -5.006318649334243E-01 -5.006318645903027E-01 -5.006318636371534E-01 -5.006318630817685E-01 -5.006318625580743E-01 -5.006318624137649E-01 -5.006318623237401E-01 -5.006318622329018E-01 -5.006318622206192E-01 -5.006318621488020E-01 -5.006318621859240E-01 -5.006318621861101E-01 -5.006318621435963E-01 -5.006318621559668E-01 -5.006318621684820E-01 -5.006318621659070E-01 -5.006318621571990E-01 -5.006318621517952E-01 -5.006318621555728E-01 -5.006318621494190E-01 -5.006318621551265E-01 -5.006318621607651E-01 -5.006318621607651E-01 -5.006318621607651E-01 -5.006318621607651E-01 -5.006318621607651E-01 -5.006318621607651E-01
-4.796830555011768E-01 -4.796874084414148E-01 -4.797155614596580E-01 -4.797175558371297E-01 -4.797175953763779E-01 -4.797175180358422E-01 -4.797176791144234E-01 -4.797177035219818E-01 -4.797177025579897E-01 -4.797177008429082E-01 -4.797177133267300E-01 -4.797177168378341E-01 -4.797177214257266E-01 -4.797177239656711E-01 -4.797177243270888E-01 -4.797177247444734E-01 -4.797177252029401E-01 -4.797177253689550E-01 -4.797177258882566E-01 -4.797177259536168E-01 -4.797177259620511E-01 -4.797177259511624E-01 -4.797177259240674E-01 -4.797177258879467E-01 -4.797177258859947E-01 -4.797177258804789E-01 -4.797177258831895E-01 -4.797177258642951E-01 -4.797177258808362E-01 -4.797177258794635E-01 -4.797177258837949E-01 -4.797177258837949E-01 -4.797177258837949E-01 -4.797177258837949E-01 -4.797177258837949E-01 -4.797177258837949E-01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.0.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.347054754581632E-01 +9.347096212172525E-01 +9.347097488828958E-01 +9.347097487109562E-01 +9.347097486649871E-01 +9.347097486583896E-01 +9.347097486575976E-01 +9.347097486582446E-01 +9.347097486584773E-01 +9.347097486565258E-01 +9.347097486564890E-01 +9.347097486601096E-01 +9.347097486597314E-01 +9.347097486597314E-01 +9.347097486597314E-01 +9.347097486597314E-01 +9.347097486597314E-01 +9.347097486597314E-01 +9.347097486597314E-01 +9.347097486597314E-01
+6.079135246248042E-02 +6.078755943537225E-02 +6.078744237836985E-02 +6.078744250779587E-02 +6.078744254622084E-02 +6.078744255167619E-02 +6.078744255178546E-02 +6.078744255167710E-02 +6.078744255142919E-02 +6.078744255321883E-02 +6.078744255314858E-02 +6.078744254993496E-02 +6.078744254982201E-02 +6.078744254982201E-02 +6.078744254982201E-02 +6.078744254982201E-02 +6.078744254982201E-02 +6.078744254982201E-02 +6.078744254982201E-02 +6.078744254982201E-02
+4.251058854680424E-03 +4.250727803163021E-03 +4.250717841827935E-03 +4.250717880330632E-03 +4.250717887169202E-03 +4.250717888231013E-03 +4.250717888848145E-03 +4.250717888354542E-03 +4.250717888350099E-03 +4.250717888501255E-03 +4.250717888700465E-03 +4.250717888210064E-03 +4.250717888739840E-03 +4.250717888739840E-03 +4.250717888739840E-03 +4.250717888739840E-03 +4.250717888739840E-03 +4.250717888739840E-03 +4.250717888739840E-03 +4.250717888739840E-03
+2.404673153218682E-04 +2.404466867107557E-04 +2.404460708271903E-04 +2.404460745872041E-04 +2.404460752032758E-04 +2.404460752927967E-04 +2.404460755403277E-04 +2.404460753169346E-04 +2.404460753372387E-04 +2.404460753484020E-04 +2.404460754772959E-04 +2.404460755771084E-04 +2.404460755266447E-04 +2.404460755266447E-04 +2.404460755266447E-04 +2.404460755266447E-04 +2.404460755266447E-04 +2.404460755266447E-04 +2.404460755266447E-04 +2.404460755266447E-04
+1.119004649257780E-05 +1.118903680559585E-05 +1.118900667580186E-05 +1.118900689661161E-05 +1.118900696205625E-05 +1.118900697192422E-05 +1.118900682144869E-05 +1.118900697103490E-05 +1.118900696913795E-05 +1.118900697719175E-05 +1.118900675415736E-05 +1.118900676293623E-05 +1.118900676990903E-05 +1.118900676990903E-05 +1.118900676990903E-05 +1.118900676990903E-05 +1.118900676990903E-05 +1.118900676990903E-05 +1.118900676990903E-05 +1.118900676990903E-05
+4.404040093529964E-07 +4.403632497656898E-07 +4.403620232619358E-07 +4.403620463402337E-07 +4.403620437847309E-07 +4.403620442797259E-07 +4.403620139173924E-07 +4.403620392235730E-07 +4.403620382533237E-07 +4.403620386288753E-07 +4.403620133397017E-07 +4.403620108682092E-07 +4.403620121149208E-07 +4.403620121149208E-07 +4.403620121149208E-07 +4.403620121149208E-07 +4.403620121149208E-07 +4.403620121149208E-07 +4.403620121149208E-07 +4.403620121149208E-07
+1.499677059556751E-08 +1.499536469024800E-08 +1.499531999661894E-08 +1.499533267865627E-08 +1.499532483743831E-08 +1.499532471442046E-08 +1.499532723852804E-08 +1.499532332390360E-08 +1.499532062855005E-08 +1.499532060842700E-08 +1.499533499911774E-08 +1.499533420744489E-08 +1.499533430099746E-08 +1.499533430099746E-08 +1.499533430099746E-08 +1.499533430099746E-08 +1.499533430099746E-08 +1.499533430099746E-08 +1.499533430099746E-08 +1.499533430099746E-08
+4.497704265564768E-10 +4.497390131963479E-10 +4.497257802721010E-10 +4.497282728004259E-10 +4.497266622213834E-10 +4.497266238492669E-10 +4.497318179096028E-10 +4.497264433526265E-10 +4.497258006657577E-10 +4.497257988259828E-10 +4.497345509408734E-10 +4.497344636044046E-10 +4.497344499991037E-10 +4.497344499991037E-10 +4.497344499991037E-10 +4.497344499991037E-10 +4.497344499991037E-10 +4.497344499991037E-10 +4.497344499991037E-10 +4.497344499991037E-10
+1.203040975360967E-11 +1.204877430115456E-11 +1.204299360376442E-11 +1.202939060125623E-11 +1.204302923401441E-11 +1.204302743664472E-11 +1.204482351100217E-11 +1.204301807434655E-11 +1.204299374096486E-11 +1.204299566529796E-11 +1.204518898038663E-11 +1.204516889352137E-11 +1.204518813214362E-11 +1.204518813214362E-11 +1.204518813214362E-11 +1.204518813214362E-11 +1.204518813214362E-11 +1.204518813214362E-11 +1.204518813214362E-11 +1.204518813214362E-11
+2.876963213606286E-13 +2.897332004927876E-13 +2.896120695863461E-13 +2.876619084394974E-13 +2.896064437308223E-13 +2.896069945447787E-13 +2.722571589176779E-13 +2.896071856442708E-13 +2.896120250021777E-13 +2.896124503974756E-13 +2.722577467739339E-13 +2.722748384789192E-13 +2.722486205052628E-13 +2.722486205052628E-13 +2.722486205052628E-13 +2.722486205052628E-13 +2.722486205052628E-13 +2.722486205052628E-13 +2.722486205052628E-13 +2.722486205052628E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.0.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.347055339450649E-01 +9.347096213004624E-01 +9.347097488659790E-01 +9.347097487154358E-01 +9.347097486696916E-01 +9.347097486589875E-01 +9.347097486587005E-01 +9.347097486568248E-01 +9.347097486581901E-01 +9.347097486585882E-01 +9.347097486574607E-01 +9.347097486566873E-01 +9.347097486568577E-01 +9.347097486569241E-01 +9.347097486568425E-01 +9.347097486568425E-01 +9.347097486568425E-01 +9.347097486568425E-01 +9.347097486568425E-01 +9.347097486568425E-01
+6.079129938722203E-02 +6.078755935997640E-02 +6.078744239364593E-02 +6.078744250373033E-02 +6.078744254152874E-02 +6.078744255113377E-02 +6.078744255126366E-02 +6.078744255243567E-02 +6.078744255149854E-02 +6.078744255134322E-02 +6.078744255237208E-02 +6.078744255305238E-02 +6.078744255291901E-02 +6.078744255285431E-02 +6.078744255292109E-02 +6.078744255292109E-02 +6.078744255292109E-02 +6.078744255292109E-02 +6.078744255292109E-02 +6.078744255292109E-02
+4.251053797261118E-03 +4.250727795900379E-03 +4.250717843338670E-03 +4.250717879894640E-03 +4.250717887241995E-03 +4.250717888186190E-03 +4.250717888285812E-03 +4.250717888924799E-03 +4.250717888516508E-03 +4.250717888335438E-03 +4.250717888436053E-03 +4.250717888537680E-03 +4.250717888499963E-03 +4.250717888482421E-03 +4.250717888494085E-03 +4.250717888494085E-03 +4.250717888494085E-03 +4.250717888494085E-03 +4.250717888494085E-03 +4.250717888494085E-03
+2.404669792375701E-04 +2.404466862333165E-04 +2.404460709305902E-04 +2.404460745904497E-04 +2.404460753613296E-04 +2.404460752831058E-04 +2.404460753281991E-04 +2.404460756327230E-04 +2.404460756657351E-04 +2.404460753067882E-04 +2.404460753133929E-04 +2.404460753122403E-04 +2.404460753174943E-04 +2.404460753155444E-04 +2.404460753182829E-04 +2.404460753182829E-04 +2.404460753182829E-04 +2.404460753182829E-04 +2.404460753182829E-04 +2.404460753182829E-04
+1.119002909783322E-05 +1.118903675782271E-05 +1.118900668132080E-05 +1.118900691496952E-05 +1.118900675015274E-05 +1.118900695896749E-05 +1.118900697087203E-05 +1.118900675807013E-05 +1.118900671057036E-05 +1.118900696804433E-05 +1.118900696833748E-05 +1.118900696603222E-05 +1.118900696855944E-05 +1.118900696505948E-05 +1.118900697154621E-05 +1.118900697154621E-05 +1.118900697154621E-05 +1.118900697154621E-05 +1.118900697154621E-05 +1.118900697154621E-05
+4.404032731587623E-07 +4.403632490596031E-07 +4.403620233065103E-07 +4.403620410073993E-07 +4.403620124399245E-07 +4.403620475338702E-07 +4.403620380296626E-07 +4.403620119993216E-07 +4.403620116238440E-07 +4.403620439854950E-07 +4.403620439490755E-07 +4.403620463440080E-07 +4.403620438174897E-07 +4.403620435803761E-07 +4.403620442681223E-07 +4.403620442681223E-07 +4.403620442681223E-07 +4.403620442681223E-07 +4.403620442681223E-07 +4.403620442681223E-07
+1.499674135025008E-08 +1.499537108558837E-08 +1.499531995559349E-08 +1.499532171123705E-08 +1.499533476976227E-08 +1.499532701587224E-08 +1.499532057546321E-08 +1.499533476618155E-08 +1.499533035444743E-08 +1.499532483751334E-08 +1.499532482849196E-08 +1.499532597422620E-08 +1.499532479957252E-08 +1.499532510751805E-08 +1.499532474235892E-08 +1.499532474235892E-08 +1.499532474235892E-08 +1.499532474235892E-08 +1.499532474235892E-08 +1.499532474235892E-08
+4.497691369168423E-10 +4.497288630771725E-10 +4.497257741560248E-10 +4.497259112452785E-10 +4.497345230766267E-10 +4.497271009973184E-10 +4.497257971389354E-10 +4.497345285366962E-10 +4.497408634021549E-10 +4.497266620654120E-10 +4.497266610984540E-10 +4.497268719952020E-10 +4.497266580071578E-10 +4.497267546617646E-10 +4.497266296309101E-10 +4.497266296309101E-10 +4.497266296309101E-10 +4.497266296309101E-10 +4.497266296309101E-10 +4.497266296309101E-10
+1.204436100161764E-11 +1.202932902218717E-11 +1.204299327977840E-11 +1.202897842379376E-11 +1.204518664598395E-11 +1.204305316761483E-11 +1.204299398694991E-11 +1.204518731577373E-11 +1.204817259760374E-11 +1.204302885062588E-11 +1.204302881493556E-11 +1.204303894476139E-11 +1.204302865393675E-11 +1.204303551145699E-11 +1.204302711718398E-11 +1.204302711718398E-11 +1.204302711718398E-11 +1.204302711718398E-11 +1.204302711718398E-11 +1.204302711718398E-11
+2.896712750877289E-13 +2.876634719551276E-13 +2.896120930721231E-13 +2.876671474036164E-13 +2.722579863443433E-13 +2.896036800514627E-13 +2.896120986328796E-13 +2.722579069187329E-13 +2.722230955433770E-13 +2.896063763331394E-13 +2.896063806595340E-13 +2.896051981528976E-13 +2.896063833301297E-13 +2.896054710266180E-13 +2.896068118802052E-13 +2.896068118802052E-13 +2.896068118802052E-13 +2.896068118802052E-13 +2.896068118802052E-13 +2.896068118802052E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.1.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.354312135062353E-01 +9.354311806816294E-01 +9.354311882792998E-01 +9.354311883300012E-01 +9.354311883357287E-01 +9.354311883366014E-01 +9.354311883383792E-01 +9.354311883369316E-01 +9.354311883369703E-01 +9.354311883369111E-01 +9.354311883391346E-01 +9.354311883373408E-01 +9.354311883389957E-01 +9.354311883389957E-01 +9.354311883389957E-01 +9.354311883389957E-01 +9.354311883389957E-01 +9.354311883389957E-01 +9.354311883389957E-01 +9.354311883389957E-01
+6.094759025011020E-02 +6.094761919888811E-02 +6.094761216091795E-02 +6.094761211312965E-02 +6.094761210768815E-02 +6.094761210684108E-02 +6.094761210493877E-02 +6.094761210656643E-02 +6.094761210652706E-02 +6.094761210654582E-02 +6.094761210443916E-02 +6.094761210605954E-02 +6.094761210457660E-02 +6.094761210457660E-02 +6.094761210457660E-02 +6.094761210457660E-02 +6.094761210457660E-02 +6.094761210457660E-02 +6.094761210457660E-02 +6.094761210457660E-02
+3.452184195431490E-03 +3.452187803744442E-03 +3.452187274584778E-03 +3.452187271772080E-03 +3.452187271475451E-03 +3.452187271453248E-03 +3.452187271607123E-03 +3.452187271414441E-03 +3.452187271422101E-03 +3.452187271434571E-03 +3.452187271359527E-03 +3.452187271556008E-03 +3.452187271365911E-03 +3.452187271365911E-03 +3.452187271365911E-03 +3.452187271365911E-03 +3.452187271365911E-03 +3.452187271365911E-03 +3.452187271365911E-03 +3.452187271365911E-03
+1.623342304123274E-04 +1.623344834740786E-04 +1.623344542720654E-04 +1.623344541664443E-04 +1.623344541567990E-04 +1.623344541598825E-04 +1.623344541512973E-04 +1.623344541532808E-04 +1.623344541494148E-04 +1.623344541625787E-04 +1.623344541209144E-04 +1.623344541149180E-04 +1.623344541378328E-04 +1.623344541378328E-04 +1.623344541378328E-04 +1.623344541378328E-04 +1.623344541378328E-04 +1.623344541378328E-04 +1.623344541378328E-04 +1.623344541378328E-04
+6.449749869346385E-06 +6.449763666023347E-06 +6.449762378143992E-06 +6.449762375976300E-06 +6.449762375544233E-06 +6.449762379172375E-06 +6.449762375570894E-06 +6.449762374785197E-06 +6.449762371852975E-06 +6.449762379709774E-06 +6.449762373302214E-06 +6.449762374364902E-06 +6.449762373218550E-06 +6.449762373218550E-06 +6.449762373218550E-06 +6.449762373218550E-06 +6.449762373218550E-06 +6.449762373218550E-06 +6.449762373218550E-06 +6.449762373218550E-06
+2.212149746226786E-07 +2.212156002946904E-07 +2.212155531665052E-07 +2.212155531944499E-07 +2.212155531136680E-07 +2.212155587034797E-07 +2.212155489292883E-07 +2.212155530374403E-07 +2.212155517421463E-07 +2.212155587021885E-07 +2.212155533676812E-07 +2.212155576990370E-07 +2.212155562743076E-07 +2.212155562743076E-07 +2.212155562743076E-07 +2.212155562743076E-07 +2.212155562743076E-07 +2.212155562743076E-07 +2.212155562743076E-07 +2.212155562743076E-07
+6.669210385889814E-09 +6.669230096970686E-09 +6.669228640218882E-09 +6.669228643997131E-09 +6.669228644206803E-09 +6.669232671504716E-09 +6.669224778221100E-09 +6.669228640075323E-09 +6.669225801504095E-09 +6.669232652684600E-09 +6.669231237342848E-09 +6.669231197594383E-09 +6.669226475048185E-09 +6.669226475048185E-09 +6.669226475048185E-09 +6.669226475048185E-09 +6.669226475048185E-09 +6.669226475048185E-09 +6.669226475048185E-09 +6.669226475048185E-09
+1.793218280833216E-10 +1.793220075623639E-10 +1.793219744178479E-10 +1.793219755424467E-10 +1.793219682650509E-10 +1.793222454805249E-10 +1.793166840584845E-10 +1.793219805701734E-10 +1.793196739222921E-10 +1.793222452892356E-10 +1.793173785906472E-10 +1.793174797926043E-10 +1.793158179025238E-10 +1.793158179025238E-10 +1.793158179025238E-10 +1.793158179025238E-10 +1.793158179025238E-10 +1.793158179025238E-10 +1.793158179025238E-10 +1.793158179025238E-10
+4.345791065773808E-12 +4.345877046445059E-12 +4.345879961281020E-12 +4.345875709996992E-12 +4.345873686364629E-12 +4.345865800637244E-12 +4.344482371492522E-12 +4.345875254475643E-12 +4.345978502236793E-12 +4.345869172967190E-12 +4.343855932617226E-12 +4.343885445237625E-12 +4.344508489655066E-12 +4.344508489655066E-12 +4.344508489655066E-12 +4.344508489655066E-12 +4.344508489655066E-12 +4.344508489655066E-12 +4.344508489655066E-12 +4.344508489655066E-12
+9.434237295012652E-14 +9.435609077621492E-14 +9.435759077162328E-14 +9.435586364692250E-14 +9.435359041921344E-14 +9.433144436351794E-14 +9.434675239397550E-14 +9.435497864657027E-14 +9.437853735421510E-14 +9.433312218720055E-14 +9.434357607111855E-14 +9.434021117495770E-14 +9.434507235689687E-14 +9.434507235689687E-14 +9.434507235689687E-14 +9.434507235689687E-14 +9.434507235689687E-14 +9.434507235689687E-14 +9.434507235689687E-14 +9.434507235689687E-14
+1.721289418604354E-15 +1.728375794590171E-15 +1.728502931939464E-15 +1.728347529556235E-15 +1.728524817570416E-15 +1.724960819224630E-15 +1.732278376007123E-15 +1.728470516089129E-15 +1.732275179992737E-15 +1.725085153563354E-15 +1.731660903711819E-15 +1.732605521438475E-15 +1.734511374371121E-15 +1.734511374371121E-15 +1.734511374371121E-15 +1.734511374371121E-15 +1.734511374371121E-15 +1.734511374371121E-15 +1.734511374371121E-15 +1.734511374371121E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.1.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.354312118950963E-01 +9.354311806784790E-01 +9.354311882797494E-01 +9.354311883299228E-01 +9.354311883371369E-01 +9.354311883367289E-01 +9.354311883369650E-01 +9.354311883385862E-01 +9.354311883368578E-01 +9.354311883370143E-01 +9.354311883369674E-01 +9.354311883369765E-01 +9.354311883370218E-01 +9.354311883370167E-01 +9.354311883369679E-01 +9.354311883369679E-01 +9.354311883369679E-01 +9.354311883369679E-01 +9.354311883369679E-01 +9.354311883369679E-01
+6.094759172622521E-02 +6.094761920213607E-02 +6.094761216049613E-02 +6.094761211317146E-02 +6.094761210639304E-02 +6.094761210678039E-02 +6.094761210652380E-02 +6.094761210493963E-02 +6.094761210647637E-02 +6.094761210648967E-02 +6.094761210654088E-02 +6.094761210652370E-02 +6.094761210648805E-02 +6.094761210647994E-02 +6.094761210651413E-02 +6.094761210651413E-02 +6.094761210651413E-02 +6.094761210651413E-02 +6.094761210651413E-02 +6.094761210651413E-02
+3.452184323003744E-03 +3.452187803672290E-03 +3.452187274539368E-03 +3.452187271789019E-03 +3.452187271380556E-03 +3.452187271413272E-03 +3.452187271404753E-03 +3.452187271396626E-03 +3.452187271585618E-03 +3.452187271390959E-03 +3.452187271396851E-03 +3.452187271416361E-03 +3.452187271406958E-03 +3.452187271412388E-03 +3.452187271405979E-03 +3.452187271405979E-03 +3.452187271405979E-03 +3.452187271405979E-03 +3.452187271405979E-03 +3.452187271405979E-03
+1.623342375398602E-04 +1.623344834515307E-04 +1.623344542686988E-04 +1.623344541666489E-04 +1.623344541489444E-04 +1.623344541489238E-04 +1.623344541515121E-04 +1.623344541345218E-04 +1.623344541468212E-04 +1.623344541533420E-04 +1.623344541524292E-04 +1.623344541507410E-04 +1.623344541525283E-04 +1.623344541482146E-04 +1.623344541593241E-04 +1.623344541593241E-04 +1.623344541593241E-04 +1.623344541593241E-04 +1.623344541593241E-04 +1.623344541593241E-04
+6.449750183840045E-06 +6.449763663705605E-06 +6.449762377953664E-06 +6.449762375872431E-06 +6.449762374950887E-06 +6.449762372647113E-06 +6.449762375453263E-06 +6.449762377314395E-06 +6.449762377914516E-06 +6.449762375765432E-06 +6.449762375653478E-06 +6.449762374996792E-06 +6.449762375608691E-06 +6.449762372590825E-06 +6.449762377681871E-06 +6.449762377681871E-06 +6.449762377681871E-06 +6.449762377681871E-06 +6.449762377681871E-06 +6.449762377681871E-06
+2.212149830210779E-07 +2.212156000853323E-07 +2.212155531584382E-07 +2.212155531831467E-07 +2.212155564052483E-07 +2.212155518116084E-07 +2.212155531774990E-07 +2.212155573164121E-07 +2.212155573318243E-07 +2.212155532018985E-07 +2.212155531974983E-07 +2.212155529976053E-07 +2.212155531919106E-07 +2.212155518063507E-07 +2.212155554849254E-07 +2.212155554849254E-07 +2.212155554849254E-07 +2.212155554849254E-07 +2.212155554849254E-07 +2.212155554849254E-07
+6.669206165875622E-09 +6.669230087334319E-09 +6.669228638894652E-09 +6.669228645461134E-09 +6.669226474750597E-09 +6.669225781534801E-09 +6.669228643600926E-09 +6.669226613563547E-09 +6.669226547288184E-09 +6.669228645041271E-09 +6.669228645294646E-09 +6.669228623891751E-09 +6.669228644896216E-09 +6.669225786714656E-09 +6.669231577566922E-09 +6.669231577566922E-09 +6.669231577566922E-09 +6.669231577566922E-09 +6.669231577566922E-09 +6.669231577566922E-09
+1.793214072178284E-10 +1.793220103342016E-10 +1.793219739162123E-10 +1.793219751821104E-10 +1.793158158037038E-10 +1.793196907841933E-10 +1.793219743054133E-10 +1.793158021914149E-10 +1.793157726661111E-10 +1.793219761094259E-10 +1.793219760574697E-10 +1.793219919779774E-10 +1.793219760780476E-10 +1.793196865112791E-10 +1.793222306882663E-10 +1.793222306882663E-10 +1.793222306882663E-10 +1.793222306882663E-10 +1.793222306882663E-10 +1.793222306882663E-10
+4.345855769187174E-12 +4.345876082918306E-12 +4.345880061187237E-12 +4.345879849103039E-12 +4.344509990021869E-12 +4.345969886429114E-12 +4.345880039658744E-12 +4.344524272462629E-12 +4.344530711649031E-12 +4.345874856897622E-12 +4.345874841680113E-12 +4.345878564863962E-12 +4.345874868762901E-12 +4.345970986633577E-12 +4.345845769943505E-12 +4.345845769943505E-12 +4.345845769943505E-12 +4.345845769943505E-12 +4.345845769943505E-12 +4.345845769943505E-12
+9.434552261142711E-14 +9.435528709444904E-14 +9.435765531640177E-14 +9.435749066433576E-14 +9.434505961424621E-14 +9.437507756047553E-14 +9.435761591152322E-14 +9.434300033964421E-14 +9.434292743294128E-14 +9.435551127794288E-14 +9.435547357606255E-14 +9.435461884703089E-14 +9.435548452353204E-14 +9.437560675170556E-14 +9.434348723212991E-14 +9.434348723212991E-14 +9.434348723212991E-14 +9.434348723212991E-14 +9.434348723212991E-14 +9.434348723212991E-14
+1.728427143859169E-15 +1.728444601376373E-15 +1.728498764001478E-15 +1.728513028610309E-15 +1.734531500001408E-15 +1.731699448081704E-15 +1.728504728309645E-15 +1.733993871172046E-15 +1.734015280180252E-15 +1.728317919387810E-15 +1.728329380860196E-15 +1.728617940748891E-15 +1.728331036652028E-15 +1.731803868375670E-15 +1.724260693420824E-15 +1.724260693420824E-15 +1.724260693420824E-15 +1.724260693420824E-15 +1.724260693420824E-15 +1.724260693420824E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.10.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.387838766824045E-01 +9.387857970023110E-01 +9.387858408263153E-01 +9.387858400224498E-01 +9.387858399226412E-01 +9.387858399061004E-01 +9.387858399042196E-01 +9.387858399034382E-01 +9.387858399034064E-01 +9.387858399022230E-01 +9.387858399031407E-01 +9.387858399029557E-01 +9.387858399051447E-01 +9.387858399051447E-01 +9.387858399051447E-01 +9.387858399051447E-01 +9.387858399051447E-01 +9.387858399051447E-01 +9.387858399051447E-01 +9.387858399051447E-01
+5.769949974516776E-02 +5.769759122567492E-02 +5.769754997055646E-02 +5.769755062846823E-02 +5.769755071272847E-02 +5.769755072704282E-02 +5.769755072844297E-02 +5.769755072927812E-02 +5.769755072934153E-02 +5.769755073032264E-02 +5.769755072948482E-02 +5.769755072964657E-02 +5.769755072755205E-02 +5.769755072755205E-02 +5.769755072755205E-02 +5.769755072755205E-02 +5.769755072755205E-02 +5.769755072755205E-02 +5.769755072755205E-02 +5.769755072755205E-02
+3.347518734254475E-03 +3.347438407548069E-03 +3.347435438624001E-03 +3.347435541252542E-03 +3.347435553051829E-03 +3.347435554782292E-03 +3.347435555151937E-03 +3.347435555110775E-03 +3.347435555090301E-03 +3.347435555280318E-03 +3.347435555175650E-03 +3.347435555209167E-03 +3.347435555113828E-03 +3.347435555113828E-03 +3.347435555113828E-03 +3.347435555113828E-03 +3.347435555113828E-03 +3.347435555113828E-03 +3.347435555113828E-03 +3.347435555113828E-03
+1.622585528404596E-04 +1.622877919094275E-04 +1.622879291476890E-04 +1.622879494814668E-04 +1.622879514094365E-04 +1.622879517013738E-04 +1.622879517652687E-04 +1.622879517440988E-04 +1.622879517374205E-04 +1.622879517581274E-04 +1.622879517611255E-04 +1.622879517652965E-04 +1.622879517707675E-04 +1.622879517707675E-04 +1.622879517707675E-04 +1.622879517707675E-04 +1.622879517707675E-04 +1.622879517707675E-04 +1.622879517707675E-04 +1.622879517707675E-04
+6.621342970371819E-06 +6.643811554082258E-06 +6.643974252935602E-06 +6.643985584577526E-06 +6.643986386732489E-06 +6.643986480648784E-06 +6.643986496547114E-06 +6.643986499949150E-06 +6.643986494556181E-06 +6.643986495930128E-06 +6.643986497250121E-06 +6.643986500009045E-06 +6.643986497423306E-06 +6.643986497423306E-06 +6.643986497423306E-06 +6.643986497423306E-06 +6.643986497423306E-06 +6.643986497423306E-06 +6.643986497423306E-06 +6.643986497423306E-06
+2.202026183488616E-07 +2.343432340300935E-07 +2.344052144755257E-07 +2.344116176822042E-07 +2.344120747378960E-07 +2.344121350050284E-07 +2.344121463220910E-07 +2.344121509090831E-07 +2.344121485329889E-07 +2.344121464471575E-07 +2.344121486240726E-07 +2.344121507136942E-07 +2.344121476308867E-07 +2.344121476308867E-07 +2.344121476308867E-07 +2.344121476308867E-07 +2.344121476308867E-07 +2.344121476308867E-07 +2.344121476308867E-07 +2.344121476308867E-07
+4.739748264507885E-09 +7.233822236230930E-09 +7.252984616495715E-09 +7.256344472295388E-09 +7.256623787110573E-09 +7.256663840694668E-09 +7.256670186183773E-09 +7.256672059395880E-09 +7.256670715396654E-09 +7.256669727500596E-09 +7.256670968940975E-09 +7.256672425016966E-09 +7.256670804457508E-09 +7.256670804457508E-09 +7.256670804457508E-09 +7.256670804457508E-09 +7.256670804457508E-09 +7.256670804457508E-09 +7.256670804457508E-09 +7.256670804457508E-09
+0.000000000000000E+00 +1.839424647374924E-10 +1.983002164403404E-10 +1.998361897432172E-10 +1.999917597522365E-10 +2.000067865837655E-10 +2.000097115022319E-10 +2.000105825888758E-10 +2.000103322492246E-10 +2.000099136214511E-10 +2.000098220909015E-10 +2.000102462831472E-10 +2.000101577906163E-10 +2.000101577906163E-10 +2.000101577906163E-10 +2.000101577906163E-10 +2.000101577906163E-10 +2.000101577906163E-10 +2.000101577906163E-10 +2.000101577906163E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.603067296999437E-12 +4.852849904050850E-12 +4.956990858789748E-12 +4.963760131151256E-12 +4.965677149621957E-12 +4.965543191921446E-12 +4.965469962890527E-12 +4.965389810045284E-12 +4.965792229893920E-12 +4.965666754907404E-12 +4.965716940681487E-12 +4.965716940681487E-12 +4.965716940681487E-12 +4.965716940681487E-12 +4.965716940681487E-12 +4.965716940681487E-12 +4.965716940681487E-12 +4.965716940681487E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.040285055829440E-13 +1.052232371160399E-13 +1.100344215256367E-13 +1.115968052327621E-13 +1.114680927991653E-13 +1.113694664214558E-13 +1.115901918446132E-13 +1.113685336194485E-13 +1.114715794287796E-13 +1.115986118829364E-13 +1.115986118829364E-13 +1.115986118829364E-13 +1.115986118829364E-13 +1.115986118829364E-13 +1.115986118829364E-13 +1.115986118829364E-13 +1.115986118829364E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.176318960421891E-15 +2.190505278878451E-15 +2.225295842471530E-15 +2.243978283280748E-15 +2.191099123635681E-15 +2.244576604056804E-15 +2.225301743132080E-15 +2.189537159647538E-15 +2.189537159647538E-15 +2.189537159647538E-15 +2.189537159647538E-15 +2.189537159647538E-15 +2.189537159647538E-15 +2.189537159647538E-15 +2.189537159647538E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.10.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.387839258917273E-01 +9.387857970860959E-01 +9.387858408072531E-01 +9.387858400274912E-01 +9.387858399302050E-01 +9.387858399072985E-01 +9.387858399040212E-01 +9.387858399049571E-01 +9.387858399030862E-01 +9.387858399038750E-01 +9.387858399023387E-01 +9.387858399017863E-01 +9.387858399022786E-01 +9.387858399020546E-01 +9.387858399026252E-01 +9.387858399026252E-01 +9.387858399026252E-01 +9.387858399026252E-01 +9.387858399026252E-01 +9.387858399026252E-01
+5.769945473483079E-02 +5.769759116392034E-02 +5.769754998502690E-02 +5.769755062390105E-02 +5.769755070581405E-02 +5.769755072585519E-02 +5.769755072874950E-02 +5.769755072767579E-02 +5.769755072939503E-02 +5.769755072882302E-02 +5.769755073034131E-02 +5.769755073069921E-02 +5.769755073040154E-02 +5.769755073059617E-02 +5.769755072997225E-02 +5.769755072997225E-02 +5.769755072997225E-02 +5.769755072997225E-02 +5.769755072997225E-02 +5.769755072997225E-02
+3.347514785160098E-03 +3.347438368410233E-03 +3.347435444212508E-03 +3.347435540521596E-03 +3.347435552352514E-03 +3.347435554768138E-03 +3.347435555065090E-03 +3.347435555167546E-03 +3.347435555319438E-03 +3.347435555101902E-03 +3.347435555148982E-03 +3.347435555306700E-03 +3.347435555184793E-03 +3.347435555164819E-03 +3.347435555218647E-03 +3.347435555218647E-03 +3.347435555218647E-03 +3.347435555218647E-03 +3.347435555218647E-03 +3.347435555218647E-03
+1.622583147222684E-04 +1.622878100126014E-04 +1.622879272147754E-04 +1.622879494127254E-04 +1.622879513757719E-04 +1.622879516929602E-04 +1.622879517313068E-04 +1.622879517718413E-04 +1.622879517794289E-04 +1.622879517654749E-04 +1.622879517469145E-04 +1.622879517843866E-04 +1.622879517240631E-04 +1.622879517491205E-04 +1.622879517597840E-04 +1.622879517597840E-04 +1.622879517597840E-04 +1.622879517597840E-04 +1.622879517597840E-04 +1.622879517597840E-04
+6.621331672504510E-06 +6.643811459453718E-06 +6.643974848288375E-06 +6.643985750639370E-06 +6.643986425014897E-06 +6.643986484657270E-06 +6.643986494367021E-06 +6.643986496793087E-06 +6.643986497836862E-06 +6.643986498146484E-06 +6.643986495571692E-06 +6.643986501846970E-06 +6.643986493312394E-06 +6.643986496782594E-06 +6.643986496843155E-06 +6.643986496843155E-06 +6.643986496843155E-06 +6.643986496843155E-06 +6.643986496843155E-06 +6.643986496843155E-06
+2.202021606326820E-07 +2.343424392198980E-07 +2.344056042952800E-07 +2.344117602587423E-07 +2.344120998895458E-07 +2.344121382822047E-07 +2.344121471280974E-07 +2.344121462449788E-07 +2.344121476895761E-07 +2.344121466505563E-07 +2.344121483518517E-07 +2.344121495269085E-07 +2.344121484290710E-07 +2.344121485431055E-07 +2.344121472492563E-07 +2.344121472492563E-07 +2.344121472492563E-07 +2.344121472492563E-07 +2.344121472492563E-07 +2.344121472492563E-07
+4.739726621229354E-09 +7.233678875663536E-09 +7.252914309947081E-09 +7.256356912565615E-09 +7.256645568554399E-09 +7.256665873342952E-09 +7.256671410607085E-09 +7.256670257531120E-09 +7.256670916632238E-09 +7.256670746297574E-09 +7.256670371004958E-09 +7.256671278402805E-09 +7.256670759465607E-09 +7.256670229965272E-09 +7.256671266106688E-09 +7.256671266106688E-09 +7.256671266106688E-09 +7.256671266106688E-09 +7.256671266106688E-09 +7.256671266106688E-09
+0.000000000000000E+00 +1.839793898138653E-10 +1.983037881209972E-10 +1.998209879616332E-10 +1.999983238400086E-10 +2.000063378135441E-10 +2.000094485578251E-10 +2.000098489784225E-10 +2.000102566131199E-10 +2.000090729600081E-10 +2.000096164928825E-10 +2.000099184223704E-10 +2.000103303190196E-10 +2.000097646769232E-10 +2.000096702127698E-10 +2.000096702127698E-10 +2.000096702127698E-10 +2.000096702127698E-10 +2.000096702127698E-10 +2.000096702127698E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.601939154259381E-12 +4.853598087415156E-12 +4.951559150589848E-12 +4.963480380478781E-12 +4.965321056920247E-12 +4.965350821867085E-12 +4.965709242181134E-12 +4.965037317202823E-12 +4.965520747216311E-12 +4.965437769671561E-12 +4.965480473435866E-12 +4.965460506462675E-12 +4.965067582741030E-12 +4.965067582741030E-12 +4.965067582741030E-12 +4.965067582741030E-12 +4.965067582741030E-12 +4.965067582741030E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.039652923113990E-13 +1.059750476569775E-13 +1.100945297095487E-13 +1.117105736608744E-13 +1.116027009120763E-13 +1.116009339080915E-13 +1.117279598484533E-13 +1.113708764466517E-13 +1.116900903327923E-13 +1.113753943565552E-13 +1.113805976483210E-13 +1.117159774923945E-13 +1.117159774923945E-13 +1.117159774923945E-13 +1.117159774923945E-13 +1.117159774923945E-13 +1.117159774923945E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.170761327607718E-15 +2.173104688185449E-15 +2.188919881995368E-15 +2.190711911223854E-15 +2.169935640218749E-15 +2.242232274363233E-15 +2.173994036667449E-15 +2.243744129437385E-15 +2.243275792064334E-15 +2.171864633765002E-15 +2.171864633765002E-15 +2.171864633765002E-15 +2.171864633765002E-15 +2.171864633765002E-15 +2.171864633765002E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.11.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343106915128380E-01 +9.343125241656752E-01 +9.343125804907871E-01 +9.343125808025977E-01 +9.343125808310651E-01 +9.343125808388338E-01 +9.343125808407353E-01 +9.343125808409823E-01 +9.343125808412126E-01 +9.343125808411470E-01 +9.343125808426115E-01 +9.343125808424506E-01 +9.343125808430333E-01 +9.343125808430333E-01 +9.343125808430333E-01 +9.343125808430333E-01 +9.343125808430333E-01 +9.343125808430333E-01 +9.343125808430333E-01 +9.343125808430333E-01
+6.180020252265538E-02 +6.179838024773082E-02 +6.179832736678158E-02 +6.179832697300738E-02 +6.179832693909831E-02 +6.179832693090791E-02 +6.179832692868652E-02 +6.179832692852574E-02 +6.179832692832047E-02 +6.179832692828803E-02 +6.179832692703787E-02 +6.179832692718411E-02 +6.179832692660358E-02 +6.179832692660358E-02 +6.179832692660358E-02 +6.179832692660358E-02 +6.179832692660358E-02 +6.179832692660358E-02 +6.179832692660358E-02 +6.179832692660358E-02
+3.698232390399555E-03 +3.698165302081508E-03 +3.698161514203170E-03 +3.698161537324694E-03 +3.698161538453967E-03 +3.698161538413785E-03 +3.698161538613506E-03 +3.698161538535957E-03 +3.698161538502336E-03 +3.698161538589289E-03 +3.698161538385878E-03 +3.698161538414219E-03 +3.698161538409226E-03 +3.698161538409226E-03 +3.698161538409226E-03 +3.698161538409226E-03 +3.698161538409226E-03 +3.698161538409226E-03 +3.698161538409226E-03 +3.698161538409226E-03
+1.830086255936186E-04 +1.830375008550765E-04 +1.830375734291483E-04 +1.830375973256822E-04 +1.830375993867869E-04 +1.830375996195622E-04 +1.830375996804556E-04 +1.830375996747153E-04 +1.830375996791939E-04 +1.830375996966754E-04 +1.830375996686410E-04 +1.830375996741656E-04 +1.830375996778416E-04 +1.830375996778416E-04 +1.830375996778416E-04 +1.830375996778416E-04 +1.830375996778416E-04 +1.830375996778416E-04 +1.830375996778416E-04 +1.830375996778416E-04
+7.592727078314439E-06 +7.612178811142182E-06 +7.612309316348412E-06 +7.612325088586477E-06 +7.612326286566055E-06 +7.612326374516871E-06 +7.612326400596658E-06 +7.612326400764518E-06 +7.612326401048374E-06 +7.612326401265024E-06 +7.612326400563648E-06 +7.612326401162182E-06 +7.612326400734085E-06 +7.612326400734085E-06 +7.612326400734085E-06 +7.612326400734085E-06 +7.612326400734085E-06 +7.612326400734085E-06 +7.612326400734085E-06 +7.612326400734085E-06
+2.653704396219612E-07 +2.719228250148573E-07 +2.720017646697899E-07 +2.720117460780277E-07 +2.720123452546749E-07 +2.720124020258406E-07 +2.720124154004578E-07 +2.720124142192070E-07 +2.720124146526943E-07 +2.720124137256510E-07 +2.720124153741090E-07 +2.720124154183088E-07 +2.720124141926261E-07 +2.720124141926261E-07 +2.720124141926261E-07 +2.720124141926261E-07 +2.720124141926261E-07 +2.720124141926261E-07 +2.720124141926261E-07 +2.720124141926261E-07
+6.851000176421206E-09 +8.467948781487195E-09 +8.504575682003562E-09 +8.510374493470817E-09 +8.510617036950732E-09 +8.510662252845501E-09 +8.510667533752945E-09 +8.510667442785709E-09 +8.510666508569274E-09 +8.510667538985501E-09 +8.510666801968340E-09 +8.510667539731674E-09 +8.510666538855271E-09 +8.510666538855271E-09 +8.510666538855271E-09 +8.510666538855271E-09 +8.510666538855271E-09 +8.510666538855271E-09 +8.510666538855271E-09 +8.510666538855271E-09
+0.000000000000000E+00 +2.140703563777248E-10 +2.341371717351726E-10 +2.365674984015826E-10 +2.366920939531373E-10 +2.367177226694232E-10 +2.367210971855184E-10 +2.367202102391953E-10 +2.367216775509308E-10 +2.367209536861531E-10 +2.367215014057581E-10 +2.367210908338085E-10 +2.367213358633704E-10 +2.367213358633704E-10 +2.367213358633704E-10 +2.367213358633704E-10 +2.367213358633704E-10 +2.367213358633704E-10 +2.367213358633704E-10 +2.367213358633704E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.004716481237914E-12 +5.844225818401806E-12 +5.900082347505939E-12 +5.921826068896735E-12 +5.924803912455893E-12 +5.924807496025226E-12 +5.923948876261050E-12 +5.924529159750112E-12 +5.923986077702676E-12 +5.924808149971721E-12 +5.924404111386306E-12 +5.924404111386306E-12 +5.924404111386306E-12 +5.924404111386306E-12 +5.924404111386306E-12 +5.924404111386306E-12 +5.924404111386306E-12 +5.924404111386306E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.150900599328597E-13 +1.257114390517808E-13 +1.332540258945215E-13 +1.339150905413158E-13 +1.341667110727203E-13 +1.343934982172726E-13 +1.342210246189291E-13 +1.344263759219045E-13 +1.339079133177056E-13 +1.342613590530465E-13 +1.342613590530465E-13 +1.342613590530465E-13 +1.342613590530465E-13 +1.342613590530465E-13 +1.342613590530465E-13 +1.342613590530465E-13 +1.342613590530465E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.446461302471060E-15 +2.699741975627659E-15 +2.629814978773681E-15 +2.601013272764258E-15 +2.624106408201070E-15 +2.598999152901659E-15 +2.700534341926253E-15 +2.620965539797042E-15 +2.620965539797042E-15 +2.620965539797042E-15 +2.620965539797042E-15 +2.620965539797042E-15 +2.620965539797042E-15 +2.620965539797042E-15 +2.620965539797042E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.11.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343107008002870E-01 +9.343125241087011E-01 +9.343125804964161E-01 +9.343125808048248E-01 +9.343125808308838E-01 +9.343125808392658E-01 +9.343125808409831E-01 +9.343125808428283E-01 +9.343125808420191E-01 +9.343125808420741E-01 +9.343125808409530E-01 +9.343125808410583E-01 +9.343125808416350E-01 +9.343125808410002E-01 +9.343125808409153E-01 +9.343125808409153E-01 +9.343125808409153E-01 +9.343125808409153E-01 +9.343125808409153E-01 +9.343125808409153E-01
+6.180019404514630E-02 +6.179838028409950E-02 +6.179832736058061E-02 +6.179832697086219E-02 +6.179832693954981E-02 +6.179832693046583E-02 +6.179832692855861E-02 +6.179832692680127E-02 +6.179832692770484E-02 +6.179832692751835E-02 +6.179832692855333E-02 +6.179832692844238E-02 +6.179832692791046E-02 +6.179832692846025E-02 +6.179832692853598E-02 +6.179832692853598E-02 +6.179832692853598E-02 +6.179832692853598E-02 +6.179832692853598E-02 +6.179832692853598E-02
+3.698231629639676E-03 +3.698165319690187E-03 +3.698161518457965E-03 +3.698161536842531E-03 +3.698161538273289E-03 +3.698161538439244E-03 +3.698161538485822E-03 +3.698161538407109E-03 +3.698161538344298E-03 +3.698161538439403E-03 +3.698161538522151E-03 +3.698161538546408E-03 +3.698161538499225E-03 +3.698161538553962E-03 +3.698161538580648E-03 +3.698161538580648E-03 +3.698161538580648E-03 +3.698161538580648E-03 +3.698161538580648E-03 +3.698161538580648E-03
+1.830085788243980E-04 +1.830375048311326E-04 +1.830375704481544E-04 +1.830375974833637E-04 +1.830375993054978E-04 +1.830375996103219E-04 +1.830375996771215E-04 +1.830375996741981E-04 +1.830375996547403E-04 +1.830375996713194E-04 +1.830375996838264E-04 +1.830375996788331E-04 +1.830375996830395E-04 +1.830375996872705E-04 +1.830375996845412E-04 +1.830375996845412E-04 +1.830375996845412E-04 +1.830375996845412E-04 +1.830375996845412E-04 +1.830375996845412E-04
+7.592724759609288E-06 +7.612177859271355E-06 +7.612307634819480E-06 +7.612325339962559E-06 +7.612326278298403E-06 +7.612326368408011E-06 +7.612326400914154E-06 +7.612326401036759E-06 +7.612326399331497E-06 +7.612326401068795E-06 +7.612326402045996E-06 +7.612326399477864E-06 +7.612326400912053E-06 +7.612326401989547E-06 +7.612326400977861E-06 +7.612326400977861E-06 +7.612326400977861E-06 +7.612326400977861E-06 +7.612326400977861E-06 +7.612326400977861E-06
+2.653703427235231E-07 +2.719226559146418E-07 +2.720026896226423E-07 +2.720117442123758E-07 +2.720123471004123E-07 +2.720124023449356E-07 +2.720124146143842E-07 +2.720124147353661E-07 +2.720124153017356E-07 +2.720124153662614E-07 +2.720124145834879E-07 +2.720124146628250E-07 +2.720124148255804E-07 +2.720124151622758E-07 +2.720124136129994E-07 +2.720124136129994E-07 +2.720124136129994E-07 +2.720124136129994E-07 +2.720124136129994E-07 +2.720124136129994E-07
+6.851000756038012E-09 +8.468108244443253E-09 +8.504611996940285E-09 +8.510348493302112E-09 +8.510618018115687E-09 +8.510658826768529E-09 +8.510666510205459E-09 +8.510667761870581E-09 +8.510667541592935E-09 +8.510666530688909E-09 +8.510667659343592E-09 +8.510666517081538E-09 +8.510666308605868E-09 +8.510667103186153E-09 +8.510667279460133E-09 +8.510667279460133E-09 +8.510667279460133E-09 +8.510667279460133E-09 +8.510667279460133E-09 +8.510667279460133E-09
+0.000000000000000E+00 +2.140514719158275E-10 +2.341380422079503E-10 +2.365682318170434E-10 +2.366911180555989E-10 +2.367155408887098E-10 +2.367216987236193E-10 +2.367204581748695E-10 +2.367210946253053E-10 +2.367216930335036E-10 +2.367209210624027E-10 +2.367210783568982E-10 +2.367209007586751E-10 +2.367216834164353E-10 +2.367204220801228E-10 +2.367204220801228E-10 +2.367204220801228E-10 +2.367204220801228E-10 +2.367204220801228E-10 +2.367204220801228E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.002327985811018E-12 +5.844483073019202E-12 +5.900781397695158E-12 +5.922781557268422E-12 +5.923909486887243E-12 +5.924686027038619E-12 +5.924806441693754E-12 +5.923918260581087E-12 +5.924972089955433E-12 +5.924495356069154E-12 +5.924630384929633E-12 +5.923908017184691E-12 +5.924657154374167E-12 +5.924657154374167E-12 +5.924657154374167E-12 +5.924657154374167E-12 +5.924657154374167E-12 +5.924657154374167E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.150848587649317E-13 +1.256174809481891E-13 +1.332069107057263E-13 +1.344174812427348E-13 +1.342303232665204E-13 +1.339117755334255E-13 +1.344089743283751E-13 +1.338788851470106E-13 +1.342255155774018E-13 +1.341865925320317E-13 +1.344198391084856E-13 +1.342197736501495E-13 +1.342197736501495E-13 +1.342197736501495E-13 +1.342197736501495E-13 +1.342197736501495E-13 +1.342197736501495E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.424150779507869E-15 +2.595617974101437E-15 +2.619855164346520E-15 +2.700634306156659E-15 +2.597642518560162E-15 +2.699269764132977E-15 +2.622843567673465E-15 +2.627780750138981E-15 +2.595319115842002E-15 +2.620515218373496E-15 +2.620515218373496E-15 +2.620515218373496E-15 +2.620515218373496E-15 +2.620515218373496E-15 +2.620515218373496E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.12.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388073560854890E-01 +9.388086744196723E-01 +9.388086845251292E-01 +9.388086834688871E-01 +9.388086833452450E-01 +9.388086833221366E-01 +9.388086833213779E-01 +9.388086833182859E-01 +9.388086833181499E-01 +9.388086833177366E-01 +9.388086833175082E-01 +9.388086833174649E-01 +9.388086833175032E-01 +9.388086833175032E-01 +9.388086833175032E-01 +9.388086833175032E-01 +9.388086833175032E-01 +9.388086833175032E-01 +9.388086833175032E-01 +9.388086833175032E-01
+5.768080596739730E-02 +5.767941734623316E-02 +5.767940650683159E-02 +5.767940733726262E-02 +5.767940743596159E-02 +5.767940745537047E-02 +5.767940745567209E-02 +5.767940745850089E-02 +5.767940745858032E-02 +5.767940745892815E-02 +5.767940745886795E-02 +5.767940745912976E-02 +5.767940745906804E-02 +5.767940745906804E-02 +5.767940745906804E-02 +5.767940745906804E-02 +5.767940745906804E-02 +5.767940745906804E-02 +5.767940745906804E-02 +5.767940745906804E-02
+3.343137551941955E-03 +3.343124482767439E-03 +3.343124173840497E-03 +3.343124324312961E-03 +3.343124341284279E-03 +3.343124344035597E-03 +3.343124344292293E-03 +3.343124344538611E-03 +3.343124344580001E-03 +3.343124344647628E-03 +3.343124344884860E-03 +3.343124344707436E-03 +3.343124344728204E-03 +3.343124344728204E-03 +3.343124344728204E-03 +3.343124344728204E-03 +3.343124344728204E-03 +3.343124344728204E-03 +3.343124344728204E-03 +3.343124344728204E-03
+1.618808971826146E-04 +1.619206623950731E-04 +1.619212074940845E-04 +1.619212465503387E-04 +1.619212508144892E-04 +1.619212513546975E-04 +1.619212514379643E-04 +1.619212514495847E-04 +1.619212514600928E-04 +1.619212514627080E-04 +1.619212515024835E-04 +1.619212514791040E-04 +1.619212514818288E-04 +1.619212514818288E-04 +1.619212514818288E-04 +1.619212514818288E-04 +1.619212514818288E-04 +1.619212514818288E-04 +1.619212514818288E-04 +1.619212514818288E-04
+6.596882845274119E-06 +6.622425900996870E-06 +6.622729828641691E-06 +6.622747916131387E-06 +6.622749813962181E-06 +6.622749993854088E-06 +6.622750038711094E-06 +6.622750042592567E-06 +6.622750043153617E-06 +6.622750043816305E-06 +6.622750043635458E-06 +6.622750043309987E-06 +6.622750043650023E-06 +6.622750043650023E-06 +6.622750043650023E-06 +6.622750043650023E-06 +6.622750043650023E-06 +6.622750043650023E-06 +6.622750043650023E-06 +6.622750043650023E-06
+2.181549102970504E-07 +2.332993488894880E-07 +2.334400286062137E-07 +2.334515342615018E-07 +2.334523735105106E-07 +2.334524941883107E-07 +2.334525256849435E-07 +2.334525274990189E-07 +2.334525264641059E-07 +2.334525276225437E-07 +2.334525250669978E-07 +2.334525273109886E-07 +2.334525253900664E-07 +2.334525253900664E-07 +2.334525253900664E-07 +2.334525253900664E-07 +2.334525253900664E-07 +2.334525253900664E-07 +2.334525253900664E-07 +2.334525253900664E-07
+4.460238491497271E-09 +7.181137398192184E-09 +7.215444935464776E-09 +7.220172361316872E-09 +7.220643373116993E-09 +7.220719296216800E-09 +7.220736556446668E-09 +7.220736132701260E-09 +7.220737741129498E-09 +7.220736342899072E-09 +7.220735990979340E-09 +7.220736013875403E-09 +7.220735844616900E-09 +7.220735844616900E-09 +7.220735844616900E-09 +7.220735844616900E-09 +7.220735844616900E-09 +7.220735844616900E-09 +7.220735844616900E-09 +7.220735844616900E-09
+0.000000000000000E+00 +1.825426140976069E-10 +1.968382251047117E-10 +1.985291033797379E-10 +1.988056394252825E-10 +1.988469882450397E-10 +1.988554942463750E-10 +1.988563222488092E-10 +1.988556233436841E-10 +1.988562306415089E-10 +1.988558625908142E-10 +1.988559534667379E-10 +1.988556102928103E-10 +1.988556102928103E-10 +1.988556102928103E-10 +1.988556102928103E-10 +1.988556102928103E-10 +1.988556102928103E-10 +1.988556102928103E-10 +1.988556102928103E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.563346294363469E-12 +4.752068625902551E-12 +4.925134171996916E-12 +4.927948655543505E-12 +4.932913328640702E-12 +4.932995336959535E-12 +4.933244256628489E-12 +4.933073469095497E-12 +4.933014968204917E-12 +4.932665351949030E-12 +4.933171290093969E-12 +4.933171290093969E-12 +4.933171290093969E-12 +4.933171290093969E-12 +4.933171290093969E-12 +4.933171290093969E-12 +4.933171290093969E-12 +4.933171290093969E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.491728904535545E-14 +1.041160708094646E-13 +1.078587913116079E-13 +1.104431420836602E-13 +1.112162804645622E-13 +1.103865357828575E-13 +1.111709108316478E-13 +1.106683071216832E-13 +1.108213589542115E-13 +1.106295695506157E-13 +1.106295695506157E-13 +1.106295695506157E-13 +1.106295695506157E-13 +1.106295695506157E-13 +1.106295695506157E-13 +1.106295695506157E-13 +1.106295695506157E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.578203799402811E-15 +2.219760516172893E-15 +2.148401702723577E-15 +2.233253131609592E-15 +2.158274963292596E-15 +2.168497701760152E-15 +2.146825509380006E-15 +2.172393537410953E-15 +2.172393537410953E-15 +2.172393537410953E-15 +2.172393537410953E-15 +2.172393537410953E-15 +2.172393537410953E-15 +2.172393537410953E-15 +2.172393537410953E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.12.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388074015698872E-01 +9.388086744746335E-01 +9.388086845140641E-01 +9.388086834740006E-01 +9.388086833569744E-01 +9.388086833231811E-01 +9.388086833194390E-01 +9.388086833186473E-01 +9.388086833170567E-01 +9.388086833194236E-01 +9.388086833173176E-01 +9.388086833174171E-01 +9.388086833177389E-01 +9.388086833172845E-01 +9.388086833176583E-01 +9.388086833176583E-01 +9.388086833176583E-01 +9.388086833176583E-01 +9.388086833176583E-01 +9.388086833176583E-01
+5.768076436123908E-02 +5.767941732175256E-02 +5.767940651577623E-02 +5.767940733081971E-02 +5.767940742525300E-02 +5.767940745439816E-02 +5.767940745742663E-02 +5.767940745796775E-02 +5.767940745947913E-02 +5.767940745739965E-02 +5.767940745934128E-02 +5.767940745931420E-02 +5.767940745899182E-02 +5.767940745944581E-02 +5.767940745903747E-02 +5.767940745903747E-02 +5.767940745903747E-02 +5.767940745903747E-02 +5.767940745903747E-02 +5.767940745903747E-02
+3.343133904552989E-03 +3.343124420253044E-03 +3.343124176863996E-03 +3.343124324220462E-03 +3.343124340305492E-03 +3.343124343966620E-03 +3.343124344458124E-03 +3.343124344668378E-03 +3.343124344757364E-03 +3.343124344483950E-03 +3.343124344639761E-03 +3.343124344582260E-03 +3.343124344598870E-03 +3.343124344502119E-03 +3.343124344617197E-03 +3.343124344617197E-03 +3.343124344617197E-03 +3.343124344617197E-03 +3.343124344617197E-03 +3.343124344617197E-03
+1.618806772442869E-04 +1.619206983811305E-04 +1.619212084999142E-04 +1.619212474823361E-04 +1.619212507408071E-04 +1.619212513468971E-04 +1.619212514472078E-04 +1.619212514837946E-04 +1.619212514862094E-04 +1.619212514544613E-04 +1.619212514648007E-04 +1.619212514618090E-04 +1.619212514500762E-04 +1.619212515194823E-04 +1.619212514553157E-04 +1.619212514553157E-04 +1.619212514553157E-04 +1.619212514553157E-04 +1.619212514553157E-04 +1.619212514553157E-04
+6.596872383218436E-06 +6.622423179306906E-06 +6.622727990100188E-06 +6.622748310518164E-06 +6.622749830005550E-06 +6.622749994063823E-06 +6.622750039551223E-06 +6.622750043510538E-06 +6.622750043147599E-06 +6.622750043155599E-06 +6.622750046994479E-06 +6.622750045103299E-06 +6.622750043572502E-06 +6.622750050799759E-06 +6.622750044081614E-06 +6.622750044081614E-06 +6.622750044081614E-06 +6.622750044081614E-06 +6.622750044081614E-06 +6.622750044081614E-06
+2.181544775505963E-07 +2.332982462277038E-07 +2.334398581036526E-07 +2.334517064107991E-07 +2.334523833871453E-07 +2.334524944664604E-07 +2.334525241670354E-07 +2.334525263000255E-07 +2.334525258133492E-07 +2.334525256806568E-07 +2.334525285280103E-07 +2.334525283178745E-07 +2.334525282376411E-07 +2.334525265219446E-07 +2.334525282479675E-07 +2.334525282479675E-07 +2.334525282479675E-07 +2.334525282479675E-07 +2.334525282479675E-07 +2.334525282479675E-07
+4.460215356093009E-09 +7.180960059309661E-09 +7.215525647606945E-09 +7.220085102634805E-09 +7.220648748003621E-09 +7.220719440681466E-09 +7.220734323187200E-09 +7.220736468285049E-09 +7.220736549713002E-09 +7.220736502426603E-09 +7.220737643440298E-09 +7.220738011771110E-09 +7.220738023401297E-09 +7.220737404561429E-09 +7.220737992211209E-09 +7.220737992211209E-09 +7.220737992211209E-09 +7.220737992211209E-09 +7.220737992211209E-09 +7.220737992211209E-09
+0.000000000000000E+00 +1.825901628163384E-10 +1.968379298609205E-10 +1.985204196201814E-10 +1.988089300663411E-10 +1.988470292103059E-10 +1.988546965501286E-10 +1.988562591123593E-10 +1.988562821341103E-10 +1.988557006431676E-10 +1.988559928032923E-10 +1.988558315492393E-10 +1.988558360752977E-10 +1.988560814771026E-10 +1.988557857854863E-10 +1.988557857854863E-10 +1.988557857854863E-10 +1.988557857854863E-10 +1.988557857854863E-10 +1.988557857854863E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.563048831268414E-12 +4.752685382651027E-12 +4.924603765450587E-12 +4.927922171034214E-12 +4.932853678230860E-12 +4.933367277839132E-12 +4.933392360219966E-12 +4.933513530872045E-12 +4.933528723866654E-12 +4.933586137020182E-12 +4.933590376400905E-12 +4.933706076746487E-12 +4.933603083312270E-12 +4.933603083312270E-12 +4.933603083312270E-12 +4.933603083312270E-12 +4.933603083312270E-12 +4.933603083312270E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.499315665756055E-14 +1.042363883331992E-13 +1.078616818149440E-13 +1.106525969817599E-13 +1.110749529167505E-13 +1.110776046926426E-13 +1.110426136588116E-13 +1.108897893976111E-13 +1.108799119871387E-13 +1.108805428145274E-13 +1.107856625142176E-13 +1.108684677237410E-13 +1.108684677237410E-13 +1.108684677237410E-13 +1.108684677237410E-13 +1.108684677237410E-13 +1.108684677237410E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.578305343188244E-15 +2.168298278406632E-15 +2.172519403213370E-15 +2.173691934950577E-15 +2.176658413205372E-15 +2.215852144039894E-15 +2.214578423389047E-15 +2.213580477509505E-15 +2.238526136190247E-15 +2.218290680616963E-15 +2.218290680616963E-15 +2.218290680616963E-15 +2.218290680616963E-15 +2.218290680616963E-15 +2.218290680616963E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.13.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342940534086396E-01 +9.342962593379951E-01 +9.342962858765246E-01 +9.342962860576478E-01 +9.342962860658216E-01 +9.342962860713776E-01 +9.342962860723260E-01 +9.342962860728857E-01 +9.342962860732041E-01 +9.342962860725560E-01 +9.342962860730899E-01 +9.342962860739075E-01 +9.342962860743950E-01 +9.342962860743950E-01 +9.342962860743950E-01 +9.342962860743950E-01 +9.342962860743950E-01 +9.342962860743950E-01 +9.342962860743950E-01 +9.342962860743950E-01
+6.181347138352405E-02 +6.181127858621798E-02 +6.181125243697005E-02 +6.181125210632053E-02 +6.181125208340729E-02 +6.181125207662661E-02 +6.181125207514960E-02 +6.181125207455739E-02 +6.181125207424892E-02 +6.181125207488905E-02 +6.181125207432418E-02 +6.181125207364597E-02 +6.181125207322003E-02 +6.181125207322003E-02 +6.181125207322003E-02 +6.181125207322003E-02 +6.181125207322003E-02 +6.181125207322003E-02 +6.181125207322003E-02 +6.181125207322003E-02
+3.701332312511371E-03 +3.701253057959256E-03 +3.701251720744132E-03 +3.701251770433569E-03 +3.701251777683316E-03 +3.701251777989860E-03 +3.701251778330192E-03 +3.701251778320432E-03 +3.701251778298346E-03 +3.701251778318329E-03 +3.701251778333014E-03 +3.701251778222069E-03 +3.701251778170045E-03 +3.701251778170045E-03 +3.701251778170045E-03 +3.701251778170045E-03 +3.701251778170045E-03 +3.701251778170045E-03 +3.701251778170045E-03 +3.701251778170045E-03
+1.832664928855642E-04 +1.833005517453665E-04 +1.833009340013836E-04 +1.833009840596049E-04 +1.833009874349427E-04 +1.833009878845274E-04 +1.833009879912497E-04 +1.833009880003435E-04 +1.833009880063377E-04 +1.833009880002826E-04 +1.833009880029905E-04 +1.833009879932097E-04 +1.833009879835917E-04 +1.833009879835917E-04 +1.833009879835917E-04 +1.833009879835917E-04 +1.833009879835917E-04 +1.833009879835917E-04 +1.833009879835917E-04 +1.833009879835917E-04
+7.604205406579833E-06 +7.627296642458940E-06 +7.627577449154405E-06 +7.627600470020765E-06 +7.627602176531007E-06 +7.627602398369482E-06 +7.627602426343577E-06 +7.627602439878970E-06 +7.627602441184498E-06 +7.627602441244331E-06 +7.627602440226338E-06 +7.627602440281922E-06 +7.627602439366609E-06 +7.627602439366609E-06 +7.627602439366609E-06 +7.627602439366609E-06 +7.627602439366609E-06 +7.627602439366609E-06 +7.627602439366609E-06 +7.627602439366609E-06
+2.653414452514748E-07 +2.725232679462732E-07 +2.726883671156725E-07 +2.727021057835367E-07 +2.727034034585024E-07 +2.727035362841402E-07 +2.727035547109519E-07 +2.727035623197821E-07 +2.727035638460693E-07 +2.727035636975018E-07 +2.727035627300165E-07 +2.727035634377008E-07 +2.727035633506183E-07 +2.727035633506183E-07 +2.727035633506183E-07 +2.727035633506183E-07 +2.727035633506183E-07 +2.727035633506183E-07 +2.727035633506183E-07 +2.727035633506183E-07
+6.855593206160620E-09 +8.449405262747193E-09 +8.527668875595764E-09 +8.535754709788183E-09 +8.536494001765165E-09 +8.536556550769320E-09 +8.536571589274437E-09 +8.536576299915366E-09 +8.536576625570268E-09 +8.536576745752739E-09 +8.536576233183845E-09 +8.536576692540558E-09 +8.536576745848851E-09 +8.536576745848851E-09 +8.536576745848851E-09 +8.536576745848851E-09 +8.536576745848851E-09 +8.536576745848851E-09 +8.536576745848851E-09 +8.536576745848851E-09
+0.000000000000000E+00 +1.967651095371780E-10 +2.332766856537301E-10 +2.372268209844842E-10 +2.374957966649428E-10 +2.375403945992226E-10 +2.375508060488380E-10 +2.375543104623979E-10 +2.375544567659735E-10 +2.375543819032852E-10 +2.375540725486540E-10 +2.375544660167141E-10 +2.375544397099243E-10 +2.375544397099243E-10 +2.375544397099243E-10 +2.375544397099243E-10 +2.375544397099243E-10 +2.375544397099243E-10 +2.375544397099243E-10 +2.375544397099243E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.996970103866781E-12 +5.857586942178866E-12 +5.929981303154210E-12 +5.942147707940363E-12 +5.945603151409547E-12 +5.948196286960067E-12 +5.948618387329983E-12 +5.948652669100496E-12 +5.948346223410990E-12 +5.948516755749618E-12 +5.948530623760933E-12 +5.948530623760933E-12 +5.948530623760933E-12 +5.948530623760933E-12 +5.948530623760933E-12 +5.948530623760933E-12 +5.948530623760933E-12 +5.948530623760933E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.153643419924407E-13 +1.246277380385401E-13 +1.335842620957966E-13 +1.336053137228411E-13 +1.350141490053525E-13 +1.346694496064738E-13 +1.346618454453831E-13 +1.349792211811676E-13 +1.346807020581600E-13 +1.346807505322646E-13 +1.346807505322646E-13 +1.346807505322646E-13 +1.346807505322646E-13 +1.346807505322646E-13 +1.346807505322646E-13 +1.346807505322646E-13 +1.346807505322646E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.462070959954170E-15 +2.440171578472856E-15 +2.627691409243148E-15 +2.707431814900704E-15 +2.707973576631178E-15 +2.631545403775786E-15 +2.705375139854949E-15 +2.703493506134245E-15 +2.703493506134245E-15 +2.703493506134245E-15 +2.703493506134245E-15 +2.703493506134245E-15 +2.703493506134245E-15 +2.703493506134245E-15 +2.703493506134245E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.13.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342940667825900E-01 +9.342962592646283E-01 +9.342962858627702E-01 +9.342962860526963E-01 +9.342962860624633E-01 +9.342962860727544E-01 +9.342962860728973E-01 +9.342962860743275E-01 +9.342962860745562E-01 +9.342962860739930E-01 +9.342962860726906E-01 +9.342962860730446E-01 +9.342962860727506E-01 +9.342962860730634E-01 +9.342962860726293E-01 +9.342962860726293E-01 +9.342962860726293E-01 +9.342962860726293E-01 +9.342962860726293E-01 +9.342962860726293E-01
+6.181345917291566E-02 +6.181127864653817E-02 +6.181125244922316E-02 +6.181125210929946E-02 +6.181125208723327E-02 +6.181125207533584E-02 +6.181125207464347E-02 +6.181125207329860E-02 +6.181125207301996E-02 +6.181125207354263E-02 +6.181125207473014E-02 +6.181125207445865E-02 +6.181125207467043E-02 +6.181125207448006E-02 +6.181125207479279E-02 +6.181125207479279E-02 +6.181125207479279E-02 +6.181125207479279E-02 +6.181125207479279E-02 +6.181125207479279E-02
+3.701331219630114E-03 +3.701253069848653E-03 +3.701251723799864E-03 +3.701251772184598E-03 +3.701251777347457E-03 +3.701251777962297E-03 +3.701251778262399E-03 +3.701251778146921E-03 +3.701251778200603E-03 +3.701251778220551E-03 +3.701251778335895E-03 +3.701251778268638E-03 +3.701251778344112E-03 +3.701251778225227E-03 +3.701251778335670E-03 +3.701251778335670E-03 +3.701251778335670E-03 +3.701251778335670E-03 +3.701251778335670E-03 +3.701251778335670E-03
+1.832664258965719E-04 +1.833005528234978E-04 +1.833009336904681E-04 +1.833009841976381E-04 +1.833009873006130E-04 +1.833009878602682E-04 +1.833009879756760E-04 +1.833009879843047E-04 +1.833009879908102E-04 +1.833009879941816E-04 +1.833009880012194E-04 +1.833009879959671E-04 +1.833009880062487E-04 +1.833009879811825E-04 +1.833009880023924E-04 +1.833009880023924E-04 +1.833009880023924E-04 +1.833009880023924E-04 +1.833009880023924E-04 +1.833009880023924E-04
+7.604202074544177E-06 +7.627296715084551E-06 +7.627576014742180E-06 +7.627600509400822E-06 +7.627602167948449E-06 +7.627602379408133E-06 +7.627602431476590E-06 +7.627602439672153E-06 +7.627602439879427E-06 +7.627602439622065E-06 +7.627602440850505E-06 +7.627602440503029E-06 +7.627602441787760E-06 +7.627602440003270E-06 +7.627602441830096E-06 +7.627602441830096E-06 +7.627602441830096E-06 +7.627602441830096E-06 +7.627602441830096E-06 +7.627602441830096E-06
+2.653412998496252E-07 +2.725232718223620E-07 +2.726884782107925E-07 +2.727021267514294E-07 +2.727034149433626E-07 +2.727035254842484E-07 +2.727035551241115E-07 +2.727035634414949E-07 +2.727035634248163E-07 +2.727035629376156E-07 +2.727035637035026E-07 +2.727035636756777E-07 +2.727035627002326E-07 +2.727035624527030E-07 +2.727035625655328E-07 +2.727035625655328E-07 +2.727035625655328E-07 +2.727035625655328E-07 +2.727035625655328E-07 +2.727035625655328E-07
+6.855592057834294E-09 +8.449404653166463E-09 +8.527728628140383E-09 +8.535758524320100E-09 +8.536492418097685E-09 +8.536549222299032E-09 +8.536570831486945E-09 +8.536576699476542E-09 +8.536576704613471E-09 +8.536575693693119E-09 +8.536576690926745E-09 +8.536576691258279E-09 +8.536576509461374E-09 +8.536576544606922E-09 +8.536576548440348E-09 +8.536576548440348E-09 +8.536576548440348E-09 +8.536576548440348E-09 +8.536576548440348E-09 +8.536576548440348E-09
+0.000000000000000E+00 +1.967651936384692E-10 +2.332777858499730E-10 +2.372275857519436E-10 +2.374991052732043E-10 +2.375397898596730E-10 +2.375514285193764E-10 +2.375544719176497E-10 +2.375544639857653E-10 +2.375543709521728E-10 +2.375544109119189E-10 +2.375544101417194E-10 +2.375538043715632E-10 +2.375548674806891E-10 +2.375548731677356E-10 +2.375548731677356E-10 +2.375548731677356E-10 +2.375548731677356E-10 +2.375548731677356E-10 +2.375548731677356E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.996221439221599E-12 +5.857558630931122E-12 +5.929727540524516E-12 +5.942566862757155E-12 +5.946335055615708E-12 +5.948520686146517E-12 +5.948519142824901E-12 +5.948249842932162E-12 +5.948631545373219E-12 +5.948629514451189E-12 +5.948387348851532E-12 +5.947626667738841E-12 +5.947623565064479E-12 +5.947623565064479E-12 +5.947623565064479E-12 +5.947623565064479E-12 +5.947623565064479E-12 +5.947623565064479E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.153886454201375E-13 +1.247683842931054E-13 +1.336408765414553E-13 +1.343308599472790E-13 +1.346823925267342E-13 +1.346869033853443E-13 +1.349923583704803E-13 +1.346663438314433E-13 +1.346682744513052E-13 +1.349749581482813E-13 +1.352104126701978E-13 +1.352102820132652E-13 +1.352102820132652E-13 +1.352102820132652E-13 +1.352102820132652E-13 +1.352102820132652E-13 +1.352102820132652E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.432397107559247E-15 +2.452273961598032E-15 +2.703782358864136E-15 +2.700336369723652E-15 +2.631864422066511E-15 +2.707918170530294E-15 +2.707418295933404E-15 +2.632366187064982E-15 +2.596916562635933E-15 +2.597138921368998E-15 +2.597138921368998E-15 +2.597138921368998E-15 +2.597138921368998E-15 +2.597138921368998E-15 +2.597138921368998E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.14.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388222687913598E-01 +9.388229364217173E-01 +9.388229101620781E-01 +9.388229088718913E-01 +9.388229087134199E-01 +9.388229086879269E-01 +9.388229086850950E-01 +9.388229086817050E-01 +9.388229086819314E-01 +9.388229086801961E-01 +9.388229086812034E-01 +9.388229086818878E-01 +9.388229086819611E-01 +9.388229086819611E-01 +9.388229086819611E-01 +9.388229086819611E-01 +9.388229086819611E-01 +9.388229086819611E-01 +9.388229086819611E-01 +9.388229086819611E-01
+5.766898627268619E-02 +5.766807679294045E-02 +5.766809824388666E-02 +5.766809921261948E-02 +5.766809933732179E-02 +5.766809935848165E-02 +5.766809936025034E-02 +5.766809936334139E-02 +5.766809936304305E-02 +5.766809936465052E-02 +5.766809936366361E-02 +5.766809936303382E-02 +5.766809936292745E-02 +5.766809936292745E-02 +5.766809936292745E-02 +5.766809936292745E-02 +5.766809936292745E-02 +5.766809936292745E-02 +5.766809936292745E-02 +5.766809936292745E-02
+3.340358965610365E-03 +3.340445403211384E-03 +3.340448497691644E-03 +3.340448705288379E-03 +3.340448727054783E-03 +3.340448730207188E-03 +3.340448730877982E-03 +3.340448731093989E-03 +3.340448731156675E-03 +3.340448731284895E-03 +3.340448731239479E-03 +3.340448731216896E-03 +3.340448731249351E-03 +3.340448731249351E-03 +3.340448731249351E-03 +3.340448731249351E-03 +3.340448731249351E-03 +3.340448731249351E-03 +3.340448731249351E-03 +3.340448731249351E-03
+1.616127020746462E-04 +1.616924370034955E-04 +1.616933638446837E-04 +1.616934251760349E-04 +1.616934309178421E-04 +1.616934315942303E-04 +1.616934317632516E-04 +1.616934318109109E-04 +1.616934318191011E-04 +1.616934318272733E-04 +1.616934318302265E-04 +1.616934318196418E-04 +1.616934318190556E-04 +1.616934318190556E-04 +1.616934318190556E-04 +1.616934318190556E-04 +1.616934318190556E-04 +1.616934318190556E-04 +1.616934318190556E-04 +1.616934318190556E-04
+6.566956770602164E-06 +6.609049105155302E-06 +6.609506537357882E-06 +6.609533007863019E-06 +6.609535775553248E-06 +6.609535990645323E-06 +6.609536079543439E-06 +6.609536093788120E-06 +6.609536092775607E-06 +6.609536092652348E-06 +6.609536094816288E-06 +6.609536094157266E-06 +6.609536093502478E-06 +6.609536093502478E-06 +6.609536093502478E-06 +6.609536093502478E-06 +6.609536093502478E-06 +6.609536093502478E-06 +6.609536093502478E-06 +6.609536093502478E-06
+2.063115043456284E-07 +2.326231134415149E-07 +2.328361102902764E-07 +2.328524950965852E-07 +2.328542721547357E-07 +2.328544024724451E-07 +2.328544625465907E-07 +2.328544692999831E-07 +2.328544695311701E-07 +2.328544681042946E-07 +2.328544694886446E-07 +2.328544694234803E-07 +2.328544694706114E-07 +2.328544694706114E-07 +2.328544694706114E-07 +2.328544694706114E-07 +2.328544694706114E-07 +2.328544694706114E-07 +2.328544694706114E-07 +2.328544694706114E-07
+0.000000000000000E+00 +7.092248495580014E-09 +7.190260191161260E-09 +7.197377205740238E-09 +7.198153762813978E-09 +7.198260803979566E-09 +7.198300259797306E-09 +7.198307108472841E-09 +7.198306870477682E-09 +7.198306122308795E-09 +7.198307046546411E-09 +7.198307035947312E-09 +7.198306957367885E-09 +7.198306957367885E-09 +7.198306957367885E-09 +7.198306957367885E-09 +7.198306957367885E-09 +7.198306957367885E-09 +7.198306957367885E-09 +7.198306957367885E-09
+0.000000000000000E+00 +1.806583374152767E-10 +1.950551870105264E-10 +1.975760935140599E-10 +1.980625055492746E-10 +1.981192852384360E-10 +1.981293542981461E-10 +1.981346893019414E-10 +1.981346944221144E-10 +1.981346315053790E-10 +1.981344550225481E-10 +1.981344337281199E-10 +1.981345389768165E-10 +1.981345389768165E-10 +1.981345389768165E-10 +1.981345389768165E-10 +1.981345389768165E-10 +1.981345389768165E-10 +1.981345389768165E-10 +1.981345389768165E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.534713225150302E-12 +4.558202194912154E-12 +4.887996783782973E-12 +4.902407660429647E-12 +4.911537228647843E-12 +4.913473380933485E-12 +4.912792721620536E-12 +4.913187016558259E-12 +4.913622835031790E-12 +4.913625117060841E-12 +4.913572073372040E-12 +4.913572073372040E-12 +4.913572073372040E-12 +4.913572073372040E-12 +4.913572073372040E-12 +4.913572073372040E-12 +4.913572073372040E-12 +4.913572073372040E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.046599820585267E-13 +1.037593677043359E-13 +1.097366639232098E-13 +1.103838538352111E-13 +1.108087930744340E-13 +1.106586288549908E-13 +1.103132278182744E-13 +1.103063230572112E-13 +1.103320393848008E-13 +1.103320393848008E-13 +1.103320393848008E-13 +1.103320393848008E-13 +1.103320393848008E-13 +1.103320393848008E-13 +1.103320393848008E-13 +1.103320393848008E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.153065240936104E-15 +2.229863361042628E-15 +2.140399579827387E-15 +2.164217557998170E-15 +2.232994047684197E-15 +2.234957267482133E-15 +2.230911509506967E-15 +2.230911509506967E-15 +2.230911509506967E-15 +2.230911509506967E-15 +2.230911509506967E-15 +2.230911509506967E-15 +2.230911509506967E-15 +2.230911509506967E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.14.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388223098668695E-01 +9.388229364322512E-01 +9.388229101374308E-01 +9.388229088808741E-01 +9.388229087274197E-01 +9.388229086882726E-01 +9.388229086836418E-01 +9.388229086826840E-01 +9.388229086820326E-01 +9.388229086826089E-01 +9.388229086812331E-01 +9.388229086804890E-01 +9.388229086805586E-01 +9.388229086815589E-01 +9.388229086807490E-01 +9.388229086807490E-01 +9.388229086807490E-01 +9.388229086807490E-01 +9.388229086807490E-01 +9.388229086807490E-01
+5.766894869582034E-02 +5.766807678470906E-02 +5.766809826818511E-02 +5.766809920331130E-02 +5.766809932467337E-02 +5.766809935817214E-02 +5.766809936163901E-02 +5.766809936230526E-02 +5.766809936285516E-02 +5.766809936246885E-02 +5.766809936368809E-02 +5.766809936437715E-02 +5.766809936450813E-02 +5.766809936331688E-02 +5.766809936410286E-02 +5.766809936410286E-02 +5.766809936410286E-02 +5.766809936410286E-02 +5.766809936410286E-02 +5.766809936410286E-02
+3.340355675058177E-03 +3.340445401034890E-03 +3.340448497935265E-03 +3.340448705008243E-03 +3.340448726242138E-03 +3.340448730136051E-03 +3.340448730933328E-03 +3.340448731144074E-03 +3.340448731244619E-03 +3.340448731093980E-03 +3.340448731203881E-03 +3.340448731261462E-03 +3.340448731178308E-03 +3.340448731227422E-03 +3.340448731276048E-03 +3.340448731276048E-03 +3.340448731276048E-03 +3.340448731276048E-03 +3.340448731276048E-03 +3.340448731276048E-03
+1.616125037397033E-04 +1.616924368815338E-04 +1.616933640250681E-04 +1.616934245727548E-04 +1.616934306930422E-04 +1.616934315725230E-04 +1.616934317668862E-04 +1.616934318165373E-04 +1.616934318239827E-04 +1.616934317718826E-04 +1.616934318249964E-04 +1.616934318294001E-04 +1.616934317280787E-04 +1.616934318334091E-04 +1.616934318258999E-04 +1.616934318258999E-04 +1.616934318258999E-04 +1.616934318258999E-04 +1.616934318258999E-04 +1.616934318258999E-04
+6.566947347377546E-06 +6.609049102192600E-06 +6.609506429067777E-06 +6.609532954429589E-06 +6.609535582160537E-06 +6.609536004218058E-06 +6.609536077586808E-06 +6.609536092267828E-06 +6.609536094303567E-06 +6.609536088840377E-06 +6.609536093275239E-06 +6.609536095279310E-06 +6.609536083504374E-06 +6.609536095707640E-06 +6.609536091975490E-06 +6.609536091975490E-06 +6.609536091975490E-06 +6.609536091975490E-06 +6.609536091975490E-06 +6.609536091975490E-06
+2.063111643622704E-07 +2.326231104475494E-07 +2.328361236415074E-07 +2.328531001021284E-07 +2.328541698837445E-07 +2.328544193723476E-07 +2.328544595341802E-07 +2.328544683720220E-07 +2.328544693313001E-07 +2.328544689368420E-07 +2.328544696235485E-07 +2.328544691545050E-07 +2.328544685882603E-07 +2.328544692100807E-07 +2.328544688008399E-07 +2.328544688008399E-07 +2.328544688008399E-07 +2.328544688008399E-07 +2.328544688008399E-07 +2.328544688008399E-07
+0.000000000000000E+00 +7.092248128954682E-09 +7.190261155324641E-09 +7.197611154343359E-09 +7.198132578150432E-09 +7.198285365166305E-09 +7.198299445891915E-09 +7.198306317616408E-09 +7.198307147375326E-09 +7.198307098778359E-09 +7.198306843269780E-09 +7.198307292560197E-09 +7.198307093077833E-09 +7.198307264252650E-09 +7.198306444524313E-09 +7.198306444524313E-09 +7.198306444524313E-09 +7.198306444524313E-09 +7.198306444524313E-09 +7.198306444524313E-09
+0.000000000000000E+00 +1.806583816275439E-10 +1.950547311883661E-10 +1.977534102952303E-10 +1.980644972887272E-10 +1.981222181760025E-10 +1.981295331322357E-10 +1.981347528382331E-10 +1.981343387483915E-10 +1.981347121785769E-10 +1.981347313513799E-10 +1.981345757107279E-10 +1.981346994687775E-10 +1.981345974834482E-10 +1.981345101037479E-10 +1.981345101037479E-10 +1.981345101037479E-10 +1.981345101037479E-10 +1.981345101037479E-10 +1.981345101037479E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.534797702730453E-12 +4.718591819955642E-12 +4.894163854153561E-12 +4.898388432988551E-12 +4.911494889326510E-12 +4.913164586961143E-12 +4.913682174764592E-12 +4.913459477320404E-12 +4.912777096636955E-12 +4.913529292253916E-12 +4.913462072977275E-12 +4.913517401973615E-12 +4.913180234807444E-12 +4.913180234807444E-12 +4.913180234807444E-12 +4.913180234807444E-12 +4.913180234807444E-12 +4.913180234807444E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.048689636471303E-14 +1.037214447061089E-13 +1.044082743866226E-13 +1.096516900795658E-13 +1.106581832748695E-13 +1.102846386860895E-13 +1.103928957388039E-13 +1.108189106463709E-13 +1.103706601330045E-13 +1.103960840510270E-13 +1.103737555391209E-13 +1.106664782112921E-13 +1.106664782112921E-13 +1.106664782112921E-13 +1.106664782112921E-13 +1.106664782112921E-13 +1.106664782112921E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.157748947051069E-15 +2.160359381320110E-15 +2.236198020357264E-15 +2.227732797364025E-15 +2.137733739100026E-15 +2.231184122175477E-15 +2.225890220417798E-15 +2.230730519134555E-15 +2.162472833730364E-15 +2.162472833730364E-15 +2.162472833730364E-15 +2.162472833730364E-15 +2.162472833730364E-15 +2.162472833730364E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.15.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342832326919794E-01 +9.342857519477283E-01 +9.342857519232592E-01 +9.342857519633004E-01 +9.342857519485459E-01 +9.342857519530494E-01 +9.342857519526461E-01 +9.342857519530131E-01 +9.342857519533975E-01 +9.342857519525993E-01 +9.342857519532886E-01 +9.342857519543190E-01 +9.342857519535844E-01 +9.342857519535844E-01 +9.342857519535844E-01 +9.342857519535844E-01 +9.342857519535844E-01 +9.342857519535844E-01 +9.342857519535844E-01 +9.342857519535844E-01
+6.182213300058780E-02 +6.181962689713908E-02 +6.181962276326209E-02 +6.181962250167124E-02 +6.181962249639496E-02 +6.181962248850093E-02 +6.181962248807089E-02 +6.181962248748533E-02 +6.181962248711310E-02 +6.181962248842134E-02 +6.181962248720179E-02 +6.181962248630878E-02 +6.181962248698963E-02 +6.181962248698963E-02 +6.181962248698963E-02 +6.181962248698963E-02 +6.181962248698963E-02 +6.181962248698963E-02 +6.181962248698963E-02 +6.181962248698963E-02
+3.703321354851209E-03 +3.703234062707917E-03 +3.703235958390718E-03 +3.703236046822190E-03 +3.703236055137253E-03 +3.703236056255478E-03 +3.703236056610582E-03 +3.703236056719408E-03 +3.703236056707345E-03 +3.703236056093640E-03 +3.703236056713482E-03 +3.703236056605523E-03 +3.703236056659494E-03 +3.703236056659494E-03 +3.703236056659494E-03 +3.703236056659494E-03 +3.703236056659494E-03 +3.703236056659494E-03 +3.703236056659494E-03 +3.703236056659494E-03
+1.834304337156288E-04 +1.834689761710229E-04 +1.834700552229579E-04 +1.834701270426785E-04 +1.834701326494695E-04 +1.834701337655498E-04 +1.834701339917112E-04 +1.834701340401797E-04 +1.834701340403133E-04 +1.834701341349576E-04 +1.834701340402180E-04 +1.834701340343375E-04 +1.834701340351907E-04 +1.834701340351907E-04 +1.834701340351907E-04 +1.834701340351907E-04 +1.834701340351907E-04 +1.834701340351907E-04 +1.834701340351907E-04 +1.834701340351907E-04
+7.610528456900460E-06 +7.636745154225449E-06 +7.637388106692559E-06 +7.637418946964109E-06 +7.637422127492522E-06 +7.637422669001124E-06 +7.637422808709068E-06 +7.637422831730797E-06 +7.637422830219180E-06 +7.637422843718198E-06 +7.637422831816784E-06 +7.637422830086416E-06 +7.637422829560766E-06 +7.637422829560766E-06 +7.637422829560766E-06 +7.637422829560766E-06 +7.637422829560766E-06 +7.637422829560766E-06 +7.637422829560766E-06 +7.637422829560766E-06
+2.651338344724829E-07 +2.728206867917837E-07 +2.731303549629626E-07 +2.731461623115433E-07 +2.731480365428288E-07 +2.731483466499805E-07 +2.731484079554870E-07 +2.731484235822290E-07 +2.731484226941418E-07 +2.731484236059828E-07 +2.731484236964843E-07 +2.731484226389868E-07 +2.731484219365802E-07 +2.731484219365802E-07 +2.731484219365802E-07 +2.731484219365802E-07 +2.731484219365802E-07 +2.731484219365802E-07 +2.731484219365802E-07 +2.731484219365802E-07
+6.856579539209910E-09 +8.354519051383980E-09 +8.542967428943884E-09 +8.552334564475591E-09 +8.553075452814976E-09 +8.553233251155763E-09 +8.553263822794835E-09 +8.553275067387995E-09 +8.553274507527390E-09 +8.553274929394562E-09 +8.553275027107786E-09 +8.553274725500865E-09 +8.553273958290920E-09 +8.553273958290920E-09 +8.553273958290920E-09 +8.553273958290920E-09 +8.553273958290920E-09 +8.553273958290920E-09 +8.553273958290920E-09 +8.553273958290920E-09
+0.000000000000000E+00 +1.958918998486507E-10 +2.334296051009026E-10 +2.377308737275755E-10 +2.379789799491941E-10 +2.380752980083709E-10 +2.380862934821508E-10 +2.380928318139324E-10 +2.380925654444848E-10 +2.380923706288381E-10 +2.380928174167362E-10 +2.380923797543064E-10 +2.380924461757686E-10 +2.380924461757686E-10 +2.380924461757686E-10 +2.380924461757686E-10 +2.380924461757686E-10 +2.380924461757686E-10 +2.380924461757686E-10 +2.380924461757686E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.005054109940183E-12 +5.862958378741453E-12 +5.908014776678070E-12 +5.956954835523233E-12 +5.960307762640843E-12 +5.963207824947010E-12 +5.962870863509131E-12 +5.963806675572347E-12 +5.963278885069130E-12 +5.963783432591757E-12 +5.963393266442443E-12 +5.963393266442443E-12 +5.963393266442443E-12 +5.963393266442443E-12 +5.963393266442443E-12 +5.963393266442443E-12 +5.963393266442443E-12 +5.963393266442443E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.157568191862096E-13 +1.163025694764061E-13 +1.338215358602023E-13 +1.338015480510008E-13 +1.352410032467324E-13 +1.355467213012113E-13 +1.350038312274890E-13 +1.352423063026668E-13 +1.350012287125321E-13 +1.353742817496298E-13 +1.353742817496298E-13 +1.353742817496298E-13 +1.353742817496298E-13 +1.353742817496298E-13 +1.353742817496298E-13 +1.353742817496298E-13 +1.353742817496298E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.444795387956868E-15 +2.448374752504959E-15 +2.664283051698462E-15 +2.597262520082905E-15 +2.706536273182243E-15 +2.666506530186989E-15 +2.708831013128740E-15 +2.623476503853618E-15 +2.623476503853618E-15 +2.623476503853618E-15 +2.623476503853618E-15 +2.623476503853618E-15 +2.623476503853618E-15 +2.623476503853618E-15 +2.623476503853618E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.15.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342832508421447E-01 +9.342857520061507E-01 +9.342857519191521E-01 +9.342857519698566E-01 +9.342857519507433E-01 +9.342857519540037E-01 +9.342857519535517E-01 +9.342857519528875E-01 +9.342857519538539E-01 +9.342857519539018E-01 +9.342857519532617E-01 +9.342857519529079E-01 +9.342857519520884E-01 +9.342857519527926E-01 +9.342857519533966E-01 +9.342857519533966E-01 +9.342857519533966E-01 +9.342857519533966E-01 +9.342857519533966E-01 +9.342857519533966E-01
+6.182211643594762E-02 +6.181962684365373E-02 +6.181962277029412E-02 +6.181962249769179E-02 +6.181962249451624E-02 +6.181962248751302E-02 +6.181962248722100E-02 +6.181962248762597E-02 +6.181962248656329E-02 +6.181962248665247E-02 +6.181962248723075E-02 +6.181962248757289E-02 +6.181962248862027E-02 +6.181962248759550E-02 +6.181962248711334E-02 +6.181962248711334E-02 +6.181962248711334E-02 +6.181962248711334E-02 +6.181962248711334E-02 +6.181962248711334E-02
+3.703319858856058E-03 +3.703234058075604E-03 +3.703235952522769E-03 +3.703236044476979E-03 +3.703236054682312E-03 +3.703236056265624E-03 +3.703236056538799E-03 +3.703236056708282E-03 +3.703236056799342E-03 +3.703236056656526E-03 +3.703236056726161E-03 +3.703236056736334E-03 +3.703236056545833E-03 +3.703236056781942E-03 +3.703236056707315E-03 +3.703236056707315E-03 +3.703236056707315E-03 +3.703236056707315E-03 +3.703236056707315E-03 +3.703236056707315E-03
+1.834303488028571E-04 +1.834689758789438E-04 +1.834700589393884E-04 +1.834701268164991E-04 +1.834701328019403E-04 +1.834701337841290E-04 +1.834701339791663E-04 +1.834701340346595E-04 +1.834701340512523E-04 +1.834701340390066E-04 +1.834701340423911E-04 +1.834701340451138E-04 +1.834701340199368E-04 +1.834701340732027E-04 +1.834701340425796E-04 +1.834701340425796E-04 +1.834701340425796E-04 +1.834701340425796E-04 +1.834701340425796E-04 +1.834701340425796E-04
+7.610524332473307E-06 +7.636745139861752E-06 +7.637387566508634E-06 +7.637418924186205E-06 +7.637422134989656E-06 +7.637422673529310E-06 +7.637422813093151E-06 +7.637422829888618E-06 +7.637422830392220E-06 +7.637422829377725E-06 +7.637422829507486E-06 +7.637422833271419E-06 +7.637422828230375E-06 +7.637422834219879E-06 +7.637422830321488E-06 +7.637422830321488E-06 +7.637422830321488E-06 +7.637422830321488E-06 +7.637422830321488E-06 +7.637422830321488E-06
+2.651332546160090E-07 +2.728206859210372E-07 +2.731300786644053E-07 +2.731461631703316E-07 +2.731480056784581E-07 +2.731483442452091E-07 +2.731484161651816E-07 +2.731484230293237E-07 +2.731484224937090E-07 +2.731484223493191E-07 +2.731484223466659E-07 +2.731484243575066E-07 +2.731484223267708E-07 +2.731484231767967E-07 +2.731484227778626E-07 +2.731484227778626E-07 +2.731484227778626E-07 +2.731484227778626E-07 +2.731484227778626E-07 +2.731484227778626E-07
+6.856660281677071E-09 +8.354519046741270E-09 +8.542986099480133E-09 +8.552335568994060E-09 +8.553082526317129E-09 +8.553232491687139E-09 +8.553269500599690E-09 +8.553274535320780E-09 +8.553274545221402E-09 +8.553273474031958E-09 +8.553273614850071E-09 +8.553275417081054E-09 +8.553274557060927E-09 +8.553274733303604E-09 +8.553274428106014E-09 +8.553274428106014E-09 +8.553274428106014E-09 +8.553274428106014E-09 +8.553274428106014E-09 +8.553274428106014E-09
+0.000000000000000E+00 +1.958919005528672E-10 +2.334346285710031E-10 +2.377309259323947E-10 +2.379825478888423E-10 +2.380754913518479E-10 +2.380868101277543E-10 +2.380925176001501E-10 +2.380916510599392E-10 +2.380923115056847E-10 +2.380921574944129E-10 +2.380923569641214E-10 +2.380914433515893E-10 +2.380924933746813E-10 +2.380926377621446E-10 +2.380926377621446E-10 +2.380926377621446E-10 +2.380926377621446E-10 +2.380926377621446E-10 +2.380926377621446E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.004355079894466E-12 +5.862900595882647E-12 +5.908529227915882E-12 +5.956944626123563E-12 +5.959413899850926E-12 +5.963730990501466E-12 +5.963640252987041E-12 +5.963478973387413E-12 +5.963539987509763E-12 +5.963480061409799E-12 +5.963731760116188E-12 +5.963754052976775E-12 +5.962831967029048E-12 +5.962831967029048E-12 +5.962831967029048E-12 +5.962831967029048E-12 +5.962831967029048E-12 +5.962831967029048E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.157736774839359E-13 +1.164919792229913E-13 +1.338196137156090E-13 +1.338781816934953E-13 +1.350131655132361E-13 +1.353560919711384E-13 +1.353290875855792E-13 +1.353177747429099E-13 +1.351522949051327E-13 +1.352955245816536E-13 +1.349939269360632E-13 +1.355725740095069E-13 +1.355725740095069E-13 +1.355725740095069E-13 +1.355725740095069E-13 +1.355725740095069E-13 +1.355725740095069E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.445121103061091E-15 +2.475549762534002E-15 +2.705973365838297E-15 +2.619467946523251E-15 +2.629941050563567E-15 +2.630939241494644E-15 +2.678204630050341E-15 +2.631326252080741E-15 +2.712413269555264E-15 +2.590653895027561E-15 +2.590653895027561E-15 +2.590653895027561E-15 +2.590653895027561E-15 +2.590653895027561E-15 +2.590653895027561E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.16.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388321287787234E-01 +9.388322138650028E-01 +9.388321599983321E-01 +9.388321584129936E-01 +9.388321582199237E-01 +9.388321581867610E-01 +9.388321581815547E-01 +9.388321581803940E-01 +9.388321581808377E-01 +9.388321581783806E-01 +9.388321581792048E-01 +9.388321581795531E-01 +9.388321581796610E-01 +9.388321581796610E-01 +9.388321581796610E-01 +9.388321581796610E-01 +9.388321581796610E-01 +9.388321581796610E-01 +9.388321581796610E-01 +9.388321581796610E-01
+5.766109828925982E-02 +5.766069461501079E-02 +5.766073985757526E-02 +5.766074099270804E-02 +5.766074114081596E-02 +5.766074116637944E-02 +5.766074117014774E-02 +5.766074117109409E-02 +5.766074117074576E-02 +5.766074117291806E-02 +5.766074117212346E-02 +5.766074117186718E-02 +5.766074117176887E-02 +5.766074117176887E-02 +5.766074117176887E-02 +5.766074117176887E-02 +5.766074117176887E-02 +5.766074117176887E-02 +5.766074117176887E-02 +5.766074117176887E-02
+3.338557919769398E-03 +3.338707684533779E-03 +3.338713864189001E-03 +3.338714139681451E-03 +3.338714170103706E-03 +3.338714174317700E-03 +3.338714175363628E-03 +3.338714175441060E-03 +3.338714175332418E-03 +3.338714175617073E-03 +3.338714175579872E-03 +3.338714175513664E-03 +3.338714175502761E-03 +3.338714175502761E-03 +3.338714175502761E-03 +3.338714175502761E-03 +3.338714175502761E-03 +3.338714175502761E-03 +3.338714175502761E-03 +3.338714175502761E-03
+1.614532640512129E-04 +1.615441889830442E-04 +1.615455622828019E-04 +1.615456544797443E-04 +1.615456617268030E-04 +1.615456633283755E-04 +1.615456635608172E-04 +1.615456636265252E-04 +1.615456636229700E-04 +1.615456636290894E-04 +1.615456636286160E-04 +1.615456636228133E-04 +1.615456636213777E-04 +1.615456636213777E-04 +1.615456636213777E-04 +1.615456636213777E-04 +1.615456636213777E-04 +1.615456636213777E-04 +1.615456636213777E-04 +1.615456636213777E-04
+6.556106086331880E-06 +6.600284909669615E-06 +6.600909700216235E-06 +6.600952781590569E-06 +6.600956244179611E-06 +6.600957149257881E-06 +6.600957204949471E-06 +6.600957234704612E-06 +6.600957242346242E-06 +6.600957242171498E-06 +6.600957237081826E-06 +6.600957237116432E-06 +6.600957238504724E-06 +6.600957238504724E-06 +6.600957238504724E-06 +6.600957238504724E-06 +6.600957238504724E-06 +6.600957238504724E-06 +6.600957238504724E-06 +6.600957238504724E-06
+2.056421161686949E-07 +2.321460549579326E-07 +2.324401450305299E-07 +2.324630615268179E-07 +2.324652851622439E-07 +2.324657476186618E-07 +2.324657811248549E-07 +2.324658028960109E-07 +2.324658050421930E-07 +2.324658048006209E-07 +2.324658035562697E-07 +2.324658038285011E-07 +2.324658029267961E-07 +2.324658029267961E-07 +2.324658029267961E-07 +2.324658029267961E-07 +2.324658029267961E-07 +2.324658029267961E-07 +2.324658029267961E-07 +2.324658029267961E-07
+0.000000000000000E+00 +7.035700164802948E-09 +7.171857949612167E-09 +7.182679795216865E-09 +7.183418212336690E-09 +7.183674208609173E-09 +7.183704094573679E-09 +7.183713719348904E-09 +7.183716163470200E-09 +7.183716221047778E-09 +7.183715097694823E-09 +7.183715105159471E-09 +7.183714985128178E-09 +7.183714985128178E-09 +7.183714985128178E-09 +7.183714985128178E-09 +7.183714985128178E-09 +7.183714985128178E-09 +7.183714985128178E-09 +7.183714985128178E-09
+0.000000000000000E+00 +1.798026356624637E-10 +1.914448146931290E-10 +1.970628392829112E-10 +1.975169032035557E-10 +1.976425325642270E-10 +1.976574818491865E-10 +1.976644139554289E-10 +1.976646752229607E-10 +1.976647065755372E-10 +1.976651322638295E-10 +1.976651323788363E-10 +1.976646094305778E-10 +1.976646094305778E-10 +1.976646094305778E-10 +1.976646094305778E-10 +1.976646094305778E-10 +1.976646094305778E-10 +1.976646094305778E-10 +1.976646094305778E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.472232555904190E-12 +4.542114862242656E-12 +4.832434862955422E-12 +4.883048825980364E-12 +4.896993580061959E-12 +4.898935922447964E-12 +4.899887826504590E-12 +4.899865447043087E-12 +4.899405070680179E-12 +4.899411012243509E-12 +4.899882992878307E-12 +4.899882992878307E-12 +4.899882992878307E-12 +4.899882992878307E-12 +4.899882992878307E-12 +4.899882992878307E-12 +4.899882992878307E-12 +4.899882992878307E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.029017088722307E-13 +1.041691072455538E-13 +1.081795257485732E-13 +1.103028156628765E-13 +1.101449028631112E-13 +1.101559436863154E-13 +1.104731011072667E-13 +1.104693816500775E-13 +1.103271290087361E-13 +1.103271290087361E-13 +1.103271290087361E-13 +1.103271290087361E-13 +1.103271290087361E-13 +1.103271290087361E-13 +1.103271290087361E-13 +1.103271290087361E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.135184030649605E-15 +2.127025161526120E-15 +2.196941874068606E-15 +2.193843434190828E-15 +2.128157963473692E-15 +2.128808585741606E-15 +2.147508402734661E-15 +2.147508402734661E-15 +2.147508402734661E-15 +2.147508402734661E-15 +2.147508402734661E-15 +2.147508402734661E-15 +2.147508402734661E-15 +2.147508402734661E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.16.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388321653513773E-01 +9.388322138902467E-01 +9.388321599615791E-01 +9.388321584149512E-01 +9.388321582295002E-01 +9.388321581874324E-01 +9.388321581814968E-01 +9.388321581800364E-01 +9.388321581797217E-01 +9.388321581812026E-01 +9.388321581809804E-01 +9.388321581793201E-01 +9.388321581796949E-01 +9.388321581795849E-01 +9.388321581810664E-01 +9.388321581810664E-01 +9.388321581810664E-01 +9.388321581810664E-01 +9.388321581810664E-01 +9.388321581810664E-01
+5.766106494342659E-02 +5.766069459183695E-02 +5.766073988076217E-02 +5.766074099094378E-02 +5.766074113152791E-02 +5.766074116580363E-02 +5.766074117033782E-02 +5.766074117142494E-02 +5.766074117174094E-02 +5.766074117045668E-02 +5.766074117072197E-02 +5.766074117209657E-02 +5.766074117179791E-02 +5.766074117182581E-02 +5.766074117062903E-02 +5.766074117062903E-02 +5.766074117062903E-02 +5.766074117062903E-02 +5.766074117062903E-02 +5.766074117062903E-02
+3.338554689335798E-03 +3.338707682594227E-03 +3.338713884017771E-03 +3.338714140747784E-03 +3.338714169669272E-03 +3.338714174310458E-03 +3.338714175245931E-03 +3.338714175473920E-03 +3.338714175476031E-03 +3.338714175247241E-03 +3.338714175229179E-03 +3.338714175513194E-03 +3.338714175432642E-03 +3.338714175493989E-03 +3.338714175239176E-03 +3.338714175239176E-03 +3.338714175239176E-03 +3.338714175239176E-03 +3.338714175239176E-03 +3.338714175239176E-03
+1.614532891574472E-04 +1.615441888578152E-04 +1.615455569407821E-04 +1.615456534460739E-04 +1.615456617392826E-04 +1.615456633067981E-04 +1.615456635429835E-04 +1.615456636164807E-04 +1.615456636184587E-04 +1.615456636219035E-04 +1.615456636140750E-04 +1.615456636243710E-04 +1.615456636312577E-04 +1.615456636294557E-04 +1.615456636123990E-04 +1.615456636123990E-04 +1.615456636123990E-04 +1.615456636123990E-04 +1.615456636123990E-04 +1.615456636123990E-04
+6.556088163174191E-06 +6.600284903858464E-06 +6.600907957326057E-06 +6.600952010862620E-06 +6.600956360904858E-06 +6.600957127284651E-06 +6.600957198538704E-06 +6.600957235865800E-06 +6.600957236876463E-06 +6.600957242856784E-06 +6.600957238473722E-06 +6.600957238885678E-06 +6.600957239631788E-06 +6.600957239204098E-06 +6.600957238346297E-06 +6.600957238346297E-06 +6.600957238346297E-06 +6.600957238346297E-06 +6.600957238346297E-06 +6.600957238346297E-06
+2.056385390810505E-07 +2.321460547385397E-07 +2.324409473717516E-07 +2.324635837413366E-07 +2.324653034686173E-07 +2.324657160325809E-07 +2.324657800481748E-07 +2.324658001253164E-07 +2.324658025886124E-07 +2.324658048865755E-07 +2.324658029394812E-07 +2.324658028548060E-07 +2.324658027212553E-07 +2.324658029552444E-07 +2.324658028921344E-07 +2.324658028921344E-07 +2.324658028921344E-07 +2.324658028921344E-07 +2.324658028921344E-07 +2.324658028921344E-07
+0.000000000000000E+00 +7.035700140706138E-09 +7.171864208997230E-09 +7.182694456251691E-09 +7.183413866252111E-09 +7.183668658019803E-09 +7.183704566191347E-09 +7.183714313778303E-09 +7.183714574744937E-09 +7.183716221766670E-09 +7.183716028030909E-09 +7.183716082020825E-09 +7.183716215968062E-09 +7.183716047935230E-09 +7.183716057512534E-09 +7.183716057512534E-09 +7.183716057512534E-09 +7.183716057512534E-09 +7.183716057512534E-09 +7.183716057512534E-09
+0.000000000000000E+00 +1.798026371820270E-10 +1.914391336551560E-10 +1.970548725072163E-10 +1.975243172378141E-10 +1.976290993731790E-10 +1.976573814848239E-10 +1.976635927213849E-10 +1.976648909952101E-10 +1.976647096695893E-10 +1.976647335673637E-10 +1.976646880681153E-10 +1.976645961274836E-10 +1.976647280907117E-10 +1.976647088215945E-10 +1.976647088215945E-10 +1.976647088215945E-10 +1.976647088215945E-10 +1.976647088215945E-10 +1.976647088215945E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.471285408614857E-12 +4.541618788800268E-12 +4.833851680976081E-12 +4.889604205604217E-12 +4.896850673091690E-12 +4.899742655974601E-12 +4.899905995188894E-12 +4.899865426328952E-12 +4.900057976355860E-12 +4.900081922265215E-12 +4.900135078142082E-12 +4.900064879797753E-12 +4.900071561331861E-12 +4.900071561331861E-12 +4.900071561331861E-12 +4.900071561331861E-12 +4.900071561331861E-12 +4.900071561331861E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.029129754352583E-13 +1.032069357250667E-13 +1.081412544706128E-13 +1.100643916637502E-13 +1.102598265743397E-13 +1.101566941494904E-13 +1.100403436152030E-13 +1.100252638757019E-13 +1.100071503089359E-13 +1.100369318823378E-13 +1.100378943293803E-13 +1.100378943293803E-13 +1.100378943293803E-13 +1.100378943293803E-13 +1.100378943293803E-13 +1.100378943293803E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.132609038363445E-15 +2.161898471941641E-15 +2.157866608964040E-15 +2.193452532253324E-15 +2.219926693395092E-15 +2.224743184830715E-15 +2.227153625814278E-15 +2.222263136108031E-15 +2.219842366442638E-15 +2.219842366442638E-15 +2.219842366442638E-15 +2.219842366442638E-15 +2.219842366442638E-15 +2.219842366442638E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.17.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342760992564523E-01 +9.342787720973502E-01 +9.342787602608135E-01 +9.342787601079192E-01 +9.342787600715792E-01 +9.342787600685222E-01 +9.342787600669380E-01 +9.342787600672512E-01 +9.342787600672299E-01 +9.342787600637087E-01 +9.342787600673674E-01 +9.342787600680766E-01 +9.342787600675481E-01 +9.342787600675481E-01 +9.342787600675481E-01 +9.342787600675481E-01 +9.342787600675481E-01 +9.342787600675481E-01 +9.342787600675481E-01 +9.342787600675481E-01
+6.182790261830519E-02 +6.182518032102271E-02 +6.182518584018117E-02 +6.182518570909366E-02 +6.182518571125144E-02 +6.182518570969629E-02 +6.182518570977709E-02 +6.182518570922529E-02 +6.182518570873786E-02 +6.182518571232325E-02 +6.182518570899445E-02 +6.182518570831730E-02 +6.182518570877719E-02 +6.182518570877719E-02 +6.182518570877719E-02 +6.182518570877719E-02 +6.182518570877719E-02 +6.182518570877719E-02 +6.182518570877719E-02 +6.182518570877719E-02
+3.704604947669052E-03 +3.704542436200691E-03 +3.704546110336914E-03 +3.704546234089866E-03 +3.704546248932956E-03 +3.704546250048437E-03 +3.704546250949509E-03 +3.704546251053769E-03 +3.704546251533377E-03 +3.704546251460948E-03 +3.704546251125143E-03 +3.704546251113887E-03 +3.704546251162107E-03 +3.704546251162107E-03 +3.704546251162107E-03 +3.704546251162107E-03 +3.704546251162107E-03 +3.704546251162107E-03 +3.704546251162107E-03 +3.704546251162107E-03
+1.835175281972601E-04 +1.835803582423111E-04 +1.835817120757955E-04 +1.835817999184907E-04 +1.835818083652520E-04 +1.835818100134212E-04 +1.835818103236654E-04 +1.835818103907287E-04 +1.835818104075161E-04 +1.835818104226108E-04 +1.835818104109907E-04 +1.835818104118312E-04 +1.835818104219391E-04 +1.835818104219391E-04 +1.835818104219391E-04 +1.835818104219391E-04 +1.835818104219391E-04 +1.835818104219391E-04 +1.835818104219391E-04 +1.835818104219391E-04
+7.604038486400055E-06 +7.643147986209285E-06 +7.643866499351718E-06 +7.643904932942834E-06 +7.643909575322595E-06 +7.643910498975014E-06 +7.643910605499490E-06 +7.643910634934002E-06 +7.643910638746297E-06 +7.643910640429963E-06 +7.643910640193912E-06 +7.643910640149812E-06 +7.643910644758512E-06 +7.643910644758512E-06 +7.643910644758512E-06 +7.643910644758512E-06 +7.643910644758512E-06 +7.643910644758512E-06 +7.643910644758512E-06 +7.643910644758512E-06
+2.647576371728637E-07 +2.730913168198010E-07 +2.734190307585563E-07 +2.734382893590015E-07 +2.734419852834233E-07 +2.734424627026408E-07 +2.734425280474529E-07 +2.734425452675519E-07 +2.734425477808900E-07 +2.734425473594974E-07 +2.734425478053138E-07 +2.734425478071320E-07 +2.734425496570496E-07 +2.734425496570496E-07 +2.734425496570496E-07 +2.734425496570496E-07 +2.734425496570496E-07 +2.734425496570496E-07 +2.734425496570496E-07 +2.734425496570496E-07
+6.853259109915327E-09 +8.351890995290489E-09 +8.552594262359438E-09 +8.562586923609580E-09 +8.564013656622386E-09 +8.564266236696176E-09 +8.564314729861241E-09 +8.564323057553477E-09 +8.564323277441882E-09 +8.564323364683220E-09 +8.564323302056702E-09 +8.564323304973528E-09 +8.564323713991663E-09 +8.564323713991663E-09 +8.564323713991663E-09 +8.564323713991663E-09 +8.564323713991663E-09 +8.564323713991663E-09 +8.564323713991663E-09 +8.564323713991663E-09
+0.000000000000000E+00 +1.959879836685908E-10 +2.334591302751190E-10 +2.375561462974203E-10 +2.382820761303065E-10 +2.384112691832539E-10 +2.384414339268291E-10 +2.384479332792796E-10 +2.384484480597354E-10 +2.384482712981616E-10 +2.384483898638998E-10 +2.384483925600538E-10 +2.384484013564664E-10 +2.384484013564664E-10 +2.384484013564664E-10 +2.384484013564664E-10 +2.384484013564664E-10 +2.384484013564664E-10 +2.384484013564664E-10 +2.384484013564664E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.010350636184092E-12 +5.603506235773154E-12 +5.869595254462339E-12 +5.942661956587574E-12 +5.968787962769700E-12 +5.972143067556483E-12 +5.973649401329829E-12 +5.972878384572370E-12 +5.973659194768734E-12 +5.973661992972723E-12 +5.973392122279189E-12 +5.973392122279189E-12 +5.973392122279189E-12 +5.973392122279189E-12 +5.973392122279189E-12 +5.973392122279189E-12 +5.973392122279189E-12 +5.973392122279189E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.159029809884341E-13 +1.253003422219800E-13 +1.339877692941783E-13 +1.351925192496763E-13 +1.352256076552095E-13 +1.357708859041698E-13 +1.352361474536468E-13 +1.352354937335684E-13 +1.353962974228180E-13 +1.353962974228180E-13 +1.353962974228180E-13 +1.353962974228180E-13 +1.353962974228180E-13 +1.353962974228180E-13 +1.353962974228180E-13 +1.353962974228180E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.467114398699752E-15 +2.496998242257346E-15 +2.708147654579178E-15 +2.587608266699167E-15 +2.699569598733227E-15 +2.699880067084090E-15 +2.670065608967749E-15 +2.670065608967749E-15 +2.670065608967749E-15 +2.670065608967749E-15 +2.670065608967749E-15 +2.670065608967749E-15 +2.670065608967749E-15 +2.670065608967749E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.17.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342761242534591E-01 +9.342787721700405E-01 +9.342787602629005E-01 +9.342787601232265E-01 +9.342787600687154E-01 +9.342787600691257E-01 +9.342787600675970E-01 +9.342787600671830E-01 +9.342787600679678E-01 +9.342787600669353E-01 +9.342787600671769E-01 +9.342787600669539E-01 +9.342787600673467E-01 +9.342787600660117E-01 +9.342787600665766E-01 +9.342787600665766E-01 +9.342787600665766E-01 +9.342787600665766E-01 +9.342787600665766E-01 +9.342787600665766E-01
+6.182787979541968E-02 +6.182518025411677E-02 +6.182518583763571E-02 +6.182518569630281E-02 +6.182518571475861E-02 +6.182518570919010E-02 +6.182518570907284E-02 +6.182518570917216E-02 +6.182518570843536E-02 +6.182518570943999E-02 +6.182518570921183E-02 +6.182518570942785E-02 +6.182518570940907E-02 +6.182518571024248E-02 +6.182518570974406E-02 +6.182518570974406E-02 +6.182518570974406E-02 +6.182518570974406E-02 +6.182518570974406E-02 +6.182518570974406E-02
+3.704602900834643E-03 +3.704542431005029E-03 +3.704546115960564E-03 +3.704546232926131E-03 +3.704546248238312E-03 +3.704546249952213E-03 +3.704546251013702E-03 +3.704546251154405E-03 +3.704546251095891E-03 +3.704546251098035E-03 +3.704546251125038E-03 +3.704546251139069E-03 +3.704546250777732E-03 +3.704546251238652E-03 +3.704546251186225E-03 +3.704546251186225E-03 +3.704546251186225E-03 +3.704546251186225E-03 +3.704546251186225E-03 +3.704546251186225E-03
+1.835174070447419E-04 +1.835803576962695E-04 +1.835817087220340E-04 +1.835817992328759E-04 +1.835818083438332E-04 +1.835818100150502E-04 +1.835818103243253E-04 +1.835818104109247E-04 +1.835818104120735E-04 +1.835818104213376E-04 +1.835818103951636E-04 +1.835818104008387E-04 +1.835818103887399E-04 +1.835818104080506E-04 +1.835818104051253E-04 +1.835818104051253E-04 +1.835818104051253E-04 +1.835818104051253E-04 +1.835818104051253E-04 +1.835818104051253E-04
+7.604032340301803E-06 +7.643147918276096E-06 +7.643864299587557E-06 +7.643903766369200E-06 +7.643909643222833E-06 +7.643910497089493E-06 +7.643910593679145E-06 +7.643910635334725E-06 +7.643910644426506E-06 +7.643910642197177E-06 +7.643910638843483E-06 +7.643910638457473E-06 +7.643910639186334E-06 +7.643910639194378E-06 +7.643910639036962E-06 +7.643910639036962E-06 +7.643910639036962E-06 +7.643910639036962E-06 +7.643910639036962E-06 +7.643910639036962E-06
+2.647577348032841E-07 +2.730913429875987E-07 +2.734193034321449E-07 +2.734387381109278E-07 +2.734419912433279E-07 +2.734424615923779E-07 +2.734425150647952E-07 +2.734425443729287E-07 +2.734425495468704E-07 +2.734425480530276E-07 +2.734425477858954E-07 +2.734425469788577E-07 +2.734425478425637E-07 +2.734425473590387E-07 +2.734425473727125E-07 +2.734425473727125E-07 +2.734425473727125E-07 +2.734425473727125E-07 +2.734425473727125E-07 +2.734425473727125E-07
+6.853165766532392E-09 +8.351889254337419E-09 +8.552694547738288E-09 +8.562624420897667E-09 +8.564020504383567E-09 +8.564266331094246E-09 +8.564307226541959E-09 +8.564319945048063E-09 +8.564323708131983E-09 +8.564323286524527E-09 +8.564323330611079E-09 +8.564322034883067E-09 +8.564323303530295E-09 +8.564323271055644E-09 +8.564323281993248E-09 +8.564323281993248E-09 +8.564323281993248E-09 +8.564323281993248E-09 +8.564323281993248E-09 +8.564323281993248E-09
+0.000000000000000E+00 +1.959878219915018E-10 +2.334533073927019E-10 +2.375558179500246E-10 +2.382821061033671E-10 +2.384112068050462E-10 +2.384413114635483E-10 +2.384470068853652E-10 +2.384483911644646E-10 +2.384484621116959E-10 +2.384484195562507E-10 +2.384481899045696E-10 +2.384484401223703E-10 +2.384483081527058E-10 +2.384483097775309E-10 +2.384483097775309E-10 +2.384483097775309E-10 +2.384483097775309E-10 +2.384483097775309E-10 +2.384483097775309E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.009255939211685E-12 +5.601224440868465E-12 +5.867725405739299E-12 +5.942543303223943E-12 +5.969636831534380E-12 +5.972992130050278E-12 +5.973385144417406E-12 +5.973646378967363E-12 +5.973678388479649E-12 +5.973439483240205E-12 +5.973662522641166E-12 +5.972793656932392E-12 +5.972839241617450E-12 +5.972839241617450E-12 +5.972839241617450E-12 +5.972839241617450E-12 +5.972839241617450E-12 +5.972839241617450E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.159811655746905E-13 +1.253123771165854E-13 +1.339726990302371E-13 +1.351818765598683E-13 +1.353917690326614E-13 +1.352277943007131E-13 +1.352148247460323E-13 +1.355507802902246E-13 +1.352346180466690E-13 +1.358143330046878E-13 +1.357925270949005E-13 +1.357925270949005E-13 +1.357925270949005E-13 +1.357925270949005E-13 +1.357925270949005E-13 +1.357925270949005E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.449506650920999E-15 +2.470540543387411E-15 +2.673218117229953E-15 +2.707843133687327E-15 +2.709926100521139E-15 +2.623692822739073E-15 +2.702446019460720E-15 +2.579226274413647E-15 +2.582821743185298E-15 +2.582821743185298E-15 +2.582821743185298E-15 +2.582821743185298E-15 +2.582821743185298E-15 +2.582821743185298E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.18.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388388756200827E-01 +9.388383365420717E-01 +9.388382796558733E-01 +9.388382777044350E-01 +9.388382774604993E-01 +9.388382774241055E-01 +9.388382774159570E-01 +9.388382774148175E-01 +9.388382774128776E-01 +9.388382774127245E-01 +9.388382774131570E-01 +9.388382774135776E-01 +9.388382774133427E-01 +9.388382774133427E-01 +9.388382774133427E-01 +9.388382774133427E-01 +9.388382774133427E-01 +9.388382774133427E-01 +9.388382774133427E-01 +9.388382774133427E-01
+5.765571643276032E-02 +5.765582131559662E-02 +5.765586841854543E-02 +5.765586978559831E-02 +5.765586997476739E-02 +5.765587000246273E-02 +5.765587000844762E-02 +5.765587000918106E-02 +5.765587001112086E-02 +5.765587001114112E-02 +5.765587001070922E-02 +5.765587001037407E-02 +5.765587001059765E-02 +5.765587001059765E-02 +5.765587001059765E-02 +5.765587001059765E-02 +5.765587001059765E-02 +5.765587001059765E-02 +5.765587001059765E-02 +5.765587001059765E-02
+3.337310742810696E-03 +3.337562212781654E-03 +3.337569179571473E-03 +3.337569523225295E-03 +3.337569559891181E-03 +3.337569564685632E-03 +3.337569566228215E-03 +3.337569566471256E-03 +3.337569566416493E-03 +3.337569566552435E-03 +3.337569566515171E-03 +3.337569566471852E-03 +3.337569566468871E-03 +3.337569566468871E-03 +3.337569566468871E-03 +3.337569566468871E-03 +3.337569566468871E-03 +3.337569566468871E-03 +3.337569566468871E-03 +3.337569566468871E-03
+1.613438324168456E-04 +1.614463287980305E-04 +1.614479964589364E-04 +1.614481201235144E-04 +1.614481301432130E-04 +1.614481319602152E-04 +1.614481323373122E-04 +1.614481324210102E-04 +1.614481324420922E-04 +1.614481324417369E-04 +1.614481324609301E-04 +1.614481324414118E-04 +1.614481324503815E-04 +1.614481324503815E-04 +1.614481324503815E-04 +1.614481324503815E-04 +1.614481324503815E-04 +1.614481324503815E-04 +1.614481324503815E-04 +1.614481324503815E-04
+6.548226685945641E-06 +6.594531176728147E-06 +6.595229729996492E-06 +6.595286157482797E-06 +6.595290621718445E-06 +6.595291577274602E-06 +6.595291694530512E-06 +6.595291719878012E-06 +6.595291735505383E-06 +6.595291737620670E-06 +6.595291739523644E-06 +6.595291737892670E-06 +6.595291738877972E-06 +6.595291738877972E-06 +6.595291738877972E-06 +6.595291738877972E-06 +6.595291738877972E-06 +6.595291738877972E-06 +6.595291738877972E-06 +6.595291738877972E-06
+2.051452500862491E-07 +2.318738806039973E-07 +2.321735821127858E-07 +2.322062413755916E-07 +2.322082506512026E-07 +2.322088884526313E-07 +2.322089364856702E-07 +2.322089553788432E-07 +2.322089635102181E-07 +2.322089635009982E-07 +2.322089637401520E-07 +2.322089636843185E-07 +2.322089637105930E-07 +2.322089637105930E-07 +2.322089637105930E-07 +2.322089637105930E-07 +2.322089637105930E-07 +2.322089637105930E-07 +2.322089637105930E-07 +2.322089637105930E-07
+0.000000000000000E+00 +7.016462417461142E-09 +7.156451984458243E-09 +7.172981227953083E-09 +7.173671583310841E-09 +7.174003959674878E-09 +7.174045975248366E-09 +7.174063053979162E-09 +7.174067189093624E-09 +7.174068039720787E-09 +7.174067753328277E-09 +7.174067717839150E-09 +7.174067740172346E-09 +7.174067740172346E-09 +7.174067740172346E-09 +7.174067740172346E-09 +7.174067740172346E-09 +7.174067740172346E-09 +7.174067740172346E-09 +7.174067740172346E-09
+0.000000000000000E+00 +1.792306400616168E-10 +1.870658980744226E-10 +1.966952351573591E-10 +1.972037997425570E-10 +1.973279002069779E-10 +1.973433611769131E-10 +1.973514507596421E-10 +1.973534687300852E-10 +1.973535208688109E-10 +1.973534081217160E-10 +1.973534466056196E-10 +1.973534281160728E-10 +1.973534281160728E-10 +1.973534281160728E-10 +1.973534281160728E-10 +1.973534281160728E-10 +1.973534281160728E-10 +1.973534281160728E-10 +1.973534281160728E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.721401418034475E-12 +4.531303129611898E-12 +4.818731663670887E-12 +4.873332074516949E-12 +4.885979775023105E-12 +4.889642049122064E-12 +4.890937616321616E-12 +4.891223431237702E-12 +4.891428295038719E-12 +4.891405659223997E-12 +4.891413957118976E-12 +4.891413957118976E-12 +4.891413957118976E-12 +4.891413957118976E-12 +4.891413957118976E-12 +4.891413957118976E-12 +4.891413957118976E-12 +4.891413957118976E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.027137325533550E-13 +1.039528498401641E-13 +1.061217237489796E-13 +1.092356477428278E-13 +1.100612733773836E-13 +1.097768051366056E-13 +1.096744726063537E-13 +1.096967325646098E-13 +1.096928050793494E-13 +1.096928050793494E-13 +1.096928050793494E-13 +1.096928050793494E-13 +1.096928050793494E-13 +1.096928050793494E-13 +1.096928050793494E-13 +1.096928050793494E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.315025112708944E-15 +2.139797668501925E-15 +2.148397545582175E-15 +2.219798606312246E-15 +2.222326551954492E-15 +2.215590522941751E-15 +2.215895475779593E-15 +2.215895475779593E-15 +2.215895475779593E-15 +2.215895475779593E-15 +2.215895475779593E-15 +2.215895475779593E-15 +2.215895475779593E-15 +2.215895475779593E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.18.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388389062051508E-01 +9.388383365780230E-01 +9.388382796809772E-01 +9.388382777218355E-01 +9.388382774645909E-01 +9.388382774241524E-01 +9.388382774163008E-01 +9.388382774135174E-01 +9.388382774126419E-01 +9.388382774124955E-01 +9.388382774131696E-01 +9.388382774142880E-01 +9.388382774126864E-01 +9.388382774136115E-01 +9.388382774129977E-01 +9.388382774129977E-01 +9.388382774129977E-01 +9.388382774129977E-01 +9.388382774129977E-01 +9.388382774129977E-01
+5.765568850607081E-02 +5.765582128250699E-02 +5.765586838429176E-02 +5.765586977139745E-02 +5.765586997132451E-02 +5.765587000241802E-02 +5.765587000814455E-02 +5.765587001041607E-02 +5.765587001116000E-02 +5.765587001130076E-02 +5.765587001068105E-02 +5.765587000964639E-02 +5.765587001102031E-02 +5.765587001023163E-02 +5.765587001085199E-02 +5.765587001085199E-02 +5.765587001085199E-02 +5.765587001085199E-02 +5.765587001085199E-02 +5.765587001085199E-02
+3.337308173199034E-03 +3.337562210084838E-03 +3.337569199924170E-03 +3.337569520391364E-03 +3.337569559115634E-03 +3.337569564747037E-03 +3.337569566191858E-03 +3.337569566520220E-03 +3.337569566610107E-03 +3.337569566590278E-03 +3.337569566552164E-03 +3.337569566477688E-03 +3.337569566691592E-03 +3.337569566559233E-03 +3.337569566553017E-03 +3.337569566553017E-03 +3.337569566553017E-03 +3.337569566553017E-03 +3.337569566553017E-03 +3.337569566553017E-03
+1.613437590125989E-04 +1.614463286394921E-04 +1.614479864411235E-04 +1.614481194538578E-04 +1.614481301741969E-04 +1.614481319711175E-04 +1.614481323243824E-04 +1.614481324297117E-04 +1.614481324531821E-04 +1.614481324587017E-04 +1.614481324515182E-04 +1.614481324511426E-04 +1.614481324656614E-04 +1.614481324411941E-04 +1.614481324508221E-04 +1.614481324508221E-04 +1.614481324508221E-04 +1.614481324508221E-04 +1.614481324508221E-04 +1.614481324508221E-04
+6.548223694400841E-06 +6.594531168590473E-06 +6.595227403984869E-06 +6.595286257950262E-06 +6.595290581587923E-06 +6.595291565337047E-06 +6.595291692484395E-06 +6.595291722090001E-06 +6.595291736593001E-06 +6.595291737032553E-06 +6.595291737304866E-06 +6.595291738103063E-06 +6.595291739094785E-06 +6.595291737867718E-06 +6.595291738739273E-06 +6.595291738739273E-06 +6.595291738739273E-06 +6.595291738739273E-06 +6.595291738739273E-06 +6.595291738739273E-06
+2.051328712016551E-07 +2.318738803620825E-07 +2.321746569978317E-07 +2.322064877656718E-07 +2.322083342121650E-07 +2.322088410273470E-07 +2.322089344217759E-07 +2.322089564956411E-07 +2.322089631540233E-07 +2.322089630189557E-07 +2.322089630276884E-07 +2.322089637299338E-07 +2.322089641174054E-07 +2.322089634907965E-07 +2.322089641640196E-07 +2.322089641640196E-07 +2.322089641640196E-07 +2.322089641640196E-07 +2.322089641640196E-07 +2.322089641640196E-07
+0.000000000000000E+00 +7.016462434838172E-09 +7.156510759792457E-09 +7.172920792046817E-09 +7.173724448040317E-09 +7.173996454311839E-09 +7.174045717585147E-09 +7.174063454065832E-09 +7.174067180588794E-09 +7.174067065363924E-09 +7.174066542564332E-09 +7.174067889404873E-09 +7.174067061453302E-09 +7.174068062047901E-09 +7.174068064225202E-09 +7.174068064225202E-09 +7.174068064225202E-09 +7.174068064225202E-09 +7.174068064225202E-09 +7.174068064225202E-09
+0.000000000000000E+00 +1.792306360060353E-10 +1.870509020623303E-10 +1.967005385543958E-10 +1.972086123535458E-10 +1.973138386169173E-10 +1.973431813724589E-10 +1.973517289173818E-10 +1.973538240816435E-10 +1.973536384065887E-10 +1.973534031663452E-10 +1.973536450908010E-10 +1.973531480129014E-10 +1.973535020818578E-10 +1.973536445124981E-10 +1.973536445124981E-10 +1.973536445124981E-10 +1.973536445124981E-10 +1.973536445124981E-10 +1.973536445124981E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.721443310273341E-12 +4.530202701478309E-12 +4.820148676371085E-12 +4.880074797854116E-12 +4.885887922165090E-12 +4.889709227543082E-12 +4.890961071755510E-12 +4.890873472983786E-12 +4.891036226182827E-12 +4.891160114017690E-12 +4.891019000499178E-12 +4.891230572736960E-12 +4.891162866510382E-12 +4.891162866510382E-12 +4.891162866510382E-12 +4.891162866510382E-12 +4.891162866510382E-12 +4.891162866510382E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.026441563114986E-13 +1.028859952740626E-13 +1.060804157455637E-13 +1.092515673996791E-13 +1.100586009074868E-13 +1.100817698153164E-13 +1.100349508184875E-13 +1.097975485389672E-13 +1.100712176009481E-13 +1.097745352893791E-13 +1.097885252385179E-13 +1.097885252385179E-13 +1.097885252385179E-13 +1.097885252385179E-13 +1.097885252385179E-13 +1.097885252385179E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.315420807328723E-15 +2.139117019241674E-15 +2.149175860544094E-15 +2.145591436115681E-15 +2.152847086419995E-15 +2.216479818427382E-15 +2.143981386072370E-15 +2.219774722866054E-15 +2.219202868277732E-15 +2.219202868277732E-15 +2.219202868277732E-15 +2.219202868277732E-15 +2.219202868277732E-15 +2.219202868277732E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.19.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342713252027440E-01 +9.342741311435667E-01 +9.342741198664041E-01 +9.342741194665664E-01 +9.342741194018964E-01 +9.342741193981488E-01 +9.342741193941787E-01 +9.342741193947504E-01 +9.342741193944114E-01 +9.342741193946038E-01 +9.342741193940790E-01 +9.342741193941286E-01 +9.342741193942050E-01 +9.342741193942050E-01 +9.342741193942050E-01 +9.342741193942050E-01 +9.342741193942050E-01 +9.342741193942050E-01 +9.342741193942050E-01 +9.342741193942050E-01
+6.183173503220982E-02 +6.182887762038425E-02 +6.182888188692488E-02 +6.182888191953190E-02 +6.182888194067748E-02 +6.182888193811951E-02 +6.182888194013561E-02 +6.182888193914739E-02 +6.182888193942307E-02 +6.182888193923899E-02 +6.182888193960744E-02 +6.182888193951026E-02 +6.182888193957466E-02 +6.182888193957466E-02 +6.182888193957466E-02 +6.182888193957466E-02 +6.182888193957466E-02 +6.182888193957466E-02 +6.182888193957466E-02 +6.182888193957466E-02
+3.705474690029300E-03 +3.705408251156484E-03 +3.705412192357929E-03 +3.705412364526295E-03 +3.705412384342648E-03 +3.705412386326011E-03 +3.705412387434494E-03 +3.705412387637890E-03 +3.705412387736516E-03 +3.705412387639848E-03 +3.705412387772899E-03 +3.705412387838024E-03 +3.705412387696538E-03 +3.705412387696538E-03 +3.705412387696538E-03 +3.705412387696538E-03 +3.705412387696538E-03 +3.705412387696538E-03 +3.705412387696538E-03 +3.705412387696538E-03
+1.835879997237516E-04 +1.836539111192801E-04 +1.836555078838100E-04 +1.836556108960745E-04 +1.836556220179095E-04 +1.836556239749423E-04 +1.836556243912603E-04 +1.836556244932121E-04 +1.836556244393039E-04 +1.836556245206105E-04 +1.836556245301979E-04 +1.836556245373055E-04 +1.836556245300815E-04 +1.836556245300815E-04 +1.836556245300815E-04 +1.836556245300815E-04 +1.836556245300815E-04 +1.836556245300815E-04 +1.836556245300815E-04 +1.836556245300815E-04
+7.605772393396038E-06 +7.647264360177542E-06 +7.648142159130859E-06 +7.648192317518864E-06 +7.648198928842219E-06 +7.648200188129693E-06 +7.648200358997148E-06 +7.648200408942961E-06 +7.648200412352502E-06 +7.648200422625511E-06 +7.648200421569430E-06 +7.648200420080631E-06 +7.648200421911665E-06 +7.648200421911665E-06 +7.648200421911665E-06 +7.648200421911665E-06 +7.648200421911665E-06 +7.648200421911665E-06 +7.648200421911665E-06 +7.648200421911665E-06
+2.644507449391327E-07 +2.732656679531177E-07 +2.736072566907406E-07 +2.736329304009699E-07 +2.736363884412158E-07 +2.736369767113616E-07 +2.736370840913374E-07 +2.736371141110688E-07 +2.736371196135966E-07 +2.736371207539597E-07 +2.736371199947832E-07 +2.736371187985303E-07 +2.736371199377074E-07 +2.736371199377074E-07 +2.736371199377074E-07 +2.736371199377074E-07 +2.736371199377074E-07 +2.736371199377074E-07 +2.736371199377074E-07 +2.736371199377074E-07
+6.852160614404083E-09 +8.347719646452221E-09 +8.558575369262760E-09 +8.569858413896900E-09 +8.571225857974093E-09 +8.571547954234253E-09 +8.571614215359306E-09 +8.571630741584295E-09 +8.571635876786869E-09 +8.571636627782570E-09 +8.571636009349399E-09 +8.571635897432430E-09 +8.571636148005115E-09 +8.571636148005115E-09 +8.571636148005115E-09 +8.571636148005115E-09 +8.571636148005115E-09 +8.571636148005115E-09 +8.571636148005115E-09 +8.571636148005115E-09
+0.000000000000000E+00 +1.960235797226764E-10 +2.334269788937195E-10 +2.377586141795690E-10 +2.385074374224625E-10 +2.386271122383634E-10 +2.386744200311292E-10 +2.386820629519207E-10 +2.386841817005676E-10 +2.386842671961374E-10 +2.386839644717807E-10 +2.386834895601756E-10 +2.386838670029325E-10 +2.386838670029325E-10 +2.386838670029325E-10 +2.386838670029325E-10 +2.386838670029325E-10 +2.386838670029325E-10 +2.386838670029325E-10 +2.386838670029325E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.012660905258194E-12 +5.602566056105459E-12 +5.870696932369682E-12 +5.955887746963809E-12 +5.975820687333754E-12 +5.978955729107821E-12 +5.980151746778314E-12 +5.979726235190980E-12 +5.980216399395736E-12 +5.980036106662843E-12 +5.980271133838191E-12 +5.980271133838191E-12 +5.980271133838191E-12 +5.980271133838191E-12 +5.980271133838191E-12 +5.980271133838191E-12 +5.980271133838191E-12 +5.980271133838191E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.160102973867502E-13 +1.236884877216648E-13 +1.340180134979720E-13 +1.350846001662200E-13 +1.353779574228741E-13 +1.355967775071178E-13 +1.353745477831877E-13 +1.357139860766751E-13 +1.353639748132501E-13 +1.353639748132501E-13 +1.353639748132501E-13 +1.353639748132501E-13 +1.353639748132501E-13 +1.353639748132501E-13 +1.353639748132501E-13 +1.353639748132501E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.455229489850895E-15 +2.470725218706337E-15 +2.697917933983147E-15 +2.648521214802910E-15 +2.692017878099922E-15 +2.607930561033059E-15 +2.689190991870453E-15 +2.689190991870453E-15 +2.689190991870453E-15 +2.689190991870453E-15 +2.689190991870453E-15 +2.689190991870453E-15 +2.689190991870453E-15 +2.689190991870453E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.19.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342713556801089E-01 +9.342741312171315E-01 +9.342741198889325E-01 +9.342741194691022E-01 +9.342741194024756E-01 +9.342741193978744E-01 +9.342741193948646E-01 +9.342741193939326E-01 +9.342741193938201E-01 +9.342741193936307E-01 +9.342741193951228E-01 +9.342741193937674E-01 +9.342741193947420E-01 +9.342741193935883E-01 +9.342741193941447E-01 +9.342741193941447E-01 +9.342741193941447E-01 +9.342741193941447E-01 +9.342741193941447E-01 +9.342741193941447E-01
+6.183170716393700E-02 +6.182887755421444E-02 +6.182888187198753E-02 +6.182888191610926E-02 +6.182888194078923E-02 +6.182888193834763E-02 +6.182888193930781E-02 +6.182888193987449E-02 +6.182888193987171E-02 +6.182888194005454E-02 +6.182888193876009E-02 +6.182888194000653E-02 +6.182888193918996E-02 +6.182888194005112E-02 +6.182888193963754E-02 +6.182888193963754E-02 +6.182888193963754E-02 +6.182888193963754E-02 +6.182888193963754E-02 +6.182888193963754E-02
+3.705472189539118E-03 +3.705408243861875E-03 +3.705412185855000E-03 +3.705412363824484E-03 +3.705412382921834E-03 +3.705412386445720E-03 +3.705412387523532E-03 +3.705412387707861E-03 +3.705412387789612E-03 +3.705412387749438E-03 +3.705412387604890E-03 +3.705412387697655E-03 +3.705412387557704E-03 +3.705412387793606E-03 +3.705412387699219E-03 +3.705412387699219E-03 +3.705412387699219E-03 +3.705412387699219E-03 +3.705412387699219E-03 +3.705412387699219E-03
+1.835879023168633E-04 +1.836539109661925E-04 +1.836555071641957E-04 +1.836556116996268E-04 +1.836556221842097E-04 +1.836556239992912E-04 +1.836556244018075E-04 +1.836556245082521E-04 +1.836556245288700E-04 +1.836556245518845E-04 +1.836556245145400E-04 +1.836556245333697E-04 +1.836556245210127E-04 +1.836556245540632E-04 +1.836556245229133E-04 +1.836556245229133E-04 +1.836556245229133E-04 +1.836556245229133E-04 +1.836556245229133E-04 +1.836556245229133E-04
+7.605757135070400E-06 +7.647264448072960E-06 +7.648141744257104E-06 +7.648193641604689E-06 +7.648199439924304E-06 +7.648200134195082E-06 +7.648200372125793E-06 +7.648200410749890E-06 +7.648200421037070E-06 +7.648200424060873E-06 +7.648200419802669E-06 +7.648200424751875E-06 +7.648200421549344E-06 +7.648200424277351E-06 +7.648200420375730E-06 +7.648200420375730E-06 +7.648200420375730E-06 +7.648200420375730E-06 +7.648200420375730E-06 +7.648200420375730E-06
+2.644560121943267E-07 +2.732656286985441E-07 +2.736072607249669E-07 +2.736324143702328E-07 +2.736364968212262E-07 +2.736369433461611E-07 +2.736370919814222E-07 +2.736371148102841E-07 +2.736371196588810E-07 +2.736371203375676E-07 +2.736371196866313E-07 +2.736371216360562E-07 +2.736371201890468E-07 +2.736371202198815E-07 +2.736371197204277E-07 +2.736371197204277E-07 +2.736371197204277E-07 +2.736371197204277E-07 +2.736371197204277E-07 +2.736371197204277E-07
+6.850949971893808E-09 +8.347722064321618E-09 +8.558597620079018E-09 +8.569818027497745E-09 +8.571186044077822E-09 +8.571526729149698E-09 +8.571622176060459E-09 +8.571631222238482E-09 +8.571636124659019E-09 +8.571635873472890E-09 +8.571635673789130E-09 +8.571636928445991E-09 +8.571635871477306E-09 +8.571636005829691E-09 +8.571635672666194E-09 +8.571635672666194E-09 +8.571635672666194E-09 +8.571635672666194E-09 +8.571635672666194E-09 +8.571635672666194E-09
+0.000000000000000E+00 +1.960238404559604E-10 +2.334241856184648E-10 +2.377604969297299E-10 +2.384967548079731E-10 +2.386405765599785E-10 +2.386746838449021E-10 +2.386820417926165E-10 +2.386837675228373E-10 +2.386842061884234E-10 +2.386829262123049E-10 +2.386837739375004E-10 +2.386842043700248E-10 +2.386841083110012E-10 +2.386829243128652E-10 +2.386829243128652E-10 +2.386829243128652E-10 +2.386829243128652E-10 +2.386829243128652E-10 +2.386829243128652E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.012711865426984E-12 +5.604749782019561E-12 +5.871721625544766E-12 +5.953519300427440E-12 +5.974953600420220E-12 +5.979083756338037E-12 +5.979550681530285E-12 +5.980139605839833E-12 +5.980244934683617E-12 +5.979987451753591E-12 +5.980140326402868E-12 +5.980192665707782E-12 +5.980231953414105E-12 +5.980231953414105E-12 +5.980231953414105E-12 +5.980231953414105E-12 +5.980231953414105E-12 +5.980231953414105E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.159754019388068E-13 +1.239447038596223E-13 +1.340995556221023E-13 +1.351110694310095E-13 +1.359138326828062E-13 +1.353847435579887E-13 +1.356629078907864E-13 +1.355135243985657E-13 +1.353820632628018E-13 +1.353667620468223E-13 +1.356714845254441E-13 +1.356714845254441E-13 +1.356714845254441E-13 +1.356714845254441E-13 +1.356714845254441E-13 +1.356714845254441E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.462402356669543E-15 +2.468649902332456E-15 +2.580478093606271E-15 +2.695074494053370E-15 +2.614056663389982E-15 +2.665978073677273E-15 +2.697960970828142E-15 +2.697545796078135E-15 +2.612161409636569E-15 +2.612161409636569E-15 +2.612161409636569E-15 +2.612161409636569E-15 +2.612161409636569E-15 +2.612161409636569E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.2.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.379498890032586E-01 +9.379539332962445E-01 +9.379540457524389E-01 +9.379540455893928E-01 +9.379540455476471E-01 +9.379540455416946E-01 +9.379540455414056E-01 +9.379540455414971E-01 +9.379540455417438E-01 +9.379540455399342E-01 +9.379540455405586E-01 +9.379540455395535E-01 +9.379540455382418E-01 +9.379540455382418E-01 +9.379540455382418E-01 +9.379540455382418E-01 +9.379540455382418E-01 +9.379540455382418E-01 +9.379540455382418E-01 +9.379540455382418E-01
+5.835588172260572E-02 +5.835216209448251E-02 +5.835205853574212E-02 +5.835205866732595E-02 +5.835205870335954E-02 +5.835205870853066E-02 +5.835205870869049E-02 +5.835205870857537E-02 +5.835205870828668E-02 +5.835205871000824E-02 +5.835205870942037E-02 +5.835205871037740E-02 +5.835205871152053E-02 +5.835205871152053E-02 +5.835205871152053E-02 +5.835205871152053E-02 +5.835205871152053E-02 +5.835205871152053E-02 +5.835205871152053E-02 +5.835205871152053E-02
+3.510604092560509E-03 +3.510297442198786E-03 +3.510289049042801E-03 +3.510289077869733E-03 +3.510289083130020E-03 +3.510289083888718E-03 +3.510289084009325E-03 +3.510289084017226E-03 +3.510289084045653E-03 +3.510289084141554E-03 +3.510289084088565E-03 +3.510289084172377E-03 +3.510289084328600E-03 +3.510289084328600E-03 +3.510289084328600E-03 +3.510289084328600E-03 +3.510289084328600E-03 +3.510289084328600E-03 +3.510289084328600E-03 +3.510289084328600E-03
+1.759308382453044E-04 +1.759133426707553E-04 +1.759128611573570E-04 +1.759128636301774E-04 +1.759128640376047E-04 +1.759128640879280E-04 +1.759128640904336E-04 +1.759128641047654E-04 +1.759128641159397E-04 +1.759128641132102E-04 +1.759128641052283E-04 +1.759128641008954E-04 +1.759128641061032E-04 +1.759128641061032E-04 +1.759128641061032E-04 +1.759128641061032E-04 +1.759128641061032E-04 +1.759128641061032E-04 +1.759128641061032E-04 +1.759128641061032E-04
+7.417098218783807E-06 +7.416456506692307E-06 +7.416434576100084E-06 +7.416434722863139E-06 +7.416434745660082E-06 +7.416434745266463E-06 +7.416434745411394E-06 +7.416434746442390E-06 +7.416434746904121E-06 +7.416434746943661E-06 +7.416434752599137E-06 +7.416434745932040E-06 +7.416434747677414E-06 +7.416434747677414E-06 +7.416434747677414E-06 +7.416434747677414E-06 +7.416434747677414E-06 +7.416434747677414E-06 +7.416434747677414E-06 +7.416434747677414E-06
+2.685686784318953E-07 +2.686086567868191E-07 +2.686078278089415E-07 +2.686078346815935E-07 +2.686078356767395E-07 +2.686078323057570E-07 +2.686078319425865E-07 +2.686078320997306E-07 +2.686078311823204E-07 +2.686078321422351E-07 +2.686078336770928E-07 +2.686078319603168E-07 +2.686078330485459E-07 +2.686078330485459E-07 +2.686078330485459E-07 +2.686078330485459E-07 +2.686078330485459E-07 +2.686078330485459E-07 +2.686078330485459E-07 +2.686078330485459E-07
+8.466081874236256E-09 +8.513330305444856E-09 +8.513305883309555E-09 +8.513306166717574E-09 +8.513306195960323E-09 +8.513303789563781E-09 +8.513302544167137E-09 +8.513304679191773E-09 +8.513302551396059E-09 +8.513304667676999E-09 +8.513302373093858E-09 +8.513302539097733E-09 +8.513302571844640E-09 +8.513302571844640E-09 +8.513302571844640E-09 +8.513302571844640E-09 +8.513302571844640E-09 +8.513302571844640E-09 +8.513302571844640E-09 +8.513302571844640E-09
+2.103576480852832E-10 +2.396988727523088E-10 +2.397020942512289E-10 +2.397021044227615E-10 +2.397021080401494E-10 +2.397009539066023E-10 +2.397006889979247E-10 +2.397020771069665E-10 +2.397011003185536E-10 +2.397020778305782E-10 +2.397007860198039E-10 +2.397006902577710E-10 +2.397006910817428E-10 +2.397006910817428E-10 +2.397006910817428E-10 +2.397006910817428E-10 +2.397006910817428E-10 +2.397006910817428E-10 +2.397006910817428E-10 +2.397006910817428E-10
+0.000000000000000E+00 +6.065505903655918E-12 +6.065530890351832E-12 +6.065529563303314E-12 +6.065534467900633E-12 +6.065658319530894E-12 +6.065894944553912E-12 +6.065613127900190E-12 +6.065791191622891E-12 +6.065610675542177E-12 +6.065957301311777E-12 +6.065895814384487E-12 +6.065890778142070E-12 +6.065890778142070E-12 +6.065890778142070E-12 +6.065890778142070E-12 +6.065890778142070E-12 +6.065890778142070E-12 +6.065890778142070E-12 +6.065890778142070E-12
+0.000000000000000E+00 +1.380692736429256E-13 +1.380632652903908E-13 +1.380629997651254E-13 +1.380655146877229E-13 +1.381751525967405E-13 +1.380944660205063E-13 +1.380648363621089E-13 +1.381327194234266E-13 +1.380628077393757E-13 +1.380868007698278E-13 +1.380939420945265E-13 +1.380948857746385E-13 +1.380948857746385E-13 +1.380948857746385E-13 +1.380948857746385E-13 +1.380948857746385E-13 +1.380948857746385E-13 +1.380948857746385E-13 +1.380948857746385E-13
+0.000000000000000E+00 +2.695989847972737E-15 +2.699401313246734E-15 +2.699331557062213E-15 +2.699613316520773E-15 +2.682926972180173E-15 +2.682617749533542E-15 +2.709006759142416E-15 +2.686556186362255E-15 +2.708328112597257E-15 +2.686018412823496E-15 +2.682671235576003E-15 +2.682476746190835E-15 +2.682476746190835E-15 +2.682476746190835E-15 +2.682476746190835E-15 +2.682476746190835E-15 +2.682476746190835E-15 +2.682476746190835E-15 +2.682476746190835E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.2.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.379499466337791E-01 +9.379539333766440E-01 +9.379540457364685E-01 +9.379540455938927E-01 +9.379540455544638E-01 +9.379540455423528E-01 +9.379540455420863E-01 +9.379540455404803E-01 +9.379540455406802E-01 +9.379540455419385E-01 +9.379540455408658E-01 +9.379540455401738E-01 +9.379540455402998E-01 +9.379540455403547E-01 +9.379540455402039E-01 +9.379540455402039E-01 +9.379540455402039E-01 +9.379540455402039E-01 +9.379540455402039E-01 +9.379540455402039E-01
+5.835582901737200E-02 +5.835216202084909E-02 +5.835205855028697E-02 +5.835205866322584E-02 +5.835205869707292E-02 +5.835205870782915E-02 +5.835205870804630E-02 +5.835205870954262E-02 +5.835205870937170E-02 +5.835205870810584E-02 +5.835205870913825E-02 +5.835205870976913E-02 +5.835205870966165E-02 +5.835205870958107E-02 +5.835205870968876E-02 +5.835205870968876E-02 +5.835205870968876E-02 +5.835205870968876E-02 +5.835205870968876E-02 +5.835205870968876E-02
+3.510599461626466E-03 +3.510297435811106E-03 +3.510289050361402E-03 +3.510289077486574E-03 +3.510289082694068E-03 +3.510289083888322E-03 +3.510289083943952E-03 +3.510289084127890E-03 +3.510289084049265E-03 +3.510289083999780E-03 +3.510289084075389E-03 +3.510289084144013E-03 +3.510289084125928E-03 +3.510289084130132E-03 +3.510289084139558E-03 +3.510289084139558E-03 +3.510289084139558E-03 +3.510289084139558E-03 +3.510289084139558E-03 +3.510289084139558E-03
+1.759305577849978E-04 +1.759133423089461E-04 +1.759128612380378E-04 +1.759128636033544E-04 +1.759128639538595E-04 +1.759128641085698E-04 +1.759128640962686E-04 +1.759128640429532E-04 +1.759128640948067E-04 +1.759128641157421E-04 +1.759128641076089E-04 +1.759128641109567E-04 +1.759128641119293E-04 +1.759128641130941E-04 +1.759128641298715E-04 +1.759128641298715E-04 +1.759128641298715E-04 +1.759128641298715E-04 +1.759128641298715E-04 +1.759128641298715E-04
+7.417084868311589E-06 +7.416456491155591E-06 +7.416434579969715E-06 +7.416434718403254E-06 +7.416434742358942E-06 +7.416434756308108E-06 +7.416434746540672E-06 +7.416434739749726E-06 +7.416434745821677E-06 +7.416434755750758E-06 +7.416434746501890E-06 +7.416434746725878E-06 +7.416434746794697E-06 +7.416434746971624E-06 +7.416434759368655E-06 +7.416434759368655E-06 +7.416434759368655E-06 +7.416434759368655E-06 +7.416434759368655E-06 +7.416434759368655E-06
+2.685681499007058E-07 +2.686086562371491E-07 +2.686078279845531E-07 +2.686078308465187E-07 +2.686078357658488E-07 +2.686078372307692E-07 +2.686078334614377E-07 +2.686078315777481E-07 +2.686078319676331E-07 +2.686078392708500E-07 +2.686078321091853E-07 +2.686078323605611E-07 +2.686078321316614E-07 +2.686078323596320E-07 +2.686078396776105E-07 +2.686078396776105E-07 +2.686078396776105E-07 +2.686078396776105E-07 +2.686078396776105E-07 +2.686078396776105E-07
+8.466064003418413E-09 +8.513330282412440E-09 +8.513305900598827E-09 +8.513304627585163E-09 +8.513303799533152E-09 +8.513303903325421E-09 +8.513304678138703E-09 +8.513302528198826E-09 +8.513302540092839E-09 +8.513306661507819E-09 +8.513304686787910E-09 +8.513303853227566E-09 +8.513304678428543E-09 +8.513303778453158E-09 +8.513306594523303E-09 +8.513306594523303E-09 +8.513306594523303E-09 +8.513306594523303E-09 +8.513306594523303E-09 +8.513306594523303E-09
+2.103571542435230E-10 +2.396988778394030E-10 +2.397020966148192E-10 +2.397020790057723E-10 +2.397007399943340E-10 +2.397008326555425E-10 +2.397020853834063E-10 +2.397006925891915E-10 +2.397006821970912E-10 +2.397020112834673E-10 +2.397020742769257E-10 +2.397010072052139E-10 +2.397020849411634E-10 +2.397009382495055E-10 +2.397020272903232E-10 +2.397020272903232E-10 +2.397020272903232E-10 +2.397020272903232E-10 +2.397020272903232E-10 +2.397020272903232E-10
+0.000000000000000E+00 +6.065509194326854E-12 +6.065530279237680E-12 +6.065605844634287E-12 +6.065736366188578E-12 +6.065685846487443E-12 +6.065612482138871E-12 +6.065894594631898E-12 +6.065894844084823E-12 +6.065572044460331E-12 +6.065610399295351E-12 +6.065649097559864E-12 +6.065604890516883E-12 +6.065661374398381E-12 +6.065568723315723E-12 +6.065568723315723E-12 +6.065568723315723E-12 +6.065568723315723E-12 +6.065568723315723E-12 +6.065568723315723E-12
+0.000000000000000E+00 +1.380717188354568E-13 +1.380633621746170E-13 +1.380631878821054E-13 +1.381595302427615E-13 +1.381521500684378E-13 +1.380607528316860E-13 +1.380939463288684E-13 +1.380953002800960E-13 +1.380613197897625E-13 +1.380620769308341E-13 +1.381681496848518E-13 +1.380632462400586E-13 +1.381760978467195E-13 +1.380616301103523E-13 +1.380616301103523E-13 +1.380616301103523E-13 +1.380616301103523E-13 +1.380616301103523E-13 +1.380616301103523E-13
+0.000000000000000E+00 +2.696414370244487E-15 +2.699304712042928E-15 +2.708537771182589E-15 +2.679051959337422E-15 +2.682212695800391E-15 +2.708818196708005E-15 +2.682654376052282E-15 +2.682592713360004E-15 +2.702397888414841E-15 +2.708639499926686E-15 +2.685185776758404E-15 +2.708506605606691E-15 +2.682535694017004E-15 +2.702109809132434E-15 +2.702109809132434E-15 +2.702109809132434E-15 +2.702109809132434E-15 +2.702109809132434E-15 +2.702109809132434E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.20.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388433749720997E-01 +9.388423337907600E-01 +9.388422677453280E-01 +9.388422654958146E-01 +9.388422651906762E-01 +9.388422651489240E-01 +9.388422651401852E-01 +9.388422651400073E-01 +9.388422651386981E-01 +9.388422651382134E-01 +9.388422651377216E-01 +9.388422651380763E-01 +9.388422651377597E-01 +9.388422651377597E-01 +9.388422651377597E-01 +9.388422651377597E-01 +9.388422651377597E-01 +9.388422651377597E-01 +9.388422651377597E-01 +9.388422651377597E-01
+5.765209379405965E-02 +5.765263806394092E-02 +5.765269207570863E-02 +5.765269365295827E-02 +5.765269388716514E-02 +5.765269391787772E-02 +5.765269392441887E-02 +5.765269392415483E-02 +5.765269392532144E-02 +5.765269392564627E-02 +5.765269392608385E-02 +5.765269392576488E-02 +5.765269392602092E-02 +5.765269392602092E-02 +5.765269392602092E-02 +5.765269392602092E-02 +5.765269392602092E-02 +5.765269392602092E-02 +5.765269392602092E-02 +5.765269392602092E-02
+3.336513310182676E-03 +3.336816564980183E-03 +3.336824772415520E-03 +3.336825159762779E-03 +3.336825207018108E-03 +3.336825213185904E-03 +3.336825214546140E-03 +3.336825214816716E-03 +3.336825214893098E-03 +3.336825215049441E-03 +3.336825215108923E-03 +3.336825215070676E-03 +3.336825215138132E-03 +3.336825215138132E-03 +3.336825215138132E-03 +3.336825215138132E-03 +3.336825215138132E-03 +3.336825215138132E-03 +3.336825215138132E-03 +3.336825215138132E-03
+1.612706222148953E-04 +1.613823532971011E-04 +1.613845213156550E-04 +1.613846882599795E-04 +1.613847006591142E-04 +1.613847028157116E-04 +1.613847032469160E-04 +1.613847033453795E-04 +1.613847033794320E-04 +1.613847033888314E-04 +1.613847033691789E-04 +1.613847033877551E-04 +1.613847033770467E-04 +1.613847033770467E-04 +1.613847033770467E-04 +1.613847033770467E-04 +1.613847033770467E-04 +1.613847033770467E-04 +1.613847033770467E-04 +1.613847033770467E-04
+6.542534795389786E-06 +6.590602756735477E-06 +6.591535868047722E-06 +6.591599069471133E-06 +6.591604546178637E-06 +6.591605754493392E-06 +6.591605911846316E-06 +6.591605933589383E-06 +6.591605950156723E-06 +6.591605950078896E-06 +6.591605949293671E-06 +6.591605951304478E-06 +6.591605950849146E-06 +6.591605950849146E-06 +6.591605950849146E-06 +6.591605950849146E-06 +6.591605950849146E-06 +6.591605950849146E-06 +6.591605950849146E-06 +6.591605950849146E-06
+2.047666530321666E-07 +2.315706696205066E-07 +2.320082425580887E-07 +2.320371550350023E-07 +2.320408313488388E-07 +2.320416677434025E-07 +2.320417782675288E-07 +2.320417984601927E-07 +2.320418058318923E-07 +2.320418041137911E-07 +2.320418041334669E-07 +2.320418056755238E-07 +2.320418058272207E-07 +2.320418058272207E-07 +2.320418058272207E-07 +2.320418058272207E-07 +2.320418058272207E-07 +2.320418058272207E-07 +2.320418058272207E-07 +2.320418058272207E-07
+0.000000000000000E+00 +6.876833092589431E-09 +7.152127878584966E-09 +7.165999595997543E-09 +7.167275739456324E-09 +7.167694243642951E-09 +7.167771593718447E-09 +7.167782831369368E-09 +7.167784667076599E-09 +7.167784817534613E-09 +7.167785317113743E-09 +7.167785235326616E-09 +7.167785771468753E-09 +7.167785771468753E-09 +7.167785771468753E-09 +7.167785771468753E-09 +7.167785771468753E-09 +7.167785771468753E-09 +7.167785771468753E-09 +7.167785771468753E-09
+0.000000000000000E+00 +1.767606181356302E-10 +1.864309600897724E-10 +1.964440589353454E-10 +1.969429074707672E-10 +1.970931578870534E-10 +1.971417884629716E-10 +1.971481087081825E-10 +1.971515618877287E-10 +1.971512205229174E-10 +1.971507742215858E-10 +1.971517151023154E-10 +1.971515130752786E-10 +1.971515130752786E-10 +1.971515130752786E-10 +1.971515130752786E-10 +1.971515130752786E-10 +1.971515130752786E-10 +1.971515130752786E-10 +1.971515130752786E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.563668871519573E-12 +4.524095769874278E-12 +4.754864091611375E-12 +4.873260940868380E-12 +4.876944631447957E-12 +4.882786494343380E-12 +4.884930477655083E-12 +4.885336705246458E-12 +4.885614646753329E-12 +4.884937718039903E-12 +4.885309753148694E-12 +4.885309753148694E-12 +4.885309753148694E-12 +4.885309753148694E-12 +4.885309753148694E-12 +4.885309753148694E-12 +4.885309753148694E-12 +4.885309753148694E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.016749833648774E-13 +1.026822787505941E-13 +1.061792896743684E-13 +1.086977138152650E-13 +1.100395229178326E-13 +1.099049368843389E-13 +1.095059407133009E-13 +1.100083868706343E-13 +1.097538339440540E-13 +1.097538339440540E-13 +1.097538339440540E-13 +1.097538339440540E-13 +1.097538339440540E-13 +1.097538339440540E-13 +1.097538339440540E-13 +1.097538339440540E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.241985558884363E-15 +2.146476129012014E-15 +2.125094918065606E-15 +2.143771650336537E-15 +2.218386289095664E-15 +2.130591186443072E-15 +2.180445574873618E-15 +2.180445574873618E-15 +2.180445574873618E-15 +2.180445574873618E-15 +2.180445574873618E-15 +2.180445574873618E-15 +2.180445574873618E-15 +2.180445574873618E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.20.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388433968927364E-01 +9.388423338211448E-01 +9.388422678321140E-01 +9.388422655049253E-01 +9.388422651966523E-01 +9.388422651477861E-01 +9.388422651408663E-01 +9.388422651385493E-01 +9.388422651367042E-01 +9.388422651373406E-01 +9.388422651387601E-01 +9.388422651375441E-01 +9.388422651376119E-01 +9.388422651394102E-01 +9.388422651377246E-01 +9.388422651377246E-01 +9.388422651377246E-01 +9.388422651377246E-01 +9.388422651377246E-01 +9.388422651377246E-01
+5.765207406720581E-02 +5.765263803642518E-02 +5.765269202529653E-02 +5.765269364114897E-02 +5.765269388186339E-02 +5.765269391875827E-02 +5.765269392364816E-02 +5.765269392547277E-02 +5.765269392713415E-02 +5.765269392654115E-02 +5.765269392519702E-02 +5.765269392627307E-02 +5.765269392626834E-02 +5.765269392454916E-02 +5.765269392606651E-02 +5.765269392606651E-02 +5.765269392606651E-02 +5.765269392606651E-02 +5.765269392606651E-02 +5.765269392606651E-02
+3.336511105679712E-03 +3.336816562260777E-03 +3.336824766214096E-03 +3.336825163634745E-03 +3.336825206393799E-03 +3.336825213416868E-03 +3.336825214658618E-03 +3.336825214960862E-03 +3.336825215058201E-03 +3.336825214987824E-03 +3.336825214954071E-03 +3.336825215088412E-03 +3.336825215036990E-03 +3.336825214941343E-03 +3.336825215091328E-03 +3.336825215091328E-03 +3.336825215091328E-03 +3.336825215091328E-03 +3.336825215091328E-03 +3.336825215091328E-03
+1.612706548831802E-04 +1.613823531591594E-04 +1.613845106721109E-04 +1.613846873456549E-04 +1.613847006711517E-04 +1.613847028437975E-04 +1.613847032432722E-04 +1.613847033503882E-04 +1.613847033943659E-04 +1.613847034072204E-04 +1.613847033774879E-04 +1.613847033950810E-04 +1.613847033814039E-04 +1.613847033822718E-04 +1.613847034052117E-04 +1.613847034052117E-04 +1.613847034052117E-04 +1.613847034052117E-04 +1.613847034052117E-04 +1.613847034052117E-04
+6.542514917442595E-06 +6.590602744058626E-06 +6.591525222802718E-06 +6.591598282304432E-06 +6.591604415495102E-06 +6.591605754283646E-06 +6.591605898044165E-06 +6.591605933066675E-06 +6.591605956876708E-06 +6.591605954830277E-06 +6.591605950643357E-06 +6.591605951333448E-06 +6.591605951586833E-06 +6.591605949899148E-06 +6.591605954882247E-06 +6.591605954882247E-06 +6.591605954882247E-06 +6.591605954882247E-06 +6.591605954882247E-06 +6.591605954882247E-06
+2.047645757371196E-07 +2.315706685210591E-07 +2.320027959627101E-07 +2.320376591202036E-07 +2.320408725517238E-07 +2.320416668143648E-07 +2.320417641553610E-07 +2.320417933632619E-07 +2.320418066233593E-07 +2.320418041737217E-07 +2.320418045567610E-07 +2.320418058782591E-07 +2.320418045602291E-07 +2.320418040449681E-07 +2.320418058537132E-07 +2.320418058537132E-07 +2.320418058537132E-07 +2.320418058537132E-07 +2.320418058537132E-07 +2.320418058537132E-07
+0.000000000000000E+00 +6.876833216602513E-09 +7.148712755223267E-09 +7.166013845078614E-09 +7.167304726326598E-09 +7.167693971424172E-09 +7.167769672137836E-09 +7.167778642767933E-09 +7.167785910500045E-09 +7.167786504840068E-09 +7.167785894941949E-09 +7.167784678667029E-09 +7.167786690287392E-09 +7.167784816193652E-09 +7.167784705629325E-09 +7.167784705629325E-09 +7.167784705629325E-09 +7.167784705629325E-09 +7.167784705629325E-09 +7.167784705629325E-09
+0.000000000000000E+00 +1.767606175918477E-10 +1.863862777495320E-10 +1.964425394593967E-10 +1.969461799297415E-10 +1.970926006218081E-10 +1.971341578258270E-10 +1.971478925046897E-10 +1.971513916655580E-10 +1.971509478690637E-10 +1.971509918772167E-10 +1.971515514527088E-10 +1.971510820234930E-10 +1.971512221877911E-10 +1.971512885410876E-10 +1.971512885410876E-10 +1.971512885410876E-10 +1.971512885410876E-10 +1.971512885410876E-10 +1.971512885410876E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.564082436043605E-12 +4.523057812403683E-12 +4.756221447000141E-12 +4.873426872737329E-12 +4.880863831475143E-12 +4.883420978772322E-12 +4.885452667305605E-12 +4.885706712869952E-12 +4.885355446949818E-12 +4.884930917562595E-12 +4.885647353261109E-12 +4.885335019139180E-12 +4.885095814301899E-12 +4.885095814301899E-12 +4.885095814301899E-12 +4.885095814301899E-12 +4.885095814301899E-12 +4.885095814301899E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.016212268646569E-13 +1.026558909747166E-13 +1.056034906537381E-13 +1.087188891041489E-13 +1.097322943871090E-13 +1.096083412898461E-13 +1.096345700842780E-13 +1.100444503187684E-13 +1.096235738733811E-13 +1.099051134800046E-13 +1.100007436848444E-13 +1.100007436848444E-13 +1.100007436848444E-13 +1.100007436848444E-13 +1.100007436848444E-13 +1.100007436848444E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.236998107380123E-15 +2.135615544909107E-15 +2.173318461141683E-15 +2.216730920811368E-15 +2.212829126626701E-15 +2.123300424843263E-15 +2.215472082214073E-15 +2.143621180275547E-15 +2.127065031922482E-15 +2.127065031922482E-15 +2.127065031922482E-15 +2.127065031922482E-15 +2.127065031922482E-15 +2.127065031922482E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.21.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342683421688397E-01 +9.342711688745922E-01 +9.342711632624640E-01 +9.342711625897568E-01 +9.342711625060348E-01 +9.342711625032231E-01 +9.342711624987557E-01 +9.342711624993574E-01 +9.342711625015229E-01 +9.342711625016222E-01 +9.342711624999690E-01 +9.342711624991020E-01 +9.342711624994723E-01 +9.342711624994723E-01 +9.342711624994723E-01 +9.342711624994723E-01 +9.342711624994723E-01 +9.342711624994723E-01 +9.342711624994723E-01 +9.342711624994723E-01
+6.183412949766826E-02 +6.183123973994134E-02 +6.183123856903473E-02 +6.183123880865201E-02 +6.183123884138361E-02 +6.183123883720704E-02 +6.183123883955544E-02 +6.183123883839810E-02 +6.183123883621067E-02 +6.183123883622438E-02 +6.183123883776088E-02 +6.183123883850999E-02 +6.183123883819820E-02 +6.183123883819820E-02 +6.183123883819820E-02 +6.183123883819820E-02 +6.183123883819820E-02 +6.183123883819820E-02 +6.183123883819820E-02 +6.183123883819820E-02
+3.706018103952555E-03 +3.705958843053378E-03 +3.705962403817777E-03 +3.705962618205825E-03 +3.705962639663975E-03 +3.705962642901567E-03 +3.705962644030888E-03 +3.705962644348425E-03 +3.705962644305475E-03 +3.705962644206435E-03 +3.705962644312589E-03 +3.705962644436547E-03 +3.705962644381578E-03 +3.705962644381578E-03 +3.705962644381578E-03 +3.705962644381578E-03 +3.705962644381578E-03 +3.705962644381578E-03 +3.705962644381578E-03 +3.705962644381578E-03
+1.836328034705409E-04 +1.837006935204600E-04 +1.837023727994099E-04 +1.837024933091735E-04 +1.837025078125197E-04 +1.837025094816867E-04 +1.837025099707057E-04 +1.837025101098700E-04 +1.837025101390555E-04 +1.837025101304187E-04 +1.837025101229669E-04 +1.837025101365228E-04 +1.837025101262181E-04 +1.837025101262181E-04 +1.837025101262181E-04 +1.837025101262181E-04 +1.837025101262181E-04 +1.837025101262181E-04 +1.837025101262181E-04 +1.837025101262181E-04
+7.606408813451233E-06 +7.649935353374436E-06 +7.650862760665195E-06 +7.650915855775678E-06 +7.650924620888139E-06 +7.650925516243242E-06 +7.650925730719079E-06 +7.650925775580780E-06 +7.650925791568745E-06 +7.650925789525734E-06 +7.650925791430799E-06 +7.650925791830490E-06 +7.650925792225679E-06 +7.650925792225679E-06 +7.650925792225679E-06 +7.650925792225679E-06 +7.650925792225679E-06 +7.650925792225679E-06 +7.650925792225679E-06 +7.650925792225679E-06
+2.641692369045016E-07 +2.733745153334052E-07 +2.737288874585757E-07 +2.737562949098407E-07 +2.737600574785051E-07 +2.737606143242645E-07 +2.737607418275461E-07 +2.737607643612547E-07 +2.737607727507470E-07 +2.737607724124832E-07 +2.737607732872136E-07 +2.737607734169008E-07 +2.737607738305091E-07 +2.737607738305091E-07 +2.737607738305091E-07 +2.737607738305091E-07 +2.737607738305091E-07 +2.737607738305091E-07 +2.737607738305091E-07 +2.737607738305091E-07
+6.848023288069530E-09 +8.343014397848416E-09 +8.561870965758947E-09 +8.574421576725781E-09 +8.575764811094950E-09 +8.576187958246676E-09 +8.576267375380572E-09 +8.576277566754995E-09 +8.576283652588000E-09 +8.576284252388425E-09 +8.576284903041546E-09 +8.576285233584570E-09 +8.576285715940159E-09 +8.576285715940159E-09 +8.576285715940159E-09 +8.576285715940159E-09 +8.576285715940159E-09 +8.576285715940159E-09 +8.576285715940159E-09 +8.576285715940159E-09
+0.000000000000000E+00 +1.960077570438778E-10 +2.333519044101199E-10 +2.378890202307442E-10 +2.386445317039454E-10 +2.387751617585533E-10 +2.388191900879535E-10 +2.388300795415731E-10 +2.388331763671977E-10 +2.388332731168532E-10 +2.388337116808572E-10 +2.388337828502218E-10 +2.388342950776115E-10 +2.388342950776115E-10 +2.388342950776115E-10 +2.388342950776115E-10 +2.388342950776115E-10 +2.388342950776115E-10 +2.388342950776115E-10 +2.388342950776115E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.014917511359406E-12 +5.602125971431548E-12 +5.871651522735171E-12 +5.958128547296349E-12 +5.975409344074399E-12 +5.982850397838956E-12 +5.984329245775537E-12 +5.984182248516120E-12 +5.984361127018668E-12 +5.983911707446230E-12 +5.984095764390488E-12 +5.984095764390488E-12 +5.984095764390488E-12 +5.984095764390488E-12 +5.984095764390488E-12 +5.984095764390488E-12 +5.984095764390488E-12 +5.984095764390488E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.161114994234354E-13 +1.231960250703347E-13 +1.339223834221641E-13 +1.351546180266099E-13 +1.357367295148497E-13 +1.357788005448295E-13 +1.354403974835933E-13 +1.359684571962111E-13 +1.356808635394396E-13 +1.356808635394396E-13 +1.356808635394396E-13 +1.356808635394396E-13 +1.356808635394396E-13 +1.356808635394396E-13 +1.356808635394396E-13 +1.356808635394396E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.483520529820982E-15 +2.477036763321207E-15 +2.606726377135443E-15 +2.600559683063047E-15 +2.686702124397986E-15 +2.574930423214728E-15 +2.642499290032390E-15 +2.642499290032390E-15 +2.642499290032390E-15 +2.642499290032390E-15 +2.642499290032390E-15 +2.642499290032390E-15 +2.642499290032390E-15 +2.642499290032390E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.21.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342683764494215E-01 +9.342711689455527E-01 +9.342711632334910E-01 +9.342711625963052E-01 +9.342711625167308E-01 +9.342711625030192E-01 +9.342711625002683E-01 +9.342711624991668E-01 +9.342711624996650E-01 +9.342711624988883E-01 +9.342711624996772E-01 +9.342711625000947E-01 +9.342711624999777E-01 +9.342711625004021E-01 +9.342711624997585E-01 +9.342711624997585E-01 +9.342711624997585E-01 +9.342711624997585E-01 +9.342711624997585E-01 +9.342711624997585E-01
+6.183409786204271E-02 +6.183123967782438E-02 +6.183123860364710E-02 +6.183123880565652E-02 +6.183123883228386E-02 +6.183123883739096E-02 +6.183123883795605E-02 +6.183123883856958E-02 +6.183123883794243E-02 +6.183123883847684E-02 +6.183123883788615E-02 +6.183123883764187E-02 +6.183123883771217E-02 +6.183123883737595E-02 +6.183123883789082E-02 +6.183123883789082E-02 +6.183123883789082E-02 +6.183123883789082E-02 +6.183123883789082E-02 +6.183123883789082E-02
+3.706016054068840E-03 +3.705958833454467E-03 +3.705962395346462E-03 +3.705962615727065E-03 +3.705962638662995E-03 +3.705962643062785E-03 +3.705962644072075E-03 +3.705962644364194E-03 +3.705962644501902E-03 +3.705962644689885E-03 +3.705962644461365E-03 +3.705962644314777E-03 +3.705962644356154E-03 +3.705962644243011E-03 +3.705962644381850E-03 +3.705962644381850E-03 +3.705962644381850E-03 +3.705962644381850E-03 +3.705962644381850E-03 +3.705962644381850E-03
+1.836321972247119E-04 +1.837006942283632E-04 +1.837023763590328E-04 +1.837024911134212E-04 +1.837025075073272E-04 +1.837025094981511E-04 +1.837025099943494E-04 +1.837025101055496E-04 +1.837025100804494E-04 +1.837025101147575E-04 +1.837025101476775E-04 +1.837025101365728E-04 +1.837025101405131E-04 +1.837025101398417E-04 +1.837025101426001E-04 +1.837025101426001E-04 +1.837025101426001E-04 +1.837025101426001E-04 +1.837025101426001E-04 +1.837025101426001E-04
+7.606424101908254E-06 +7.649935517344761E-06 +7.650862247157747E-06 +7.650916776508227E-06 +7.650924431159049E-06 +7.650925421872581E-06 +7.650925743136565E-06 +7.650925777422951E-06 +7.650925785382120E-06 +7.650925788399602E-06 +7.650925792595788E-06 +7.650925791374849E-06 +7.650925791546758E-06 +7.650925794356212E-06 +7.650925794261773E-06 +7.650925794261773E-06 +7.650925794261773E-06 +7.650925794261773E-06 +7.650925794261773E-06 +7.650925794261773E-06
+2.641662985287356E-07 +2.733743838235454E-07 +2.737286398870667E-07 +2.737565611985768E-07 +2.737599010736221E-07 +2.737605506281476E-07 +2.737607387402982E-07 +2.737607669003419E-07 +2.737607728640802E-07 +2.737607726178670E-07 +2.737607723072399E-07 +2.737607725891098E-07 +2.737607725526942E-07 +2.737607740350061E-07 +2.737607739325061E-07 +2.737607739325061E-07 +2.737607739325061E-07 +2.737607739325061E-07 +2.737607739325061E-07 +2.737607739325061E-07
+6.846840423305612E-09 +8.343026679495105E-09 +8.561876467030119E-09 +8.574345050164011E-09 +8.575821865010137E-09 +8.576181270721335E-09 +8.576266306313759E-09 +8.576279200260108E-09 +8.576284710695465E-09 +8.576284786033864E-09 +8.576285009662333E-09 +8.576283595862498E-09 +8.576284309084188E-09 +8.576284837376766E-09 +8.576284831794846E-09 +8.576284831794846E-09 +8.576284831794846E-09 +8.576284831794846E-09 +8.576284831794846E-09 +8.576284831794846E-09
+0.000000000000000E+00 +1.960082542041647E-10 +2.333571218642777E-10 +2.378874207035691E-10 +2.386531276171694E-10 +2.387864888589987E-10 +2.388195723591084E-10 +2.388297228546643E-10 +2.388337146623128E-10 +2.388338133056155E-10 +2.388334219860191E-10 +2.388332824530086E-10 +2.388327107592195E-10 +2.388335178010229E-10 +2.388335070729917E-10 +2.388335070729917E-10 +2.388335070729917E-10 +2.388335070729917E-10 +2.388335070729917E-10 +2.388335070729917E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.014431877731526E-12 +5.602122003257244E-12 +5.869189072694312E-12 +5.956059254286720E-12 +5.975644005476225E-12 +5.982743289046815E-12 +5.984341874624280E-12 +5.984380516888359E-12 +5.983703889409365E-12 +5.984289452276014E-12 +5.984380464132767E-12 +5.984083780316813E-12 +5.984072012122244E-12 +5.984072012122244E-12 +5.984072012122244E-12 +5.984072012122244E-12 +5.984072012122244E-12 +5.984072012122244E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.162012496166014E-13 +1.234366654166149E-13 +1.340191767368310E-13 +1.352815843552400E-13 +1.354428951375923E-13 +1.354408188434696E-13 +1.359544055953913E-13 +1.357397055619056E-13 +1.357571315682900E-13 +1.359092259053380E-13 +1.359202506398316E-13 +1.359202506398316E-13 +1.359202506398316E-13 +1.359202506398316E-13 +1.359202506398316E-13 +1.359202506398316E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.477040593348034E-15 +2.456983694971376E-15 +2.675779476053728E-15 +2.686950142858539E-15 +2.574576784050557E-15 +2.606532844884119E-15 +2.599360331571198E-15 +2.578408552745364E-15 +2.575546362434622E-15 +2.575546362434622E-15 +2.575546362434622E-15 +2.575546362434622E-15 +2.575546362434622E-15 +2.575546362434622E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.22.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388462630140761E-01 +9.388447570166421E-01 +9.388446809645652E-01 +9.388446787091186E-01 +9.388446783508180E-01 +9.388446783161503E-01 +9.388446783046388E-01 +9.388446783029978E-01 +9.388446783040956E-01 +9.388446783038693E-01 +9.388446783018011E-01 +9.388446783014098E-01 +9.388446783018656E-01 +9.388446783018656E-01 +9.388446783018656E-01 +9.388446783018656E-01 +9.388446783018656E-01 +9.388446783018656E-01 +9.388446783018656E-01 +9.388446783018656E-01
+5.764977756739377E-02 +5.765070688632040E-02 +5.765076928543209E-02 +5.765077085544858E-02 +5.765077112722782E-02 +5.765077115121564E-02 +5.765077115988627E-02 +5.765077116095611E-02 +5.765077115968435E-02 +5.765077115997320E-02 +5.765077116183130E-02 +5.765077116222483E-02 +5.765077116168199E-02 +5.765077116168199E-02 +5.765077116168199E-02 +5.765077116168199E-02 +5.765077116168199E-02 +5.765077116168199E-02 +5.765077116168199E-02 +5.765077116168199E-02
+3.336007106599574E-03 +3.336365454814925E-03 +3.336375004766839E-03 +3.336375408880542E-03 +3.336375463711542E-03 +3.336375469324978E-03 +3.336375470866464E-03 +3.336375471179028E-03 +3.336375471277622E-03 +3.336375471241691E-03 +3.336375471396885E-03 +3.336375471410916E-03 +3.336375471494847E-03 +3.336375471494847E-03 +3.336375471494847E-03 +3.336375471494847E-03 +3.336375471494847E-03 +3.336375471494847E-03 +3.336375471494847E-03 +3.336375471494847E-03
+1.612095994344027E-04 +1.613438300937901E-04 +1.613462036250731E-04 +1.613463589836195E-04 +1.613463765725280E-04 +1.613463787731453E-04 +1.613463794101061E-04 +1.613463795415888E-04 +1.613463795782374E-04 +1.613463795576287E-04 +1.613463795904011E-04 +1.613463795986071E-04 +1.613463796007987E-04 +1.613463796007987E-04 +1.613463796007987E-04 +1.613463796007987E-04 +1.613463796007987E-04 +1.613463796007987E-04 +1.613463796007987E-04 +1.613463796007987E-04
+6.538225294754796E-06 +6.588302343726620E-06 +6.589301564912425E-06 +6.589369364314089E-06 +6.589376790175007E-06 +6.589378147062085E-06 +6.589378501990555E-06 +6.589378554908723E-06 +6.589378572490292E-06 +6.589378569136599E-06 +6.589378574387951E-06 +6.589378572936901E-06 +6.589378570846791E-06 +6.589378570846791E-06 +6.589378570846791E-06 +6.589378570846791E-06 +6.589378570846791E-06 +6.589378570846791E-06 +6.589378570846791E-06 +6.589378570846791E-06
+2.044872060797756E-07 +2.314641581030942E-07 +2.319038739449860E-07 +2.319360648083405E-07 +2.319397077606748E-07 +2.319405628470874E-07 +2.319407164935820E-07 +2.319407552892488E-07 +2.319407643274655E-07 +2.319407631725322E-07 +2.319407650542895E-07 +2.319407630784664E-07 +2.319407626324115E-07 +2.319407626324115E-07 +2.319407626324115E-07 +2.319407626324115E-07 +2.319407626324115E-07 +2.319407626324115E-07 +2.319407626324115E-07 +2.319407626324115E-07
+0.000000000000000E+00 +6.869100273862161E-09 +7.147871360842126E-09 +7.161336165252630E-09 +7.163476645616161E-09 +7.163876001309360E-09 +7.163977385745137E-09 +7.163983008754155E-09 +7.163987146233509E-09 +7.163988827633822E-09 +7.163988326733542E-09 +7.163988280624537E-09 +7.163987182480649E-09 +7.163987182480649E-09 +7.163987182480649E-09 +7.163987182480649E-09 +7.163987182480649E-09 +7.163987182480649E-09 +7.163987182480649E-09 +7.163987182480649E-09
+0.000000000000000E+00 +1.765247661671270E-10 +1.858922139856334E-10 +1.962748630845141E-10 +1.968155617353921E-10 +1.969674491521796E-10 +1.970148702156988E-10 +1.970243070073790E-10 +1.970287370023242E-10 +1.970285818954299E-10 +1.970287081073024E-10 +1.970286754529829E-10 +1.970289861604998E-10 +1.970289861604998E-10 +1.970289861604998E-10 +1.970289861604998E-10 +1.970289861604998E-10 +1.970289861604998E-10 +1.970289861604998E-10 +1.970289861604998E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.411595386790921E-12 +4.516790549311000E-12 +4.749402381895603E-12 +4.867027495414073E-12 +4.868314699244557E-12 +4.879545906577057E-12 +4.881610484678665E-12 +4.882125556568623E-12 +4.881973596706849E-12 +4.882215500248294E-12 +4.881796208780634E-12 +4.881796208780634E-12 +4.881796208780634E-12 +4.881796208780634E-12 +4.881796208780634E-12 +4.881796208780634E-12 +4.881796208780634E-12 +4.881796208780634E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.014782400149500E-13 +1.027593291353101E-13 +1.036966619961017E-13 +1.084453510007369E-13 +1.098873600273430E-13 +1.095245194615923E-13 +1.095924615873074E-13 +1.094084589068940E-13 +1.097941112067290E-13 +1.097941112067290E-13 +1.097941112067290E-13 +1.097941112067290E-13 +1.097941112067290E-13 +1.097941112067290E-13 +1.097941112067290E-13 +1.097941112067290E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.162410042018192E-15 +2.125649573598786E-15 +2.212170172403623E-15 +2.184333843768515E-15 +2.214517994599213E-15 +2.139241508573390E-15 +2.139241508573390E-15 +2.139241508573390E-15 +2.139241508573390E-15 +2.139241508573390E-15 +2.139241508573390E-15 +2.139241508573390E-15 +2.139241508573390E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.22.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388462743123869E-01 +9.388447570346065E-01 +9.388446809423386E-01 +9.388446787226498E-01 +9.388446783556273E-01 +9.388446783144028E-01 +9.388446783039384E-01 +9.388446783027545E-01 +9.388446783019825E-01 +9.388446783002978E-01 +9.388446783024856E-01 +9.388446783025719E-01 +9.388446783012516E-01 +9.388446783026769E-01 +9.388446783011140E-01 +9.388446783011140E-01 +9.388446783011140E-01 +9.388446783011140E-01 +9.388446783011140E-01 +9.388446783011140E-01
+5.764976728783183E-02 +5.765070686913997E-02 +5.765076930380802E-02 +5.765077084369016E-02 +5.765077112344127E-02 +5.765077115245524E-02 +5.765077116057093E-02 +5.765077116113215E-02 +5.765077116169118E-02 +5.765077116340622E-02 +5.765077116115285E-02 +5.765077116115225E-02 +5.765077116233585E-02 +5.765077116091568E-02 +5.765077116247685E-02 +5.765077116247685E-02 +5.765077116247685E-02 +5.765077116247685E-02 +5.765077116247685E-02 +5.765077116247685E-02
+3.336006121706172E-03 +3.336365455307647E-03 +3.336375008437484E-03 +3.336375406791757E-03 +3.336375462329224E-03 +3.336375469639106E-03 +3.336375470912625E-03 +3.336375471273422E-03 +3.336375471377171E-03 +3.336375471355017E-03 +3.336375471417650E-03 +3.336375471346756E-03 +3.336375471473341E-03 +3.336375471444668E-03 +3.336375471453399E-03 +3.336375471453399E-03 +3.336375471453399E-03 +3.336375471453399E-03 +3.336375471453399E-03 +3.336375471453399E-03
+1.612095612503798E-04 +1.613438287333025E-04 +1.613462037881708E-04 +1.613463598435597E-04 +1.613463766722876E-04 +1.613463789159395E-04 +1.613463793755900E-04 +1.613463795357200E-04 +1.613463795882753E-04 +1.613463795672124E-04 +1.613463795805537E-04 +1.613463795745486E-04 +1.613463795838471E-04 +1.613463795899383E-04 +1.613463795872591E-04 +1.613463795872591E-04 +1.613463795872591E-04 +1.613463795872591E-04 +1.613463795872591E-04 +1.613463795872591E-04
+6.538230984398637E-06 +6.588302398000284E-06 +6.589301542270713E-06 +6.589369118168371E-06 +6.589377063421241E-06 +6.589378217149172E-06 +6.589378498193827E-06 +6.589378548129428E-06 +6.589378574273351E-06 +6.589378570406463E-06 +6.589378568614486E-06 +6.589378570324241E-06 +6.589378571416719E-06 +6.589378570131111E-06 +6.589378573893766E-06 +6.589378573893766E-06 +6.589378573893766E-06 +6.589378573893766E-06 +6.589378573893766E-06 +6.589378573893766E-06
+2.044858386959033E-07 +2.314641907909547E-07 +2.319038884520365E-07 +2.319356787746480E-07 +2.319397379568617E-07 +2.319405610494476E-07 +2.319407123139656E-07 +2.319407480564572E-07 +2.319407651357760E-07 +2.319407646480990E-07 +2.319407621440806E-07 +2.319407629166869E-07 +2.319407646916399E-07 +2.319407627597609E-07 +2.319407649513650E-07 +2.319407649513650E-07 +2.319407649513650E-07 +2.319407649513650E-07 +2.319407649513650E-07 +2.319407649513650E-07
+0.000000000000000E+00 +6.869095843408087E-09 +7.147873624434307E-09 +7.161418652062971E-09 +7.163430106889228E-09 +7.163859607704384E-09 +7.163973973366753E-09 +7.163976243889266E-09 +7.163988326307192E-09 +7.163988426971087E-09 +7.163987434395654E-09 +7.163988636386340E-09 +7.163988379359564E-09 +7.163987244352004E-09 +7.163988650038155E-09 +7.163988650038155E-09 +7.163988650038155E-09 +7.163988650038155E-09 +7.163988650038155E-09 +7.163988650038155E-09
+0.000000000000000E+00 +1.765248786653393E-10 +1.858918063462113E-10 +1.962650973314285E-10 +1.968235234886176E-10 +1.969703822623668E-10 +1.970156591986134E-10 +1.970234916583343E-10 +1.970287357255489E-10 +1.970288840316288E-10 +1.970286860055653E-10 +1.970285854236096E-10 +1.970288914105660E-10 +1.970287017456610E-10 +1.970285673039859E-10 +1.970285673039859E-10 +1.970285673039859E-10 +1.970285673039859E-10 +1.970285673039859E-10 +1.970285673039859E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.411535794775033E-12 +4.518419079153979E-12 +4.751728981744606E-12 +4.866586359835572E-12 +4.868639472327511E-12 +4.878862299877586E-12 +4.881962059142304E-12 +4.881738271651288E-12 +4.881839555926528E-12 +4.882118365791957E-12 +4.881733349143899E-12 +4.881840186740947E-12 +4.881934220629746E-12 +4.881934220629746E-12 +4.881934220629746E-12 +4.881934220629746E-12 +4.881934220629746E-12 +4.881934220629746E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.015505223472635E-13 +1.028185384699928E-13 +1.035468156609412E-13 +1.076056922386748E-13 +1.096015382624320E-13 +1.097071203349306E-13 +1.097906980407537E-13 +1.095323667289462E-13 +1.097075344161642E-13 +1.097947648690995E-13 +1.096415733775303E-13 +1.096415733775303E-13 +1.096415733775303E-13 +1.096415733775303E-13 +1.096415733775303E-13 +1.096415733775303E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.117552152222466E-15 +2.180141746772959E-15 +2.169453121007773E-15 +2.140925893097750E-15 +2.208298925347500E-15 +2.171174644375739E-15 +2.141183236220758E-15 +2.183053147725108E-15 +2.183053147725108E-15 +2.183053147725108E-15 +2.183053147725108E-15 +2.183053147725108E-15 +2.183053147725108E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.23.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342667592512390E-01 +9.342695218272093E-01 +9.342695159029820E-01 +9.342695151717849E-01 +9.342695150329323E-01 +9.342695150315257E-01 +9.342695150286408E-01 +9.342695150281497E-01 +9.342695150272122E-01 +9.342695150295461E-01 +9.342695150293290E-01 +9.342695150283157E-01 +9.342695150284768E-01 +9.342695150284768E-01 +9.342695150284768E-01 +9.342695150284768E-01 +9.342695150284768E-01 +9.342695150284768E-01 +9.342695150284768E-01 +9.342695150284768E-01
+6.183539404940847E-02 +6.183255402850250E-02 +6.183255234290889E-02 +6.183255259778660E-02 +6.183255267251770E-02 +6.183255266615702E-02 +6.183255266679461E-02 +6.183255266665297E-02 +6.183255266726990E-02 +6.183255266509226E-02 +6.183255266539096E-02 +6.183255266634274E-02 +6.183255266619259E-02 +6.183255266619259E-02 +6.183255266619259E-02 +6.183255266619259E-02 +6.183255266619259E-02 +6.183255266619259E-02 +6.183255266619259E-02 +6.183255266619259E-02
+3.706312648347151E-03 +3.706264455061038E-03 +3.706268394762835E-03 +3.706268597052709E-03 +3.706268628207868E-03 +3.706268630401749E-03 +3.706268631649065E-03 +3.706268632001785E-03 +3.706268632202455E-03 +3.706268632052183E-03 +3.706268631980594E-03 +3.706268632060747E-03 +3.706268632054829E-03 +3.706268632054829E-03 +3.706268632054829E-03 +3.706268632054829E-03 +3.706268632054829E-03 +3.706268632054829E-03 +3.706268632054829E-03 +3.706268632054829E-03
+1.836569420122734E-04 +1.837264397110004E-04 +1.837284175721694E-04 +1.837285589677603E-04 +1.837285750454484E-04 +1.837285779088202E-04 +1.837285783520207E-04 +1.837285785099794E-04 +1.837285785732094E-04 +1.837285785715776E-04 +1.837285785488577E-04 +1.837285785469781E-04 +1.837285785388111E-04 +1.837285785388111E-04 +1.837285785388111E-04 +1.837285785388111E-04 +1.837285785388111E-04 +1.837285785388111E-04 +1.837285785388111E-04 +1.837285785388111E-04
+7.606368746039136E-06 +7.651285070094112E-06 +7.652357719866533E-06 +7.652431082709247E-06 +7.652439463939569E-06 +7.652440970249042E-06 +7.652441183044782E-06 +7.652441244179894E-06 +7.652441269270004E-06 +7.652441268984971E-06 +7.652441266462017E-06 +7.652441267240572E-06 +7.652441266173309E-06 +7.652441266173309E-06 +7.652441266173309E-06 +7.652441266173309E-06 +7.652441266173309E-06 +7.652441266173309E-06 +7.652441266173309E-06 +7.652441266173309E-06
+2.638973245923830E-07 +2.734304116005091E-07 +2.737892514712595E-07 +2.738242777729657E-07 +2.738286923548143E-07 +2.738293849317548E-07 +2.738295024402881E-07 +2.738295316714577E-07 +2.738295445142275E-07 +2.738295438010710E-07 +2.738295427601341E-07 +2.738295447456529E-07 +2.738295448083445E-07 +2.738295448083445E-07 +2.738295448083445E-07 +2.738295448083445E-07 +2.738295448083445E-07 +2.738295448083445E-07 +2.738295448083445E-07 +2.738295448083445E-07
+6.842927142259281E-09 +8.338089884907493E-09 +8.556642484341169E-09 +8.576268071222047E-09 +8.578398219936941E-09 +8.578733962569708E-09 +8.578849294531450E-09 +8.578858515703165E-09 +8.578869403790856E-09 +8.578869640950033E-09 +8.578870486580775E-09 +8.578871553963987E-09 +8.578871435180121E-09 +8.578871435180121E-09 +8.578871435180121E-09 +8.578871435180121E-09 +8.578871435180121E-09 +8.578871435180121E-09 +8.578871435180121E-09 +8.578871435180121E-09
+0.000000000000000E+00 +1.959419116081676E-10 +2.331511636318132E-10 +2.374409280844697E-10 +2.387263053291193E-10 +2.388413656324996E-10 +2.388996577886402E-10 +2.389127798212285E-10 +2.389164933621301E-10 +2.389167466306134E-10 +2.389168424359659E-10 +2.389174168244304E-10 +2.389175054023514E-10 +2.389175054023514E-10 +2.389175054023514E-10 +2.389175054023514E-10 +2.389175054023514E-10 +2.389175054023514E-10 +2.389175054023514E-10 +2.389175054023514E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.012427985706038E-12 +5.326707890931515E-12 +5.870273842725625E-12 +5.945925723850870E-12 +5.977323785837615E-12 +5.983897958648488E-12 +5.986504592894106E-12 +5.986445556726548E-12 +5.986307044629903E-12 +5.986169932303107E-12 +5.986134949799382E-12 +5.986134949799382E-12 +5.986134949799382E-12 +5.986134949799382E-12 +5.986134949799382E-12 +5.986134949799382E-12 +5.986134949799382E-12 +5.986134949799382E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.161052395890688E-13 +1.167353105988208E-13 +1.340014614411156E-13 +1.341201884342563E-13 +1.355306395675494E-13 +1.355259225370742E-13 +1.355641577526993E-13 +1.353031666498460E-13 +1.353106071815510E-13 +1.353106071815510E-13 +1.353106071815510E-13 +1.353106071815510E-13 +1.353106071815510E-13 +1.353106071815510E-13 +1.353106071815510E-13 +1.353106071815510E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.468817860801932E-15 +2.453844842432538E-15 +2.473254273189158E-15 +2.475675310895548E-15 +2.473050129323111E-15 +2.556624086261335E-15 +2.555897654686899E-15 +2.555897654686899E-15 +2.555897654686899E-15 +2.555897654686899E-15 +2.555897654686899E-15 +2.555897654686899E-15 +2.555897654686899E-15 +2.555897654686899E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.23.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342668040998310E-01 +9.342695218924696E-01 +9.342695157959509E-01 +9.342695151516646E-01 +9.342695150479179E-01 +9.342695150292835E-01 +9.342695150285859E-01 +9.342695150281131E-01 +9.342695150285387E-01 +9.342695150283624E-01 +9.342695150296548E-01 +9.342695150288013E-01 +9.342695150294372E-01 +9.342695150279902E-01 +9.342695150289971E-01 +9.342695150289971E-01 +9.342695150289971E-01 +9.342695150289971E-01 +9.342695150289971E-01 +9.342695150289971E-01
+6.183535293155989E-02 +6.183255396878701E-02 +6.183255246193303E-02 +6.183255261433841E-02 +6.183255265957963E-02 +6.183255266809781E-02 +6.183255266674399E-02 +6.183255266665084E-02 +6.183255266603203E-02 +6.183255266626981E-02 +6.183255266504782E-02 +6.183255266582046E-02 +6.183255266523806E-02 +6.183255266664533E-02 +6.183255266566812E-02 +6.183255266566812E-02 +6.183255266566812E-02 +6.183255266566812E-02 +6.183255266566812E-02 +6.183255266566812E-02
+3.706309198980516E-03 +3.706264449848730E-03 +3.706268367655703E-03 +3.706268599080733E-03 +3.706268626099891E-03 +3.706268630694680E-03 +3.706268631819924E-03 +3.706268632006548E-03 +3.706268632137438E-03 +3.706268632063115E-03 +3.706268631985892E-03 +3.706268632074356E-03 +3.706268632026733E-03 +3.706268632053716E-03 +3.706268632031218E-03 +3.706268632031218E-03 +3.706268632031218E-03 +3.706268632031218E-03 +3.706268632031218E-03 +3.706268632031218E-03
+1.836566697461729E-04 +1.837264393937681E-04 +1.837284278630695E-04 +1.837285611363798E-04 +1.837285749866720E-04 +1.837285779063708E-04 +1.837285783457124E-04 +1.837285785152271E-04 +1.837285785596434E-04 +1.837285785516931E-04 +1.837285785611510E-04 +1.837285785684978E-04 +1.837285785618558E-04 +1.837285785602928E-04 +1.837285785571665E-04 +1.837285785571665E-04 +1.837285785571665E-04 +1.837285785571665E-04 +1.837285785571665E-04 +1.837285785571665E-04
+7.606361329682938E-06 +7.651285054932670E-06 +7.652363302346547E-06 +7.652431256738288E-06 +7.652439589725981E-06 +7.652440978820063E-06 +7.652441143258796E-06 +7.652441255332646E-06 +7.652441266175103E-06 +7.652441267125848E-06 +7.652441269058749E-06 +7.652441268273275E-06 +7.652441268972221E-06 +7.652441265724404E-06 +7.652441268619511E-06 +7.652441268619511E-06 +7.652441268619511E-06 +7.652441268619511E-06 +7.652441268619511E-06 +7.652441268619511E-06
+2.638950916169878E-07 +2.734304110869678E-07 +2.737886207532773E-07 +2.738233945299468E-07 +2.738286902109272E-07 +2.738293860944624E-07 +2.738294777388956E-07 +2.738295403557821E-07 +2.738295435776729E-07 +2.738295445717373E-07 +2.738295457926187E-07 +2.738295451282858E-07 +2.738295457570852E-07 +2.738295432411178E-07 +2.738295456912856E-07 +2.738295456912856E-07 +2.738295456912856E-07 +2.738295456912856E-07 +2.738295456912856E-07 +2.738295456912856E-07
+6.843459953133325E-09 +8.338089851713484E-09 +8.556488844199861E-09 +8.576333950163793E-09 +8.578406511270830E-09 +8.578737021829656E-09 +8.578838769181582E-09 +8.578864434380741E-09 +8.578870545986357E-09 +8.578870924004122E-09 +8.578871354727229E-09 +8.578869921372895E-09 +8.578871381071688E-09 +8.578870722659389E-09 +8.578871478761131E-09 +8.578871478761131E-09 +8.578871478761131E-09 +8.578871478761131E-09 +8.578871478761131E-09 +8.578871478761131E-09
+0.000000000000000E+00 +1.959419105118359E-10 +2.331507167973672E-10 +2.374408052607689E-10 +2.387232432730748E-10 +2.388420305147191E-10 +2.389006962151908E-10 +2.389140431505290E-10 +2.389166775117700E-10 +2.389180565464356E-10 +2.389165428675221E-10 +2.389161945294213E-10 +2.389165381975127E-10 +2.389165428068522E-10 +2.389166244061063E-10 +2.389166244061063E-10 +2.389166244061063E-10 +2.389166244061063E-10 +2.389166244061063E-10 +2.389166244061063E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.013623557722506E-12 +5.328417695832578E-12 +5.868726848627944E-12 +5.945791416691101E-12 +5.978227420139328E-12 +5.982613076061889E-12 +5.986389872869677E-12 +5.985925541384249E-12 +5.986502506580253E-12 +5.986603950156703E-12 +5.986503338757722E-12 +5.986398714953795E-12 +5.986486221255428E-12 +5.986486221255428E-12 +5.986486221255428E-12 +5.986486221255428E-12 +5.986486221255428E-12 +5.986486221255428E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.161741630253417E-13 +1.167452757133941E-13 +1.340298450255275E-13 +1.341264743585754E-13 +1.355659930582868E-13 +1.353838060257979E-13 +1.359325053205103E-13 +1.355097824231142E-13 +1.359296368783659E-13 +1.355489225989488E-13 +1.359053751436244E-13 +1.359053751436244E-13 +1.359053751436244E-13 +1.359053751436244E-13 +1.359053751436244E-13 +1.359053751436244E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.455843118026664E-15 +2.484846275726760E-15 +2.473416750346075E-15 +2.544542998183461E-15 +2.564363023185148E-15 +2.473504646070920E-15 +2.565289135675564E-15 +2.470767441079668E-15 +2.573645768193784E-15 +2.573645768193784E-15 +2.573645768193784E-15 +2.573645768193784E-15 +2.573645768193784E-15 +2.573645768193784E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.24.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388477934672412E-01 +9.388458997304517E-01 +9.388458211055811E-01 +9.388458187372281E-01 +9.388458183666387E-01 +9.388458183361709E-01 +9.388458183275318E-01 +9.388458183247596E-01 +9.388458183236815E-01 +9.388458183237295E-01 +9.388458183243040E-01 +9.388458183246327E-01 +9.388458183242795E-01 +9.388458183242795E-01 +9.388458183242795E-01 +9.388458183242795E-01 +9.388458183242795E-01 +9.388458183242795E-01 +9.388458183242795E-01 +9.388458183242795E-01
+5.764851433575528E-02 +5.764979602776585E-02 +5.764986067780730E-02 +5.764986228153995E-02 +5.764986256237005E-02 +5.764986258242438E-02 +5.764986258849098E-02 +5.764986259040634E-02 +5.764986259122837E-02 +5.764986259123092E-02 +5.764986259065039E-02 +5.764986259039542E-02 +5.764986259068506E-02 +5.764986259068506E-02 +5.764986259068506E-02 +5.764986259068506E-02 +5.764986259068506E-02 +5.764986259068506E-02 +5.764986259068506E-02 +5.764986259068506E-02
+3.335765520754066E-03 +3.336152749218179E-03 +3.336162706363487E-03 +3.336163143545774E-03 +3.336163199934434E-03 +3.336163205980572E-03 +3.336163207305069E-03 +3.336163207848508E-03 +3.336163207979265E-03 +3.336163207938286E-03 +3.336163207902558E-03 +3.336163207867284E-03 +3.336163207929337E-03 +3.336163207929337E-03 +3.336163207929337E-03 +3.336163207929337E-03 +3.336163207929337E-03 +3.336163207929337E-03 +3.336163207929337E-03 +3.336163207929337E-03
+1.611868296687981E-04 +1.613255969692943E-04 +1.613281061067666E-04 +1.613282705006311E-04 +1.613282896181919E-04 +1.613282918523317E-04 +1.613282924218160E-04 +1.613282925670055E-04 +1.613282926164836E-04 +1.613282926066247E-04 +1.613282926278836E-04 +1.613282926130123E-04 +1.613282926126197E-04 +1.613282926126197E-04 +1.613282926126197E-04 +1.613282926126197E-04 +1.613282926126197E-04 +1.613282926126197E-04 +1.613282926126197E-04 +1.613282926126197E-04
+6.535555668458252E-06 +6.587434980017420E-06 +6.588238455217053E-06 +6.588318708328963E-06 +6.588325895926912E-06 +6.588326800962046E-06 +6.588327147106062E-06 +6.588327219668485E-06 +6.588327253502304E-06 +6.588327254704491E-06 +6.588327257613710E-06 +6.588327256867137E-06 +6.588327255267621E-06 +6.588327255267621E-06 +6.588327255267621E-06 +6.588327255267621E-06 +6.588327255267621E-06 +6.588327255267621E-06 +6.588327255267621E-06 +6.588327255267621E-06
+2.042909169695493E-07 +2.314199669152312E-07 +2.318460964602833E-07 +2.318882755619223E-07 +2.318922192875248E-07 +2.318928251049925E-07 +2.318929959158825E-07 +2.318930458203358E-07 +2.318930663877915E-07 +2.318930678154959E-07 +2.318930683807370E-07 +2.318930680481544E-07 +2.318930669307683E-07 +2.318930669307683E-07 +2.318930669307683E-07 +2.318930669307683E-07 +2.318930669307683E-07 +2.318930669307683E-07 +2.318930669307683E-07 +2.318930669307683E-07
+0.000000000000000E+00 +6.864272594986423E-09 +7.139390543960197E-09 +7.159503687643132E-09 +7.161697107582500E-09 +7.162063570464921E-09 +7.162165967864720E-09 +7.162183463853266E-09 +7.162193608008100E-09 +7.162195476694487E-09 +7.162195486700451E-09 +7.162194979081782E-09 +7.162193992309778E-09 +7.162193992309778E-09 +7.162193992309778E-09 +7.162193992309778E-09 +7.162193992309778E-09 +7.162193992309778E-09 +7.162193992309778E-09 +7.162193992309778E-09
+0.000000000000000E+00 +1.763737229246415E-10 +1.802017688580358E-10 +1.961719222574292E-10 +1.967486818074994E-10 +1.969010384644204E-10 +1.969515574348368E-10 +1.969658112724119E-10 +1.969704140576917E-10 +1.969707261369117E-10 +1.969708498305034E-10 +1.969710013605838E-10 +1.969710582192334E-10 +1.969710582192334E-10 +1.969710582192334E-10 +1.969710582192334E-10 +1.969710582192334E-10 +1.969710582192334E-10 +1.969710582192334E-10 +1.969710582192334E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.514808721933107E-12 +4.747438506015372E-12 +4.864213888695621E-12 +4.871745287355130E-12 +4.877017575884171E-12 +4.879746942821949E-12 +4.880275225603862E-12 +4.880323048009757E-12 +4.880261154862265E-12 +4.879917111688737E-12 +4.879917111688737E-12 +4.879917111688737E-12 +4.879917111688737E-12 +4.879917111688737E-12 +4.879917111688737E-12 +4.879917111688737E-12 +4.879917111688737E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.015992746468142E-13 +1.027272938898101E-13 +1.027945620172124E-13 +1.075044761475376E-13 +1.098458616353448E-13 +1.095813941664635E-13 +1.095300939087197E-13 +1.095402220184735E-13 +1.098521720425522E-13 +1.098521720425522E-13 +1.098521720425522E-13 +1.098521720425522E-13 +1.098521720425522E-13 +1.098521720425522E-13 +1.098521720425522E-13 +1.098521720425522E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.118411604849710E-15 +2.118744445241599E-15 +2.182798449201732E-15 +2.182601942651457E-15 +2.182629132086346E-15 +2.119952268029256E-15 +2.119952268029256E-15 +2.119952268029256E-15 +2.119952268029256E-15 +2.119952268029256E-15 +2.119952268029256E-15 +2.119952268029256E-15 +2.119952268029256E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.24.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388478022878095E-01 +9.388458997427730E-01 +9.388458211859296E-01 +9.388458187177624E-01 +9.388458183842587E-01 +9.388458183363800E-01 +9.388458183265406E-01 +9.388458183256505E-01 +9.388458183239019E-01 +9.388458183247369E-01 +9.388458183244219E-01 +9.388458183245436E-01 +9.388458183232348E-01 +9.388458183241843E-01 +9.388458183245750E-01 +9.388458183245750E-01 +9.388458183245750E-01 +9.388458183245750E-01 +9.388458183245750E-01 +9.388458183245750E-01
+5.764850581845838E-02 +5.764979601649561E-02 +5.764986057812096E-02 +5.764986229672384E-02 +5.764986254656504E-02 +5.764986258204495E-02 +5.764986258926247E-02 +5.764986258963076E-02 +5.764986259100117E-02 +5.764986259024549E-02 +5.764986259056880E-02 +5.764986259050400E-02 +5.764986259163708E-02 +5.764986259073450E-02 +5.764986259042323E-02 +5.764986259042323E-02 +5.764986259042323E-02 +5.764986259042323E-02 +5.764986259042323E-02 +5.764986259042323E-02
+3.335765594318812E-03 +3.336152748167117E-03 +3.336162736878327E-03 +3.336163145629639E-03 +3.336163198745579E-03 +3.336163205746678E-03 +3.336163207484778E-03 +3.336163207732873E-03 +3.336163207995446E-03 +3.336163207899663E-03 +3.336163207905477E-03 +3.336163207865607E-03 +3.336163208015865E-03 +3.336163207965394E-03 +3.336163207914313E-03 +3.336163207914313E-03 +3.336163207914313E-03 +3.336163207914313E-03 +3.336163207914313E-03 +3.336163207914313E-03
+1.611864102478276E-04 +1.613255969779001E-04 +1.613280900017817E-04 +1.613282735547575E-04 +1.613282894663640E-04 +1.613282919145013E-04 +1.613282923957034E-04 +1.613282925528737E-04 +1.613282926192304E-04 +1.613282926082620E-04 +1.613282926033680E-04 +1.613282926000771E-04 +1.613282926205116E-04 +1.613282926111035E-04 +1.613282925919944E-04 +1.613282925919944E-04 +1.613282925919944E-04 +1.613282925919944E-04 +1.613282925919944E-04 +1.613282925919944E-04
+6.535599630388413E-06 +6.587434972160993E-06 +6.588242926071483E-06 +6.588318589596479E-06 +6.588325500436132E-06 +6.588327017808224E-06 +6.588327182261847E-06 +6.588327227285320E-06 +6.588327251351038E-06 +6.588327254924326E-06 +6.588327251780549E-06 +6.588327251722079E-06 +6.588327255819692E-06 +6.588327252406008E-06 +6.588327251095338E-06 +6.588327251095338E-06 +6.588327251095338E-06 +6.588327251095338E-06 +6.588327251095338E-06 +6.588327251095338E-06
+2.042895347615711E-07 +2.314199649957628E-07 +2.318466246739178E-07 +2.318874602626446E-07 +2.318920670509835E-07 +2.318929351927709E-07 +2.318930143900353E-07 +2.318930494562017E-07 +2.318930643242953E-07 +2.318930677788203E-07 +2.318930660725060E-07 +2.318930659484414E-07 +2.318930678669902E-07 +2.318930652638798E-07 +2.318930657940546E-07 +2.318930657940546E-07 +2.318930657940546E-07 +2.318930657940546E-07 +2.318930657940546E-07 +2.318930657940546E-07
+0.000000000000000E+00 +6.864272787966786E-09 +7.139304174119829E-09 +7.159565986983852E-09 +7.161760102340991E-09 +7.162084363420965E-09 +7.162169670508902E-09 +7.162182584650321E-09 +7.162192764411038E-09 +7.162195470591838E-09 +7.162195282828870E-09 +7.162195416270816E-09 +7.162195455548103E-09 +7.162194306745279E-09 +7.162195443372034E-09 +7.162195443372034E-09 +7.162195443372034E-09 +7.162195443372034E-09 +7.162195443372034E-09 +7.162195443372034E-09
+0.000000000000000E+00 +1.763737155414365E-10 +1.801940153707221E-10 +1.961730487281428E-10 +1.967645772015975E-10 +1.969018036372628E-10 +1.969450440906485E-10 +1.969656496103152E-10 +1.969703311531778E-10 +1.969707399296439E-10 +1.969708986721907E-10 +1.969707813109227E-10 +1.969707662349918E-10 +1.969704304420907E-10 +1.969707930786132E-10 +1.969707930786132E-10 +1.969707930786132E-10 +1.969707930786132E-10 +1.969707930786132E-10 +1.969707930786132E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.515520270566322E-12 +4.748341788659139E-12 +4.859495214396376E-12 +4.872977759693310E-12 +4.877194554729068E-12 +4.879920357645292E-12 +4.880268120951414E-12 +4.880387738266750E-12 +4.880442608370437E-12 +4.880257985541280E-12 +4.880309422727379E-12 +4.880440613550561E-12 +4.880440613550561E-12 +4.880440613550561E-12 +4.880440613550561E-12 +4.880440613550561E-12 +4.880440613550561E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.014179790897588E-13 +1.035302137202111E-13 +1.026419376865342E-13 +1.075423090532023E-13 +1.096734136152159E-13 +1.095827129182341E-13 +1.094858867527364E-13 +1.094743008271393E-13 +1.095871644360205E-13 +1.097307245338910E-13 +1.094720779935333E-13 +1.094720779935333E-13 +1.094720779935333E-13 +1.094720779935333E-13 +1.094720779935333E-13 +1.094720779935333E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.115531684679292E-15 +2.142452337729855E-15 +2.182385479383869E-15 +2.207645425860098E-15 +2.208115934199634E-15 +2.179681812745642E-15 +2.136942604534050E-15 +2.208857633024035E-15 +2.208857633024035E-15 +2.208857633024035E-15 +2.208857633024035E-15 +2.208857633024035E-15 +2.208857633024035E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.25.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342664233924387E-01 +9.342689922572478E-01 +9.342689864090565E-01 +9.342689856631646E-01 +9.342689855173493E-01 +9.342689855224786E-01 +9.342689855194617E-01 +9.342689855196949E-01 +9.342689855169477E-01 +9.342689855204911E-01 +9.342689855198117E-01 +9.342689855189816E-01 +9.342689855188463E-01 +9.342689855188463E-01 +9.342689855188463E-01 +9.342689855188463E-01 +9.342689855188463E-01 +9.342689855188463E-01 +9.342689855188463E-01 +9.342689855188463E-01
+6.183564315375211E-02 +6.183297699683340E-02 +6.183297479445329E-02 +6.183297497430824E-02 +6.183297505679873E-02 +6.183297504432649E-02 +6.183297504511501E-02 +6.183297504424700E-02 +6.183297504662988E-02 +6.183297504337491E-02 +6.183297504396414E-02 +6.183297504475459E-02 +6.183297504491204E-02 +6.183297504491204E-02 +6.183297504491204E-02 +6.183297504491204E-02 +6.183297504491204E-02 +6.183297504491204E-02 +6.183297504491204E-02 +6.183297504491204E-02
+3.706393637344611E-03 +3.706362387200514E-03 +3.706366568256971E-03 +3.706366854103138E-03 +3.706366880118070E-03 +3.706366882303480E-03 +3.706366883252100E-03 +3.706366883512819E-03 +3.706366883764663E-03 +3.706366883510792E-03 +3.706366883573209E-03 +3.706366883634260E-03 +3.706366883598432E-03 +3.706366883598432E-03 +3.706366883598432E-03 +3.706366883598432E-03 +3.706366883598432E-03 +3.706366883598432E-03 +3.706366883598432E-03 +3.706366883598432E-03
+1.836635820883864E-04 +1.837346260121263E-04 +1.837367813685694E-04 +1.837369271540611E-04 +1.837369448117224E-04 +1.837369475474856E-04 +1.837369481442059E-04 +1.837369483123216E-04 +1.837369483724021E-04 +1.837369483484164E-04 +1.837369483557138E-04 +1.837369483608492E-04 +1.837369483566249E-04 +1.837369483566249E-04 +1.837369483566249E-04 +1.837369483566249E-04 +1.837369483566249E-04 +1.837369483566249E-04 +1.837369483566249E-04 +1.837369483566249E-04
+7.605753503724907E-06 +7.651757347581995E-06 +7.652842457825891E-06 +7.652915865792925E-06 +7.652926034817922E-06 +7.652927453415920E-06 +7.652927746629415E-06 +7.652927840166249E-06 +7.652927867103845E-06 +7.652927863819199E-06 +7.652927866250907E-06 +7.652927862699314E-06 +7.652927869701166E-06 +7.652927869701166E-06 +7.652927869701166E-06 +7.652927869701166E-06 +7.652927869701166E-06 +7.652927869701166E-06 +7.652927869701166E-06 +7.652927869701166E-06
+2.636439340754365E-07 +2.734462816409292E-07 +2.738098213496139E-07 +2.738458606617866E-07 +2.738508500810137E-07 +2.738513861270260E-07 +2.738515575587809E-07 +2.738516210352058E-07 +2.738516294140689E-07 +2.738516271013808E-07 +2.738516285144622E-07 +2.738516270519388E-07 +2.738516300901820E-07 +2.738516300901820E-07 +2.738516300901820E-07 +2.738516300901820E-07 +2.738516300901820E-07 +2.738516300901820E-07 +2.738516300901820E-07 +2.738516300901820E-07
+6.836943617672226E-09 +8.333249649920076E-09 +8.556530608550607E-09 +8.576732072104979E-09 +8.579272978406020E-09 +8.579559636830392E-09 +8.579665508718125E-09 +8.579693615800253E-09 +8.579701940507715E-09 +8.579702515521559E-09 +8.579702158344495E-09 +8.579701245566513E-09 +8.579702367395004E-09 +8.579702367395004E-09 +8.579702367395004E-09 +8.579702367395004E-09 +8.579702367395004E-09 +8.579702367395004E-09 +8.579702367395004E-09 +8.579702367395004E-09
+0.000000000000000E+00 +1.958242229275778E-10 +2.330455768098720E-10 +2.374433965396446E-10 +2.387501448634115E-10 +2.388697887389530E-10 +2.389270893954345E-10 +2.389382952685100E-10 +2.389437598615658E-10 +2.389425436240343E-10 +2.389422204604669E-10 +2.389431960872231E-10 +2.389440146594465E-10 +2.389440146594465E-10 +2.389440146594465E-10 +2.389440146594465E-10 +2.389440146594465E-10 +2.389440146594465E-10 +2.389440146594465E-10 +2.389440146594465E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.011892400795742E-12 +5.356065765046694E-12 +5.868714137916026E-12 +5.944838243163748E-12 +5.978544804945601E-12 +5.985565622178166E-12 +5.986554326140995E-12 +5.986794895524539E-12 +5.987124655301803E-12 +5.987048297319585E-12 +5.987087465071275E-12 +5.987087465071275E-12 +5.987087465071275E-12 +5.987087465071275E-12 +5.987087465071275E-12 +5.987087465071275E-12 +5.987087465071275E-12 +5.987087465071275E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.160775563800825E-13 +1.169415488134013E-13 +1.339913171270072E-13 +1.340330834571030E-13 +1.354773746521993E-13 +1.356957391095746E-13 +1.356611001289027E-13 +1.355750445980412E-13 +1.356885278293401E-13 +1.356885278293401E-13 +1.356885278293401E-13 +1.356885278293401E-13 +1.356885278293401E-13 +1.356885278293401E-13 +1.356885278293401E-13 +1.356885278293401E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.455450521465197E-15 +2.455245575201265E-15 +2.522128312476468E-15 +2.448363566595720E-15 +2.452835735374158E-15 +2.473111889304385E-15 +2.643159529943340E-15 +2.643159529943340E-15 +2.643159529943340E-15 +2.643159529943340E-15 +2.643159529943340E-15 +2.643159529943340E-15 +2.643159529943340E-15 +2.643159529943340E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.25.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342664759545420E-01 +9.342689923323456E-01 +9.342689863363836E-01 +9.342689856318596E-01 +9.342689855408615E-01 +9.342689855214761E-01 +9.342689855184422E-01 +9.342689855188478E-01 +9.342689855188141E-01 +9.342689855190841E-01 +9.342689855190650E-01 +9.342689855199222E-01 +9.342689855202255E-01 +9.342689855199774E-01 +9.342689855198391E-01 +9.342689855198391E-01 +9.342689855198391E-01 +9.342689855198391E-01 +9.342689855198391E-01 +9.342689855198391E-01
+6.183559544903856E-02 +6.183297692814858E-02 +6.183297487034194E-02 +6.183297500402200E-02 +6.183297503659748E-02 +6.183297504513757E-02 +6.183297504589644E-02 +6.183297504505543E-02 +6.183297504492995E-02 +6.183297504466834E-02 +6.183297504475072E-02 +6.183297504393456E-02 +6.183297504365821E-02 +6.183297504388142E-02 +6.183297504401422E-02 +6.183297504401422E-02 +6.183297504401422E-02 +6.183297504401422E-02 +6.183297504401422E-02 +6.183297504401422E-02
+3.706388835584485E-03 +3.706362381165756E-03 +3.706366565721717E-03 +3.706366853163626E-03 +3.706366876664140E-03 +3.706366882443204E-03 +3.706366883483428E-03 +3.706366883549398E-03 +3.706366883634718E-03 +3.706366883603106E-03 +3.706366883529492E-03 +3.706366883514436E-03 +3.706366883493401E-03 +3.706366883489531E-03 +3.706366883506711E-03 +3.706366883506711E-03 +3.706366883506711E-03 +3.706366883506711E-03 +3.706366883506711E-03 +3.706366883506711E-03
+1.836635528730520E-04 +1.837346256519405E-04 +1.837367808158205E-04 +1.837369290741775E-04 +1.837369450256608E-04 +1.837369476579986E-04 +1.837369481466472E-04 +1.837369483181342E-04 +1.837369483498103E-04 +1.837369483531268E-04 +1.837369483629838E-04 +1.837369483594654E-04 +1.837369483499040E-04 +1.837369483577311E-04 +1.837369483580621E-04 +1.837369483580621E-04 +1.837369483580621E-04 +1.837369483580621E-04 +1.837369483580621E-04 +1.837369483580621E-04
+7.605725368996035E-06 +7.651757330343509E-06 +7.652842289599608E-06 +7.652916770977430E-06 +7.652926031771905E-06 +7.652927397264949E-06 +7.652927741796649E-06 +7.652927839596074E-06 +7.652927862344241E-06 +7.652927864173739E-06 +7.652927868353640E-06 +7.652927863011160E-06 +7.652927864458478E-06 +7.652927865122242E-06 +7.652927865003910E-06 +7.652927865003910E-06 +7.652927865003910E-06 +7.652927865003910E-06 +7.652927865003910E-06 +7.652927865003910E-06
+2.636454846824797E-07 +2.734462807634152E-07 +2.738098343048847E-07 +2.738455621219010E-07 +2.738507598367988E-07 +2.738513803973494E-07 +2.738515544382378E-07 +2.738516130455148E-07 +2.738516270236407E-07 +2.738516279226712E-07 +2.738516289957297E-07 +2.738516264547895E-07 +2.738516275776871E-07 +2.738516280973149E-07 +2.738516280605414E-07 +2.738516280605414E-07 +2.738516280605414E-07 +2.738516280605414E-07 +2.738516280605414E-07 +2.738516280605414E-07
+6.837107871834670E-09 +8.333249645441577E-09 +8.556535609900647E-09 +8.576722821852964E-09 +8.579307257184594E-09 +8.579565034927509E-09 +8.579662868508312E-09 +8.579692498861724E-09 +8.579700685972182E-09 +8.579701373925329E-09 +8.579701664220267E-09 +8.579700455283066E-09 +8.579701551488571E-09 +8.579701288654884E-09 +8.579700553208148E-09 +8.579700553208148E-09 +8.579700553208148E-09 +8.579700553208148E-09 +8.579700553208148E-09 +8.579700553208148E-09
+0.000000000000000E+00 +1.958242224458888E-10 +2.330448220936470E-10 +2.374419572982201E-10 +2.387471109264629E-10 +2.388693682894906E-10 +2.389271434578513E-10 +2.389408006793026E-10 +2.389444080988964E-10 +2.389446472451585E-10 +2.389425173355503E-10 +2.389430796172040E-10 +2.389445135705118E-10 +2.389447038321926E-10 +2.389427286129301E-10 +2.389427286129301E-10 +2.389427286129301E-10 +2.389427286129301E-10 +2.389427286129301E-10 +2.389427286129301E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.011962191430784E-12 +5.357245350810196E-12 +5.866900273848424E-12 +5.944894943143496E-12 +5.978674858038884E-12 +5.985157516384859E-12 +5.986574974353336E-12 +5.986526479353935E-12 +5.986886345740688E-12 +5.986981331545819E-12 +5.986587169036009E-12 +5.986487430549000E-12 +5.987189300020026E-12 +5.987189300020026E-12 +5.987189300020026E-12 +5.987189300020026E-12 +5.987189300020026E-12 +5.987189300020026E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.161491437399191E-13 +1.169255974473045E-13 +1.339893266766693E-13 +1.340629309275978E-13 +1.353626787341627E-13 +1.353979741138365E-13 +1.356604714720428E-13 +1.355732379459438E-13 +1.353702853983420E-13 +1.354054761253113E-13 +1.355435497672079E-13 +1.355435497672079E-13 +1.355435497672079E-13 +1.355435497672079E-13 +1.355435497672079E-13 +1.355435497672079E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.455658613407706E-15 +2.457507725364579E-15 +2.549638417849760E-15 +2.549761255043526E-15 +2.453645888654075E-15 +2.471026812538941E-15 +2.553996603183741E-15 +2.548388034899096E-15 +2.470476070511813E-15 +2.470476070511813E-15 +2.470476070511813E-15 +2.470476070511813E-15 +2.470476070511813E-15 +2.470476070511813E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.26.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388482422408951E-01 +9.388459037163051E-01 +9.388458210894001E-01 +9.388458187143978E-01 +9.388458183719705E-01 +9.388458183359288E-01 +9.388458183281236E-01 +9.388458183244075E-01 +9.388458183239420E-01 +9.388458183245877E-01 +9.388458183253612E-01 +9.388458183244953E-01 +9.388458183249613E-01 +9.388458183249613E-01 +9.388458183249613E-01 +9.388458183249613E-01 +9.388458183249613E-01 +9.388458183249613E-01 +9.388458183249613E-01 +9.388458183249613E-01
+5.764810614172889E-02 +5.764979270079421E-02 +5.764986066741930E-02 +5.764986230560695E-02 +5.764986255905673E-02 +5.764986258296162E-02 +5.764986258794435E-02 +5.764986259074212E-02 +5.764986259098916E-02 +5.764986259031401E-02 +5.764986258957330E-02 +5.764986259046674E-02 +5.764986258999928E-02 +5.764986258999928E-02 +5.764986258999928E-02 +5.764986258999928E-02 +5.764986258999928E-02 +5.764986258999928E-02 +5.764986258999928E-02 +5.764986258999928E-02
+3.335730403165088E-03 +3.336152105650935E-03 +3.336162728135229E-03 +3.336163144647042E-03 +3.336163198615301E-03 +3.336163205713478E-03 +3.336163207235434E-03 +3.336163207853265E-03 +3.336163207955965E-03 +3.336163207999400E-03 +3.336163207941072E-03 +3.336163207933723E-03 +3.336163207932164E-03 +3.336163207932164E-03 +3.336163207932164E-03 +3.336163207932164E-03 +3.336163207932164E-03 +3.336163207932164E-03 +3.336163207932164E-03 +3.336163207932164E-03
+1.611828249028417E-04 +1.613255844396285E-04 +1.613281124570165E-04 +1.613282709986445E-04 +1.613282893516459E-04 +1.613282917545133E-04 +1.613282923936500E-04 +1.613282925610413E-04 +1.613282926154630E-04 +1.613282926112790E-04 +1.613282926204327E-04 +1.613282926167799E-04 +1.613282926175928E-04 +1.613282926175928E-04 +1.613282926175928E-04 +1.613282926175928E-04 +1.613282926175928E-04 +1.613282926175928E-04 +1.613282926175928E-04 +1.613282926175928E-04
+6.534223691612155E-06 +6.587431988968147E-06 +6.588238464524654E-06 +6.588316891990135E-06 +6.588325555976009E-06 +6.588326853369051E-06 +6.588327171561632E-06 +6.588327228483663E-06 +6.588327253905381E-06 +6.588327251291865E-06 +6.588327251908616E-06 +6.588327253498047E-06 +6.588327252528389E-06 +6.588327252528389E-06 +6.588327252528389E-06 +6.588327252528389E-06 +6.588327252528389E-06 +6.588327252528389E-06 +6.588327252528389E-06 +6.588327252528389E-06
+2.041656227596029E-07 +2.314224566429636E-07 +2.318445426046418E-07 +2.318875338207432E-07 +2.318921300998128E-07 +2.318928479797283E-07 +2.318930109469868E-07 +2.318930540581158E-07 +2.318930679249257E-07 +2.318930658820099E-07 +2.318930652791687E-07 +2.318930676623386E-07 +2.318930656558689E-07 +2.318930656558689E-07 +2.318930656558689E-07 +2.318930656558689E-07 +2.318930656558689E-07 +2.318930656558689E-07 +2.318930656558689E-07 +2.318930656558689E-07
+0.000000000000000E+00 +6.862061251081372E-09 +7.139420644031661E-09 +7.159260485410522E-09 +7.161693872428359E-09 +7.162057861094114E-09 +7.162178461224326E-09 +7.162184739965764E-09 +7.162194539937222E-09 +7.162194017027627E-09 +7.162193654469992E-09 +7.162194982609280E-09 +7.162194014200990E-09 +7.162194014200990E-09 +7.162194014200990E-09 +7.162194014200990E-09 +7.162194014200990E-09 +7.162194014200990E-09 +7.162194014200990E-09 +7.162194014200990E-09
+0.000000000000000E+00 +1.762983361799397E-10 +1.801641970416844E-10 +1.961378567178301E-10 +1.967497217403315E-10 +1.969028559922992E-10 +1.969551586730452E-10 +1.969640781512575E-10 +1.969703086398491E-10 +1.969706790915111E-10 +1.969707047800864E-10 +1.969709197973003E-10 +1.969707617796440E-10 +1.969707617796440E-10 +1.969707617796440E-10 +1.969707617796440E-10 +1.969707617796440E-10 +1.969707617796440E-10 +1.969707617796440E-10 +1.969707617796440E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.513798743558551E-12 +4.746379944044013E-12 +4.863544003250331E-12 +4.866814219812945E-12 +4.877331693916305E-12 +4.879784132511676E-12 +4.879882046820283E-12 +4.880064090653658E-12 +4.879964979752658E-12 +4.880048875379079E-12 +4.880048875379079E-12 +4.880048875379079E-12 +4.880048875379079E-12 +4.880048875379079E-12 +4.880048875379079E-12 +4.880048875379079E-12 +4.880048875379079E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.015860387587744E-13 +1.026895634424825E-13 +1.036187638996008E-13 +1.074343566449898E-13 +1.095741207168199E-13 +1.094818233351880E-13 +1.096794948323274E-13 +1.095852445490170E-13 +1.097017283138164E-13 +1.097017283138164E-13 +1.097017283138164E-13 +1.097017283138164E-13 +1.097017283138164E-13 +1.097017283138164E-13 +1.097017283138164E-13 +1.097017283138164E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.129845223056220E-15 +2.181316568337147E-15 +2.205571657914389E-15 +2.138437083699395E-15 +2.172769000146731E-15 +2.138956886020074E-15 +2.138956886020074E-15 +2.138956886020074E-15 +2.138956886020074E-15 +2.138956886020074E-15 +2.138956886020074E-15 +2.138956886020074E-15 +2.138956886020074E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.26.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388482458374817E-01 +9.388459037167191E-01 +9.388458211544269E-01 +9.388458187057386E-01 +9.388458183845246E-01 +9.388458183341936E-01 +9.388458183272719E-01 +9.388458183254512E-01 +9.388458183243945E-01 +9.388458183248306E-01 +9.388458183243177E-01 +9.388458183254886E-01 +9.388458183237038E-01 +9.388458183251488E-01 +9.388458183251116E-01 +9.388458183251116E-01 +9.388458183251116E-01 +9.388458183251116E-01 +9.388458183251116E-01 +9.388458183251116E-01
+5.764810292672357E-02 +5.764979270042316E-02 +5.764986059675118E-02 +5.764986231077909E-02 +5.764986254789861E-02 +5.764986258454000E-02 +5.764986258865391E-02 +5.764986258983974E-02 +5.764986259055469E-02 +5.764986259013220E-02 +5.764986259063943E-02 +5.764986258956659E-02 +5.764986259124494E-02 +5.764986259003078E-02 +5.764986258992190E-02 +5.764986258992190E-02 +5.764986258992190E-02 +5.764986258992190E-02 +5.764986258992190E-02 +5.764986258992190E-02
+3.335729958487394E-03 +3.336152105611687E-03 +3.336162746731846E-03 +3.336163147875551E-03 +3.336163197086549E-03 +3.336163205890850E-03 +3.336163207428001E-03 +3.336163207712029E-03 +3.336163207954695E-03 +3.336163207934536E-03 +3.336163207932143E-03 +3.336163207866465E-03 +3.336163207963285E-03 +3.336163207625429E-03 +3.336163207870481E-03 +3.336163207870481E-03 +3.336163207870481E-03 +3.336163207870481E-03 +3.336163207870481E-03 +3.336163207870481E-03
+1.611829057026299E-04 +1.613255844375558E-04 +1.613280947217063E-04 +1.613282712092538E-04 +1.613282893067845E-04 +1.613282917906288E-04 +1.613282924055409E-04 +1.613282925528278E-04 +1.613282926117336E-04 +1.613282926032842E-04 +1.613282926123740E-04 +1.613282925931475E-04 +1.613282926032544E-04 +1.613282926790722E-04 +1.613282925988900E-04 +1.613282925988900E-04 +1.613282925988900E-04 +1.613282925988900E-04 +1.613282925988900E-04 +1.613282925988900E-04
+6.534207935158315E-06 +6.587431988523752E-06 +6.588242776478303E-06 +6.588316852103474E-06 +6.588325725200639E-06 +6.588326800077492E-06 +6.588327136887637E-06 +6.588327232358060E-06 +6.588327251213052E-06 +6.588327248923133E-06 +6.588327252553219E-06 +6.588327250325896E-06 +6.588327250646092E-06 +6.588327261237897E-06 +6.588327251757059E-06 +6.588327251757059E-06 +6.588327251757059E-06 +6.588327251757059E-06 +6.588327251757059E-06 +6.588327251757059E-06
+2.041636692528315E-07 +2.314224566303810E-07 +2.318450646548015E-07 +2.318876218031944E-07 +2.318921444266293E-07 +2.318928345161454E-07 +2.318929873659565E-07 +2.318930543832998E-07 +2.318930650651330E-07 +2.318930645101427E-07 +2.318930654903319E-07 +2.318930656033191E-07 +2.318930660301590E-07 +2.318930665279373E-07 +2.318930676030349E-07 +2.318930676030349E-07 +2.318930676030349E-07 +2.318930676030349E-07 +2.318930676030349E-07 +2.318930676030349E-07
+0.000000000000000E+00 +6.862061251652374E-09 +7.139351084097319E-09 +7.159242556388382E-09 +7.161683218116551E-09 +7.162068598306762E-09 +7.162161227885500E-09 +7.162184185834041E-09 +7.162193486951477E-09 +7.162194007935828E-09 +7.162193764831384E-09 +7.162194921772733E-09 +7.162194691729955E-09 +7.162194792848465E-09 +7.162195206259656E-09 +7.162195206259656E-09 +7.162195206259656E-09 +7.162195206259656E-09 +7.162195206259656E-09 +7.162195206259656E-09
+0.000000000000000E+00 +1.762983362034588E-10 +1.801548582867888E-10 +1.961428212461448E-10 +1.967592993437154E-10 +1.969024465469716E-10 +1.969513667322186E-10 +1.969644333442164E-10 +1.969706101148665E-10 +1.969705330345584E-10 +1.969701689426376E-10 +1.969706679243753E-10 +1.969708030153724E-10 +1.969708015953443E-10 +1.969708345522606E-10 +1.969708345522606E-10 +1.969708345522606E-10 +1.969708345522606E-10 +1.969708345522606E-10 +1.969708345522606E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.512891985791099E-12 +4.747879308235138E-12 +4.863571781958729E-12 +4.871657568075868E-12 +4.877398950678765E-12 +4.879442654949472E-12 +4.880019603392998E-12 +4.880159720081655E-12 +4.880230086114927E-12 +4.880157290102447E-12 +4.880165714855888E-12 +4.879865723528101E-12 +4.879865723528101E-12 +4.879865723528101E-12 +4.879865723528101E-12 +4.879865723528101E-12 +4.879865723528101E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.017664066586675E-13 +1.026973843964323E-13 +1.027540598823294E-13 +1.075095213686495E-13 +1.098487752720250E-13 +1.097098619688889E-13 +1.097002786989254E-13 +1.094506042959780E-13 +1.094774525429530E-13 +1.094726105387591E-13 +1.096316492214543E-13 +1.096316492214543E-13 +1.096316492214543E-13 +1.096316492214543E-13 +1.096316492214543E-13 +1.096316492214543E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.124128462594313E-15 +2.118837815339181E-15 +2.139496298497353E-15 +2.139421772279806E-15 +2.211497306521732E-15 +2.205605975762335E-15 +2.207725749587595E-15 +2.167884937239694E-15 +2.167884937239694E-15 +2.167884937239694E-15 +2.167884937239694E-15 +2.167884937239694E-15 +2.167884937239694E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.27.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342672210288751E-01 +9.342695192828148E-01 +9.342695157284484E-01 +9.342695151263267E-01 +9.342695150193523E-01 +9.342695150320341E-01 +9.342695150292630E-01 +9.342695150287701E-01 +9.342695150259870E-01 +9.342695150299256E-01 +9.342695150286674E-01 +9.342695150281963E-01 +9.342695150283127E-01 +9.342695150283127E-01 +9.342695150283127E-01 +9.342695150283127E-01 +9.342695150283127E-01 +9.342695150283127E-01 +9.342695150283127E-01 +9.342695150283127E-01
+6.183497467728400E-02 +6.183255613776814E-02 +6.183255251671686E-02 +6.183255263653034E-02 +6.183255268471279E-02 +6.183255266504503E-02 +6.183255266623621E-02 +6.183255266601319E-02 +6.183255266834280E-02 +6.183255266472527E-02 +6.183255266595222E-02 +6.183255266640562E-02 +6.183255266624463E-02 +6.183255266624463E-02 +6.183255266624463E-02 +6.183255266624463E-02 +6.183255266624463E-02 +6.183255266624463E-02 +6.183255266624463E-02 +6.183255266624463E-02
+3.706274513090983E-03 +3.706264722265835E-03 +3.706268361579335E-03 +3.706268604677447E-03 +3.706268629053814E-03 +3.706268631167401E-03 +3.706268631600382E-03 +3.706268631989502E-03 +3.706268632299257E-03 +3.706268631956181E-03 +3.706268632068299E-03 +3.706268632110949E-03 +3.706268632141305E-03 +3.706268632141305E-03 +3.706268632141305E-03 +3.706268632141305E-03 +3.706268632141305E-03 +3.706268632141305E-03 +3.706268632141305E-03 +3.706268632141305E-03
+1.836549302830885E-04 +1.837265198963899E-04 +1.837284272894683E-04 +1.837285588138135E-04 +1.837285756004371E-04 +1.837285778173531E-04 +1.837285783579557E-04 +1.837285785227062E-04 +1.837285786259727E-04 +1.837285786413565E-04 +1.837285785571541E-04 +1.837285785544894E-04 +1.837285785614669E-04 +1.837285785614669E-04 +1.837285785614669E-04 +1.837285785614669E-04 +1.837285785614669E-04 +1.837285785614669E-04 +1.837285785614669E-04 +1.837285785614669E-04
+7.604598995940962E-06 +7.651389035651040E-06 +7.652368050354071E-06 +7.652431002112152E-06 +7.652439439716568E-06 +7.652440891131530E-06 +7.652441187911729E-06 +7.652441251841722E-06 +7.652441266933890E-06 +7.652441277341018E-06 +7.652441266549204E-06 +7.652441265766088E-06 +7.652441266831354E-06 +7.652441266831354E-06 +7.652441266831354E-06 +7.652441266831354E-06 +7.652441266831354E-06 +7.652441266831354E-06 +7.652441266831354E-06 +7.652441266831354E-06
+2.634216136437764E-07 +2.734240729192113E-07 +2.737961991173058E-07 +2.738237228344749E-07 +2.738286469564670E-07 +2.738293388347261E-07 +2.738294906838335E-07 +2.738295368008231E-07 +2.738295446853690E-07 +2.738295456069358E-07 +2.738295443675720E-07 +2.738295450852917E-07 +2.738295443298355E-07 +2.738295443298355E-07 +2.738295443298355E-07 +2.738295443298355E-07 +2.738295443298355E-07 +2.738295443298355E-07 +2.738295443298355E-07 +2.738295443298355E-07
+6.829863280377434E-09 +8.328489182609782E-09 +8.563658509648635E-09 +8.576053741511702E-09 +8.578458754047371E-09 +8.578750223960272E-09 +8.578834167122511E-09 +8.578864086997339E-09 +8.578871327320143E-09 +8.578871408345064E-09 +8.578871005900404E-09 +8.578871040545428E-09 +8.578871541782387E-09 +8.578871541782387E-09 +8.578871541782387E-09 +8.578871541782387E-09 +8.578871541782387E-09 +8.578871541782387E-09 +8.578871541782387E-09 +8.578871541782387E-09
+0.000000000000000E+00 +1.956521002329683E-10 +2.330512198625247E-10 +2.374780179948588E-10 +2.387252629114394E-10 +2.388609354315760E-10 +2.388987663641399E-10 +2.389115511628078E-10 +2.389173957085972E-10 +2.389173802970670E-10 +2.389162970151739E-10 +2.389175609422295E-10 +2.389168339215161E-10 +2.389168339215161E-10 +2.389168339215161E-10 +2.389168339215161E-10 +2.389168339215161E-10 +2.389168339215161E-10 +2.389168339215161E-10 +2.389168339215161E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.008887669315304E-12 +5.384028009141525E-12 +5.866513604165874E-12 +5.958019239197843E-12 +5.977602094407775E-12 +5.984791744506348E-12 +5.986658525134529E-12 +5.986663679786178E-12 +5.986806802133290E-12 +5.986529564931773E-12 +5.986197907833272E-12 +5.986197907833272E-12 +5.986197907833272E-12 +5.986197907833272E-12 +5.986197907833272E-12 +5.986197907833272E-12 +5.986197907833272E-12 +5.986197907833272E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.159946570472523E-13 +1.238189577933226E-13 +1.340156171892261E-13 +1.340189825174034E-13 +1.355579626673753E-13 +1.355430074394881E-13 +1.358196642679605E-13 +1.355625620430960E-13 +1.360161499665203E-13 +1.360161499665203E-13 +1.360161499665203E-13 +1.360161499665203E-13 +1.360161499665203E-13 +1.360161499665203E-13 +1.360161499665203E-13 +1.360161499665203E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.448636664980912E-15 +2.448056336641564E-15 +2.677829621460260E-15 +2.684317428579041E-15 +2.601287149228676E-15 +2.683001460996054E-15 +2.580399409719194E-15 +2.580399409719194E-15 +2.580399409719194E-15 +2.580399409719194E-15 +2.580399409719194E-15 +2.580399409719194E-15 +2.580399409719194E-15 +2.580399409719194E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.27.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342672802737353E-01 +9.342695193601145E-01 +9.342695158323641E-01 +9.342695151315217E-01 +9.342695150517955E-01 +9.342695150299072E-01 +9.342695150273121E-01 +9.342695150279742E-01 +9.342695150284979E-01 +9.342695150283300E-01 +9.342695150279984E-01 +9.342695150300205E-01 +9.342695150296511E-01 +9.342695150283329E-01 +9.342695150285889E-01 +9.342695150285889E-01 +9.342695150285889E-01 +9.342695150285889E-01 +9.342695150285889E-01 +9.342695150285889E-01
+6.183492034874469E-02 +6.183255606706583E-02 +6.183255249111155E-02 +6.183255263265377E-02 +6.183255265657685E-02 +6.183255266723701E-02 +6.183255266778995E-02 +6.183255266674303E-02 +6.183255266614818E-02 +6.183255266632123E-02 +6.183255266666386E-02 +6.183255266478200E-02 +6.183255266514393E-02 +6.183255266611835E-02 +6.183255266602271E-02 +6.183255266602271E-02 +6.183255266602271E-02 +6.183255266602271E-02 +6.183255266602271E-02 +6.183255266602271E-02
+3.706269992453059E-03 +3.706264716060806E-03 +3.706268313347198E-03 +3.706268603509693E-03 +3.706268624969433E-03 +3.706268630798589E-03 +3.706268631961921E-03 +3.706268632043539E-03 +3.706268632068770E-03 +3.706268632033623E-03 +3.706268632030412E-03 +3.706268631913548E-03 +3.706268631904973E-03 +3.706268632214971E-03 +3.706268632082602E-03 +3.706268632082602E-03 +3.706268632082602E-03 +3.706268632082602E-03 +3.706268632082602E-03 +3.706268632082602E-03
+1.836545434584952E-04 +1.837265195240588E-04 +1.837284230708474E-04 +1.837285586454789E-04 +1.837285753239375E-04 +1.837285779762009E-04 +1.837285783482121E-04 +1.837285785193809E-04 +1.837285785487598E-04 +1.837285785602967E-04 +1.837285785580046E-04 +1.837285785457563E-04 +1.837285785631340E-04 +1.837285785784037E-04 +1.837285785605174E-04 +1.837285785605174E-04 +1.837285785605174E-04 +1.837285785605174E-04 +1.837285785605174E-04 +1.837285785605174E-04
+7.604592622856211E-06 +7.651389017152626E-06 +7.652359494592454E-06 +7.652431003142516E-06 +7.652439453607019E-06 +7.652441003463862E-06 +7.652441199601059E-06 +7.652441256616638E-06 +7.652441266172630E-06 +7.652441266775931E-06 +7.652441266991977E-06 +7.652441267263220E-06 +7.652441268441319E-06 +7.652441267407400E-06 +7.652441267229779E-06 +7.652441267229779E-06 +7.652441267229779E-06 +7.652441267229779E-06 +7.652441267229779E-06 +7.652441267229779E-06
+2.634193058262418E-07 +2.734240722586976E-07 +2.737875866610837E-07 +2.738237243219182E-07 +2.738286794905946E-07 +2.738293789138754E-07 +2.738295028079620E-07 +2.738295406206412E-07 +2.738295441785923E-07 +2.738295452900349E-07 +2.738295444228314E-07 +2.738295458516771E-07 +2.738295445112978E-07 +2.738295440886868E-07 +2.738295445148180E-07 +2.738295445148180E-07 +2.738295445148180E-07 +2.738295445148180E-07 +2.738295445148180E-07 +2.738295445148180E-07
+6.829679508438782E-09 +8.328489160080653E-09 +8.555061689279892E-09 +8.576054480779273E-09 +8.578480564574645E-09 +8.578749502299529E-09 +8.578842464773297E-09 +8.578865851507712E-09 +8.578871623305199E-09 +8.578871074603238E-09 +8.578871462088017E-09 +8.578871821553103E-09 +8.578871467719274E-09 +8.578870182111573E-09 +8.578871332300831E-09 +8.578871332300831E-09 +8.578871332300831E-09 +8.578871332300831E-09 +8.578871332300831E-09 +8.578871332300831E-09
+0.000000000000000E+00 +1.956520984009105E-10 +2.329341065036870E-10 +2.374774864465262E-10 +2.387182671312900E-10 +2.388515592891319E-10 +2.388995389288536E-10 +2.389151849288224E-10 +2.389167693593080E-10 +2.389175698314212E-10 +2.389168361947058E-10 +2.389175154862133E-10 +2.389168521373664E-10 +2.389168208594671E-10 +2.389168959778234E-10 +2.389168959778234E-10 +2.389168959778234E-10 +2.389168959778234E-10 +2.389168959778234E-10 +2.389168959778234E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.008077815711671E-12 +5.384109188120632E-12 +5.864652418942973E-12 +5.959937378918032E-12 +5.977201741774929E-12 +5.983234001590559E-12 +5.986228549009761E-12 +5.986562739355804E-12 +5.986187757399828E-12 +5.986242521382671E-12 +5.986200293697763E-12 +5.986677197685919E-12 +5.986122206372194E-12 +5.986122206372194E-12 +5.986122206372194E-12 +5.986122206372194E-12 +5.986122206372194E-12 +5.986122206372194E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.160702734102536E-13 +1.235909128658806E-13 +1.339138528894096E-13 +1.340823867126443E-13 +1.360094154798356E-13 +1.355735102352316E-13 +1.359857069423857E-13 +1.357549290999370E-13 +1.359658216679838E-13 +1.357951889882820E-13 +1.360182613967138E-13 +1.360182613967138E-13 +1.360182613967138E-13 +1.360182613967138E-13 +1.360182613967138E-13 +1.360182613967138E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.477997401021681E-15 +2.481717309797754E-15 +2.581178495695502E-15 +2.679684940924461E-15 +2.579972264374792E-15 +2.636785141080626E-15 +2.586258353874958E-15 +2.610776118897580E-15 +2.573188374041225E-15 +2.573188374041225E-15 +2.573188374041225E-15 +2.573188374041225E-15 +2.573188374041225E-15 +2.573188374041225E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.28.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388476175959858E-01 +9.388447644179174E-01 +9.388446809071636E-01 +9.388446786498450E-01 +9.388446783475228E-01 +9.388446783099140E-01 +9.388446783067114E-01 +9.388446783027155E-01 +9.388446783036121E-01 +9.388446783035873E-01 +9.388446783038634E-01 +9.388446783034617E-01 +9.388446783033733E-01 +9.388446783033733E-01 +9.388446783033733E-01 +9.388446783033733E-01 +9.388446783033733E-01 +9.388446783033733E-01 +9.388446783033733E-01 +9.388446783033733E-01
+5.764853649425666E-02 +5.765069968350639E-02 +5.765076930829426E-02 +5.765077090806954E-02 +5.765077112917723E-02 +5.765077115688284E-02 +5.765077115806708E-02 +5.765077116116582E-02 +5.765077116051949E-02 +5.765077116069282E-02 +5.765077115986239E-02 +5.765077116033217E-02 +5.765077116045232E-02 +5.765077116045232E-02 +5.765077116045232E-02 +5.765077116045232E-02 +5.765077116045232E-02 +5.765077116045232E-02 +5.765077116045232E-02 +5.765077116045232E-02
+3.335909329364422E-03 +3.336364493124135E-03 +3.336375029472262E-03 +3.336375413363782E-03 +3.336375464027202E-03 +3.336375469665570E-03 +3.336375470661042E-03 +3.336375471272303E-03 +3.336375470935880E-03 +3.336375470837014E-03 +3.336375471319944E-03 +3.336375471274669E-03 +3.336375471234516E-03 +3.336375471234516E-03 +3.336375471234516E-03 +3.336375471234516E-03 +3.336375471234516E-03 +3.336375471234516E-03 +3.336375471234516E-03 +3.336375471234516E-03
+1.611982430623759E-04 +1.613439679568849E-04 +1.613462185428475E-04 +1.613463595480607E-04 +1.613463768790720E-04 +1.613463788367389E-04 +1.613463793906172E-04 +1.613463795332748E-04 +1.613463795696068E-04 +1.613463795297680E-04 +1.613463795841507E-04 +1.613463795785193E-04 +1.613463795825741E-04 +1.613463795825741E-04 +1.613463795825741E-04 +1.613463795825741E-04 +1.613463795825741E-04 +1.613463795825741E-04 +1.613463795825741E-04 +1.613463795825741E-04
+6.534222394186566E-06 +6.588663304202626E-06 +6.589301015898893E-06 +6.589370380236472E-06 +6.589377166543231E-06 +6.589378285046411E-06 +6.589378489025666E-06 +6.589378546360662E-06 +6.589378570427733E-06 +6.589378566249508E-06 +6.589378567947304E-06 +6.589378570602489E-06 +6.589378569809437E-06 +6.589378569809437E-06 +6.589378569809437E-06 +6.589378569809437E-06 +6.589378569809437E-06 +6.589378569809437E-06 +6.589378569809437E-06 +6.589378569809437E-06
+2.041149433203833E-07 +2.316079117521290E-07 +2.318992844856656E-07 +2.319364305253692E-07 +2.319399585253355E-07 +2.319406103996646E-07 +2.319407272446986E-07 +2.319407502086559E-07 +2.319407634549127E-07 +2.319407632657651E-07 +2.319407618792085E-07 +2.319407643176549E-07 +2.319407634385846E-07 +2.319407634385846E-07 +2.319407634385846E-07 +2.319407634385846E-07 +2.319407634385846E-07 +2.319407634385846E-07 +2.319407634385846E-07 +2.319407634385846E-07
+0.000000000000000E+00 +6.988032424682631E-09 +7.148016066340331E-09 +7.161652237804075E-09 +7.163579342635648E-09 +7.163867459681349E-09 +7.163959193425248E-09 +7.163980031192196E-09 +7.163987459109632E-09 +7.163987363969910E-09 +7.163986962514170E-09 +7.163987836128857E-09 +7.163987272194207E-09 +7.163987272194207E-09 +7.163987272194207E-09 +7.163987272194207E-09 +7.163987272194207E-09 +7.163987272194207E-09 +7.163987272194207E-09 +7.163987272194207E-09
+0.000000000000000E+00 +1.782397994843674E-10 +1.857839490640804E-10 +1.961858073602790E-10 +1.968115545603051E-10 +1.969560377377735E-10 +1.970010921891787E-10 +1.970259069075193E-10 +1.970286202230093E-10 +1.970286995168738E-10 +1.970283066015533E-10 +1.970285391677681E-10 +1.970284239932720E-10 +1.970284239932720E-10 +1.970284239932720E-10 +1.970284239932720E-10 +1.970284239932720E-10 +1.970284239932720E-10 +1.970284239932720E-10 +1.970284239932720E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.428295422153681E-12 +4.513172085168433E-12 +4.747624626024783E-12 +4.865923887366778E-12 +4.875112977994240E-12 +4.880771256119007E-12 +4.881594931561870E-12 +4.881549869157063E-12 +4.881568181943768E-12 +4.881495700714800E-12 +4.881847777742873E-12 +4.881847777742873E-12 +4.881847777742873E-12 +4.881847777742873E-12 +4.881847777742873E-12 +4.881847777742873E-12 +4.881847777742873E-12 +4.881847777742873E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.016145298206406E-13 +1.025478207385065E-13 +1.027166462231217E-13 +1.093994381221656E-13 +1.095113753994258E-13 +1.095219623669227E-13 +1.097154164533939E-13 +1.096030293295526E-13 +1.094010922730409E-13 +1.094010922730409E-13 +1.094010922730409E-13 +1.094010922730409E-13 +1.094010922730409E-13 +1.094010922730409E-13 +1.094010922730409E-13 +1.094010922730409E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.139440299134545E-15 +2.203984742126683E-15 +2.203468209147052E-15 +2.137760298776271E-15 +2.173821358745432E-15 +2.202008347829191E-15 +2.202008347829191E-15 +2.202008347829191E-15 +2.202008347829191E-15 +2.202008347829191E-15 +2.202008347829191E-15 +2.202008347829191E-15 +2.202008347829191E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.28.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388476108898673E-01 +9.388447644098573E-01 +9.388446809030228E-01 +9.388446786495132E-01 +9.388446783617257E-01 +9.388446783081195E-01 +9.388446783033237E-01 +9.388446783047129E-01 +9.388446783036537E-01 +9.388446783031295E-01 +9.388446783036783E-01 +9.388446783038701E-01 +9.388446783035967E-01 +9.388446783048452E-01 +9.388446783032792E-01 +9.388446783032792E-01 +9.388446783032792E-01 +9.388446783032792E-01 +9.388446783032792E-01 +9.388446783032792E-01
+5.764854268914765E-02 +5.765069969089677E-02 +5.765076928558569E-02 +5.765077090840352E-02 +5.765077111885642E-02 +5.765077115851886E-02 +5.765077116090466E-02 +5.765077115933668E-02 +5.765077116006354E-02 +5.765077116060287E-02 +5.765077116007348E-02 +5.765077115993668E-02 +5.765077116015188E-02 +5.765077115898017E-02 +5.765077116049017E-02 +5.765077116049017E-02 +5.765077116049017E-02 +5.765077116049017E-02 +5.765077116049017E-02 +5.765077116049017E-02
+3.335909772951631E-03 +3.336364493762928E-03 +3.336375068281324E-03 +3.336375413446102E-03 +3.336375460769857E-03 +3.336375470030967E-03 +3.336375471245719E-03 +3.336375471106749E-03 +3.336375471341082E-03 +3.336375471320527E-03 +3.336375471306144E-03 +3.336375471273158E-03 +3.336375471335508E-03 +3.336375471249207E-03 +3.336375471301454E-03 +3.336375471301454E-03 +3.336375471301454E-03 +3.336375471301454E-03 +3.336375471301454E-03 +3.336375471301454E-03
+1.611982788221700E-04 +1.613439679909329E-04 +1.613462044733099E-04 +1.613463593236380E-04 +1.613463763697129E-04 +1.613463788424043E-04 +1.613463793950535E-04 +1.613463795244487E-04 +1.613463795881251E-04 +1.613463795705075E-04 +1.613463795701906E-04 +1.613463795709860E-04 +1.613463795676280E-04 +1.613463795572267E-04 +1.613463795629434E-04 +1.613463795629434E-04 +1.613463795629434E-04 +1.613463795629434E-04 +1.613463795629434E-04 +1.613463795629434E-04
+6.534250175516674E-06 +6.588663303000357E-06 +6.589302116032347E-06 +6.589370496730195E-06 +6.589377085920668E-06 +6.589378131642038E-06 +6.589378466905157E-06 +6.589378546525495E-06 +6.589378570714779E-06 +6.589378572201118E-06 +6.589378572637844E-06 +6.589378568206903E-06 +6.589378567515677E-06 +6.589378566796941E-06 +6.589378570244492E-06 +6.589378570244492E-06 +6.589378570244492E-06 +6.589378570244492E-06 +6.589378570244492E-06 +6.589378570244492E-06
+2.041190349302219E-07 +2.316079119570611E-07 +2.319002738371601E-07 +2.319364434390850E-07 +2.319398763892762E-07 +2.319405433918693E-07 +2.319406956304723E-07 +2.319407512328792E-07 +2.319407622619986E-07 +2.319407656889532E-07 +2.319407653922671E-07 +2.319407616163572E-07 +2.319407629801129E-07 +2.319407629148858E-07 +2.319407655213620E-07 +2.319407655213620E-07 +2.319407655213620E-07 +2.319407655213620E-07 +2.319407655213620E-07 +2.319407655213620E-07
+0.000000000000000E+00 +6.988032519550276E-09 +7.148036048791689E-09 +7.161648928096006E-09 +7.163614294422153E-09 +7.163869784745186E-09 +7.163952904735953E-09 +7.163980148327580E-09 +7.163986782153581E-09 +7.163987940225640E-09 +7.163988078187889E-09 +7.163986310844780E-09 +7.163986464142397E-09 +7.163986487325119E-09 +7.163988170873112E-09 +7.163988170873112E-09 +7.163988170873112E-09 +7.163988170873112E-09 +7.163988170873112E-09 +7.163988170873112E-09
+0.000000000000000E+00 +1.782397877004648E-10 +1.857603404648491E-10 +1.961844689468494E-10 +1.968288431813854E-10 +1.969631568780884E-10 +1.970090977677508E-10 +1.970259771075832E-10 +1.970283188461570E-10 +1.970284171827097E-10 +1.970284148567377E-10 +1.970283661991655E-10 +1.970278773227558E-10 +1.970278838848656E-10 +1.970283108641866E-10 +1.970283108641866E-10 +1.970283108641866E-10 +1.970283108641866E-10 +1.970283108641866E-10 +1.970283108641866E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.428804745554087E-12 +4.513462778239287E-12 +4.749061854768495E-12 +4.864565499293813E-12 +4.873287104723034E-12 +4.880904864772331E-12 +4.881674965001927E-12 +4.881458228640552E-12 +4.881449311499392E-12 +4.881510827583182E-12 +4.881627789777164E-12 +4.881629914554774E-12 +4.881477520846692E-12 +4.881477520846692E-12 +4.881477520846692E-12 +4.881477520846692E-12 +4.881477520846692E-12 +4.881477520846692E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.014553475652706E-13 +1.027276770341164E-13 +1.028007169256954E-13 +1.094078941912469E-13 +1.096859674975673E-13 +1.096044908052734E-13 +1.096101776639482E-13 +1.097377317174887E-13 +1.097345933609752E-13 +1.097345102951106E-13 +1.096040045364648E-13 +1.096040045364648E-13 +1.096040045364648E-13 +1.096040045364648E-13 +1.096040045364648E-13 +1.096040045364648E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.141353809559054E-15 +2.145281837562238E-15 +2.183729078786857E-15 +2.182186041701924E-15 +2.142919569271193E-15 +2.139252625564808E-15 +2.139472432930727E-15 +2.180462467981403E-15 +2.180462467981403E-15 +2.180462467981403E-15 +2.180462467981403E-15 +2.180462467981403E-15 +2.180462467981403E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.29.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342693292839489E-01 +9.342711648087335E-01 +9.342711629942918E-01 +9.342711626113066E-01 +9.342711624875025E-01 +9.342711624990271E-01 +9.342711625005307E-01 +9.342711624995832E-01 +9.342711625010405E-01 +9.342711624999385E-01 +9.342711624991873E-01 +9.342711624993171E-01 +9.342711624987876E-01 +9.342711624987876E-01 +9.342711624987876E-01 +9.342711624987876E-01 +9.342711624987876E-01 +9.342711624987876E-01 +9.342711624987876E-01 +9.342711624987876E-01
+6.183326525999001E-02 +6.183124317000762E-02 +6.183123885254575E-02 +6.183123879447885E-02 +6.183123885939293E-02 +6.183123884077961E-02 +6.183123883792221E-02 +6.183123883817080E-02 +6.183123883677327E-02 +6.183123883774481E-02 +6.183123883832103E-02 +6.183123883824731E-02 +6.183123883880400E-02 +6.183123883880400E-02 +6.183123883880400E-02 +6.183123883880400E-02 +6.183123883880400E-02 +6.183123883880400E-02 +6.183123883880400E-02 +6.183123883880400E-02
+3.705915767358783E-03 +3.705959326328008E-03 +3.705962398289133E-03 +3.705962614034533E-03 +3.705962640348671E-03 +3.705962643512666E-03 +3.705962643914213E-03 +3.705962644336509E-03 +3.705962644224236E-03 +3.705962644360310E-03 +3.705962644502802E-03 +3.705962644473394E-03 +3.705962644431053E-03 +3.705962644431053E-03 +3.705962644431053E-03 +3.705962644431053E-03 +3.705962644431053E-03 +3.705962644431053E-03 +3.705962644431053E-03 +3.705962644431053E-03
+1.836169648741445E-04 +1.837007834683791E-04 +1.837023698385957E-04 +1.837024923517833E-04 +1.837025075386099E-04 +1.837025095784439E-04 +1.837025099608804E-04 +1.837025101190640E-04 +1.837025101333063E-04 +1.837025101361891E-04 +1.837025101497430E-04 +1.837025101461774E-04 +1.837025101471573E-04 +1.837025101471573E-04 +1.837025101471573E-04 +1.837025101471573E-04 +1.837025101471573E-04 +1.837025101471573E-04 +1.837025101471573E-04 +1.837025101471573E-04
+7.602691369990507E-06 +7.650032005629932E-06 +7.650856399894306E-06 +7.650916020224281E-06 +7.650924637204555E-06 +7.650925487950319E-06 +7.650925730816459E-06 +7.650925777979218E-06 +7.650925792277673E-06 +7.650925791943381E-06 +7.650925793055857E-06 +7.650925792871750E-06 +7.650925796837114E-06 +7.650925796837114E-06 +7.650925796837114E-06 +7.650925796837114E-06 +7.650925796837114E-06 +7.650925796837114E-06 +7.650925796837114E-06 +7.650925796837114E-06
+2.632114134361448E-07 +2.733603744898623E-07 +2.737289638220779E-07 +2.737552616970233E-07 +2.737601193157657E-07 +2.737605783861348E-07 +2.737607365800010E-07 +2.737607644496397E-07 +2.737607740766816E-07 +2.737607737536716E-07 +2.737607738453943E-07 +2.737607735451270E-07 +2.737607757435910E-07 +2.737607757435910E-07 +2.737607757435910E-07 +2.737607757435910E-07 +2.737607757435910E-07 +2.737607757435910E-07 +2.737607757435910E-07 +2.737607757435910E-07
+6.821051222992660E-09 +8.323650648962948E-09 +8.561732431925509E-09 +8.573656006087023E-09 +8.575818197849220E-09 +8.576156770531812E-09 +8.576262963292030E-09 +8.576277248465069E-09 +8.576285618130972E-09 +8.576285448996570E-09 +8.576285291495602E-09 +8.576285715426652E-09 +8.576285947710820E-09 +8.576285947710820E-09 +8.576285947710820E-09 +8.576285947710820E-09 +8.576285947710820E-09 +8.576285947710820E-09 +8.576285947710820E-09 +8.576285947710820E-09
+0.000000000000000E+00 +1.954248021920653E-10 +2.329374479759765E-10 +2.374695918851684E-10 +2.386347339290010E-10 +2.387841533687983E-10 +2.388159900608847E-10 +2.388315257390486E-10 +2.388339894101409E-10 +2.388336954164199E-10 +2.388330514853768E-10 +2.388335690982985E-10 +2.388339784172723E-10 +2.388339784172723E-10 +2.388339784172723E-10 +2.388339784172723E-10 +2.388339784172723E-10 +2.388339784172723E-10 +2.388339784172723E-10 +2.388339784172723E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.003216867630616E-12 +5.407900851941487E-12 +5.863850268632139E-12 +5.956987394663661E-12 +5.974373318809036E-12 +5.983384678388665E-12 +5.984446453450857E-12 +5.983819408824172E-12 +5.984462641037204E-12 +5.983927827636460E-12 +5.984171235663237E-12 +5.984171235663237E-12 +5.984171235663237E-12 +5.984171235663237E-12 +5.984171235663237E-12 +5.984171235663237E-12 +5.984171235663237E-12 +5.984171235663237E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.160039170465634E-13 +1.244149890375975E-13 +1.337894584834217E-13 +1.351884331117642E-13 +1.354918929900754E-13 +1.359936930897673E-13 +1.358108945200443E-13 +1.359572262503755E-13 +1.356553303976111E-13 +1.356553303976111E-13 +1.356553303976111E-13 +1.356553303976111E-13 +1.356553303976111E-13 +1.356553303976111E-13 +1.356553303976111E-13 +1.356553303976111E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.478412500895903E-15 +2.477426414600593E-15 +2.699192189462156E-15 +2.584450721793836E-15 +2.609780680421512E-15 +2.600033312704993E-15 +2.664319364171016E-15 +2.664319364171016E-15 +2.664319364171016E-15 +2.664319364171016E-15 +2.664319364171016E-15 +2.664319364171016E-15 +2.664319364171016E-15 +2.664319364171016E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.29.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342693978692245E-01 +9.342711648884967E-01 +9.342711629359153E-01 +9.342711626246338E-01 +9.342711625203005E-01 +9.342711625002363E-01 +9.342711624977541E-01 +9.342711624988319E-01 +9.342711624996430E-01 +9.342711624985641E-01 +9.342711624998939E-01 +9.342711624999700E-01 +9.342711625010034E-01 +9.342711625003002E-01 +9.342711624999325E-01 +9.342711624999325E-01 +9.342711624999325E-01 +9.342711624999325E-01 +9.342711624999325E-01 +9.342711624999325E-01
+6.183320264702950E-02 +6.183124309680026E-02 +6.183123891609637E-02 +6.183123878081884E-02 +6.183123882945676E-02 +6.183123883976824E-02 +6.183123884041997E-02 +6.183123883883186E-02 +6.183123883794781E-02 +6.183123883894130E-02 +6.183123883770940E-02 +6.183123883782462E-02 +6.183123883685466E-02 +6.183123883753924E-02 +6.183123883772536E-02 +6.183123883772536E-02 +6.183123883772536E-02 +6.183123883772536E-02 +6.183123883772536E-02 +6.183123883772536E-02
+3.705910104084096E-03 +3.705959320049780E-03 +3.705962389235830E-03 +3.705962615007901E-03 +3.705962637597059E-03 +3.705962643188671E-03 +3.705962644201671E-03 +3.705962644424749E-03 +3.705962644445237E-03 +3.705962644508673E-03 +3.705962644411687E-03 +3.705962644250185E-03 +3.705962644199954E-03 +3.705962644181286E-03 +3.705962644370445E-03 +3.705962644370445E-03 +3.705962644370445E-03 +3.705962644370445E-03 +3.705962644370445E-03 +3.705962644370445E-03
+1.836166784030421E-04 +1.837007832672561E-04 +1.837023713112035E-04 +1.837024931093558E-04 +1.837025074425260E-04 +1.837025095996650E-04 +1.837025099421393E-04 +1.837025101152835E-04 +1.837025101442194E-04 +1.837025101475469E-04 +1.837025101507513E-04 +1.837025101355140E-04 +1.837025101242834E-04 +1.837025101394299E-04 +1.837025101414765E-04 +1.837025101414765E-04 +1.837025101414765E-04 +1.837025101414765E-04 +1.837025101414765E-04 +1.837025101414765E-04
+7.602669567650583E-06 +7.650031929404634E-06 +7.650859345847728E-06 +7.650914699364847E-06 +7.650924626279667E-06 +7.650925543958209E-06 +7.650925726208905E-06 +7.650925777959882E-06 +7.650925792245255E-06 +7.650925793206055E-06 +7.650925793897840E-06 +7.650925792933783E-06 +7.650925791274205E-06 +7.650925793270980E-06 +7.650925792502848E-06 +7.650925792502848E-06 +7.650925792502848E-06 +7.650925792502848E-06 +7.650925792502848E-06 +7.650925792502848E-06
+2.632109051737402E-07 +2.733603760514564E-07 +2.737284698532301E-07 +2.737550806381778E-07 +2.737601255439531E-07 +2.737606211331403E-07 +2.737607366699997E-07 +2.737607650152822E-07 +2.737607735661551E-07 +2.737607739170003E-07 +2.737607740063747E-07 +2.737607740185204E-07 +2.737607743081938E-07 +2.737607737233750E-07 +2.737607737837014E-07 +2.737607737837014E-07 +2.737607737837014E-07 +2.737607737837014E-07 +2.737607737837014E-07 +2.737607737837014E-07
+6.820785454347233E-09 +8.323651165482170E-09 +8.561657029085588E-09 +8.573746751081819E-09 +8.575822651750224E-09 +8.576172460930278E-09 +8.576261437481597E-09 +8.576277466193382E-09 +8.576285222436383E-09 +8.576285565871506E-09 +8.576285576038919E-09 +8.576285558595539E-09 +8.576285395896418E-09 +8.576285589859975E-09 +8.576285464546586E-09 +8.576285464546586E-09 +8.576285464546586E-09 +8.576285464546586E-09 +8.576285464546586E-09 +8.576285464546586E-09
+0.000000000000000E+00 +1.954247310904060E-10 +2.329433474200610E-10 +2.374670387105375E-10 +2.386255523520169E-10 +2.387724262742115E-10 +2.388165872974977E-10 +2.388318119719921E-10 +2.388329972192450E-10 +2.388336041420328E-10 +2.388336327366655E-10 +2.388336764169029E-10 +2.388341465335520E-10 +2.388336149716133E-10 +2.388336934993500E-10 +2.388336934993500E-10 +2.388336934993500E-10 +2.388336934993500E-10 +2.388336934993500E-10 +2.388336934993500E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.003582192151395E-12 +5.408738071838089E-12 +5.864688160851480E-12 +5.959069932641428E-12 +5.974742668696580E-12 +5.983400281278562E-12 +5.984548792210645E-12 +5.983855941992987E-12 +5.983890612643253E-12 +5.983923936281308E-12 +5.984374857884839E-12 +5.983876526775776E-12 +5.983832000576783E-12 +5.983832000576783E-12 +5.983832000576783E-12 +5.983832000576783E-12 +5.983832000576783E-12 +5.983832000576783E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.159008725310790E-13 +1.241501103022727E-13 +1.338492561223297E-13 +1.352184676215655E-13 +1.357722544882593E-13 +1.359904555627117E-13 +1.359523215741391E-13 +1.359146260697460E-13 +1.355188746332910E-13 +1.359752834964185E-13 +1.359891792611549E-13 +1.359891792611549E-13 +1.359891792611549E-13 +1.359891792611549E-13 +1.359891792611549E-13 +1.359891792611549E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.475816388763654E-15 +2.475849054840067E-15 +2.616013163603652E-15 +2.583855160316771E-15 +2.594077450532017E-15 +2.604436633356809E-15 +2.693294207763236E-15 +2.586937488966429E-15 +2.584330742298544E-15 +2.584330742298544E-15 +2.584330742298544E-15 +2.584330742298544E-15 +2.584330742298544E-15 +2.584330742298544E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.3.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.346978669333437E-01 +9.346981136375888E-01 +9.346981469987855E-01 +9.346981471632172E-01 +9.346981471790478E-01 +9.346981471817986E-01 +9.346981471844410E-01 +9.346981471827588E-01 +9.346981471829773E-01 +9.346981471827769E-01 +9.346981471846141E-01 +9.346981471832687E-01 +9.346981471831327E-01 +9.346981471831327E-01 +9.346981471831327E-01 +9.346981471831327E-01 +9.346981471831327E-01 +9.346981471831327E-01 +9.346981471831327E-01 +9.346981471831327E-01
+6.149779300574153E-02 +6.149755925472336E-02 +6.149752839441833E-02 +6.149752823890667E-02 +6.149752822381281E-02 +6.149752822122899E-02 +6.149752821885431E-02 +6.149752822034672E-02 +6.149752822012198E-02 +6.149752822032162E-02 +6.149752821859879E-02 +6.149752822000405E-02 +6.149752822012721E-02 +6.149752822012721E-02 +6.149752822012721E-02 +6.149752822012721E-02 +6.149752822012721E-02 +6.149752822012721E-02 +6.149752822012721E-02 +6.149752822012721E-02
+3.620392341754374E-03 +3.620377893368474E-03 +3.620375520478674E-03 +3.620375511799688E-03 +3.620375511054645E-03 +3.620375510925877E-03 +3.620375510647199E-03 +3.620375510846309E-03 +3.620375510844529E-03 +3.620375510848749E-03 +3.620375510710080E-03 +3.620375510673543E-03 +3.620375510696228E-03 +3.620375510696228E-03 +3.620375510696228E-03 +3.620375510696228E-03 +3.620375510696228E-03 +3.620375510696228E-03 +3.620375510696228E-03 +3.620375510696228E-03
+1.764496567256735E-04 +1.764499792879959E-04 +1.764498518142129E-04 +1.764498515263821E-04 +1.764498515085231E-04 +1.764498514990112E-04 +1.764498514985748E-04 +1.764498514949330E-04 +1.764498514976070E-04 +1.764498514981529E-04 +1.764498515033056E-04 +1.764498515006788E-04 +1.764498514881887E-04 +1.764498514881887E-04 +1.764498514881887E-04 +1.764498514881887E-04 +1.764498514881887E-04 +1.764498514881887E-04 +1.764498514881887E-04 +1.764498514881887E-04
+7.235099393761877E-06 +7.235873640201422E-06 +7.235870630381308E-06 +7.235870632557228E-06 +7.235870635019948E-06 +7.235870630827550E-06 +7.235870633598826E-06 +7.235870631006318E-06 +7.235870631254507E-06 +7.235870633967638E-06 +7.235870633802647E-06 +7.235870635649545E-06 +7.235870632506430E-06 +7.235870632506430E-06 +7.235870632506430E-06 +7.235870632506430E-06 +7.235870632506430E-06 +7.235870632506430E-06 +7.235870632506430E-06 +7.235870632506430E-06
+2.549715581604824E-07 +2.552479223073579E-07 +2.552494095953768E-07 +2.552494246245365E-07 +2.552494266169122E-07 +2.552494232731901E-07 +2.552494248702483E-07 +2.552494240095695E-07 +2.552494239815356E-07 +2.552494252058305E-07 +2.552494248993817E-07 +2.552494252135450E-07 +2.552494258211054E-07 +2.552494258211054E-07 +2.552494258211054E-07 +2.552494258211054E-07 +2.552494258211054E-07 +2.552494258211054E-07 +2.552494258211054E-07 +2.552494258211054E-07
+7.808150095599030E-09 +7.891253745157203E-09 +7.891867244118807E-09 +7.891877754350888E-09 +7.891879115454420E-09 +7.891877829298234E-09 +7.891877630487680E-09 +7.891877541465683E-09 +7.891877512067416E-09 +7.891878796365497E-09 +7.891877705015411E-09 +7.891878891996981E-09 +7.891878819187525E-09 +7.891878819187525E-09 +7.891878819187525E-09 +7.891878819187525E-09 +7.891878819187525E-09 +7.891878819187525E-09 +7.891878819187525E-09 +7.891878819187525E-09
+1.833382452549561E-10 +2.168683644530927E-10 +2.171004395985446E-10 +2.171048360066548E-10 +2.171057277191330E-10 +2.171050397830910E-10 +2.171048949452487E-10 +2.171050513017714E-10 +2.171050862581165E-10 +2.171047058536021E-10 +2.171048842911186E-10 +2.171046302335421E-10 +2.171059476598536E-10 +2.171059476598536E-10 +2.171059476598536E-10 +2.171059476598536E-10 +2.171059476598536E-10 +2.171059476598536E-10 +2.171059476598536E-10 +2.171059476598536E-10
+0.000000000000000E+00 +5.239197749892215E-12 +5.373591047027212E-12 +5.378157549629251E-12 +5.377915012741872E-12 +5.378109643353762E-12 +5.378197281899744E-12 +5.378123250760248E-12 +5.378109834286540E-12 +5.378053598683296E-12 +5.378187088857498E-12 +5.378016542666022E-12 +5.377757623003828E-12 +5.377757623003828E-12 +5.377757623003828E-12 +5.377757623003828E-12 +5.377757623003828E-12 +5.377757623003828E-12 +5.377757623003828E-12 +5.377757623003828E-12
+0.000000000000000E+00 +1.040533420473512E-13 +1.187170221769719E-13 +1.205290519928750E-13 +1.204680425448057E-13 +1.205365563354837E-13 +1.205100551515429E-13 +1.205285358979084E-13 +1.205321254658593E-13 +1.205762868643982E-13 +1.205157824703068E-13 +1.206101873966116E-13 +1.204790127427526E-13 +1.204790127427526E-13 +1.204790127427526E-13 +1.204790127427526E-13 +1.204790127427526E-13 +1.204790127427526E-13 +1.204790127427526E-13 +1.204790127427526E-13
+0.000000000000000E+00 +0.000000000000000E+00 +2.175617323850940E-15 +2.203924897768589E-15 +2.229300629637553E-15 +2.202943112748702E-15 +2.210108662957282E-15 +2.205111485948114E-15 +2.204670618017807E-15 +2.193214125325786E-15 +2.209027355806867E-15 +2.192822287809077E-15 +2.234588754924990E-15 +2.234588754924990E-15 +2.234588754924990E-15 +2.234588754924990E-15 +2.234588754924990E-15 +2.234588754924990E-15 +2.234588754924990E-15 +2.234588754924990E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.3.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.346978663649811E-01 +9.346981136359556E-01 +9.346981469985447E-01 +9.346981471631911E-01 +9.346981471800827E-01 +9.346981471819894E-01 +9.346981471827515E-01 +9.346981471829452E-01 +9.346981471834460E-01 +9.346981471829893E-01 +9.346981471828734E-01 +9.346981471828421E-01 +9.346981471829493E-01 +9.346981471829381E-01 +9.346981471829074E-01 +9.346981471829074E-01 +9.346981471829074E-01 +9.346981471829074E-01 +9.346981471829074E-01 +9.346981471829074E-01
+6.149779353166652E-02 +6.149755925668591E-02 +6.149752839460691E-02 +6.149752823898291E-02 +6.149752822291722E-02 +6.149752822107787E-02 +6.149752822028280E-02 +6.149752822007636E-02 +6.149752821981168E-02 +6.149752822010199E-02 +6.149752822021477E-02 +6.149752822024364E-02 +6.149752822015993E-02 +6.149752822017232E-02 +6.149752822022062E-02 +6.149752822022062E-02 +6.149752822022062E-02 +6.149752822022062E-02 +6.149752822022062E-02 +6.149752822022062E-02
+3.620392382192185E-03 +3.620377892900230E-03 +3.620375520559194E-03 +3.620375511728636E-03 +3.620375510918319E-03 +3.620375510877320E-03 +3.620375510885877E-03 +3.620375510890922E-03 +3.620375510693602E-03 +3.620375510837979E-03 +3.620375510858075E-03 +3.620375510866606E-03 +3.620375510838437E-03 +3.620375510819637E-03 +3.620375510808085E-03 +3.620375510808085E-03 +3.620375510808085E-03 +3.620375510808085E-03 +3.620375510808085E-03 +3.620375510808085E-03
+1.764496586502768E-04 +1.764499792920734E-04 +1.764498518000099E-04 +1.764498515215387E-04 +1.764498515137177E-04 +1.764498514989592E-04 +1.764498515022408E-04 +1.764498515200308E-04 +1.764498514879946E-04 +1.764498515007028E-04 +1.764498514958413E-04 +1.764498514967414E-04 +1.764498515001060E-04 +1.764498514955428E-04 +1.764498514985561E-04 +1.764498514985561E-04 +1.764498514985561E-04 +1.764498514985561E-04 +1.764498514985561E-04 +1.764498514985561E-04
+7.235099463675951E-06 +7.235873794876696E-06 +7.235870613436335E-06 +7.235870634532328E-06 +7.235870633447866E-06 +7.235870632061186E-06 +7.235870634209747E-06 +7.235870634029634E-06 +7.235870633513987E-06 +7.235870631859768E-06 +7.235870630268292E-06 +7.235870631977436E-06 +7.235870635220041E-06 +7.235870633332190E-06 +7.235870633215240E-06 +7.235870633215240E-06 +7.235870633215240E-06 +7.235870633215240E-06 +7.235870633215240E-06 +7.235870633215240E-06
+2.549715589397573E-07 +2.552479044051457E-07 +2.552493974282169E-07 +2.552494265390727E-07 +2.552494240774917E-07 +2.552494239980891E-07 +2.552494251866672E-07 +2.552494241221357E-07 +2.552494265625715E-07 +2.552494243172060E-07 +2.552494232674570E-07 +2.552494236751013E-07 +2.552494251252520E-07 +2.552494258729381E-07 +2.552494246898846E-07 +2.552494246898846E-07 +2.552494246898846E-07 +2.552494246898846E-07 +2.552494246898846E-07 +2.552494246898846E-07
+7.808150553531130E-09 +7.891251792289377E-09 +7.891861647432372E-09 +7.891879093936377E-09 +7.891879052335767E-09 +7.891878905004992E-09 +7.891878794903340E-09 +7.891879042421865E-09 +7.891879123406088E-09 +7.891878045078325E-09 +7.891877950897417E-09 +7.891877544662245E-09 +7.891878842391628E-09 +7.891878814345527E-09 +7.891878954269039E-09 +7.891878954269039E-09 +7.891878954269039E-09 +7.891878954269039E-09 +7.891878954269039E-09 +7.891878954269039E-09
+1.833382852762052E-10 +2.168680577856589E-10 +2.170978203277773E-10 +2.171057351366662E-10 +2.171047492550773E-10 +2.171048073575804E-10 +2.171046842987641E-10 +2.171047692349389E-10 +2.171057842354191E-10 +2.171047460248070E-10 +2.171050036774430E-10 +2.171050851103494E-10 +2.171046546594701E-10 +2.171058777249384E-10 +2.171045835679179E-10 +2.171045835679179E-10 +2.171045835679179E-10 +2.171045835679179E-10 +2.171045835679179E-10 +2.171045835679179E-10
+0.000000000000000E+00 +5.239325743137259E-12 +5.374483439263136E-12 +5.377911989194967E-12 +5.377891510912450E-12 +5.377994921286988E-12 +5.378059976766327E-12 +5.377896789295957E-12 +5.377839593529623E-12 +5.378185044785329E-12 +5.378120270700254E-12 +5.378106894562421E-12 +5.378072983519100E-12 +5.377836729915713E-12 +5.378104761717152E-12 +5.378104761717152E-12 +5.378104761717152E-12 +5.378104761717152E-12 +5.378104761717152E-12 +5.378104761717152E-12
+0.000000000000000E+00 +1.040490627921186E-13 +1.186346309360645E-13 +1.204687985891341E-13 +1.206312379305717E-13 +1.205981348257630E-13 +1.205788185675767E-13 +1.206275282563406E-13 +1.204514492933187E-13 +1.205266284790018E-13 +1.205329073848931E-13 +1.205348528201404E-13 +1.205783268521192E-13 +1.204915343881059E-13 +1.205657489558623E-13 +1.205657489558623E-13 +1.205657489558623E-13 +1.205657489558623E-13 +1.205657489558623E-13 +1.205657489558623E-13
+0.000000000000000E+00 +0.000000000000000E+00 +2.177666840532581E-15 +2.229217785160124E-15 +2.190306135548944E-15 +2.189449549407002E-15 +2.192122315771733E-15 +2.190893552807181E-15 +2.236735848123832E-15 +2.203178949502488E-15 +2.203755802809945E-15 +2.204009425255464E-15 +2.191721912096154E-15 +2.225499721605177E-15 +2.194334684845099E-15 +2.194334684845099E-15 +2.194334684845099E-15 +2.194334684845099E-15 +2.194334684845099E-15 +2.194334684845099E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.30.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388457565236011E-01 +9.388423509749049E-01 +9.388422676235330E-01 +9.388422653695413E-01 +9.388422651827715E-01 +9.388422651422582E-01 +9.388422651429208E-01 +9.388422651398760E-01 +9.388422651386423E-01 +9.388422651386652E-01 +9.388422651406347E-01 +9.388422651404382E-01 +9.388422651402107E-01 +9.388422651402107E-01 +9.388422651402107E-01 +9.388422651402107E-01 +9.388422651402107E-01 +9.388422651402107E-01 +9.388422651402107E-01 +9.388422651402107E-01
+5.764994079357339E-02 +5.765262183762209E-02 +5.765269210195983E-02 +5.765269377083276E-02 +5.765269389226477E-02 +5.765269392414245E-02 +5.765269392198621E-02 +5.765269392428938E-02 +5.765269392504282E-02 +5.765269392523993E-02 +5.765269392343234E-02 +5.765269392365878E-02 +5.765269392380400E-02 +5.765269392380400E-02 +5.765269392380400E-02 +5.765269392380400E-02 +5.765269392380400E-02 +5.765269392380400E-02 +5.765269392380400E-02 +5.765269392380400E-02
+3.336327425520967E-03 +3.336814895731354E-03 +3.336824824556021E-03 +3.336825170044717E-03 +3.336825209824624E-03 +3.336825213861053E-03 +3.336825214350251E-03 +3.336825214812269E-03 +3.336825215207541E-03 +3.336825215015454E-03 +3.336825214841882E-03 +3.336825214837967E-03 +3.336825214904482E-03 +3.336825214904482E-03 +3.336825214904482E-03 +3.336825214904482E-03 +3.336825214904482E-03 +3.336825214904482E-03 +3.336825214904482E-03 +3.336825214904482E-03
+1.612352880408955E-04 +1.613824515678482E-04 +1.613845556170188E-04 +1.613846864835040E-04 +1.613847005929928E-04 +1.613847026878756E-04 +1.613847032046052E-04 +1.613847033454935E-04 +1.613847033973659E-04 +1.613847033796918E-04 +1.613847033708753E-04 +1.613847033733196E-04 +1.613847033804199E-04 +1.613847033804199E-04 +1.613847033804199E-04 +1.613847033804199E-04 +1.613847033804199E-04 +1.613847033804199E-04 +1.613847033804199E-04 +1.613847033804199E-04
+6.535815032502421E-06 +6.590931628071275E-06 +6.591543187610424E-06 +6.591599061779260E-06 +6.591604243264720E-06 +6.591605621939595E-06 +6.591605873536468E-06 +6.591605935640446E-06 +6.591605950540199E-06 +6.591605949227518E-06 +6.591605951737593E-06 +6.591605948512224E-06 +6.591605948620544E-06 +6.591605948620544E-06 +6.591605948620544E-06 +6.591605948620544E-06 +6.591605948620544E-06 +6.591605948620544E-06 +6.591605948620544E-06 +6.591605948620544E-06
+2.041542388156224E-07 +2.317292643600826E-07 +2.320098330138059E-07 +2.320376635810208E-07 +2.320410275788604E-07 +2.320416555884493E-07 +2.320417626434430E-07 +2.320417963519739E-07 +2.320418048268375E-07 +2.320418045033997E-07 +2.320418055039494E-07 +2.320418030930680E-07 +2.320418032587092E-07 +2.320418032587092E-07 +2.320418032587092E-07 +2.320418032587092E-07 +2.320418032587092E-07 +2.320418032587092E-07 +2.320418032587092E-07 +2.320418032587092E-07
+0.000000000000000E+00 +7.000813988119175E-09 +7.152488622335195E-09 +7.165552271567515E-09 +7.167446550699791E-09 +7.167691959055820E-09 +7.167761213958318E-09 +7.167782271215119E-09 +7.167786218666929E-09 +7.167786207550246E-09 +7.167785047187657E-09 +7.167784959005575E-09 +7.167785238121371E-09 +7.167785238121371E-09 +7.167785238121371E-09 +7.167785238121371E-09 +7.167785238121371E-09 +7.167785238121371E-09 +7.167785238121371E-09 +7.167785238121371E-09
+0.000000000000000E+00 +1.784598416392232E-10 +1.862464484949710E-10 +1.962909531733960E-10 +1.969476273117487E-10 +1.970964648635609E-10 +1.971386388664716E-10 +1.971496102295547E-10 +1.971507403485154E-10 +1.971507313933418E-10 +1.971506729956818E-10 +1.971508792268882E-10 +1.971506908384914E-10 +1.971506908384914E-10 +1.971506908384914E-10 +1.971506908384914E-10 +1.971506908384914E-10 +1.971506908384914E-10 +1.971506908384914E-10 +1.971506908384914E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.579772974446390E-12 +4.516754892472771E-12 +4.750515161601590E-12 +4.867854989624158E-12 +4.880141348958938E-12 +4.884407723633236E-12 +4.884974730514530E-12 +4.884970065225365E-12 +4.884715172576179E-12 +4.884796191189536E-12 +4.884843561771776E-12 +4.884843561771776E-12 +4.884843561771776E-12 +4.884843561771776E-12 +4.884843561771776E-12 +4.884843561771776E-12 +4.884843561771776E-12 +4.884843561771776E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.015172540088990E-13 +1.027894868828467E-13 +1.056984873357472E-13 +1.095244868621222E-13 +1.094539365847112E-13 +1.094582784942048E-13 +1.097731587250879E-13 +1.096889657063714E-13 +1.096829634140733E-13 +1.096829634140733E-13 +1.096829634140733E-13 +1.096829634140733E-13 +1.096829634140733E-13 +1.096829634140733E-13 +1.096829634140733E-13 +1.096829634140733E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.243512278652854E-15 +2.141422955214052E-15 +2.206313503976344E-15 +2.205821817191047E-15 +2.130466944600069E-15 +2.139391605974066E-15 +2.138884025801429E-15 +2.138884025801429E-15 +2.138884025801429E-15 +2.138884025801429E-15 +2.138884025801429E-15 +2.138884025801429E-15 +2.138884025801429E-15 +2.138884025801429E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.30.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388457437605026E-01 +9.388423509953995E-01 +9.388422677486371E-01 +9.388422653644828E-01 +9.388422651941475E-01 +9.388422651418052E-01 +9.388422651400713E-01 +9.388422651412625E-01 +9.388422651406616E-01 +9.388422651396737E-01 +9.388422651399877E-01 +9.388422651416455E-01 +9.388422651403072E-01 +9.388422651415130E-01 +9.388422651405163E-01 +9.388422651405163E-01 +9.388422651405163E-01 +9.388422651405163E-01 +9.388422651405163E-01 +9.388422651405163E-01
+5.764995287720990E-02 +5.765262185687022E-02 +5.765269198062106E-02 +5.765269377553649E-02 +5.765269388474556E-02 +5.765269392458412E-02 +5.765269392432493E-02 +5.765269392296123E-02 +5.765269392337277E-02 +5.765269392434224E-02 +5.765269392406582E-02 +5.765269392244166E-02 +5.765269392375639E-02 +5.765269392258938E-02 +5.765269392353605E-02 +5.765269392353605E-02 +5.765269392353605E-02 +5.765269392353605E-02 +5.765269392353605E-02 +5.765269392353605E-02
+3.336327682253761E-03 +3.336814836559819E-03 +3.336824825755215E-03 +3.336825170740917E-03 +3.336825206078770E-03 +3.336825213876862E-03 +3.336825214819312E-03 +3.336825214736091E-03 +3.336825214886143E-03 +3.336825214900978E-03 +3.336825214861151E-03 +3.336825214851166E-03 +3.336825214867777E-03 +3.336825214816614E-03 +3.336825214863858E-03 +3.336825214863858E-03 +3.336825214863858E-03 +3.336825214863858E-03 +3.336825214863858E-03 +3.336825214863858E-03
+1.612357370191242E-04 +1.613824693420842E-04 +1.613845528146251E-04 +1.613846869364516E-04 +1.613847002798570E-04 +1.613847027185218E-04 +1.613847032391468E-04 +1.613847033467140E-04 +1.613847033816868E-04 +1.613847033674897E-04 +1.613847033680188E-04 +1.613847033683077E-04 +1.613847033671136E-04 +1.613847033647069E-04 +1.613847033699279E-04 +1.613847033699279E-04 +1.613847033699279E-04 +1.613847033699279E-04 +1.613847033699279E-04 +1.613847033699279E-04
+6.535794040927425E-06 +6.590934159276149E-06 +6.591540236994275E-06 +6.591598272774232E-06 +6.591604433750437E-06 +6.591605588606211E-06 +6.591605869755963E-06 +6.591605943373656E-06 +6.591605948806059E-06 +6.591605948661064E-06 +6.591605951869927E-06 +6.591605946896751E-06 +6.591605950230980E-06 +6.591605949078818E-06 +6.591605950543198E-06 +6.591605950543198E-06 +6.591605950543198E-06 +6.591605950543198E-06 +6.591605950543198E-06 +6.591605950543198E-06
+2.041489725435573E-07 +2.317285403383897E-07 +2.320104750447918E-07 +2.320375945705689E-07 +2.320410390089122E-07 +2.320416521121012E-07 +2.320417590656304E-07 +2.320417998551335E-07 +2.320418033515296E-07 +2.320418044428593E-07 +2.320418069177302E-07 +2.320418035064445E-07 +2.320418060423788E-07 +2.320418039917903E-07 +2.320418060189286E-07 +2.320418060189286E-07 +2.320418060189286E-07 +2.320418060189286E-07 +2.320418060189286E-07 +2.320418060189286E-07
+0.000000000000000E+00 +7.000636096980931E-09 +7.152637916886882E-09 +7.165601672725498E-09 +7.167447525183803E-09 +7.167695074607175E-09 +7.167760234860488E-09 +7.167781473282717E-09 +7.167785130024390E-09 +7.167786164225781E-09 +7.167786585667676E-09 +7.167785091367766E-09 +7.167786586308769E-09 +7.167784992722758E-09 +7.167786585176684E-09 +7.167786585176684E-09 +7.167786585176684E-09 +7.167786585176684E-09 +7.167786585176684E-09 +7.167786585176684E-09
+0.000000000000000E+00 +1.784883549003740E-10 +1.862192778581548E-10 +1.962910358351039E-10 +1.969522682791891E-10 +1.970962042738924E-10 +1.971389858356410E-10 +1.971498627534169E-10 +1.971508729850255E-10 +1.971507708171557E-10 +1.971505378764534E-10 +1.971506058722696E-10 +1.971507855864503E-10 +1.971502284378062E-10 +1.971507975402464E-10 +1.971507975402464E-10 +1.971507975402464E-10 +1.971507975402464E-10 +1.971507975402464E-10 +1.971507975402464E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.581410932539061E-12 +4.516795216073085E-12 +4.752239201059001E-12 +4.867892930706344E-12 +4.880050613395438E-12 +4.884226637477130E-12 +4.884816809345809E-12 +4.884952682581488E-12 +4.884822144474947E-12 +4.884784864979834E-12 +4.884651622853910E-12 +4.884917175894333E-12 +4.884659767773662E-12 +4.884659767773662E-12 +4.884659767773662E-12 +4.884659767773662E-12 +4.884659767773662E-12 +4.884659767773662E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.015538980600310E-13 +1.027829373249177E-13 +1.056692492699603E-13 +1.096506788865635E-13 +1.096984132016505E-13 +1.094561620823181E-13 +1.095518787216351E-13 +1.097049594760167E-13 +1.096065290362777E-13 +1.096944415736738E-13 +1.096028175310736E-13 +1.096028175310736E-13 +1.096028175310736E-13 +1.096028175310736E-13 +1.096028175310736E-13 +1.096028175310736E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.241321681573263E-15 +2.122982504458226E-15 +2.140532064503480E-15 +2.208437109652954E-15 +2.183414031276272E-15 +2.141729580584592E-15 +2.171996741066755E-15 +2.140376274201297E-15 +2.170536035450239E-15 +2.170536035450239E-15 +2.170536035450239E-15 +2.170536035450239E-15 +2.170536035450239E-15 +2.170536035450239E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.31.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342727594219310E-01 +9.342741192500579E-01 +9.342741192957766E-01 +9.342741194553940E-01 +9.342741193732608E-01 +9.342741193932885E-01 +9.342741193949343E-01 +9.342741193933600E-01 +9.342741193936566E-01 +9.342741193963324E-01 +9.342741193935976E-01 +9.342741193939728E-01 +9.342741193937063E-01 +9.342741193937063E-01 +9.342741193937063E-01 +9.342741193937063E-01 +9.342741193937063E-01 +9.342741193937063E-01 +9.342741193937063E-01 +9.342741193937063E-01
+6.183045568754909E-02 +6.182888810380340E-02 +6.182888243422190E-02 +6.182888192308562E-02 +6.182888196679273E-02 +6.182888194211848E-02 +6.182888193940769E-02 +6.182888194039218E-02 +6.182888194010110E-02 +6.182888193766633E-02 +6.182888193996907E-02 +6.182888193975285E-02 +6.182888194001343E-02 +6.182888194001343E-02 +6.182888194001343E-02 +6.182888194001343E-02 +6.182888194001343E-02 +6.182888194001343E-02 +6.182888194001343E-02 +6.182888194001343E-02
+3.705341283855042E-03 +3.705409493407315E-03 +3.705412201724011E-03 +3.705412370862630E-03 +3.705412386268880E-03 +3.705412386947081E-03 +3.705412387411835E-03 +3.705412387764128E-03 +3.705412387709737E-03 +3.705412387483556E-03 +3.705412387880954E-03 +3.705412387752502E-03 +3.705412387754884E-03 +3.705412387754884E-03 +3.705412387754884E-03 +3.705412387754884E-03 +3.705412387754884E-03 +3.705412387754884E-03 +3.705412387754884E-03 +3.705412387754884E-03
+1.835736168510234E-04 +1.836540359189195E-04 +1.836555172288156E-04 +1.836556129965950E-04 +1.836556225358400E-04 +1.836556240548681E-04 +1.836556243936914E-04 +1.836556245130312E-04 +1.836556245341174E-04 +1.836556245254162E-04 +1.836556245446865E-04 +1.836556245315844E-04 +1.836556245309807E-04 +1.836556245309807E-04 +1.836556245309807E-04 +1.836556245309807E-04 +1.836556245309807E-04 +1.836556245309807E-04 +1.836556245309807E-04 +1.836556245309807E-04
+7.600154067849238E-06 +7.647359049604442E-06 +7.648145501470178E-06 +7.648193289950713E-06 +7.648199053342215E-06 +7.648200237794335E-06 +7.648200359385955E-06 +7.648200410745303E-06 +7.648200420306240E-06 +7.648200422486481E-06 +7.648200420860455E-06 +7.648200423438742E-06 +7.648200420693564E-06 +7.648200420693564E-06 +7.648200420693564E-06 +7.648200420693564E-06 +7.648200420693564E-06 +7.648200420693564E-06 +7.648200420693564E-06 +7.648200420693564E-06
+2.630256882801782E-07 +2.732442851374896E-07 +2.736098505499348E-07 +2.736322812592958E-07 +2.736363266335133E-07 +2.736370409896243E-07 +2.736370794409305E-07 +2.736371136992577E-07 +2.736371200212491E-07 +2.736371192685567E-07 +2.736371197662717E-07 +2.736371209269785E-07 +2.736371206498458E-07 +2.736371206498458E-07 +2.736371206498458E-07 +2.736371206498458E-07 +2.736371206498458E-07 +2.736371206498458E-07 +2.736371206498458E-07 +2.736371206498458E-07
+6.810065528157185E-09 +8.318333288758418E-09 +8.557891861059981E-09 +8.569248876348642E-09 +8.571261618422517E-09 +8.571582972311103E-09 +8.571613594451830E-09 +8.571630744839388E-09 +8.571635316043102E-09 +8.571636807936860E-09 +8.571635744364206E-09 +8.571636156498926E-09 +8.571635532219659E-09 +8.571635532219659E-09 +8.571635532219659E-09 +8.571635532219659E-09 +8.571635532219659E-09 +8.571635532219659E-09 +8.571635532219659E-09 +8.571635532219659E-09
+0.000000000000000E+00 +1.951387131553805E-10 +2.328090540263177E-10 +2.373946293928291E-10 +2.384967467319799E-10 +2.386400438826820E-10 +2.386736963356494E-10 +2.386818886354315E-10 +2.386827166048233E-10 +2.386833817510562E-10 +2.386834861880721E-10 +2.386833434797999E-10 +2.386838165089042E-10 +2.386838165089042E-10 +2.386838165089042E-10 +2.386838165089042E-10 +2.386838165089042E-10 +2.386838165089042E-10 +2.386838165089042E-10 +2.386838165089042E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.995745424902547E-12 +5.433335951430280E-12 +5.859186440264117E-12 +5.949408909442489E-12 +5.975309064292889E-12 +5.979231433595776E-12 +5.980208836122590E-12 +5.979535928612762E-12 +5.979984852148417E-12 +5.979760364202503E-12 +5.980079480161448E-12 +5.980079480161448E-12 +5.980079480161448E-12 +5.980079480161448E-12 +5.980079480161448E-12 +5.980079480161448E-12 +5.980079480161448E-12 +5.980079480161448E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.156961106304732E-13 +1.256449969721249E-13 +1.338108057844504E-13 +1.351058016310991E-13 +1.356709306729104E-13 +1.358990636147487E-13 +1.357276643715038E-13 +1.358693419366912E-13 +1.354543747928963E-13 +1.354543747928963E-13 +1.354543747928963E-13 +1.354543747928963E-13 +1.354543747928963E-13 +1.354543747928963E-13 +1.354543747928963E-13 +1.354543747928963E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.448503206926587E-15 +2.473752616163560E-15 +2.632649127996349E-15 +2.598134044558013E-15 +2.626216857360857E-15 +2.603822071143460E-15 +2.690955498677153E-15 +2.690955498677153E-15 +2.690955498677153E-15 +2.690955498677153E-15 +2.690955498677153E-15 +2.690955498677153E-15 +2.690955498677153E-15 +2.690955498677153E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.31.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342728354960453E-01 +9.342741195001927E-01 +9.342741192846737E-01 +9.342741194548188E-01 +9.342741194072693E-01 +9.342741193940463E-01 +9.342741193915013E-01 +9.342741193937195E-01 +9.342741193938046E-01 +9.342741193936320E-01 +9.342741193950710E-01 +9.342741193959595E-01 +9.342741193947559E-01 +9.342741193954243E-01 +9.342741193947044E-01 +9.342741193947044E-01 +9.342741193947044E-01 +9.342741193947044E-01 +9.342741193947044E-01 +9.342741193947044E-01
+6.183038617786513E-02 +6.182888788668241E-02 +6.182888242233703E-02 +6.182888192379345E-02 +6.182888193622016E-02 +6.182888194148937E-02 +6.182888194232492E-02 +6.182888194000567E-02 +6.182888193983530E-02 +6.182888194002958E-02 +6.182888193873184E-02 +6.182888193796030E-02 +6.182888193903219E-02 +6.182888193846297E-02 +6.182888193903746E-02 +6.182888193903746E-02 +6.182888193903746E-02 +6.182888193903746E-02 +6.182888193903746E-02 +6.182888193903746E-02
+3.705335024318088E-03 +3.705409462585564E-03 +3.705412230552485E-03 +3.705412373565890E-03 +3.705412383141001E-03 +3.705412386950287E-03 +3.705412387904975E-03 +3.705412387779799E-03 +3.705412387828774E-03 +3.705412387774588E-03 +3.705412387662523E-03 +3.705412387604061E-03 +3.705412387687699E-03 +3.705412387603918E-03 +3.705412387725801E-03 +3.705412387725801E-03 +3.705412387725801E-03 +3.705412387725801E-03 +3.705412387725801E-03 +3.705412387725801E-03
+1.835733415404124E-04 +1.836540338922613E-04 +1.836555117053985E-04 +1.836556103090456E-04 +1.836556221631645E-04 +1.836556240916871E-04 +1.836556244081171E-04 +1.836556245200083E-04 +1.836556245418922E-04 +1.836556245459395E-04 +1.836556245307980E-04 +1.836556244899396E-04 +1.836556245344387E-04 +1.836556245001956E-04 +1.836556245298870E-04 +1.836556245298870E-04 +1.836556245298870E-04 +1.836556245298870E-04 +1.836556245298870E-04 +1.836556245298870E-04
+7.600121018229514E-06 +7.647358888892059E-06 +7.648144244872701E-06 +7.648192208986412E-06 +7.648199033839850E-06 +7.648200181975632E-06 +7.648200355986590E-06 +7.648200409684126E-06 +7.648200420801104E-06 +7.648200427006577E-06 +7.648200421461339E-06 +7.648200417198188E-06 +7.648200421309471E-06 +7.648200418075091E-06 +7.648200422009623E-06 +7.648200422009623E-06 +7.648200422009623E-06 +7.648200422009623E-06 +7.648200422009623E-06 +7.648200422009623E-06
+2.630297333451360E-07 +2.732442822612452E-07 +2.736107428645435E-07 +2.736332106178659E-07 +2.736364198117213E-07 +2.736369707742487E-07 +2.736370770059052E-07 +2.736371123015725E-07 +2.736371183420953E-07 +2.736371225274881E-07 +2.736371208543706E-07 +2.736371207467143E-07 +2.736371197497489E-07 +2.736371211748444E-07 +2.736371192778507E-07 +2.736371192778507E-07 +2.736371192778507E-07 +2.736371192778507E-07 +2.736371192778507E-07 +2.736371192778507E-07
+6.809477989176154E-09 +8.318333620276992E-09 +8.557932116664187E-09 +8.569241761790931E-09 +8.571271267186888E-09 +8.571539116169797E-09 +8.571612516386285E-09 +8.571631736770306E-09 +8.571635520484589E-09 +8.571636502887413E-09 +8.571635416466197E-09 +8.571635312338656E-09 +8.571634981114534E-09 +8.571635587826023E-09 +8.571636812577505E-09 +8.571636812577505E-09 +8.571636812577505E-09 +8.571636812577505E-09 +8.571636812577505E-09 +8.571636812577505E-09
+0.000000000000000E+00 +1.951386497689035E-10 +2.327949547238136E-10 +2.373943875420872E-10 +2.384857539486598E-10 +2.386393773537151E-10 +2.386733615192326E-10 +2.386822988530836E-10 +2.386834115194428E-10 +2.386839415213398E-10 +2.386839895871344E-10 +2.386840752092202E-10 +2.386836477588796E-10 +2.386842288113753E-10 +2.386833764658356E-10 +2.386833764658356E-10 +2.386833764658356E-10 +2.386833764658356E-10 +2.386833764658356E-10 +2.386833764658356E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.995954155932197E-12 +5.429735588533132E-12 +5.858025115888481E-12 +5.954321837781054E-12 +5.975425705570401E-12 +5.979069375540212E-12 +5.979921171267329E-12 +5.979831510852999E-12 +5.980050993089537E-12 +5.980021540834112E-12 +5.979954353425365E-12 +5.980016999245721E-12 +5.979575734269251E-12 +5.979575734269251E-12 +5.979575734269251E-12 +5.979575734269251E-12 +5.979575734269251E-12 +5.979575734269251E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.157343147266472E-13 +1.249160419929830E-13 +1.338306839358566E-13 +1.351694216042762E-13 +1.357438102747283E-13 +1.355735754406787E-13 +1.354394093442423E-13 +1.354493139578594E-13 +1.357166599352360E-13 +1.354435250531140E-13 +1.358796411604920E-13 +1.358796411604920E-13 +1.358796411604920E-13 +1.358796411604920E-13 +1.358796411604920E-13 +1.358796411604920E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.448204399379597E-15 +2.467035320254175E-15 +2.624774579887073E-15 +2.674042635098840E-15 +2.701859781657985E-15 +2.699174832650031E-15 +2.628529208353916E-15 +2.703403775694284E-15 +2.601263617183075E-15 +2.601263617183075E-15 +2.601263617183075E-15 +2.601263617183075E-15 +2.601263617183075E-15 +2.601263617183075E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.32.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388424326675646E-01 +9.388383626482806E-01 +9.388382795464463E-01 +9.388382775035908E-01 +9.388382774477519E-01 +9.388382774184398E-01 +9.388382774183882E-01 +9.388382774149029E-01 +9.388382774168231E-01 +9.388382774166660E-01 +9.388382774169323E-01 +9.388382774167372E-01 +9.388382774165277E-01 +9.388382774165277E-01 +9.388382774165277E-01 +9.388382774165277E-01 +9.388382774165277E-01 +9.388382774165277E-01 +9.388382774165277E-01 +9.388382774165277E-01
+5.765249056475535E-02 +5.765579689527943E-02 +5.765586839256234E-02 +5.765586997627580E-02 +5.765586998527417E-02 +5.765587000759615E-02 +5.765587000624418E-02 +5.765587000915681E-02 +5.765587000738016E-02 +5.765587000751602E-02 +5.765587000723248E-02 +5.765587000735952E-02 +5.765587000763400E-02 +5.765587000763400E-02 +5.765587000763400E-02 +5.765587000763400E-02 +5.765587000763400E-02 +5.765587000763400E-02 +5.765587000763400E-02 +5.765587000763400E-02
+3.337034080465934E-03 +3.337559930069502E-03 +3.337569275858225E-03 +3.337569537790229E-03 +3.337569561368368E-03 +3.337569565308747E-03 +3.337569565996778E-03 +3.337569566384216E-03 +3.337569566213261E-03 +3.337569566263219E-03 +3.337569566260063E-03 +3.337569566330161E-03 +3.337569566261810E-03 +3.337569566261810E-03 +3.337569566261810E-03 +3.337569566261810E-03 +3.337569566261810E-03 +3.337569566261810E-03 +3.337569566261810E-03 +3.337569566261810E-03
+1.612990952087273E-04 +1.614463708871340E-04 +1.614480108625600E-04 +1.614481184040740E-04 +1.614481305655313E-04 +1.614481319945000E-04 +1.614481323337442E-04 +1.614481324283685E-04 +1.614481324300511E-04 +1.614481324203830E-04 +1.614481324220613E-04 +1.614481324399081E-04 +1.614481324338916E-04 +1.614481324338916E-04 +1.614481324338916E-04 +1.614481324338916E-04 +1.614481324338916E-04 +1.614481324338916E-04 +1.614481324338916E-04 +1.614481324338916E-04
+6.539314312156685E-06 +6.594843939700338E-06 +6.595239186458515E-06 +6.595285703004609E-06 +6.595290674548933E-06 +6.595291520590955E-06 +6.595291686589464E-06 +6.595291733097159E-06 +6.595291739379395E-06 +6.595291737162977E-06 +6.595291736008485E-06 +6.595291739219785E-06 +6.595291738512054E-06 +6.595291738512054E-06 +6.595291738512054E-06 +6.595291738512054E-06 +6.595291738512054E-06 +6.595291738512054E-06 +6.595291738512054E-06 +6.595291738512054E-06
+2.042777006930348E-07 +2.320207937368907E-07 +2.321858307247361E-07 +2.322052470890720E-07 +2.322083821017194E-07 +2.322088508885228E-07 +2.322089426563185E-07 +2.322089580116185E-07 +2.322089658095845E-07 +2.322089629929021E-07 +2.322089635300595E-07 +2.322089630098190E-07 +2.322089651473523E-07 +2.322089651473523E-07 +2.322089651473523E-07 +2.322089651473523E-07 +2.322089651473523E-07 +2.322089651473523E-07 +2.322089651473523E-07 +2.322089651473523E-07
+0.000000000000000E+00 +7.110550471195763E-09 +7.159729557205360E-09 +7.171964457075023E-09 +7.173816410699451E-09 +7.173985384133063E-09 +7.174050818431890E-09 +7.174064995663062E-09 +7.174068727258332E-09 +7.174066836420661E-09 +7.174067953367267E-09 +7.174067179828586E-09 +7.174068491397702E-09 +7.174068491397702E-09 +7.174068491397702E-09 +7.174068491397702E-09 +7.174068491397702E-09 +7.174068491397702E-09 +7.174068491397702E-09 +7.174068491397702E-09
+0.000000000000000E+00 +1.801936075452957E-10 +1.867860309372162E-10 +1.964891686017586E-10 +1.972143437071318E-10 +1.973141247708308E-10 +1.973453376632899E-10 +1.973521656747943E-10 +1.973534257146937E-10 +1.973533176296498E-10 +1.973534403412729E-10 +1.973532471586763E-10 +1.973536871230386E-10 +1.973536871230386E-10 +1.973536871230386E-10 +1.973536871230386E-10 +1.973536871230386E-10 +1.973536871230386E-10 +1.973536871230386E-10 +1.973536871230386E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.737561459483734E-12 +4.522460616339255E-12 +4.822165144790555E-12 +4.873327474000394E-12 +4.888157673299893E-12 +4.890542142130106E-12 +4.890692411878940E-12 +4.890805313284609E-12 +4.891023148560432E-12 +4.890932155787612E-12 +4.890679176416110E-12 +4.890679176416110E-12 +4.890679176416110E-12 +4.890679176416110E-12 +4.890679176416110E-12 +4.890679176416110E-12 +4.890679176416110E-12 +4.890679176416110E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.022691680447268E-13 +1.029758143833087E-13 +1.078884580674456E-13 +1.096508227269736E-13 +1.097212628042293E-13 +1.098230098112227E-13 +1.095326743348111E-13 +1.098050958152358E-13 +1.097178537938477E-13 +1.097178537938477E-13 +1.097178537938477E-13 +1.097178537938477E-13 +1.097178537938477E-13 +1.097178537938477E-13 +1.097178537938477E-13 +1.097178537938477E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.118823266162460E-15 +2.153436967543765E-15 +2.186969639640411E-15 +2.151770661303570E-15 +2.209649349226444E-15 +2.150237518033663E-15 +2.180966846460670E-15 +2.180966846460670E-15 +2.180966846460670E-15 +2.180966846460670E-15 +2.180966846460670E-15 +2.180966846460670E-15 +2.180966846460670E-15 +2.180966846460670E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.32.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388424126106580E-01 +9.388383626786915E-01 +9.388382796317457E-01 +9.388382775300853E-01 +9.388382774639400E-01 +9.388382774159669E-01 +9.388382774173186E-01 +9.388382774178938E-01 +9.388382774166960E-01 +9.388382774162299E-01 +9.388382774170549E-01 +9.388382774176615E-01 +9.388382774168476E-01 +9.388382774181050E-01 +9.388382774170726E-01 +9.388382774170726E-01 +9.388382774170726E-01 +9.388382774170726E-01 +9.388382774170726E-01 +9.388382774170726E-01
+5.765250849220978E-02 +5.765579689082861E-02 +5.765586832644469E-02 +5.765586995416343E-02 +5.765586997304605E-02 +5.765587000986510E-02 +5.765587000701052E-02 +5.765587000637994E-02 +5.765587000745692E-02 +5.765587000792006E-02 +5.765587000711164E-02 +5.765587000658581E-02 +5.765587000724319E-02 +5.765587000621782E-02 +5.765587000711849E-02 +5.765587000711849E-02 +5.765587000711849E-02 +5.765587000711849E-02 +5.765587000711849E-02 +5.765587000711849E-02
+3.337036320654406E-03 +3.337559893327372E-03 +3.337569258133171E-03 +3.337569534668379E-03 +3.337569558195636E-03 +3.337569565402358E-03 +3.337569566315083E-03 +3.337569566183926E-03 +3.337569566271402E-03 +3.337569566262500E-03 +3.337569566259119E-03 +3.337569566194623E-03 +3.337569566342764E-03 +3.337569566112608E-03 +3.337569566237474E-03 +3.337569566237474E-03 +3.337569566237474E-03 +3.337569566237474E-03 +3.337569566237474E-03 +3.337569566237474E-03
+1.612989780590696E-04 +1.614463795124161E-04 +1.614480094810255E-04 +1.614481175026044E-04 +1.614481300086429E-04 +1.614481319832191E-04 +1.614481323322517E-04 +1.614481324124118E-04 +1.614481324369234E-04 +1.614481324336342E-04 +1.614481324257883E-04 +1.614481324243438E-04 +1.614481324329693E-04 +1.614481324098924E-04 +1.614481324227681E-04 +1.614481324227681E-04 +1.614481324227681E-04 +1.614481324227681E-04 +1.614481324227681E-04 +1.614481324227681E-04
+6.539320149165752E-06 +6.594846226176474E-06 +6.595239098871909E-06 +6.595285164050401E-06 +6.595290481911506E-06 +6.595291561630855E-06 +6.595291683576817E-06 +6.595291728429136E-06 +6.595291737283644E-06 +6.595291736284326E-06 +6.595291736652158E-06 +6.595291735236103E-06 +6.595291736534393E-06 +6.595291735700293E-06 +6.595291736693716E-06 +6.595291736693716E-06 +6.595291736693716E-06 +6.595291736693716E-06 +6.595291736693716E-06 +6.595291736693716E-06
+2.042782677788366E-07 +2.320209234592296E-07 +2.321858238339750E-07 +2.322054042458768E-07 +2.322083168297891E-07 +2.322089094894196E-07 +2.322089244103596E-07 +2.322089587200202E-07 +2.322089639522627E-07 +2.322089638447299E-07 +2.322089631698653E-07 +2.322089638185854E-07 +2.322089627944748E-07 +2.322089634088116E-07 +2.322089636168236E-07 +2.322089636168236E-07 +2.322089636168236E-07 +2.322089636168236E-07 +2.322089636168236E-07 +2.322089636168236E-07
+0.000000000000000E+00 +7.110246524185101E-09 +7.159729477428594E-09 +7.171974139401016E-09 +7.173834005859249E-09 +7.174011370696325E-09 +7.174046533565821E-09 +7.174065212286035E-09 +7.174068309096304E-09 +7.174067440077568E-09 +7.174068202504041E-09 +7.174067369241302E-09 +7.174067001947481E-09 +7.174067394980978E-09 +7.174068565356853E-09 +7.174068565356853E-09 +7.174068565356853E-09 +7.174068565356853E-09 +7.174068565356853E-09 +7.174068565356853E-09
+0.000000000000000E+00 +1.802401363810066E-10 +1.867861697575965E-10 +1.964894451163325E-10 +1.972314726297189E-10 +1.973158325013731E-10 +1.973446734477030E-10 +1.973526343603642E-10 +1.973534524847351E-10 +1.973535496894330E-10 +1.973535535645767E-10 +1.973535953218033E-10 +1.973535305563648E-10 +1.973530752007826E-10 +1.973535794972252E-10 +1.973535794972252E-10 +1.973535794972252E-10 +1.973535794972252E-10 +1.973535794972252E-10 +1.973535794972252E-10
+0.000000000000000E+00 +0.000000000000000E+00 +2.737557819694933E-12 +4.522212577838145E-12 +4.820740719344123E-12 +4.869120361327794E-12 +4.886027629473634E-12 +4.890441451077116E-12 +4.891022628822103E-12 +4.890340519728079E-12 +4.890883782614827E-12 +4.890292848972625E-12 +4.890713579627838E-12 +4.890824361435284E-12 +4.890881404198459E-12 +4.890881404198459E-12 +4.890881404198459E-12 +4.890881404198459E-12 +4.890881404198459E-12 +4.890881404198459E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.024754539919085E-13 +1.036669679071420E-13 +1.060075680884008E-13 +1.097011724213562E-13 +1.095385709942514E-13 +1.099831283838040E-13 +1.096098354776470E-13 +1.100157390376832E-13 +1.098562563999342E-13 +1.098439901698631E-13 +1.096159584205743E-13 +1.096159584205743E-13 +1.096159584205743E-13 +1.096159584205743E-13 +1.096159584205743E-13 +1.096159584205743E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.319411987963556E-15 +2.146470962475265E-15 +2.207007729515319E-15 +2.130879585656175E-15 +2.214055765298317E-15 +2.122065942605835E-15 +2.148398182292318E-15 +2.147016965562734E-15 +2.211991082709564E-15 +2.211991082709564E-15 +2.211991082709564E-15 +2.211991082709564E-15 +2.211991082709564E-15 +2.211991082709564E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.33.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342778648002176E-01 +9.342787584391141E-01 +9.342787599021175E-01 +9.342787601157193E-01 +9.342787600258151E-01 +9.342787600649417E-01 +9.342787600666851E-01 +9.342787600667356E-01 +9.342787600686244E-01 +9.342787600697761E-01 +9.342787600666845E-01 +9.342787600669736E-01 +9.342787600666824E-01 +9.342787600666824E-01 +9.342787600666824E-01 +9.342787600666824E-01 +9.342787600666824E-01 +9.342787600666824E-01 +9.342787600666824E-01 +9.342787600666824E-01
+6.182624630718409E-02 +6.182519168207877E-02 +6.182518621486124E-02 +6.182518569635808E-02 +6.182518575221275E-02 +6.182518571260440E-02 +6.182518571002020E-02 +6.182518570959700E-02 +6.182518570792629E-02 +6.182518570679415E-02 +6.182518570961532E-02 +6.182518570928447E-02 +6.182518570956376E-02 +6.182518570956376E-02 +6.182518570956376E-02 +6.182518570956376E-02 +6.182518570956376E-02 +6.182518570956376E-02 +6.182518570956376E-02 +6.182518570956376E-02
+3.704477766370463E-03 +3.704544136859056E-03 +3.704546101645295E-03 +3.704546239230768E-03 +3.704546252413166E-03 +3.704546250718936E-03 +3.704546250992687E-03 +3.704546251176282E-03 +3.704546250952954E-03 +3.704546250937512E-03 +3.704546251181123E-03 +3.704546251237762E-03 +3.704546251241444E-03 +3.704546251241444E-03 +3.704546251241444E-03 +3.704546251241444E-03 +3.704546251241444E-03 +3.704546251241444E-03 +3.704546251241444E-03 +3.704546251241444E-03
+1.835242507597034E-04 +1.835805958480283E-04 +1.835817123034991E-04 +1.835817988983936E-04 +1.835818092632392E-04 +1.835818100519840E-04 +1.835818103109868E-04 +1.835818104085695E-04 +1.835818104023027E-04 +1.835818104108375E-04 +1.835818104170650E-04 +1.835818104247883E-04 +1.835818104274150E-04 +1.835818104274150E-04 +1.835818104274150E-04 +1.835818104274150E-04 +1.835818104274150E-04 +1.835818104274150E-04 +1.835818104274150E-04 +1.835818104274150E-04
+7.616823556474218E-06 +7.643306236045067E-06 +7.643861136357291E-06 +7.643904745746847E-06 +7.643909760089052E-06 +7.643910481618198E-06 +7.643910598917489E-06 +7.643910639563727E-06 +7.643910640253530E-06 +7.643910641192952E-06 +7.643910640809995E-06 +7.643910641128188E-06 +7.643910641685666E-06 +7.643910641685666E-06 +7.643910641685666E-06 +7.643910641685666E-06 +7.643910641685666E-06 +7.643910641685666E-06 +7.643910641685666E-06 +7.643910641685666E-06
+2.632531942359527E-07 +2.731941848348110E-07 +2.734187456219734E-07 +2.734394218444804E-07 +2.734420195020313E-07 +2.734424585170956E-07 +2.734425253934334E-07 +2.734425455955246E-07 +2.734425489511292E-07 +2.734425480968138E-07 +2.734425487819977E-07 +2.734425475387428E-07 +2.734425470146758E-07 +2.734425470146758E-07 +2.734425470146758E-07 +2.734425470146758E-07 +2.734425470146758E-07 +2.734425470146758E-07 +2.734425470146758E-07 +2.734425470146758E-07
+6.798724844654820E-09 +8.448504754232311E-09 +8.551595510438928E-09 +8.562496750244688E-09 +8.564097029322131E-09 +8.564255859421577E-09 +8.564308713203944E-09 +8.564323031829518E-09 +8.564322815853750E-09 +8.564322466468793E-09 +8.564322982991450E-09 +8.564322439394263E-09 +8.564322623079773E-09 +8.564322623079773E-09 +8.564322623079773E-09 +8.564322623079773E-09 +8.564322623079773E-09 +8.564322623079773E-09 +8.564322623079773E-09 +8.564322623079773E-09
+0.000000000000000E+00 +1.971681013801725E-10 +2.326078054896325E-10 +2.375316245062448E-10 +2.383534730116975E-10 +2.383974140828251E-10 +2.384387661453236E-10 +2.384479262378188E-10 +2.384484939734393E-10 +2.384474285580724E-10 +2.384482996393519E-10 +2.384478958734727E-10 +2.384479496873230E-10 +2.384479496873230E-10 +2.384479496873230E-10 +2.384479496873230E-10 +2.384479496873230E-10 +2.384479496873230E-10 +2.384479496873230E-10 +2.384479496873230E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.986477204771555E-12 +5.585350344631082E-12 +5.920244390262788E-12 +5.951109871495088E-12 +5.969216281968752E-12 +5.972372260351463E-12 +5.973498123032540E-12 +5.973595780578665E-12 +5.973499300108298E-12 +5.973434720938102E-12 +5.973423740559655E-12 +5.973423740559655E-12 +5.973423740559655E-12 +5.973423740559655E-12 +5.973423740559655E-12 +5.973423740559655E-12 +5.973423740559655E-12 +5.973423740559655E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.164504425549880E-13 +1.251118653595537E-13 +1.337124843137370E-13 +1.352030073085247E-13 +1.353013047235330E-13 +1.355388515623020E-13 +1.352921153789464E-13 +1.355709108688937E-13 +1.355793976812465E-13 +1.355793976812465E-13 +1.355793976812465E-13 +1.355793976812465E-13 +1.355793976812465E-13 +1.355793976812465E-13 +1.355793976812465E-13 +1.355793976812465E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.442736739904721E-15 +2.499691618217997E-15 +2.710989190503941E-15 +2.642348558470547E-15 +2.711821121325649E-15 +2.638753496476343E-15 +2.638816417119086E-15 +2.638816417119086E-15 +2.638816417119086E-15 +2.638816417119086E-15 +2.638816417119086E-15 +2.638816417119086E-15 +2.638816417119086E-15 +2.638816417119086E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.33.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342779438985200E-01 +9.342787586143362E-01 +9.342787598606456E-01 +9.342787601154311E-01 +9.342787600710742E-01 +9.342787600645358E-01 +9.342787600632961E-01 +9.342787600661776E-01 +9.342787600671015E-01 +9.342787600663646E-01 +9.342787600672443E-01 +9.342787600674635E-01 +9.342787600688461E-01 +9.342787600679853E-01 +9.342787600679090E-01 +9.342787600679090E-01 +9.342787600679090E-01 +9.342787600679090E-01 +9.342787600679090E-01 +9.342787600679090E-01
+6.182617395248865E-02 +6.182519149860784E-02 +6.182518626048241E-02 +6.182518569669233E-02 +6.182518571146209E-02 +6.182518571313943E-02 +6.182518571281351E-02 +6.182518571011774E-02 +6.182518570910962E-02 +6.182518570996646E-02 +6.182518570914499E-02 +6.182518570896055E-02 +6.182518570774013E-02 +6.182518570838641E-02 +6.182518570853963E-02 +6.182518570853963E-02 +6.182518570853963E-02 +6.182518570853963E-02 +6.182518570853963E-02 +6.182518570853963E-02
+3.704471437989077E-03 +3.704544149312716E-03 +3.704546091206807E-03 +3.704546238161370E-03 +3.704546248269357E-03 +3.704546250484902E-03 +3.704546251513087E-03 +3.704546251217306E-03 +3.704546251273003E-03 +3.704546251152166E-03 +3.704546251100401E-03 +3.704546251064081E-03 +3.704546250936724E-03 +3.704546251130069E-03 +3.704546251052039E-03 +3.704546251052039E-03 +3.704546251052039E-03 +3.704546251052039E-03 +3.704546251052039E-03 +3.704546251052039E-03
+1.835238585305985E-04 +1.835805953019876E-04 +1.835817173634367E-04 +1.835817999455694E-04 +1.835818087662544E-04 +1.835818100653166E-04 +1.835818103432551E-04 +1.835818104096754E-04 +1.835818104314073E-04 +1.835818104147820E-04 +1.835818104131958E-04 +1.835818104213305E-04 +1.835818103979033E-04 +1.835818103960254E-04 +1.835818104031674E-04 +1.835818104031674E-04 +1.835818104031674E-04 +1.835818104031674E-04 +1.835818104031674E-04 +1.835818104031674E-04
+7.616803015285305E-06 +7.643301600665677E-06 +7.643863141726815E-06 +7.643904830473393E-06 +7.643909840157275E-06 +7.643910526175112E-06 +7.643910612617779E-06 +7.643910632529623E-06 +7.643910642001452E-06 +7.643910640813259E-06 +7.643910640872946E-06 +7.643910646050507E-06 +7.643910639441008E-06 +7.643910638546081E-06 +7.643910639905835E-06 +7.643910639905835E-06 +7.643910639905835E-06 +7.643910639905835E-06 +7.643910639905835E-06 +7.643910639905835E-06
+2.632503362770785E-07 +2.731950439908747E-07 +2.734179954876646E-07 +2.734392949401788E-07 +2.734420726003271E-07 +2.734424794119854E-07 +2.734425317425711E-07 +2.734425434084328E-07 +2.734425475458065E-07 +2.734425490790448E-07 +2.734425489754932E-07 +2.734425500813266E-07 +2.734425463498857E-07 +2.734425488979687E-07 +2.734425489882735E-07 +2.734425489882735E-07 +2.734425489882735E-07 +2.734425489882735E-07 +2.734425489882735E-07 +2.734425489882735E-07
+6.799119006152832E-09 +8.448653307280369E-09 +8.551540352323589E-09 +8.562495483032196E-09 +8.564101144654542E-09 +8.564278727469868E-09 +8.564312590587345E-09 +8.564321038425378E-09 +8.564322397147216E-09 +8.564322729372929E-09 +8.564322818934004E-09 +8.564323668141104E-09 +8.564322877090929E-09 +8.564322813143351E-09 +8.564322801479176E-09 +8.564322801479176E-09 +8.564322801479176E-09 +8.564322801479176E-09 +8.564322801479176E-09 +8.564322801479176E-09
+0.000000000000000E+00 +1.971381162245315E-10 +2.326187195497985E-10 +2.375367288723371E-10 +2.383541854307917E-10 +2.384093152700266E-10 +2.384409890609171E-10 +2.384469973279921E-10 +2.384479084216402E-10 +2.384485739123200E-10 +2.384484968391164E-10 +2.384482658578490E-10 +2.384479432287959E-10 +2.384485064660068E-10 +2.384485081251622E-10 +2.384485081251622E-10 +2.384485081251622E-10 +2.384485081251622E-10 +2.384485081251622E-10 +2.384485081251622E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.986478114538118E-12 +5.584861179303628E-12 +5.920822905657093E-12 +5.944323012140437E-12 +5.968110001630237E-12 +5.973040189598030E-12 +5.973438441696624E-12 +5.973467592378580E-12 +5.973494786044262E-12 +5.973304560753591E-12 +5.973326354973701E-12 +5.973502210189629E-12 +5.973502328401873E-12 +5.973502328401873E-12 +5.973502328401873E-12 +5.973502328401873E-12 +5.973502328401873E-12 +5.973502328401873E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.165082038086338E-13 +1.260519024835029E-13 +1.337750084247878E-13 +1.352371439270805E-13 +1.355684349067551E-13 +1.353088892752718E-13 +1.353057690096823E-13 +1.354353227572578E-13 +1.356048030323504E-13 +1.353070112499376E-13 +1.353028614409947E-13 +1.353028614409947E-13 +1.353028614409947E-13 +1.353028614409947E-13 +1.353028614409947E-13 +1.353028614409947E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.462534880789206E-15 +2.462027355776161E-15 +2.639456940320595E-15 +2.711627940498985E-15 +2.709561306183235E-15 +2.679994053401173E-15 +2.632580664604892E-15 +2.707205556000640E-15 +2.709122292616999E-15 +2.709122292616999E-15 +2.709122292616999E-15 +2.709122292616999E-15 +2.709122292616999E-15 +2.709122292616999E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.34.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388368694901532E-01 +9.388322412569400E-01 +9.388321599409937E-01 +9.388321582071228E-01 +9.388321582159078E-01 +9.388321581820789E-01 +9.388321581850466E-01 +9.388321581819208E-01 +9.388321581844263E-01 +9.388321581847081E-01 +9.388321581836956E-01 +9.388321581839085E-01 +9.388321581835317E-01 +9.388321581835317E-01 +9.388321581835317E-01 +9.388321581835317E-01 +9.388321581835317E-01 +9.388321581835317E-01 +9.388321581835317E-01 +9.388321581835317E-01
+5.765678201646983E-02 +5.766066918705311E-02 +5.766073979334503E-02 +5.766074118330730E-02 +5.766074114316303E-02 +5.766074117074661E-02 +5.766074116696215E-02 +5.766074116976146E-02 +5.766074116746008E-02 +5.766074116716541E-02 +5.766074116800748E-02 +5.766074116787689E-02 +5.766074116823112E-02 +5.766074116823112E-02 +5.766074116823112E-02 +5.766074116823112E-02 +5.766074116823112E-02 +5.766074116823112E-02 +5.766074116823112E-02 +5.766074116823112E-02
+3.338172157066788E-03 +3.338705272862957E-03 +3.338713930763153E-03 +3.338714156782511E-03 +3.338714170552882E-03 +3.338714174674092E-03 +3.338714175020326E-03 +3.338714175274587E-03 +3.338714175070082E-03 +3.338714175092533E-03 +3.338714175226845E-03 +3.338714175167053E-03 +3.338714175169947E-03 +3.338714175169947E-03 +3.338714175169947E-03 +3.338714175169947E-03 +3.338714175169947E-03 +3.338714175169947E-03 +3.338714175169947E-03 +3.338714175169947E-03
+1.614167070004719E-04 +1.615441191222463E-04 +1.615455825211693E-04 +1.615456539887725E-04 +1.615456623604932E-04 +1.615456632951510E-04 +1.615456635596611E-04 +1.615456635939648E-04 +1.615456635890880E-04 +1.615456635881752E-04 +1.615456636045192E-04 +1.615456636026895E-04 +1.615456636167524E-04 +1.615456636167524E-04 +1.615456636167524E-04 +1.615456636167524E-04 +1.615456636167524E-04 +1.615456636167524E-04 +1.615456636167524E-04 +1.615456636167524E-04
+6.554953686570939E-06 +6.600562875628844E-06 +6.600921941854498E-06 +6.600952176571445E-06 +6.600956470541445E-06 +6.600957122104040E-06 +6.600957225520783E-06 +6.600957236604528E-06 +6.600957237093518E-06 +6.600957238009489E-06 +6.600957239232086E-06 +6.600957240183826E-06 +6.600957240191542E-06 +6.600957240191542E-06 +6.600957240191542E-06 +6.600957240191542E-06 +6.600957240191542E-06 +6.600957240191542E-06 +6.600957240191542E-06 +6.600957240191542E-06
+2.046756304562204E-07 +2.322964264878214E-07 +2.324535488336422E-07 +2.324628623328794E-07 +2.324654050786001E-07 +2.324657665975717E-07 +2.324657911888243E-07 +2.324658046295555E-07 +2.324658045629971E-07 +2.324658030653738E-07 +2.324658032716404E-07 +2.324658040820190E-07 +2.324658030462118E-07 +2.324658030462118E-07 +2.324658030462118E-07 +2.324658030462118E-07 +2.324658030462118E-07 +2.324658030462118E-07 +2.324658030462118E-07 +2.324658030462118E-07
+0.000000000000000E+00 +7.124185253895690E-09 +7.177943005177703E-09 +7.182158098633319E-09 +7.183557861822012E-09 +7.183675625780741E-09 +7.183708852472683E-09 +7.183715299540381E-09 +7.183715364395860E-09 +7.183717253305848E-09 +7.183717117582887E-09 +7.183715440739612E-09 +7.183717003474738E-09 +7.183717003474738E-09 +7.183717003474738E-09 +7.183717003474738E-09 +7.183717003474738E-09 +7.183717003474738E-09 +7.183717003474738E-09 +7.183717003474738E-09
+0.000000000000000E+00 +1.805281510509710E-10 +1.944388495655864E-10 +1.970534777963477E-10 +1.975765604677746E-10 +1.976399170286793E-10 +1.976618059410112E-10 +1.976648543669872E-10 +1.976648458946244E-10 +1.976641577881977E-10 +1.976639966775227E-10 +1.976644073299387E-10 +1.976640957203755E-10 +1.976640957203755E-10 +1.976640957203755E-10 +1.976640957203755E-10 +1.976640957203755E-10 +1.976640957203755E-10 +1.976640957203755E-10 +1.976640957203755E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.504350708648290E-12 +4.534666494158942E-12 +4.874026881558669E-12 +4.883321407562216E-12 +4.898348254910937E-12 +4.898807941607853E-12 +4.898850790254507E-12 +4.899671258338190E-12 +4.899756787752199E-12 +4.899254809001233E-12 +4.899716309442595E-12 +4.899716309442595E-12 +4.899716309442595E-12 +4.899716309442595E-12 +4.899716309442595E-12 +4.899716309442595E-12 +4.899716309442595E-12 +4.899716309442595E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.027679033513800E-13 +1.040479828271061E-13 +1.092323831157746E-13 +1.101585583862835E-13 +1.101413522052561E-13 +1.097074489828982E-13 +1.096507103408614E-13 +1.100598181472825E-13 +1.096634710370527E-13 +1.096634710370527E-13 +1.096634710370527E-13 +1.096634710370527E-13 +1.096634710370527E-13 +1.096634710370527E-13 +1.096634710370527E-13 +1.096634710370527E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.168018277969260E-15 +2.121553638633504E-15 +2.124094898333183E-15 +2.215855929960759E-15 +2.212658369416127E-15 +2.136536417194025E-15 +2.209046778548092E-15 +2.209046778548092E-15 +2.209046778548092E-15 +2.209046778548092E-15 +2.209046778548092E-15 +2.209046778548092E-15 +2.209046778548092E-15 +2.209046778548092E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.34.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388368474691630E-01 +9.388322412814690E-01 +9.388321599207258E-01 +9.388321582197188E-01 +9.388321582220994E-01 +9.388321581828041E-01 +9.388321581840631E-01 +9.388321581837971E-01 +9.388321581835890E-01 +9.388321581843326E-01 +9.388321581846198E-01 +9.388321581848783E-01 +9.388321581861671E-01 +9.388321581853983E-01 +9.388321581849062E-01 +9.388321581849062E-01 +9.388321581849062E-01 +9.388321581849062E-01 +9.388321581849062E-01 +9.388321581849062E-01
+5.765680214506735E-02 +5.766066915012682E-02 +5.766073980548044E-02 +5.766074117149118E-02 +5.766074113881738E-02 +5.766074117011764E-02 +5.766074116775809E-02 +5.766074116791196E-02 +5.766074116818536E-02 +5.766074116755731E-02 +5.766074116728566E-02 +5.766074116705001E-02 +5.766074116579416E-02 +5.766074116656766E-02 +5.766074116703511E-02 +5.766074116703511E-02 +5.766074116703511E-02 +5.766074116703511E-02 +5.766074116703511E-02 +5.766074116703511E-02
+3.338174038805289E-03 +3.338705284004447E-03 +3.338713932981850E-03 +3.338714154863224E-03 +3.338714169131926E-03 +3.338714174640238E-03 +3.338714175210448E-03 +3.338714175223033E-03 +3.338714175172980E-03 +3.338714175058137E-03 +3.338714175048833E-03 +3.338714175040493E-03 +3.338714175000407E-03 +3.338714174981490E-03 +3.338714175011794E-03 +3.338714175011794E-03 +3.338714175011794E-03 +3.338714175011794E-03 +3.338714175011794E-03 +3.338714175011794E-03
+1.614167060247386E-04 +1.615441203464395E-04 +1.615455881959353E-04 +1.615456545853449E-04 +1.615456619969998E-04 +1.615456632823684E-04 +1.615456635571775E-04 +1.615456636110657E-04 +1.615456636053869E-04 +1.615456635901212E-04 +1.615456635879308E-04 +1.615456635883433E-04 +1.615456635939499E-04 +1.615456635880630E-04 +1.615456635868947E-04 +1.615456635868947E-04 +1.615456635868947E-04 +1.615456635868947E-04 +1.615456635868947E-04 +1.615456635868947E-04
+6.554964207590636E-06 +6.600562904981532E-06 +6.600922667030479E-06 +6.600953068637798E-06 +6.600956418701405E-06 +6.600957114319010E-06 +6.600957215240334E-06 +6.600957241002944E-06 +6.600957238692789E-06 +6.600957236741898E-06 +6.600957236823682E-06 +6.600957236595054E-06 +6.600957239766273E-06 +6.600957239110677E-06 +6.600957238191873E-06 +6.600957238191873E-06 +6.600957238191873E-06 +6.600957238191873E-06 +6.600957238191873E-06 +6.600957238191873E-06
+2.046767314121540E-07 +2.322964267933385E-07 +2.324530284090665E-07 +2.324625401150752E-07 +2.324654002585480E-07 +2.324657424017090E-07 +2.324657861599311E-07 +2.324658024112079E-07 +2.324658046342373E-07 +2.324658039501385E-07 +2.324658044925498E-07 +2.324658028008949E-07 +2.324658025712014E-07 +2.324658027405318E-07 +2.324658030000283E-07 +2.324658030000283E-07 +2.324658030000283E-07 +2.324658030000283E-07 +2.324658030000283E-07 +2.324658030000283E-07
+0.000000000000000E+00 +7.124187494136930E-09 +7.177956107222632E-09 +7.182113999606732E-09 +7.183542434624405E-09 +7.183666998828988E-09 +7.183706445467354E-09 +7.183715486211721E-09 +7.183715120925013E-09 +7.183715454007591E-09 +7.183715439563413E-09 +7.183715552487815E-09 +7.183715969584509E-09 +7.183715856806335E-09 +7.183717290392460E-09 +7.183717290392460E-09 +7.183717290392460E-09 +7.183717290392460E-09 +7.183717290392460E-09 +7.183717290392460E-09
+0.000000000000000E+00 +1.805278107430058E-10 +1.944402808838701E-10 +1.970583822155948E-10 +1.975966516311912E-10 +1.976270918107346E-10 +1.976613132487862E-10 +1.976641964519333E-10 +1.976649171445606E-10 +1.976647804944448E-10 +1.976648072942527E-10 +1.976644237836436E-10 +1.976638410829096E-10 +1.976639189295864E-10 +1.976641708243227E-10 +1.976641708243227E-10 +1.976641708243227E-10 +1.976641708243227E-10 +1.976641708243227E-10 +1.976641708243227E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.505148846877206E-12 +4.535279804071635E-12 +4.870497999296201E-12 +4.889592959442932E-12 +4.898432509449113E-12 +4.899532350694875E-12 +4.898917342870124E-12 +4.898881942593069E-12 +4.898876278940295E-12 +4.899319418590245E-12 +4.899548831709131E-12 +4.899476343712394E-12 +4.899677133189872E-12 +4.899677133189872E-12 +4.899677133189872E-12 +4.899677133189872E-12 +4.899677133189872E-12 +4.899677133189872E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.031910149508780E-13 +1.030960089737078E-13 +1.093652806705816E-13 +1.099444930097451E-13 +1.101351251149963E-13 +1.101197238016084E-13 +1.101289361228726E-13 +1.099791975019956E-13 +1.099313445977257E-13 +1.099586314278552E-13 +1.097051332682561E-13 +1.097051332682561E-13 +1.097051332682561E-13 +1.097051332682561E-13 +1.097051332682561E-13 +1.097051332682561E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.131237197535595E-15 +2.151364518334523E-15 +2.126612442178166E-15 +2.130219811189949E-15 +2.126850196761877E-15 +2.149865010845308E-15 +2.155331812387151E-15 +2.149944772559710E-15 +2.215788920995608E-15 +2.215788920995608E-15 +2.215788920995608E-15 +2.215788920995608E-15 +2.215788920995608E-15 +2.215788920995608E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.35.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342853466652501E-01 +9.342857479358985E-01 +9.342857512907514E-01 +9.342857519620974E-01 +9.342857519063191E-01 +9.342857519517680E-01 +9.342857519528123E-01 +9.342857519532148E-01 +9.342857519544234E-01 +9.342857519548675E-01 +9.342857519538393E-01 +9.342857519541675E-01 +9.342857519533218E-01 +9.342857519533218E-01 +9.342857519533218E-01 +9.342857519533218E-01 +9.342857519533218E-01 +9.342857519533218E-01 +9.342857519533218E-01 +9.342857519533218E-01
+6.182019000840243E-02 +6.181962943796353E-02 +6.181962329969714E-02 +6.181962250175198E-02 +6.181962253339469E-02 +6.181962248952504E-02 +6.181962248789002E-02 +6.181962248721749E-02 +6.181962248624635E-02 +6.181962248581846E-02 +6.181962248671139E-02 +6.181962248647602E-02 +6.181962248720174E-02 +6.181962248720174E-02 +6.181962248720174E-02 +6.181962248720174E-02 +6.181962248720174E-02 +6.181962248720174E-02 +6.181962248720174E-02 +6.181962248720174E-02
+3.703161869344549E-03 +3.703234839850663E-03 +3.703236020912227E-03 +3.703236049935430E-03 +3.703236059164231E-03 +3.703236056392438E-03 +3.703236056638067E-03 +3.703236056797269E-03 +3.703236056589940E-03 +3.703236056581278E-03 +3.703236056667190E-03 +3.703236056599439E-03 +3.703236056707063E-03 +3.703236056707063E-03 +3.703236056707063E-03 +3.703236056707063E-03 +3.703236056707063E-03 +3.703236056707063E-03 +3.703236056707063E-03 +3.703236056707063E-03
+1.834187658452545E-04 +1.834692209180498E-04 +1.834700749430616E-04 +1.834701267000938E-04 +1.834701333410834E-04 +1.834701338353353E-04 +1.834701339875382E-04 +1.834701340375025E-04 +1.834701340047230E-04 +1.834701340064022E-04 +1.834701340344593E-04 +1.834701340300215E-04 +1.834701340389050E-04 +1.834701340389050E-04 +1.834701340389050E-04 +1.834701340389050E-04 +1.834701340389050E-04 +1.834701340389050E-04 +1.834701340389050E-04 +1.834701340389050E-04
+7.612828907530325E-06 +7.636975605216467E-06 +7.637391417210657E-06 +7.637418095924858E-06 +7.637422440554342E-06 +7.637422727767687E-06 +7.637422807486535E-06 +7.637422827783542E-06 +7.637422825906008E-06 +7.637422826138732E-06 +7.637422828989003E-06 +7.637422828916531E-06 +7.637422828684763E-06 +7.637422828684763E-06 +7.637422828684763E-06 +7.637422828684763E-06 +7.637422828684763E-06 +7.637422828684763E-06 +7.637422828684763E-06 +7.637422828684763E-06
+2.630768169505675E-07 +2.729515300498036E-07 +2.731337653584369E-07 +2.731459457655617E-07 +2.731481837421876E-07 +2.731483530455891E-07 +2.731484060058526E-07 +2.731484220010901E-07 +2.731484210964985E-07 +2.731484211154640E-07 +2.731484214869535E-07 +2.731484220363641E-07 +2.731484212980721E-07 +2.731484212980721E-07 +2.731484212980721E-07 +2.731484212980721E-07 +2.731484212980721E-07 +2.731484212980721E-07 +2.731484212980721E-07 +2.731484212980721E-07
+6.785441533005848E-09 +8.441493026346890E-09 +8.547920300216254E-09 +8.551992561544782E-09 +8.553102831200717E-09 +8.553229190457963E-09 +8.553261601306727E-09 +8.553272681246763E-09 +8.553274258513470E-09 +8.553274257285341E-09 +8.553274093384584E-09 +8.553273360975258E-09 +8.553273152390520E-09 +8.553273152390520E-09 +8.553273152390520E-09 +8.553273152390520E-09 +8.553273152390520E-09 +8.553273152390520E-09 +8.553273152390520E-09 +8.553273152390520E-09
+0.000000000000000E+00 +1.967358630931355E-10 +2.355667638090799E-10 +2.375120982835572E-10 +2.379947714237751E-10 +2.380655886283564E-10 +2.380871566687323E-10 +2.380916761716247E-10 +2.380918518302593E-10 +2.380918568296771E-10 +2.380919734472003E-10 +2.380915059167446E-10 +2.380919162950710E-10 +2.380919162950710E-10 +2.380919162950710E-10 +2.380919162950710E-10 +2.380919162950710E-10 +2.380919162950710E-10 +2.380919162950710E-10 +2.380919162950710E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.024333778320862E-12 +5.839703734844327E-12 +5.914331610662209E-12 +5.952854576398565E-12 +5.960246954721200E-12 +5.963582409972336E-12 +5.963002916186026E-12 +5.963001650135573E-12 +5.963004934563418E-12 +5.963610412269939E-12 +5.963521063430311E-12 +5.963521063430311E-12 +5.963521063430311E-12 +5.963521063430311E-12 +5.963521063430311E-12 +5.963521063430311E-12 +5.963521063430311E-12 +5.963521063430311E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.151780632487246E-13 +1.158511112575438E-13 +1.334277600560361E-13 +1.334620340663628E-13 +1.353273334263135E-13 +1.355560048331091E-13 +1.355555152707046E-13 +1.355517271273902E-13 +1.353622368647588E-13 +1.353508652112604E-13 +1.353508652112604E-13 +1.353508652112604E-13 +1.353508652112604E-13 +1.353508652112604E-13 +1.353508652112604E-13 +1.353508652112604E-13 +1.353508652112604E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.434778742900808E-15 +2.438082084706292E-15 +2.647892136091319E-15 +2.609016527186518E-15 +2.609214597203459E-15 +2.616817154581636E-15 +2.639637861534858E-15 +2.644840469130987E-15 +2.644840469130987E-15 +2.644840469130987E-15 +2.644840469130987E-15 +2.644840469130987E-15 +2.644840469130987E-15 +2.644840469130987E-15 +2.644840469130987E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.35.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342854270163434E-01 +9.342857479673189E-01 +9.342857512555988E-01 +9.342857519544518E-01 +9.342857519516387E-01 +9.342857519527901E-01 +9.342857519487668E-01 +9.342857519537715E-01 +9.342857519536720E-01 +9.342857519536552E-01 +9.342857519535784E-01 +9.342857519530127E-01 +9.342857519551560E-01 +9.342857519541720E-01 +9.342857519535794E-01 +9.342857519535794E-01 +9.342857519535794E-01 +9.342857519535794E-01 +9.342857519535794E-01 +9.342857519535794E-01
+6.182011654536754E-02 +6.181962941521514E-02 +6.181962332407455E-02 +6.181962250712467E-02 +6.181962249289281E-02 +6.181962248857230E-02 +6.181962249150411E-02 +6.181962248688230E-02 +6.181962248687665E-02 +6.181962248690144E-02 +6.181962248694428E-02 +6.181962248749179E-02 +6.181962248553775E-02 +6.181962248642276E-02 +6.181962248697321E-02 +6.181962248697321E-02 +6.181962248697321E-02 +6.181962248697321E-02 +6.181962248697321E-02 +6.181962248697321E-02
+3.703155315875085E-03 +3.703234840939370E-03 +3.703236034538824E-03 +3.703236051986780E-03 +3.703236054317676E-03 +3.703236056274988E-03 +3.703236057016015E-03 +3.703236056581732E-03 +3.703236056678709E-03 +3.703236056678406E-03 +3.703236056703387E-03 +3.703236056746396E-03 +3.703236056551295E-03 +3.703236056629126E-03 +3.703236056680899E-03 +3.703236056680899E-03 +3.703236056680899E-03 +3.703236056680899E-03 +3.703236056680899E-03 +3.703236056680899E-03
+1.834184559107471E-04 +1.834691998550730E-04 +1.834700726889515E-04 +1.834701268975727E-04 +1.834701331324633E-04 +1.834701338301976E-04 +1.834701340170424E-04 +1.834701340235534E-04 +1.834701340382381E-04 +1.834701340194002E-04 +1.834701340298415E-04 +1.834701340204693E-04 +1.834701340223712E-04 +1.834701340254652E-04 +1.834701340261841E-04 +1.834701340261841E-04 +1.834701340261841E-04 +1.834701340261841E-04 +1.834701340261841E-04 +1.834701340261841E-04
+7.612805474190435E-06 +7.636986621779312E-06 +7.637390351459460E-06 +7.637418110931294E-06 +7.637422547370896E-06 +7.637422754667734E-06 +7.637422808493883E-06 +7.637422828046022E-06 +7.637422831329633E-06 +7.637422827115876E-06 +7.637422829482478E-06 +7.637422826961493E-06 +7.637422830373516E-06 +7.637422829987521E-06 +7.637422826562156E-06 +7.637422826562156E-06 +7.637422826562156E-06 +7.637422826562156E-06 +7.637422826562156E-06 +7.637422826562156E-06
+2.630751498014801E-07 +2.729522268002401E-07 +2.731342180948177E-07 +2.731459432651204E-07 +2.731482552124798E-07 +2.731483731525330E-07 +2.731484073804341E-07 +2.731484230095416E-07 +2.731484222623672E-07 +2.731484212139034E-07 +2.731484224565232E-07 +2.731484223874235E-07 +2.731484236662229E-07 +2.731484222708752E-07 +2.731484213476389E-07 +2.731484213476389E-07 +2.731484213476389E-07 +2.731484213476389E-07 +2.731484213476389E-07 +2.731484213476389E-07
+6.785879159652161E-09 +8.441025188745408E-09 +8.547916150532700E-09 +8.551992553254037E-09 +8.553170016635319E-09 +8.553237980550828E-09 +8.553262691971719E-09 +8.553273823256052E-09 +8.553274047650530E-09 +8.553274231344102E-09 +8.553273889304849E-09 +8.553273603195324E-09 +8.553274444704153E-09 +8.553273960592130E-09 +8.553272791715963E-09 +8.553272791715963E-09 +8.553272791715963E-09 +8.553272791715963E-09 +8.553272791715963E-09 +8.553272791715963E-09
+0.000000000000000E+00 +1.967907041864702E-10 +2.355708381904400E-10 +2.375121056258825E-10 +2.379991312562073E-10 +2.380679604788090E-10 +2.380881454026558E-10 +2.380922988810401E-10 +2.380916393056001E-10 +2.380918671540823E-10 +2.380916312783965E-10 +2.380923296587313E-10 +2.380921293966757E-10 +2.380916446142034E-10 +2.380919095924671E-10 +2.380919095924671E-10 +2.380919095924671E-10 +2.380919095924671E-10 +2.380919095924671E-10 +2.380919095924671E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.023012623547259E-12 +5.839714550487731E-12 +5.906871624235610E-12 +5.951882004020415E-12 +5.961466808377691E-12 +5.963604382118257E-12 +5.963222607253205E-12 +5.963049273280090E-12 +5.963197089856224E-12 +5.963628606604194E-12 +5.963412580152176E-12 +5.963201740369990E-12 +5.963480999323339E-12 +5.963480999323339E-12 +5.963480999323339E-12 +5.963480999323339E-12 +5.963480999323339E-12 +5.963480999323339E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.151787141987449E-13 +1.171943724346004E-13 +1.333988752459775E-13 +1.335128049555440E-13 +1.350590702515313E-13 +1.355084754690595E-13 +1.355163154328716E-13 +1.354813655189380E-13 +1.350706214242160E-13 +1.352078706871199E-13 +1.354791715715076E-13 +1.353515080690885E-13 +1.353515080690885E-13 +1.353515080690885E-13 +1.353515080690885E-13 +1.353515080690885E-13 +1.353515080690885E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.453384615048220E-15 +2.435791357488957E-15 +2.717195600887113E-15 +2.620013019386848E-15 +2.619074371518130E-15 +2.622001243301160E-15 +2.718081233493034E-15 +2.686728115123815E-15 +2.621951788150730E-15 +2.644134274198169E-15 +2.644134274198169E-15 +2.644134274198169E-15 +2.644134274198169E-15 +2.644134274198169E-15 +2.644134274198169E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.36.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388281639837768E-01 +9.388229884770332E-01 +9.388229102987470E-01 +9.388229086562079E-01 +9.388229087216192E-01 +9.388229086845866E-01 +9.388229086869027E-01 +9.388229086856748E-01 +9.388229086876168E-01 +9.388229086863570E-01 +9.388229086856088E-01 +9.388229086851534E-01 +9.388229086855608E-01 +9.388229086855608E-01 +9.388229086855608E-01 +9.388229086855608E-01 +9.388229086855608E-01 +9.388229086855608E-01 +9.388229086855608E-01 +9.388229086855608E-01
+5.766355397605231E-02 +5.766802943753620E-02 +5.766809805553740E-02 +5.766809941031107E-02 +5.766809932898527E-02 +5.766809936151698E-02 +5.766809935864214E-02 +5.766809935971805E-02 +5.766809935793381E-02 +5.766809935907137E-02 +5.766809935960577E-02 +5.766809936004207E-02 +5.766809935972293E-02 +5.766809935972293E-02 +5.766809935972293E-02 +5.766809935972293E-02 +5.766809935972293E-02 +5.766809935972293E-02 +5.766809935972293E-02 +5.766809935972293E-02
+3.339898694729045E-03 +3.340440613425248E-03 +3.340448520632055E-03 +3.340448722087347E-03 +3.340448727194575E-03 +3.340448730439278E-03 +3.340448730678381E-03 +3.340448730777554E-03 +3.340448730634702E-03 +3.340448730754762E-03 +3.340448730924566E-03 +3.340448730956134E-03 +3.340448730871990E-03 +3.340448730871990E-03 +3.340448730871990E-03 +3.340448730871990E-03 +3.340448730871990E-03 +3.340448730871990E-03 +3.340448730871990E-03 +3.340448730871990E-03
+1.615856292339785E-04 +1.616922037563738E-04 +1.616933756946952E-04 +1.616934261174105E-04 +1.616934309766282E-04 +1.616934315703730E-04 +1.616934317641570E-04 +1.616934317873163E-04 +1.616934317673698E-04 +1.616934317800112E-04 +1.616934318045908E-04 +1.616934318095585E-04 +1.616934318003399E-04 +1.616934318003399E-04 +1.616934318003399E-04 +1.616934318003399E-04 +1.616934318003399E-04 +1.616934318003399E-04 +1.616934318003399E-04 +1.616934318003399E-04
+6.578151928765512E-06 +6.609237831730511E-06 +6.609511504713603E-06 +6.609533217505562E-06 +6.609535697508433E-06 +6.609536033800525E-06 +6.609536081387738E-06 +6.609536092097956E-06 +6.609536090832956E-06 +6.609536090485128E-06 +6.609536093363394E-06 +6.609536095563176E-06 +6.609536094245598E-06 +6.609536094245598E-06 +6.609536094245598E-06 +6.609536094245598E-06 +6.609536094245598E-06 +6.609536094245598E-06 +6.609536094245598E-06 +6.609536094245598E-06
+2.153279410063840E-07 +2.327060218387586E-07 +2.328449396306564E-07 +2.328524465117046E-07 +2.328542411830776E-07 +2.328544463025500E-07 +2.328544601135926E-07 +2.328544672535588E-07 +2.328544690497231E-07 +2.328544677612354E-07 +2.328544680833692E-07 +2.328544679520615E-07 +2.328544686120916E-07 +2.328544686120916E-07 +2.328544686120916E-07 +2.328544686120916E-07 +2.328544686120916E-07 +2.328544686120916E-07 +2.328544686120916E-07 +2.328544686120916E-07
+4.236346881726615E-09 +7.143346512363528E-09 +7.193227818396248E-09 +7.197076550850507E-09 +7.198205698070807E-09 +7.198276241749642E-09 +7.198301300207944E-09 +7.198305760379637E-09 +7.198306092133118E-09 +7.198306176244665E-09 +7.198305822868367E-09 +7.198306391757142E-09 +7.198307564275075E-09 +7.198307564275075E-09 +7.198307564275075E-09 +7.198307564275075E-09 +7.198307564275075E-09 +7.198307564275075E-09 +7.198307564275075E-09 +7.198307564275075E-09
+0.000000000000000E+00 +1.810438784514186E-10 +1.951937647772583E-10 +1.977419418126424E-10 +1.980586605282304E-10 +1.981142487525429E-10 +1.981328952265826E-10 +1.981345421858975E-10 +1.981349211632441E-10 +1.981345014104539E-10 +1.981346281347020E-10 +1.981341370140113E-10 +1.981342208372041E-10 +1.981342208372041E-10 +1.981342208372041E-10 +1.981342208372041E-10 +1.981342208372041E-10 +1.981342208372041E-10 +1.981342208372041E-10 +1.981342208372041E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.521912838214412E-12 +4.709955681740556E-12 +4.889179109710172E-12 +4.897209300384542E-12 +4.912341280604495E-12 +4.912872256643579E-12 +4.912321499600582E-12 +4.912804383713810E-12 +4.912861129440480E-12 +4.913080892677083E-12 +4.913187385559589E-12 +4.913187385559589E-12 +4.913187385559589E-12 +4.913187385559589E-12 +4.913187385559589E-12 +4.913187385559589E-12 +4.913187385559589E-12 +4.913187385559589E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.066744216071883E-14 +1.032118245991839E-13 +1.043565177880736E-13 +1.097296625771082E-13 +1.103300497433282E-13 +1.105299268559944E-13 +1.103658619179343E-13 +1.103305283605141E-13 +1.103019656294597E-13 +1.100460756035444E-13 +1.100460756035444E-13 +1.100460756035444E-13 +1.100460756035444E-13 +1.100460756035444E-13 +1.100460756035444E-13 +1.100460756035444E-13 +1.100460756035444E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.153957965351403E-15 +2.161998893680889E-15 +2.131006409149218E-15 +2.157718163441084E-15 +2.158539241261687E-15 +2.163506824236490E-15 +2.216117342894940E-15 +2.216117342894940E-15 +2.216117342894940E-15 +2.216117342894940E-15 +2.216117342894940E-15 +2.216117342894940E-15 +2.216117342894940E-15 +2.216117342894940E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.36.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388281443602979E-01 +9.388229883926547E-01 +9.388229103055625E-01 +9.388229086545855E-01 +9.388229087182773E-01 +9.388229086838523E-01 +9.388229086877219E-01 +9.388229086854812E-01 +9.388229086853723E-01 +9.388229086856802E-01 +9.388229086861050E-01 +9.388229086859169E-01 +9.388229086856533E-01 +9.388229086872268E-01 +9.388229086867101E-01 +9.388229086867101E-01 +9.388229086867101E-01 +9.388229086867101E-01 +9.388229086867101E-01 +9.388229086867101E-01
+5.766357200587962E-02 +5.766802953247001E-02 +5.766809805519803E-02 +5.766809941176087E-02 +5.766809933351680E-02 +5.766809936218825E-02 +5.766809935774631E-02 +5.766809935969281E-02 +5.766809935986952E-02 +5.766809935973415E-02 +5.766809935928741E-02 +5.766809935956978E-02 +5.766809935974927E-02 +5.766809935827444E-02 +5.766809935871869E-02 +5.766809935871869E-02 +5.766809935871869E-02 +5.766809935871869E-02 +5.766809935871869E-02 +5.766809935871869E-02
+3.339900201374439E-03 +3.340440604739105E-03 +3.340448517326249E-03 +3.340448722275898E-03 +3.340448726110607E-03 +3.340448730528609E-03 +3.340448730750187E-03 +3.340448730961472E-03 +3.340448730919154E-03 +3.340448730750004E-03 +3.340448730763041E-03 +3.340448730705041E-03 +3.340448730782799E-03 +3.340448730649906E-03 +3.340448730737268E-03 +3.340448730737268E-03 +3.340448730737268E-03 +3.340448730737268E-03 +3.340448730737268E-03 +3.340448730737268E-03
+1.615857135028625E-04 +1.616922019897280E-04 +1.616933721394956E-04 +1.616934261081024E-04 +1.616934308443372E-04 +1.616934316206253E-04 +1.616934317541175E-04 +1.616934318129012E-04 +1.616934317966644E-04 +1.616934317778427E-04 +1.616934317851541E-04 +1.616934317682729E-04 +1.616934317756049E-04 +1.616934317881877E-04 +1.616934317807959E-04 +1.616934317807959E-04 +1.616934317807959E-04 +1.616934317807959E-04 +1.616934317807959E-04 +1.616934317807959E-04
+6.578154525973361E-06 +6.609237728511375E-06 +6.609511639624610E-06 +6.609533203967245E-06 +6.609535718422860E-06 +6.609535996860772E-06 +6.609536079594055E-06 +6.609536095863909E-06 +6.609536093504755E-06 +6.609536092748606E-06 +6.609536095748348E-06 +6.609536091455481E-06 +6.609536092065565E-06 +6.609536093424290E-06 +6.609536092163170E-06 +6.609536092163170E-06 +6.609536092163170E-06 +6.609536092163170E-06 +6.609536092163170E-06 +6.609536092163170E-06
+2.153280476767295E-07 +2.327060150183612E-07 +2.328451924960192E-07 +2.328524381015082E-07 +2.328542479763552E-07 +2.328544108640518E-07 +2.328544591964811E-07 +2.328544678557827E-07 +2.328544687313715E-07 +2.328544683730051E-07 +2.328544704547444E-07 +2.328544685630453E-07 +2.328544685164588E-07 +2.328544691614055E-07 +2.328544690874599E-07 +2.328544690874599E-07 +2.328544690874599E-07 +2.328544690874599E-07 +2.328544690874599E-07 +2.328544690874599E-07
+4.236370974976665E-09 +7.143352917629565E-09 +7.193213614606215E-09 +7.197078625998091E-09 +7.198207648333297E-09 +7.198264464222232E-09 +7.198300645832266E-09 +7.198306477098769E-09 +7.198307421749126E-09 +7.198307706515125E-09 +7.198307846107238E-09 +7.198307481303609E-09 +7.198307556673178E-09 +7.198306156628347E-09 +7.198306113987234E-09 +7.198306113987234E-09 +7.198306113987234E-09 +7.198306113987234E-09 +7.198306113987234E-09 +7.198306113987234E-09
+0.000000000000000E+00 +1.810430312617754E-10 +1.951864731759290E-10 +1.977416757864917E-10 +1.980630192114639E-10 +1.981124265270451E-10 +1.981328884490796E-10 +1.981340963993134E-10 +1.981342834604476E-10 +1.981342218935053E-10 +1.981343374577097E-10 +1.981343715563967E-10 +1.981343085353503E-10 +1.981348639104445E-10 +1.981348860971716E-10 +1.981348860971716E-10 +1.981348860971716E-10 +1.981348860971716E-10 +1.981348860971716E-10 +1.981348860971716E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.522826727383526E-12 +4.710064471357420E-12 +4.888820905140074E-12 +4.905977307544345E-12 +4.912224689509766E-12 +4.913093303120236E-12 +4.913147356667707E-12 +4.913193296773306E-12 +4.912904276641022E-12 +4.913114927041523E-12 +4.913143278930193E-12 +4.912365964815773E-12 +4.912337614944909E-12 +4.912337614944909E-12 +4.912337614944909E-12 +4.912337614944909E-12 +4.912337614944909E-12 +4.912337614944909E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.065366744189610E-14 +1.032972562303105E-13 +1.069283877083687E-13 +1.097413320321776E-13 +1.102906838037717E-13 +1.100527837459893E-13 +1.100739350180996E-13 +1.101996499148905E-13 +1.100917436677641E-13 +1.100894557468636E-13 +1.105065727715086E-13 +1.105271519407561E-13 +1.105271519407561E-13 +1.105271519407561E-13 +1.105271519407561E-13 +1.105271519407561E-13 +1.105271519407561E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.485898234094895E-15 +2.151369368723032E-15 +2.165310384102703E-15 +2.217835312930514E-15 +2.227323005283016E-15 +2.198553356149889E-15 +2.225577381598860E-15 +2.223792350852283E-15 +2.138149149210925E-15 +2.132551397561799E-15 +2.132551397561799E-15 +2.132551397561799E-15 +2.132551397561799E-15 +2.132551397561799E-15 +2.132551397561799E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.37.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342962542032400E-01 +9.342962798481382E-01 +9.342962850422826E-01 +9.342962860419273E-01 +9.342962860404022E-01 +9.342962860759564E-01 +9.342962860728721E-01 +9.342962860748895E-01 +9.342962860746281E-01 +9.342962860755364E-01 +9.342962860747464E-01 +9.342962860745488E-01 +9.342962860741406E-01 +9.342962860741406E-01 +9.342962860741406E-01 +9.342962860741406E-01 +9.342962860741406E-01 +9.342962860741406E-01 +9.342962860741406E-01 +9.342962860741406E-01
+6.181143067495982E-02 +6.181126003213135E-02 +6.181125316230818E-02 +6.181125211392116E-02 +6.181125210674594E-02 +6.181125207213108E-02 +6.181125207468768E-02 +6.181125207264806E-02 +6.181125207304940E-02 +6.181125207224755E-02 +6.181125207280302E-02 +6.181125207309026E-02 +6.181125207346444E-02 +6.181125207346444E-02 +6.181125207346444E-02 +6.181125207346444E-02 +6.181125207346444E-02 +6.181125207346444E-02 +6.181125207346444E-02 +6.181125207346444E-02
+3.701183262626246E-03 +3.701251165659726E-03 +3.701251793283447E-03 +3.701251777085099E-03 +3.701251779728477E-03 +3.701251777932001E-03 +3.701251778215935E-03 +3.701251778247827E-03 +3.701251778095051E-03 +3.701251778022882E-03 +3.701251778210498E-03 +3.701251778141482E-03 +3.701251778166870E-03 +3.701251778166870E-03 +3.701251778166870E-03 +3.701251778166870E-03 +3.701251778166870E-03 +3.701251778166870E-03 +3.701251778166870E-03 +3.701251778166870E-03
+1.832565948855288E-04 +1.833004008251750E-04 +1.833009532804998E-04 +1.833009845813964E-04 +1.833009875628673E-04 +1.833009878758960E-04 +1.833009879928680E-04 +1.833009879799212E-04 +1.833009879840785E-04 +1.833009879629088E-04 +1.833009879897313E-04 +1.833009879895525E-04 +1.833009879932671E-04 +1.833009879932671E-04 +1.833009879932671E-04 +1.833009879932671E-04 +1.833009879932671E-04 +1.833009879932671E-04 +1.833009879932671E-04 +1.833009879932671E-04
+7.605648897828482E-06 +7.627292718677428E-06 +7.627581196203912E-06 +7.627600730702286E-06 +7.627602153864711E-06 +7.627602386524450E-06 +7.627602443467965E-06 +7.627602439514796E-06 +7.627602440974706E-06 +7.627602438559138E-06 +7.627602440884254E-06 +7.627602441060544E-06 +7.627602441501802E-06 +7.627602441501802E-06 +7.627602441501802E-06 +7.627602441501802E-06 +7.627602441501802E-06 +7.627602441501802E-06 +7.627602441501802E-06 +7.627602441501802E-06
+2.628459290430769E-07 +2.725740506386340E-07 +2.726948245072525E-07 +2.727025666882720E-07 +2.727033736014731E-07 +2.727035268258223E-07 +2.727035630065734E-07 +2.727035626601828E-07 +2.727035636029401E-07 +2.727035629231032E-07 +2.727035635184543E-07 +2.727035634733411E-07 +2.727035633866727E-07 +2.727035633866727E-07 +2.727035633866727E-07 +2.727035633866727E-07 +2.727035633866727E-07 +2.727035633866727E-07 +2.727035633866727E-07 +2.727035633866727E-07
+6.769469714725123E-09 +8.470166157806502E-09 +8.532677905627555E-09 +8.535954187808911E-09 +8.536456996388858E-09 +8.536553372185043E-09 +8.536575144963593E-09 +8.536576441821949E-09 +8.536576836628724E-09 +8.536576482367268E-09 +8.536577001580254E-09 +8.536577041571864E-09 +8.536577177268216E-09 +8.536577177268216E-09 +8.536577177268216E-09 +8.536577177268216E-09 +8.536577177268216E-09 +8.536577177268216E-09 +8.536577177268216E-09 +8.536577177268216E-09
+0.000000000000000E+00 +2.163047326370574E-10 +2.351359659658633E-10 +2.372748790018673E-10 +2.375022803082244E-10 +2.375453103493587E-10 +2.375532554281172E-10 +2.375534667554483E-10 +2.375543331280305E-10 +2.375544322510073E-10 +2.375541735645794E-10 +2.375541355508463E-10 +2.375540406782474E-10 +2.375540406782474E-10 +2.375540406782474E-10 +2.375540406782474E-10 +2.375540406782474E-10 +2.375540406782474E-10 +2.375540406782474E-10 +2.375540406782474E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.009740034585484E-12 +5.831823120168674E-12 +5.919024753700418E-12 +5.943610437325403E-12 +5.947158199497853E-12 +5.948324871466079E-12 +5.948314565619965E-12 +5.947546264261568E-12 +5.948310000491624E-12 +5.948325521203901E-12 +5.948378524168420E-12 +5.948378524168420E-12 +5.948378524168420E-12 +5.948378524168420E-12 +5.948378524168420E-12 +5.948378524168420E-12 +5.948378524168420E-12 +5.948378524168420E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.148804331278528E-13 +1.258745911386268E-13 +1.331640579412390E-13 +1.343719110102609E-13 +1.347960935963858E-13 +1.345613137478274E-13 +1.350476355861068E-13 +1.345634430504243E-13 +1.345589946975573E-13 +1.345437081711761E-13 +1.345437081711761E-13 +1.345437081711761E-13 +1.345437081711761E-13 +1.345437081711761E-13 +1.345437081711761E-13 +1.345437081711761E-13 +1.345437081711761E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.426458174950263E-15 +2.493280668686754E-15 +2.651338849851326E-15 +2.714249519044611E-15 +2.612210988621024E-15 +2.715155976032143E-15 +2.715466584734031E-15 +2.716583479219599E-15 +2.716583479219599E-15 +2.716583479219599E-15 +2.716583479219599E-15 +2.716583479219599E-15 +2.716583479219599E-15 +2.716583479219599E-15 +2.716583479219599E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.37.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.342963300180236E-01 +9.342962799772784E-01 +9.342962851347453E-01 +9.342962860447912E-01 +9.342962860698991E-01 +9.342962860756814E-01 +9.342962860712394E-01 +9.342962860748896E-01 +9.342962860751393E-01 +9.342962860743907E-01 +9.342962860744731E-01 +9.342962860749010E-01 +9.342962860748898E-01 +9.342962860747028E-01 +9.342962860747650E-01 +9.342962860747650E-01 +9.342962860747650E-01 +9.342962860747650E-01 +9.342962860747650E-01 +9.342962860747650E-01
+6.181136155759587E-02 +6.181125991182247E-02 +6.181125308325089E-02 +6.181125211160194E-02 +6.181125208003824E-02 +6.181125207236848E-02 +6.181125207608686E-02 +6.181125207269482E-02 +6.181125207248196E-02 +6.181125207328084E-02 +6.181125207311424E-02 +6.181125207280423E-02 +6.181125207273924E-02 +6.181125207255981E-02 +6.181125207297748E-02 +6.181125207297748E-02 +6.181125207297748E-02 +6.181125207297748E-02 +6.181125207297748E-02 +6.181125207297748E-02
+3.701176901728747E-03 +3.701251157247963E-03 +3.701251780117141E-03 +3.701251777631457E-03 +3.701251777060433E-03 +3.701251777974354E-03 +3.701251778448082E-03 +3.701251778179837E-03 +3.701251778153155E-03 +3.701251778078219E-03 +3.701251778169296E-03 +3.701251778082197E-03 +3.701251778160094E-03 +3.701251778245694E-03 +3.701251778031229E-03 +3.701251778031229E-03 +3.701251778031229E-03 +3.701251778031229E-03 +3.701251778031229E-03 +3.701251778031229E-03
+1.832562745398700E-04 +1.833004004211839E-04 +1.833009513270069E-04 +1.833009839134482E-04 +1.833009874207620E-04 +1.833009878746113E-04 +1.833009879818415E-04 +1.833009879950650E-04 +1.833009879922887E-04 +1.833009879979490E-04 +1.833009879935276E-04 +1.833009879800566E-04 +1.833009879832112E-04 +1.833009882107357E-04 +1.833009879796668E-04 +1.833009879796668E-04 +1.833009879796668E-04 +1.833009879796668E-04 +1.833009879796668E-04 +1.833009879796668E-04
+7.605635026065555E-06 +7.627292701279095E-06 +7.627582971541698E-06 +7.627600337994530E-06 +7.627602165331964E-06 +7.627602386357798E-06 +7.627602438368621E-06 +7.627602441282794E-06 +7.627602441468842E-06 +7.627602442295726E-06 +7.627602444286131E-06 +7.627602440959286E-06 +7.627602438768336E-06 +7.627602467925784E-06 +7.627602440422698E-06 +7.627602440422698E-06 +7.627602440422698E-06 +7.627602440422698E-06 +7.627602440422698E-06 +7.627602440422698E-06
+2.628436699237673E-07 +2.725740502396568E-07 +2.726948255716966E-07 +2.727024391745226E-07 +2.727033834478666E-07 +2.727035272670090E-07 +2.727035628270117E-07 +2.727035629676175E-07 +2.727035633256155E-07 +2.727035635150849E-07 +2.727035649946826E-07 +2.727035635445256E-07 +2.727035615301675E-07 +2.727035653562689E-07 +2.727035631072461E-07 +2.727035631072461E-07 +2.727035631072461E-07 +2.727035631072461E-07 +2.727035631072461E-07 +2.727035631072461E-07
+6.769415102172506E-09 +8.470166280441851E-09 +8.532597795770440E-09 +8.536033502567936E-09 +8.536463480299987E-09 +8.536553535988753E-09 +8.536575488467616E-09 +8.536576505136627E-09 +8.536576412572556E-09 +8.536577049467354E-09 +8.536577499146039E-09 +8.536576674953785E-09 +8.536576461464886E-09 +8.536576923509671E-09 +8.536576396989752E-09 +8.536576396989752E-09 +8.536576396989752E-09 +8.536576396989752E-09 +8.536576396989752E-09 +8.536576396989752E-09
+0.000000000000000E+00 +2.163047063325846E-10 +2.351374169315229E-10 +2.372796695523689E-10 +2.375012570164579E-10 +2.375449700036408E-10 +2.375529935125794E-10 +2.375536066389679E-10 +2.375544361034862E-10 +2.375541624203542E-10 +2.375541873601342E-10 +2.375538356080000E-10 +2.375540909129033E-10 +2.375543433814487E-10 +2.375544955610586E-10 +2.375544955610586E-10 +2.375544955610586E-10 +2.375544955610586E-10 +2.375544955610586E-10 +2.375544955610586E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.009271510169343E-12 +5.831705841956021E-12 +5.920335544473412E-12 +5.943689579770624E-12 +5.947209664866337E-12 +5.948230142547278E-12 +5.947583629020967E-12 +5.948398836288683E-12 +5.948091999486018E-12 +5.947875598389864E-12 +5.948045769324151E-12 +5.948306849732946E-12 +5.947511055399126E-12 +5.947511055399126E-12 +5.947511055399126E-12 +5.947511055399126E-12 +5.947511055399126E-12 +5.947511055399126E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.148059922049079E-13 +1.257658715833386E-13 +1.331567422648032E-13 +1.343596580580024E-13 +1.348543081246330E-13 +1.350496056193223E-13 +1.345300299237227E-13 +1.346897337088164E-13 +1.349412097824908E-13 +1.348599234912901E-13 +1.345796084569802E-13 +1.350582186088797E-13 +1.350582186088797E-13 +1.350582186088797E-13 +1.350582186088797E-13 +1.350582186088797E-13 +1.350582186088797E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.425935974330501E-15 +2.489802435301398E-15 +2.639719687057791E-15 +2.617916305991217E-15 +2.720395058509960E-15 +2.686715993779144E-15 +2.629725830265007E-15 +2.642263035283832E-15 +2.710712303414468E-15 +2.610260877836441E-15 +2.610260877836441E-15 +2.610260877836441E-15 +2.610260877836441E-15 +2.610260877836441E-15 +2.610260877836441E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.38.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388145077830380E-01 +9.388087582575110E-01 +9.388086844326063E-01 +9.388086832891857E-01 +9.388086833540530E-01 +9.388086833244185E-01 +9.388086833261855E-01 +9.388086833249314E-01 +9.388086833249570E-01 +9.388086833255260E-01 +9.388086833252909E-01 +9.388086833247555E-01 +9.388086833251033E-01 +9.388086833251033E-01 +9.388086833251033E-01 +9.388086833251033E-01 +9.388086833251033E-01 +9.388086833251033E-01 +9.388086833251033E-01 +9.388086833251033E-01
+5.767427678831461E-02 +5.767934090533542E-02 +5.767940654741744E-02 +5.767940749803611E-02 +5.767940742720045E-02 +5.767940745321134E-02 +5.767940745132848E-02 +5.767940745245539E-02 +5.767940745244744E-02 +5.767940745200652E-02 +5.767940745208046E-02 +5.767940745263483E-02 +5.767940745228978E-02 +5.767940745228978E-02 +5.767940745228978E-02 +5.767940745228978E-02 +5.767940745228978E-02 +5.767940745228978E-02 +5.767940745228978E-02 +5.767940745228978E-02
+3.342563564523723E-03 +3.343117256147173E-03 +3.343124205372587E-03 +3.343124341219704E-03 +3.343124341038088E-03 +3.343124343863650E-03 +3.343124343841414E-03 +3.343124343992184E-03 +3.343124343969568E-03 +3.343124343867498E-03 +3.343124343954433E-03 +3.343124343985625E-03 +3.343124343967040E-03 +3.343124343967040E-03 +3.343124343967040E-03 +3.343124343967040E-03 +3.343124343967040E-03 +3.343124343967040E-03 +3.343124343967040E-03 +3.343124343967040E-03
+1.618367294306204E-04 +1.619203892993537E-04 +1.619212151251072E-04 +1.619212478063177E-04 +1.619212508845664E-04 +1.619212513451542E-04 +1.619212514200868E-04 +1.619212514012846E-04 +1.619212514011695E-04 +1.619212513863396E-04 +1.619212514386778E-04 +1.619212514122792E-04 +1.619212514210601E-04 +1.619212514210601E-04 +1.619212514210601E-04 +1.619212514210601E-04 +1.619212514210601E-04 +1.619212514210601E-04 +1.619212514210601E-04 +1.619212514210601E-04
+6.594085794990298E-06 +6.622513270991323E-06 +6.622732672186259E-06 +6.622748465805617E-06 +6.622749855708476E-06 +6.622750020505424E-06 +6.622750044478752E-06 +6.622750038413683E-06 +6.622750038446878E-06 +6.622750037389276E-06 +6.622750041856248E-06 +6.622750038719817E-06 +6.622750040963597E-06 +6.622750040963597E-06 +6.622750040963597E-06 +6.622750040963597E-06 +6.622750040963597E-06 +6.622750040963597E-06 +6.622750040963597E-06 +6.622750040963597E-06
+2.165658089670991E-07 +2.333256527382861E-07 +2.334465072940741E-07 +2.334516116885509E-07 +2.334524483554688E-07 +2.334525164016143E-07 +2.334525274180319E-07 +2.334525243377440E-07 +2.334525254685864E-07 +2.334525244565584E-07 +2.334525261349321E-07 +2.334525258769953E-07 +2.334525252130860E-07 +2.334525252130860E-07 +2.334525252130860E-07 +2.334525252130860E-07 +2.334525252130860E-07 +2.334525252130860E-07 +2.334525252130860E-07 +2.334525252130860E-07
+4.483097150646307E-09 +7.170950918603604E-09 +7.218021390444921E-09 +7.220232500719364E-09 +7.220673870855188E-09 +7.220725571549357E-09 +7.220737694602608E-09 +7.220736783403660E-09 +7.220736364185904E-09 +7.220736694938889E-09 +7.220736285000044E-09 +7.220736337061114E-09 +7.220737491425713E-09 +7.220737491425713E-09 +7.220737491425713E-09 +7.220737491425713E-09 +7.220737491425713E-09 +7.220737491425713E-09 +7.220737491425713E-09 +7.220737491425713E-09
+0.000000000000000E+00 +1.818273940356321E-10 +1.977100157982561E-10 +1.986128051586018E-10 +1.988079415668264E-10 +1.988483998515310E-10 +1.988565791516627E-10 +1.988560624715321E-10 +1.988570588515744E-10 +1.988562192161018E-10 +1.988571294589280E-10 +1.988570797971501E-10 +1.988565154842620E-10 +1.988565154842620E-10 +1.988565154842620E-10 +1.988565154842620E-10 +1.988565154842620E-10 +1.988565154842620E-10 +1.988565154842620E-10 +1.988565154842620E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.566213286126007E-12 +4.741373203541072E-12 +4.905539204544464E-12 +4.927560582056618E-12 +4.933563564072319E-12 +4.933655831378461E-12 +4.932997686623418E-12 +4.933544030072483E-12 +4.932953285562843E-12 +4.932978747876281E-12 +4.933765630164670E-12 +4.933765630164670E-12 +4.933765630164670E-12 +4.933765630164670E-12 +4.933765630164670E-12 +4.933765630164670E-12 +4.933765630164670E-12 +4.933765630164670E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.517782532717653E-14 +1.046938037375636E-13 +1.080139421975488E-13 +1.107409547449618E-13 +1.108810330460687E-13 +1.110654489017234E-13 +1.109202984568936E-13 +1.110976493815399E-13 +1.110898039889083E-13 +1.106168305909474E-13 +1.106168305909474E-13 +1.106168305909474E-13 +1.106168305909474E-13 +1.106168305909474E-13 +1.106168305909474E-13 +1.106168305909474E-13 +1.106168305909474E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.582827551914567E-15 +2.211066563135336E-15 +2.176598921960203E-15 +2.151256952830053E-15 +2.169584507352101E-15 +2.145148572771074E-15 +2.146468549299049E-15 +2.228391736021110E-15 +2.228391736021110E-15 +2.228391736021110E-15 +2.228391736021110E-15 +2.228391736021110E-15 +2.228391736021110E-15 +2.228391736021110E-15 +2.228391736021110E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.38.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.388144967612957E-01 +9.388087582870766E-01 +9.388086844712775E-01 +9.388086832883175E-01 +9.388086833491253E-01 +9.388086833247574E-01 +9.388086833277441E-01 +9.388086833249483E-01 +9.388086833253676E-01 +9.388086833234327E-01 +9.388086833236470E-01 +9.388086833232917E-01 +9.388086833250839E-01 +9.388086833243870E-01 +9.388086833242475E-01 +9.388086833242475E-01 +9.388086833242475E-01 +9.388086833242475E-01 +9.388086833242475E-01 +9.388086833242475E-01
+5.767428684877237E-02 +5.767934087763123E-02 +5.767940650637176E-02 +5.767940749924500E-02 +5.767940743258139E-02 +5.767940745307073E-02 +5.767940744985711E-02 +5.767940745242477E-02 +5.767940745208531E-02 +5.767940745384949E-02 +5.767940745365394E-02 +5.767940745399287E-02 +5.767940745239786E-02 +5.767940745284103E-02 +5.767940745317269E-02 +5.767940745317269E-02 +5.767940745317269E-02 +5.767940745317269E-02 +5.767940745317269E-02 +5.767940745317269E-02
+3.342564472731648E-03 +3.343117254302072E-03 +3.343124208061631E-03 +3.343124340079226E-03 +3.343124340700881E-03 +3.343124343740083E-03 +3.343124343767033E-03 +3.343124343970427E-03 +3.343124343903985E-03 +3.343124344072483E-03 +3.343124344041967E-03 +3.343124344082304E-03 +3.343124343901726E-03 +3.343124344112483E-03 +3.343124343939514E-03 +3.343124343939514E-03 +3.343124343939514E-03 +3.343124343939514E-03 +3.343124343939514E-03 +3.343124343939514E-03
+1.618367805767130E-04 +1.619203892774305E-04 +1.619212141113331E-04 +1.619212481383090E-04 +1.619212508470107E-04 +1.619212513299292E-04 +1.619212513978152E-04 +1.619212514306853E-04 +1.619212514250726E-04 +1.619212514095741E-04 +1.619212514217472E-04 +1.619212514144465E-04 +1.619212514005110E-04 +1.619212514210125E-04 +1.619212514045279E-04 +1.619212514045279E-04 +1.619212514045279E-04 +1.619212514045279E-04 +1.619212514045279E-04 +1.619212514045279E-04
+6.594087765266490E-06 +6.622513274472066E-06 +6.622733061245903E-06 +6.622748843536818E-06 +6.622749847783628E-06 +6.622749986743510E-06 +6.622750038899140E-06 +6.622750040465587E-06 +6.622750040977913E-06 +6.622750040018902E-06 +6.622750044370359E-06 +6.622750040532018E-06 +6.622750039767604E-06 +6.622750041121486E-06 +6.622750042138644E-06 +6.622750042138644E-06 +6.622750042138644E-06 +6.622750042138644E-06 +6.622750042138644E-06 +6.622750042138644E-06
+2.165657433271982E-07 +2.333256529967527E-07 +2.334468721155806E-07 +2.334518044680677E-07 +2.334524016371363E-07 +2.334525011466805E-07 +2.334525255459026E-07 +2.334525251171537E-07 +2.334525250163271E-07 +2.334525250881029E-07 +2.334525272546001E-07 +2.334525251021557E-07 +2.334525251226461E-07 +2.334525252492114E-07 +2.334525267645969E-07 +2.334525267645969E-07 +2.334525267645969E-07 +2.334525267645969E-07 +2.334525267645969E-07 +2.334525267645969E-07
+4.483113949070900E-09 +7.170950767912232E-09 +7.217944995993506E-09 +7.220117909822478E-09 +7.220662582433713E-09 +7.220719822819141E-09 +7.220736304210172E-09 +7.220736640544466E-09 +7.220736878042920E-09 +7.220737594262905E-09 +7.220737685830875E-09 +7.220737599483948E-09 +7.220737571069519E-09 +7.220737537235240E-09 +7.220737825698240E-09 +7.220737825698240E-09 +7.220737825698240E-09 +7.220737825698240E-09 +7.220737825698240E-09 +7.220737825698240E-09
+0.000000000000000E+00 +1.818274158772860E-10 +1.977175256524640E-10 +1.986144039357492E-10 +1.987968053343191E-10 +1.988456563382587E-10 +1.988570943744875E-10 +1.988566955480647E-10 +1.988560750093993E-10 +1.988565118437498E-10 +1.988566661328877E-10 +1.988565043190998E-10 +1.988565357425887E-10 +1.988565569309470E-10 +1.988566385487340E-10 +1.988566385487340E-10 +1.988566385487340E-10 +1.988566385487340E-10 +1.988566385487340E-10 +1.988566385487340E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.564761827726327E-12 +4.740037258643263E-12 +4.911346523447789E-12 +4.929753151892321E-12 +4.932957352193903E-12 +4.933415369527510E-12 +4.933700294809572E-12 +4.933769119104549E-12 +4.933516755097558E-12 +4.933771723651757E-12 +4.933759346337709E-12 +4.933751009848225E-12 +4.933511332914187E-12 +4.933511332914187E-12 +4.933511332914187E-12 +4.933511332914187E-12 +4.933511332914187E-12 +4.933511332914187E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.550443861316143E-14 +1.038919839659156E-13 +1.076776711492353E-13 +1.110911181903527E-13 +1.109235054370971E-13 +1.108631927831279E-13 +1.106640344020857E-13 +1.107768816461668E-13 +1.106607474492991E-13 +1.106717865611473E-13 +1.106678434056880E-13 +1.107771273171695E-13 +1.107771273171695E-13 +1.107771273171695E-13 +1.107771273171695E-13 +1.107771273171695E-13 +1.107771273171695E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.583034898713101E-15 +2.145034907148583E-15 +2.167045809438573E-15 +2.172785903344849E-15 +2.232862337932490E-15 +2.208141424104160E-15 +2.235604841988966E-15 +2.230030619417813E-15 +2.233302055486068E-15 +2.207543153863775E-15 +2.207543153863775E-15 +2.207543153863775E-15 +2.207543153863775E-15 +2.207543153863775E-15 +2.207543153863775E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.39.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343129429969066E-01 +9.343125717822355E-01 +9.343125794936535E-01 +9.343125808095759E-01 +9.343125808302931E-01 +9.343125808492585E-01 +9.343125808445425E-01 +9.343125808471466E-01 +9.343125808447692E-01 +9.343125808458539E-01 +9.343125808458621E-01 +9.343125808452821E-01 +9.343125808454724E-01 +9.343125808454724E-01 +9.343125808454724E-01 +9.343125808454724E-01 +9.343125808454724E-01 +9.343125808454724E-01 +9.343125808454724E-01 +9.343125808454724E-01
+6.179812641373839E-02 +6.179833653852594E-02 +6.179832822745002E-02 +6.179832696348701E-02 +6.179832693982651E-02 +6.179832692104645E-02 +6.179832692525772E-02 +6.179832692268646E-02 +6.179832692491809E-02 +6.179832692394548E-02 +6.179832692415746E-02 +6.179832692468832E-02 +6.179832692449441E-02 +6.179832692449441E-02 +6.179832692449441E-02 +6.179832692449441E-02 +6.179832692449441E-02 +6.179832692449441E-02 +6.179832692449441E-02 +6.179832692449441E-02
+3.698069054815970E-03 +3.698161597997831E-03 +3.698161621798286E-03 +3.698161539365959E-03 +3.698161538410346E-03 +3.698161537855566E-03 +3.698161538265102E-03 +3.698161538213412E-03 +3.698161538334560E-03 +3.698161538242201E-03 +3.698161538043685E-03 +3.698161538102376E-03 +3.698161538107542E-03 +3.698161538107542E-03 +3.698161538107542E-03 +3.698161538107542E-03 +3.698161538107542E-03 +3.698161538107542E-03 +3.698161538107542E-03 +3.698161538107542E-03
+1.829991137568334E-04 +1.830372995858813E-04 +1.830375838482167E-04 +1.830375975964563E-04 +1.830375994278492E-04 +1.830375995959716E-04 +1.830375996598759E-04 +1.830375996722309E-04 +1.830375996931792E-04 +1.830375996757556E-04 +1.830375996458673E-04 +1.830375996515595E-04 +1.830375996507232E-04 +1.830375996507232E-04 +1.830375996507232E-04 +1.830375996507232E-04 +1.830375996507232E-04 +1.830375996507232E-04 +1.830375996507232E-04 +1.830375996507232E-04
+7.593191197489153E-06 +7.612166014575607E-06 +7.612317053440784E-06 +7.612325463983658E-06 +7.612326318075928E-06 +7.612326387675101E-06 +7.612326399568067E-06 +7.612326401264224E-06 +7.612326401462407E-06 +7.612326403645149E-06 +7.612326398339410E-06 +7.612326402019178E-06 +7.612326399300236E-06 +7.612326399300236E-06 +7.612326399300236E-06 +7.612326399300236E-06 +7.612326399300236E-06 +7.612326399300236E-06 +7.612326399300236E-06 +7.612326399300236E-06
+2.624796839901477E-07 +2.719329051954623E-07 +2.720069812805073E-07 +2.720118756695514E-07 +2.720123487593980E-07 +2.720124090758871E-07 +2.720124143899339E-07 +2.720124151648155E-07 +2.720124143553872E-07 +2.720124169673938E-07 +2.720124148203230E-07 +2.720124169331691E-07 +2.720124149556302E-07 +2.720124149556302E-07 +2.720124149556302E-07 +2.720124149556302E-07 +2.720124149556302E-07 +2.720124149556302E-07 +2.720124149556302E-07 +2.720124149556302E-07
+6.749909375630432E-09 +8.466130731158084E-09 +8.508308589166902E-09 +8.510211574121627E-09 +8.510626853700012E-09 +8.510661709949397E-09 +8.510666637904401E-09 +8.510666584821109E-09 +8.510665615898542E-09 +8.510667635819272E-09 +8.510667095461830E-09 +8.510667518619233E-09 +8.510667254078806E-09 +8.510667254078806E-09 +8.510667254078806E-09 +8.510667254078806E-09 +8.510667254078806E-09 +8.510667254078806E-09 +8.510667254078806E-09 +8.510667254078806E-09
+0.000000000000000E+00 +2.165992033375134E-10 +2.354255498511924E-10 +2.364845384329720E-10 +2.366938843476405E-10 +2.367173873540746E-10 +2.367201327297717E-10 +2.367201668710970E-10 +2.367207454052407E-10 +2.367205504932710E-10 +2.367206086707429E-10 +2.367206570329911E-10 +2.367205107385814E-10 +2.367205107385814E-10 +2.367205107385814E-10 +2.367205107385814E-10 +2.367205107385814E-10 +2.367205107385814E-10 +2.367205107385814E-10 +2.367205107385814E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.479853839492435E-12 +5.812428793457128E-12 +5.900919838846191E-12 +5.920834688741414E-12 +5.924898371142006E-12 +5.924552747665687E-12 +5.924688954725327E-12 +5.924790292285605E-12 +5.925008306317008E-12 +5.924773157710309E-12 +5.925059661751145E-12 +5.925059661751145E-12 +5.925059661751145E-12 +5.925059661751145E-12 +5.925059661751145E-12 +5.925059661751145E-12 +5.925059661751145E-12 +5.925059661751145E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.143931320803490E-13 +1.265223821996676E-13 +1.327393029874386E-13 +1.343201539965966E-13 +1.344314495952377E-13 +1.343330105829129E-13 +1.341552360571278E-13 +1.340324291189371E-13 +1.341715968356407E-13 +1.340159616524101E-13 +1.340159616524101E-13 +1.340159616524101E-13 +1.340159616524101E-13 +1.340159616524101E-13 +1.340159616524101E-13 +1.340159616524101E-13 +1.340159616524101E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.437361931765821E-15 +2.639056446221621E-15 +2.622278733290125E-15 +2.641408851796304E-15 +2.686112593529268E-15 +2.710661297402853E-15 +2.685354778796857E-15 +2.712019477568929E-15 +2.712019477568929E-15 +2.712019477568929E-15 +2.712019477568929E-15 +2.712019477568929E-15 +2.712019477568929E-15 +2.712019477568929E-15 +2.712019477568929E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.39.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343130125318951E-01 +9.343125718680237E-01 +9.343125795058015E-01 +9.343125808021180E-01 +9.343125808343483E-01 +9.343125808494983E-01 +9.343125808442896E-01 +9.343125808455220E-01 +9.343125808461896E-01 +9.343125808449116E-01 +9.343125808453199E-01 +9.343125808459940E-01 +9.343125808466148E-01 +9.343125808455310E-01 +9.343125808460268E-01 +9.343125808460268E-01 +9.343125808460268E-01 +9.343125808460268E-01 +9.343125808460268E-01 +9.343125808460268E-01
+6.179806304803124E-02 +6.179833645945887E-02 +6.179832821739870E-02 +6.179832696904141E-02 +6.179832693623871E-02 +6.179832692085763E-02 +6.179832692544497E-02 +6.179832692444593E-02 +6.179832692384089E-02 +6.179832692485606E-02 +6.179832692452184E-02 +6.179832692389343E-02 +6.179832692333271E-02 +6.179832692449001E-02 +6.179832692387537E-02 +6.179832692387537E-02 +6.179832692387537E-02 +6.179832692387537E-02 +6.179832692387537E-02 +6.179832692387537E-02
+3.698063264923635E-03 +3.698161591616927E-03 +3.698161618005022E-03 +3.698161541426314E-03 +3.698161537956409E-03 +3.698161537832863E-03 +3.698161538284761E-03 +3.698161538064648E-03 +3.698161538050439E-03 +3.698161538262897E-03 +3.698161538219483E-03 +3.698161538165638E-03 +3.698161538118279E-03 +3.698161538030527E-03 +3.698161538155012E-03 +3.698161538155012E-03 +3.698161538155012E-03 +3.698161538155012E-03 +3.698161538155012E-03 +3.698161538155012E-03
+1.829987531797158E-04 +1.830372992644546E-04 +1.830375862870242E-04 +1.830375977342346E-04 +1.830375994081590E-04 +1.830375995930676E-04 +1.830375996886663E-04 +1.830375996793613E-04 +1.830375996450484E-04 +1.830375996703959E-04 +1.830375996545071E-04 +1.830375996655857E-04 +1.830375996600282E-04 +1.830375996527752E-04 +1.830375996489487E-04 +1.830375996489487E-04 +1.830375996489487E-04 +1.830375996489487E-04 +1.830375996489487E-04 +1.830375996489487E-04
+7.593173389875655E-06 +7.612165994654356E-06 +7.612316985888752E-06 +7.612325270676061E-06 +7.612326327911409E-06 +7.612326379231608E-06 +7.612326400169522E-06 +7.612326402589209E-06 +7.612326399724148E-06 +7.612326403137277E-06 +7.612326398169696E-06 +7.612326402911690E-06 +7.612326399732770E-06 +7.612326401636522E-06 +7.612326402545839E-06 +7.612326402545839E-06 +7.612326402545839E-06 +7.612326402545839E-06 +7.612326402545839E-06 +7.612326402545839E-06
+2.624787195298824E-07 +2.719329029672470E-07 +2.720062345994287E-07 +2.720117142021596E-07 +2.720123511193565E-07 +2.720124006987590E-07 +2.720124134002807E-07 +2.720124154017425E-07 +2.720124144525629E-07 +2.720124169063253E-07 +2.720124151329997E-07 +2.720124168599141E-07 +2.720124153522892E-07 +2.720124157058298E-07 +2.720124171429436E-07 +2.720124171429436E-07 +2.720124171429436E-07 +2.720124171429436E-07 +2.720124171429436E-07 +2.720124171429436E-07
+6.749859985672134E-09 +8.466131152537035E-09 +8.508366480226620E-09 +8.510253364561415E-09 +8.510625817732093E-09 +8.510656131490083E-09 +8.510665723156299E-09 +8.510667106217156E-09 +8.510666302179178E-09 +8.510667614341817E-09 +8.510666224932089E-09 +8.510667630974265E-09 +8.510667149066781E-09 +8.510666260777920E-09 +8.510667274517225E-09 +8.510667274517225E-09 +8.510667274517225E-09 +8.510667274517225E-09 +8.510667274517225E-09 +8.510667274517225E-09
+0.000000000000000E+00 +2.165991578106773E-10 +2.354195156318085E-10 +2.364920361403534E-10 +2.366945061865419E-10 +2.367159264540892E-10 +2.367207991211903E-10 +2.367206533535673E-10 +2.367203445643607E-10 +2.367205396325664E-10 +2.367208792199520E-10 +2.367205294270700E-10 +2.367206544106416E-10 +2.367205131944977E-10 +2.367207103759688E-10 +2.367207103759688E-10 +2.367207103759688E-10 +2.367207103759688E-10 +2.367207103759688E-10 +2.367207103759688E-10
+0.000000000000000E+00 +0.000000000000000E+00 +5.483517332270841E-12 +5.812417605428850E-12 +5.901139206768682E-12 +5.922009844922716E-12 +5.924655097018757E-12 +5.924996661022037E-12 +5.924853580877371E-12 +5.924783190803756E-12 +5.924201607615833E-12 +5.924788339145503E-12 +5.924997917442820E-12 +5.924405717718160E-12 +5.924733925176506E-12 +5.924733925176506E-12 +5.924733925176506E-12 +5.924733925176506E-12 +5.924733925176506E-12 +5.924733925176506E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.142964449115128E-13 +1.264700175199357E-13 +1.326431090717981E-13 +1.343454709100495E-13 +1.340346210033401E-13 +1.343312021350184E-13 +1.341518236390419E-13 +1.345182154838933E-13 +1.341502359623620E-13 +1.340239556437240E-13 +1.344707266264220E-13 +1.341638129176521E-13 +1.341638129176521E-13 +1.341638129176521E-13 +1.341638129176521E-13 +1.341638129176521E-13 +1.341638129176521E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.415845055899516E-15 +2.639369122999349E-15 +2.710154666063687E-15 +2.639845396410308E-15 +2.687209044059922E-15 +2.612200106722554E-15 +2.687443302351667E-15 +2.716451298542044E-15 +2.616187204477063E-15 +2.686335320021041E-15 +2.686335320021041E-15 +2.686335320021041E-15 +2.686335320021041E-15 +2.686335320021041E-15 +2.686335320021041E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.4.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.384926294205916E-01 +9.384963119770762E-01 +9.384963990652989E-01 +9.384963987931251E-01 +9.384963987422270E-01 +9.384963987347269E-01 +9.384963987365388E-01 +9.384963987339338E-01 +9.384963987335052E-01 +9.384963987324753E-01 +9.384963987345886E-01 +9.384963987357628E-01 +9.384963987378677E-01 +9.384963987378677E-01 +9.384963987378677E-01 +9.384963987378677E-01 +9.384963987378677E-01 +9.384963987378677E-01 +9.384963987378677E-01 +9.384963987378677E-01
+5.793005404881439E-02 +5.792665705251297E-02 +5.792657692686869E-02 +5.792657716099057E-02 +5.792657720593815E-02 +5.792657721265447E-02 +5.792657721058272E-02 +5.792657721330856E-02 +5.792657721370464E-02 +5.792657721454073E-02 +5.792657721258343E-02 +5.792657721129794E-02 +5.792657720957280E-02 +5.792657720957280E-02 +5.792657720957280E-02 +5.792657720957280E-02 +5.792657720957280E-02 +5.792657720957280E-02 +5.792657720957280E-02 +5.792657720957280E-02
+3.403175941556354E-03 +3.402900989894803E-03 +3.402894401988439E-03 +3.402894436610413E-03 +3.402894442109102E-03 +3.402894442856240E-03 +3.402894443087342E-03 +3.402894442986819E-03 +3.402894443004793E-03 +3.402894443185793E-03 +3.402894443028780E-03 +3.402894443154007E-03 +3.402894442796732E-03 +3.402894442796732E-03 +3.402894442796732E-03 +3.402894442796732E-03 +3.402894442796732E-03 +3.402894442796732E-03 +3.402894442796732E-03 +3.402894442796732E-03
+1.669769629217445E-04 +1.669638869902677E-04 +1.669635171337554E-04 +1.669635201004110E-04 +1.669635205082193E-04 +1.669635205586860E-04 +1.669635205834476E-04 +1.669635205657402E-04 +1.669635205674918E-04 +1.669635205880011E-04 +1.669635205758878E-04 +1.669635205807239E-04 +1.669635205501556E-04 +1.669635205501556E-04 +1.669635205501556E-04 +1.669635205501556E-04 +1.669635205501556E-04 +1.669635205501556E-04 +1.669635205501556E-04 +1.669635205501556E-04
+6.910725204538453E-06 +6.911795879554920E-06 +6.911785388128624E-06 +6.911785681736653E-06 +6.911785704263288E-06 +6.911785709241002E-06 +6.911785707764684E-06 +6.911785706994202E-06 +6.911785709853480E-06 +6.911785711303095E-06 +6.911785709675878E-06 +6.911785711177242E-06 +6.911785711847784E-06 +6.911785711847784E-06 +6.911785711847784E-06 +6.911785711847784E-06 +6.911785711847784E-06 +6.911785711847784E-06 +6.911785711847784E-06 +6.911785711847784E-06
+2.452696275941228E-07 +2.463804326862300E-07 +2.463833210257473E-07 +2.463834065002760E-07 +2.463834070629519E-07 +2.463834085016902E-07 +2.463834064434279E-07 +2.463834071643891E-07 +2.463834091856625E-07 +2.463834092607126E-07 +2.463834061778204E-07 +2.463834087885673E-07 +2.463834097350951E-07 +2.463834097350951E-07 +2.463834097350951E-07 +2.463834097350951E-07 +2.463834097350951E-07 +2.463834097350951E-07 +2.463834097350951E-07 +2.463834097350951E-07
+7.456855010042305E-09 +7.698841382229256E-09 +7.700426607626471E-09 +7.700455025937312E-09 +7.700455097352707E-09 +7.700455560014465E-09 +7.700455014266988E-09 +7.700455102484522E-09 +7.700456944149799E-09 +7.700456947837677E-09 +7.700454568611434E-09 +7.700455557338877E-09 +7.700456860002591E-09 +7.700456860002591E-09 +7.700456860002591E-09 +7.700456860002591E-09 +7.700456860002591E-09 +7.700456860002591E-09 +7.700456860002591E-09 +7.700456860002591E-09
+1.744341054942869E-10 +2.133563101183870E-10 +2.141151827245254E-10 +2.141365533664955E-10 +2.141370636129750E-10 +2.141371651010857E-10 +2.141373209061203E-10 +2.141370685213081E-10 +2.141379034061303E-10 +2.141379056221397E-10 +2.141374571622603E-10 +2.141368861136985E-10 +2.141377997544244E-10 +2.141377997544244E-10 +2.141377997544244E-10 +2.141377997544244E-10 +2.141377997544244E-10 +2.141377997544244E-10 +2.141377997544244E-10 +2.141377997544244E-10
+0.000000000000000E+00 +5.012776034856437E-12 +5.342425735756534E-12 +5.360388974432529E-12 +5.360617410448130E-12 +5.360440709240226E-12 +5.360655666881962E-12 +5.360611698816732E-12 +5.360502724609841E-12 +5.360501916359844E-12 +5.360654199279517E-12 +5.360603191773710E-12 +5.360372791005258E-12 +5.360372791005258E-12 +5.360372791005258E-12 +5.360372791005258E-12 +5.360372791005258E-12 +5.360372791005258E-12 +5.360372791005258E-12 +5.360372791005258E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.156058123272883E-13 +1.210821142568884E-13 +1.209873047714585E-13 +1.212401500791441E-13 +1.211918516700920E-13 +1.209836799115801E-13 +1.210555049195111E-13 +1.210541654452389E-13 +1.211878011973656E-13 +1.212592259489063E-13 +1.211148139435743E-13 +1.211148139435743E-13 +1.211148139435743E-13 +1.211148139435743E-13 +1.211148139435743E-13 +1.211148139435743E-13 +1.211148139435743E-13 +1.211148139435743E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.247684416702478E-15 +2.270911619133401E-15 +2.204054747175306E-15 +2.220833839020342E-15 +2.272425411042354E-15 +2.252962123773948E-15 +2.252327349907496E-15 +2.224182524657445E-15 +2.204349125262924E-15 +2.256248510298375E-15 +2.256248510298375E-15 +2.256248510298375E-15 +2.256248510298375E-15 +2.256248510298375E-15 +2.256248510298375E-15 +2.256248510298375E-15 +2.256248510298375E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.4.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.384926859383269E-01 +9.384963120590265E-01 +9.384963990498989E-01 +9.384963987977992E-01 +9.384963987511402E-01 +9.384963987349807E-01 +9.384963987346141E-01 +9.384963987358349E-01 +9.384963987352166E-01 +9.384963987339131E-01 +9.384963987333907E-01 +9.384963987327983E-01 +9.384963987327877E-01 +9.384963987328810E-01 +9.384963987324527E-01 +9.384963987324527E-01 +9.384963987324527E-01 +9.384963987324527E-01 +9.384963987324527E-01 +9.384963987324527E-01
+5.793000236025919E-02 +5.792665697730489E-02 +5.792657694087454E-02 +5.792657715665303E-02 +5.792657719772493E-02 +5.792657721234949E-02 +5.792657721260452E-02 +5.792657721152886E-02 +5.792657721176038E-02 +5.792657721326772E-02 +5.792657721370081E-02 +5.792657721423953E-02 +5.792657721427084E-02 +5.792657721411822E-02 +5.792657721450377E-02 +5.792657721450377E-02 +5.792657721450377E-02 +5.792657721450377E-02 +5.792657721450377E-02 +5.792657721450377E-02
+3.403171400048415E-03 +3.402900985230755E-03 +3.402894403213054E-03 +3.402894436270595E-03 +3.402894441457062E-03 +3.402894442897512E-03 +3.402894442971739E-03 +3.402894442876049E-03 +3.402894443219740E-03 +3.402894443034846E-03 +3.402894443122442E-03 +3.402894443166802E-03 +3.402894443145133E-03 +3.402894443166565E-03 +3.402894443239807E-03 +3.402894443239807E-03 +3.402894443239807E-03 +3.402894443239807E-03 +3.402894443239807E-03 +3.402894443239807E-03
+1.669766887855973E-04 +1.669638849417089E-04 +1.669635172657771E-04 +1.669635200869825E-04 +1.669635204675961E-04 +1.669635205634189E-04 +1.669635205755386E-04 +1.669635205493286E-04 +1.669635205942539E-04 +1.669635205655392E-04 +1.669635205806740E-04 +1.669635205873600E-04 +1.669635205877841E-04 +1.669635206033159E-04 +1.669635205896387E-04 +1.669635205896387E-04 +1.669635205896387E-04 +1.669635205896387E-04 +1.669635205896387E-04 +1.669635205896387E-04
+6.910712196809173E-06 +6.911795308478204E-06 +6.911785405724404E-06 +6.911785682183963E-06 +6.911785703099833E-06 +6.911785708562588E-06 +6.911785711875636E-06 +6.911785705191660E-06 +6.911785710495042E-06 +6.911785706538627E-06 +6.911785705718063E-06 +6.911785709927760E-06 +6.911785712332081E-06 +6.911785712995364E-06 +6.911785709702260E-06 +6.911785709702260E-06 +6.911785709702260E-06 +6.911785709702260E-06 +6.911785709702260E-06 +6.911785709702260E-06
+2.452691129804187E-07 +2.463809760319720E-07 +2.463833184850251E-07 +2.463834053930634E-07 +2.463834058423994E-07 +2.463834079089236E-07 +2.463834099420585E-07 +2.463834062337258E-07 +2.463834075593320E-07 +2.463834063165799E-07 +2.463834051890064E-07 +2.463834083269809E-07 +2.463834092616867E-07 +2.463834093582788E-07 +2.463834064559601E-07 +2.463834064559601E-07 +2.463834064559601E-07 +2.463834064559601E-07 +2.463834064559601E-07 +2.463834064559601E-07
+7.456837723490174E-09 +7.698843064214494E-09 +7.700427144749298E-09 +7.700453836462305E-09 +7.700454619375325E-09 +7.700455828942870E-09 +7.700456803843263E-09 +7.700454820246093E-09 +7.700454585386561E-09 +7.700454862804625E-09 +7.700454002755266E-09 +7.700456547278212E-09 +7.700456947821801E-09 +7.700456950282815E-09 +7.700454871521687E-09 +7.700454871521687E-09 +7.700454871521687E-09 +7.700454871521687E-09 +7.700454871521687E-09 +7.700454871521687E-09
+1.744335906510888E-10 +2.133525633134964E-10 +2.141147981011634E-10 +2.141355256702313E-10 +2.141374562379796E-10 +2.141370285339413E-10 +2.141379189845513E-10 +2.141361866709606E-10 +2.141371338420849E-10 +2.141364425627143E-10 +2.141364044363793E-10 +2.141381262586086E-10 +2.141378990119328E-10 +2.141379011844274E-10 +2.141364267199306E-10 +2.141364267199306E-10 +2.141364267199306E-10 +2.141364267199306E-10 +2.141364267199306E-10 +2.141364267199306E-10
+0.000000000000000E+00 +5.011691193293323E-12 +5.342368653247913E-12 +5.360478441346774E-12 +5.360647049757891E-12 +5.360495868163758E-12 +5.360506964290157E-12 +5.360451163538823E-12 +5.360751600897109E-12 +5.360325889851075E-12 +5.360606766132673E-12 +5.360413896339335E-12 +5.360500837022908E-12 +5.360500605524262E-12 +5.360319502220452E-12 +5.360319502220452E-12 +5.360319502220452E-12 +5.360319502220452E-12 +5.360319502220452E-12 +5.360319502220452E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.156175319576510E-13 +1.212206746942313E-13 +1.211923242234741E-13 +1.212239609253058E-13 +1.210532136712887E-13 +1.212898088525966E-13 +1.211773293927575E-13 +1.212581585846791E-13 +1.211619161070196E-13 +1.210819343531215E-13 +1.210558079789281E-13 +1.210557369780293E-13 +1.212665404470118E-13 +1.212665404470118E-13 +1.212665404470118E-13 +1.212665404470118E-13 +1.212665404470118E-13 +1.212665404470118E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.207882014199916E-15 +2.223153049437012E-15 +2.206822064695508E-15 +2.253504851742610E-15 +2.202841874392119E-15 +2.222914494896535E-15 +2.203922684937226E-15 +2.220305911478593E-15 +2.248630529237317E-15 +2.253200293492165E-15 +2.253225181080802E-15 +2.201278130317391E-15 +2.201278130317391E-15 +2.201278130317391E-15 +2.201278130317391E-15 +2.201278130317391E-15 +2.201278130317391E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.40.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.387921379533803E-01 +9.387859120023814E-01 +9.387858408561959E-01 +9.387858398859522E-01 +9.387858399486273E-01 +9.387858399144783E-01 +9.387858399147259E-01 +9.387858399136400E-01 +9.387858399138219E-01 +9.387858399126916E-01 +9.387858399146150E-01 +9.387858399142880E-01 +9.387858399137409E-01 +9.387858399137409E-01 +9.387858399137409E-01 +9.387858399137409E-01 +9.387858399137409E-01 +9.387858399137409E-01 +9.387858399137409E-01 +9.387858399137409E-01
+5.769190272363823E-02 +5.769748609494855E-02 +5.769754992841223E-02 +5.769755075209547E-02 +5.769755068868439E-02 +5.769755071941759E-02 +5.769755071912735E-02 +5.769755072003942E-02 +5.769755071989902E-02 +5.769755072096047E-02 +5.769755071921912E-02 +5.769755071944863E-02 +5.769755072007886E-02 +5.769755072007886E-02 +5.769755072007886E-02 +5.769755072007886E-02 +5.769755072007886E-02 +5.769755072007886E-02 +5.769755072007886E-02 +5.769755072007886E-02
+3.346870411017987E-03 +3.347429098601837E-03 +3.347435441075349E-03 +3.347435552996450E-03 +3.347435551245059E-03 +3.347435554056442E-03 +3.347435554051362E-03 +3.347435554206000E-03 +3.347435554169800E-03 +3.347435554242469E-03 +3.347435554055409E-03 +3.347435554164628E-03 +3.347435554088911E-03 +3.347435554088911E-03 +3.347435554088911E-03 +3.347435554088911E-03 +3.347435554088911E-03 +3.347435554088911E-03 +3.347435554088911E-03 +3.347435554088911E-03
+1.622278295788444E-04 +1.622872807449082E-04 +1.622879313553919E-04 +1.622879500060383E-04 +1.622879513321759E-04 +1.622879516606898E-04 +1.622879516823080E-04 +1.622879516965751E-04 +1.622879516870822E-04 +1.622879516934230E-04 +1.622879516762835E-04 +1.622879516920930E-04 +1.622879516786168E-04 +1.622879516786168E-04 +1.622879516786168E-04 +1.622879516786168E-04 +1.622879516786168E-04 +1.622879516786168E-04 +1.622879516786168E-04 +1.622879516786168E-04
+6.630021775600508E-06 +6.643819819720866E-06 +6.643977016687852E-06 +6.643985736488540E-06 +6.643986338107597E-06 +6.643986478269187E-06 +6.643986491755052E-06 +6.643986494250587E-06 +6.643986493579943E-06 +6.643986492179069E-06 +6.643986495317859E-06 +6.643986492024993E-06 +6.643986492152293E-06 +6.643986492152293E-06 +6.643986492152293E-06 +6.643986492152293E-06 +6.643986492152293E-06 +6.643986492152293E-06 +6.643986492152293E-06 +6.643986492152293E-06
+2.261628681668497E-07 +2.343078698242486E-07 +2.344079560085210E-07 +2.344117380549022E-07 +2.344120673919588E-07 +2.344121405616246E-07 +2.344121468080950E-07 +2.344121464837437E-07 +2.344121465831643E-07 +2.344121464617172E-07 +2.344121490022268E-07 +2.344121465412645E-07 +2.344121472627786E-07 +2.344121472627786E-07 +2.344121472627786E-07 +2.344121472627786E-07 +2.344121472627786E-07 +2.344121472627786E-07 +2.344121472627786E-07 +2.344121472627786E-07
+4.897750741426342E-09 +7.212563046933137E-09 +7.254371588289625E-09 +7.256496105752294E-09 +7.256636533749437E-09 +7.256666741735924E-09 +7.256670830458570E-09 +7.256670263222380E-09 +7.256670272124917E-09 +7.256669933331399E-09 +7.256671441330341E-09 +7.256670035698184E-09 +7.256671102459628E-09 +7.256671102459628E-09 +7.256671102459628E-09 +7.256671102459628E-09 +7.256671102459628E-09 +7.256671102459628E-09 +7.256671102459628E-09 +7.256671102459628E-09
+0.000000000000000E+00 +1.830665784669802E-10 +1.990153553764529E-10 +1.999413556456757E-10 +1.999819143003333E-10 +2.000091306708694E-10 +2.000107894946714E-10 +2.000109598813131E-10 +2.000110196412673E-10 +2.000113412800942E-10 +2.000113410660574E-10 +2.000115759159315E-10 +2.000112661349860E-10 +2.000112661349860E-10 +2.000112661349860E-10 +2.000112661349860E-10 +2.000112661349860E-10 +2.000112661349860E-10 +2.000112661349860E-10 +2.000112661349860E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.600364665136972E-12 +4.920791567029634E-12 +4.955416682806921E-12 +4.965731729094599E-12 +4.966426417408573E-12 +4.966396706071877E-12 +4.966339309254246E-12 +4.966274099661383E-12 +4.966338904411780E-12 +4.966218566010690E-12 +4.966553163597254E-12 +4.966553163597254E-12 +4.966553163597254E-12 +4.966553163597254E-12 +4.966553163597254E-12 +4.966553163597254E-12 +4.966553163597254E-12 +4.966553163597254E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.046240621468028E-13 +1.049320548559504E-13 +1.113465293625544E-13 +1.117680190120245E-13 +1.117606004494309E-13 +1.117826094348535E-13 +1.117908049008316E-13 +1.116214106775110E-13 +1.117949504058291E-13 +1.114881221981847E-13 +1.114881221981847E-13 +1.114881221981847E-13 +1.114881221981847E-13 +1.114881221981847E-13 +1.114881221981847E-13 +1.114881221981847E-13 +1.114881221981847E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.187238510212645E-15 +2.188133606386355E-15 +2.197456270574112E-15 +2.192931801177806E-15 +2.193523130576192E-15 +2.229252624196201E-15 +2.190952620331313E-15 +2.250750107132370E-15 +2.250750107132370E-15 +2.250750107132370E-15 +2.250750107132370E-15 +2.250750107132370E-15 +2.250750107132370E-15 +2.250750107132370E-15 +2.250750107132370E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.40.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.387921289462113E-01 +9.387859119628877E-01 +9.387858408550925E-01 +9.387858398848343E-01 +9.387858399300777E-01 +9.387858399145323E-01 +9.387858399177059E-01 +9.387858399141531E-01 +9.387858399143441E-01 +9.387858399123016E-01 +9.387858399123320E-01 +9.387858399126501E-01 +9.387858399126031E-01 +9.387858399130806E-01 +9.387858399123429E-01 +9.387858399123429E-01 +9.387858399123429E-01 +9.387858399123429E-01 +9.387858399123429E-01 +9.387858399123429E-01
+5.769191079684585E-02 +5.769748612236013E-02 +5.769754993127665E-02 +5.769755075316254E-02 +5.769755070610291E-02 +5.769755071937263E-02 +5.769755071634865E-02 +5.769755071964625E-02 +5.769755071950972E-02 +5.769755072128625E-02 +5.769755072121167E-02 +5.769755072101303E-02 +5.769755072101184E-02 +5.769755072051425E-02 +5.769755072124187E-02 +5.769755072124187E-02 +5.769755072124187E-02 +5.769755072124187E-02 +5.769755072124187E-02 +5.769755072124187E-02
+3.346871291019401E-03 +3.347429120225503E-03 +3.347435440995134E-03 +3.347435552742017E-03 +3.347435552270736E-03 +3.347435554054519E-03 +3.347435553848457E-03 +3.347435554101582E-03 +3.347435554057462E-03 +3.347435554291325E-03 +3.347435554341174E-03 +3.347435554231125E-03 +3.347435554284651E-03 +3.347435554268176E-03 +3.347435554285948E-03 +3.347435554285948E-03 +3.347435554285948E-03 +3.347435554285948E-03 +3.347435554285948E-03 +3.347435554285948E-03
+1.622278815736272E-04 +1.622872686161367E-04 +1.622879295654369E-04 +1.622879500774002E-04 +1.622879513902118E-04 +1.622879516519662E-04 +1.622879516688442E-04 +1.622879516811893E-04 +1.622879516718122E-04 +1.622879516936655E-04 +1.622879516904192E-04 +1.622879516866210E-04 +1.622879516886407E-04 +1.622879516976491E-04 +1.622879516955687E-04 +1.622879516955687E-04 +1.622879516955687E-04 +1.622879516955687E-04 +1.622879516955687E-04 +1.622879516955687E-04
+6.630023747632457E-06 +6.643822159739391E-06 +6.643976641091013E-06 +6.643985899614997E-06 +6.643986382821524E-06 +6.643986480950338E-06 +6.643986489878226E-06 +6.643986489894736E-06 +6.643986494772274E-06 +6.643986491472360E-06 +6.643986492946017E-06 +6.643986496168452E-06 +6.643986493082940E-06 +6.643986497074232E-06 +6.643986496793841E-06 +6.643986496793841E-06 +6.643986496793841E-06 +6.643986496793841E-06 +6.643986496793841E-06 +6.643986496793841E-06
+2.261628385721979E-07 +2.343080922693259E-07 +2.344084027693079E-07 +2.344118067871318E-07 +2.344120830937576E-07 +2.344121433998303E-07 +2.344121460380023E-07 +2.344121465110878E-07 +2.344121489772732E-07 +2.344121465060311E-07 +2.344121471597171E-07 +2.344121490923515E-07 +2.344121475499201E-07 +2.344121490851731E-07 +2.344121490868459E-07 +2.344121490868459E-07 +2.344121490868459E-07 +2.344121490868459E-07 +2.344121490868459E-07 +2.344121490868459E-07
+4.897762538655796E-09 +7.212591672603459E-09 +7.254401535414389E-09 +7.256498374656163E-09 +7.256626167281262E-09 +7.256667799702095E-09 +7.256670473134169E-09 +7.256670802236807E-09 +7.256671449528006E-09 +7.256670195812290E-09 +7.256670262697491E-09 +7.256671339839464E-09 +7.256670967228956E-09 +7.256671337934311E-09 +7.256671348157011E-09 +7.256671348157011E-09 +7.256671348157011E-09 +7.256671348157011E-09 +7.256671348157011E-09 +7.256671348157011E-09
+0.000000000000000E+00 +1.830596979866125E-10 +1.990080472579381E-10 +1.999298173856160E-10 +1.999851420691161E-10 +2.000085660219266E-10 +2.000113423806908E-10 +2.000113151108887E-10 +2.000113435588925E-10 +2.000113993639720E-10 +2.000117931252328E-10 +2.000114276847262E-10 +2.000114267454806E-10 +2.000114106233461E-10 +2.000114204247751E-10 +2.000114204247751E-10 +2.000114204247751E-10 +2.000114204247751E-10 +2.000114204247751E-10 +2.000114204247751E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.599688279340744E-12 +4.922481930496248E-12 +4.955325378101020E-12 +4.965638076283650E-12 +4.966197678659209E-12 +4.966247633254390E-12 +4.966342711837825E-12 +4.966190520664152E-12 +4.965741081139666E-12 +4.966306483286361E-12 +4.966492961503977E-12 +4.966308363201186E-12 +4.966309022017766E-12 +4.966309022017766E-12 +4.966309022017766E-12 +4.966309022017766E-12 +4.966309022017766E-12 +4.966309022017766E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.044425177983934E-13 +1.049162018266776E-13 +1.113895001091826E-13 +1.118128884650696E-13 +1.118032112322333E-13 +1.116219905682270E-13 +1.118179872142195E-13 +1.119742455299174E-13 +1.116529598384504E-13 +1.115573238579054E-13 +1.116482606851215E-13 +1.116511778052546E-13 +1.116511778052546E-13 +1.116511778052546E-13 +1.116511778052546E-13 +1.116511778052546E-13 +1.116511778052546E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.179484216880606E-15 +2.188918075198973E-15 +2.188931320356728E-15 +2.229799728179863E-15 +2.189036029555996E-15 +2.164353082740026E-15 +2.229963089049088E-15 +2.252078095926040E-15 +2.231905166771512E-15 +2.230929333482960E-15 +2.230929333482960E-15 +2.230929333482960E-15 +2.230929333482960E-15 +2.230929333482960E-15 +2.230929333482960E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.41.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343395879292150E-01 +9.343390724607815E-01 +9.343390792716003E-01 +9.343390808787350E-01 +9.343390809237953E-01 +9.343390809285307E-01 +9.343390809199963E-01 +9.343390809220194E-01 +9.343390809214177E-01 +9.343390809206096E-01 +9.343390809211910E-01 +9.343390809208723E-01 +9.343390809210783E-01 +9.343390809210783E-01 +9.343390809210783E-01 +9.343390809210783E-01 +9.343390809210783E-01 +9.343390809210783E-01 +9.343390809210783E-01 +9.343390809210783E-01
+6.177697430259842E-02 +6.177736504366611E-02 +6.177735807082879E-02 +6.177735657365704E-02 +6.177735653033634E-02 +6.177735652510317E-02 +6.177735653299208E-02 +6.177735653109303E-02 +6.177735653175943E-02 +6.177735653221973E-02 +6.177735653186363E-02 +6.177735653221304E-02 +6.177735653196698E-02 +6.177735653196698E-02 +6.177735653196698E-02 +6.177735653196698E-02 +6.177735653196698E-02 +6.177735653196698E-02 +6.177735653196698E-02 +6.177735653196698E-02
+3.693007157091139E-03 +3.693090361015245E-03 +3.693090193267115E-03 +3.693090075425940E-03 +3.693090071771868E-03 +3.693090072172311E-03 +3.693090072692630E-03 +3.693090072585930E-03 +3.693090072526037E-03 +3.693090072856301E-03 +3.693090072615460E-03 +3.693090072613716E-03 +3.693090072639153E-03 +3.693090072639153E-03 +3.693090072639153E-03 +3.693090072639153E-03 +3.693090072639153E-03 +3.693090072639153E-03 +3.693090072639153E-03 +3.693090072639153E-03
+1.825807008572847E-04 +1.826054087964886E-04 +1.826055680848725E-04 +1.826055674802760E-04 +1.826055681810653E-04 +1.826055682296627E-04 +1.826055683435603E-04 +1.826055683237007E-04 +1.826055683162657E-04 +1.826055683395328E-04 +1.826055683416726E-04 +1.826055683347476E-04 +1.826055683406655E-04 +1.826055683406655E-04 +1.826055683406655E-04 +1.826055683406655E-04 +1.826055683406655E-04 +1.826055683406655E-04 +1.826055683406655E-04 +1.826055683406655E-04
+7.576295401961936E-06 +7.587217624794987E-06 +7.587309320186000E-06 +7.587312643599867E-06 +7.587313186681082E-06 +7.587313202062244E-06 +7.587313214080383E-06 +7.587313210065976E-06 +7.587313211431248E-06 +7.587313212043424E-06 +7.587313212084023E-06 +7.587313210549244E-06 +7.587313213583049E-06 +7.587313213583049E-06 +7.587313213583049E-06 +7.587313213583049E-06 +7.587313213583049E-06 +7.587313213583049E-06 +7.587313213583049E-06 +7.587313213583049E-06
+2.667935996665873E-07 +2.708340152332280E-07 +2.708799009765158E-07 +2.708826147211257E-07 +2.708829379787950E-07 +2.708829544592296E-07 +2.708829546576831E-07 +2.708829559893499E-07 +2.708829540236452E-07 +2.708829550000867E-07 +2.708829542743845E-07 +2.708829546935670E-07 +2.708829560940773E-07 +2.708829560940773E-07 +2.708829560940773E-07 +2.708829560940773E-07 +2.708829560940773E-07 +2.708829560940773E-07 +2.708829560940773E-07 +2.708829560940773E-07
+6.821247069290752E-09 +8.441406746783243E-09 +8.467028675278420E-09 +8.468216292532855E-09 +8.468395556703660E-09 +8.468408902893617E-09 +8.468408384265375E-09 +8.468408845143469E-09 +8.468408213429533E-09 +8.468409151088666E-09 +8.468408147193348E-09 +8.468408419521783E-09 +8.468408601044821E-09 +8.468408601044821E-09 +8.468408601044821E-09 +8.468408601044821E-09 +8.468408601044821E-09 +8.468408601044821E-09 +8.468408601044821E-09 +8.468408601044821E-09
+0.000000000000000E+00 +2.277822336715739E-10 +2.345000452790922E-10 +2.352593544192179E-10 +2.353544741179157E-10 +2.353636166790274E-10 +2.353638147418723E-10 +2.353649270501289E-10 +2.353635296005254E-10 +2.353638537307259E-10 +2.353642562644558E-10 +2.353641163632090E-10 +2.353639712341299E-10 +2.353639712341299E-10 +2.353639712341299E-10 +2.353639712341299E-10 +2.353639712341299E-10 +2.353639712341299E-10 +2.353639712341299E-10 +2.353639712341299E-10
+0.000000000000000E+00 +4.907971870120296E-12 +5.469039746533207E-12 +5.841864541481568E-12 +5.880844697541226E-12 +5.886476475156055E-12 +5.886290605591703E-12 +5.886133483444442E-12 +5.886337057124874E-12 +5.886944808511087E-12 +5.886131591855256E-12 +5.886135491087525E-12 +5.885981234067384E-12 +5.885981234067384E-12 +5.885981234067384E-12 +5.885981234067384E-12 +5.885981234067384E-12 +5.885981234067384E-12 +5.885981234067384E-12 +5.885981234067384E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.144512337681316E-13 +1.307952181422192E-13 +1.331256432151505E-13 +1.334162686636555E-13 +1.336456098836834E-13 +1.333813202764675E-13 +1.333818072120340E-13 +1.334381990208356E-13 +1.334434390094634E-13 +1.335412911918145E-13 +1.335412911918145E-13 +1.335412911918145E-13 +1.335412911918145E-13 +1.335412911918145E-13 +1.335412911918145E-13 +1.335412911918145E-13 +1.335412911918145E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.415859348603408E-15 +2.700100826314960E-15 +2.632198329815785E-15 +2.596736452843173E-15 +2.637686000676219E-15 +2.637379061828064E-15 +2.631327558989132E-15 +2.630043554725149E-15 +2.615392670430274E-15 +2.615392670430274E-15 +2.615392670430274E-15 +2.615392670430274E-15 +2.615392670430274E-15 +2.615392670430274E-15 +2.615392670430274E-15 +2.615392670430274E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.41.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343396824871053E-01 +9.343390725127551E-01 +9.343390792710321E-01 +9.343390808721993E-01 +9.343390809073253E-01 +9.343390809261198E-01 +9.343390809243846E-01 +9.343390809211132E-01 +9.343390809216103E-01 +9.343390809209539E-01 +9.343390809209443E-01 +9.343390809214144E-01 +9.343390809214916E-01 +9.343390809208796E-01 +9.343390809206635E-01 +9.343390809206635E-01 +9.343390809206635E-01 +9.343390809206635E-01 +9.343390809206635E-01 +9.343390809206635E-01
+6.177688791423371E-02 +6.177736498393854E-02 +6.177735807340073E-02 +6.177735657983857E-02 +6.177735654520831E-02 +6.177735652731912E-02 +6.177735652899458E-02 +6.177735653193914E-02 +6.177735653146293E-02 +6.177735653201292E-02 +6.177735653206880E-02 +6.177735653165065E-02 +6.177735653155065E-02 +6.177735653223718E-02 +6.177735653235602E-02 +6.177735653235602E-02 +6.177735653235602E-02 +6.177735653235602E-02 +6.177735653235602E-02 +6.177735653235602E-02
+3.692999479899407E-03 +3.693090378860701E-03 +3.693090192592799E-03 +3.693090075341516E-03 +3.693090073315390E-03 +3.693090072273040E-03 +3.693090072324823E-03 +3.693090072626915E-03 +3.693090072614413E-03 +3.693090072716677E-03 +3.693090072679506E-03 +3.693090072636539E-03 +3.693090072661773E-03 +3.693090072569688E-03 +3.693090072662944E-03 +3.693090072662944E-03 +3.693090072662944E-03 +3.693090072662944E-03 +3.693090072662944E-03 +3.693090072662944E-03
+1.825802318084280E-04 +1.826053999378753E-04 +1.826055667708465E-04 +1.826055676751254E-04 +1.826055682822200E-04 +1.826055683242178E-04 +1.826055683058173E-04 +1.826055683391715E-04 +1.826055683398045E-04 +1.826055683246864E-04 +1.826055683259058E-04 +1.826055683271908E-04 +1.826055683269179E-04 +1.826055683183653E-04 +1.826055683270065E-04 +1.826055683270065E-04 +1.826055683270065E-04 +1.826055683270065E-04 +1.826055683270065E-04 +1.826055683270065E-04
+7.576273078974721E-06 +7.587215530393177E-06 +7.587308815043087E-06 +7.587312827797398E-06 +7.587313169901447E-06 +7.587313207583389E-06 +7.587313211047064E-06 +7.587313213889473E-06 +7.587313213946184E-06 +7.587313213180879E-06 +7.587313211851370E-06 +7.587313212223969E-06 +7.587313212657176E-06 +7.587313213376934E-06 +7.587313213843678E-06 +7.587313213843678E-06 +7.587313213843678E-06 +7.587313213843678E-06 +7.587313213843678E-06 +7.587313213843678E-06
+2.667926737075142E-07 +2.708348550307002E-07 +2.708803792321237E-07 +2.708826767825272E-07 +2.708829226532907E-07 +2.708829532544754E-07 +2.708829539566765E-07 +2.708829545804509E-07 +2.708829546349028E-07 +2.708829569751339E-07 +2.708829539796162E-07 +2.708829541066653E-07 +2.708829562479754E-07 +2.708829570203289E-07 +2.708829570383582E-07 +2.708829570383582E-07 +2.708829570383582E-07 +2.708829570383582E-07 +2.708829570383582E-07 +2.708829570383582E-07
+6.821199769812843E-09 +8.441434634047537E-09 +8.467027839637077E-09 +8.468211845637308E-09 +8.468387825667856E-09 +8.468407952736506E-09 +8.468408242091983E-09 +8.468408423738978E-09 +8.468408406305185E-09 +8.468409890969110E-09 +8.468408248818652E-09 +8.468408215581649E-09 +8.468407921902238E-09 +8.468409898970757E-09 +8.468409899106951E-09 +8.468409899106951E-09 +8.468409899106951E-09 +8.468409899106951E-09 +8.468409899106951E-09 +8.468409899106951E-09
+0.000000000000000E+00 +2.277727478371589E-10 +2.344962140763361E-10 +2.352491971429978E-10 +2.353537010517877E-10 +2.353636533020529E-10 +2.353635064155149E-10 +2.353637919384646E-10 +2.353638076483008E-10 +2.353638506015254E-10 +2.353635049783245E-10 +2.353635406609031E-10 +2.353641569359205E-10 +2.353638668269912E-10 +2.353638675260671E-10 +2.353638675260671E-10 +2.353638675260671E-10 +2.353638675260671E-10 +2.353638675260671E-10 +2.353638675260671E-10
+0.000000000000000E+00 +4.907989985389441E-12 +5.467685519435203E-12 +5.843589329434954E-12 +5.881701543352515E-12 +5.886100211521779E-12 +5.886361456733543E-12 +5.886317616679211E-12 +5.886302274502153E-12 +5.886242430417186E-12 +5.886362931715543E-12 +5.886327930903023E-12 +5.885730676982535E-12 +5.886241130302132E-12 +5.886240586202086E-12 +5.886240586202086E-12 +5.886240586202086E-12 +5.886240586202086E-12 +5.886240586202086E-12 +5.886240586202086E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.142778666405281E-13 +1.307975113077567E-13 +1.334407011903889E-13 +1.333708161361063E-13 +1.334033958503816E-13 +1.334096917048319E-13 +1.332462139574338E-13 +1.333700347845714E-13 +1.333841526904244E-13 +1.335908353768846E-13 +1.332493414373547E-13 +1.332495464660097E-13 +1.332495464660097E-13 +1.332495464660097E-13 +1.332495464660097E-13 +1.332495464660097E-13 +1.332495464660097E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.397591824843550E-15 +2.628619088761746E-15 +2.639702732891150E-15 +2.634352269740687E-15 +2.633349991468495E-15 +2.675172250175868E-15 +2.639877973666856E-15 +2.637258676543686E-15 +2.603108201613973E-15 +2.673496297705519E-15 +2.673423034180096E-15 +2.673423034180096E-15 +2.673423034180096E-15 +2.673423034180096E-15 +2.673423034180096E-15 +2.673423034180096E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.42.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.387532599683049E-01 +9.387465114139965E-01 +9.387464434007973E-01 +9.387464425761745E-01 +9.387464426159081E-01 +9.387464425919907E-01 +9.387464425907908E-01 +9.387464425903276E-01 +9.387464425901542E-01 +9.387464425912624E-01 +9.387464425913156E-01 +9.387464425901586E-01 +9.387464425904073E-01 +9.387464425904073E-01 +9.387464425904073E-01 +9.387464425904073E-01 +9.387464425904073E-01 +9.387464425904073E-01 +9.387464425904073E-01 +9.387464425904073E-01
+5.772263742717302E-02 +5.772874801484180E-02 +5.772880949974066E-02 +5.772881022381323E-02 +5.772881018460928E-02 +5.772881020609848E-02 +5.772881020723364E-02 +5.772881020769384E-02 +5.772881020783839E-02 +5.772881020670254E-02 +5.772881020676520E-02 +5.772881020780045E-02 +5.772881020761728E-02 +5.772881020761728E-02 +5.772881020761728E-02 +5.772881020761728E-02 +5.772881020761728E-02 +5.772881020761728E-02 +5.772881020761728E-02 +5.772881020761728E-02
+3.354315076051747E-03 +3.354895323164962E-03 +3.354901219438885E-03 +3.354901300282001E-03 +3.354901298781555E-03 +3.354901300976185E-03 +3.354901301040267E-03 +3.354901301031912E-03 +3.354901301069319E-03 +3.354901301079903E-03 +3.354901300980926E-03 +3.354901301110713E-03 +3.354901301049603E-03 +3.354901301049603E-03 +3.354901301049603E-03 +3.354901301049603E-03 +3.354901301049603E-03 +3.354901301049603E-03 +3.354901301049603E-03 +3.354901301049603E-03
+1.628757642451679E-04 +1.629212228010635E-04 +1.629217078650719E-04 +1.629217178519105E-04 +1.629217183771896E-04 +1.629217185706391E-04 +1.629217185694190E-04 +1.629217185743995E-04 +1.629217185664613E-04 +1.629217185884321E-04 +1.629217185575687E-04 +1.629217185710518E-04 +1.629217185627985E-04 +1.629217185627985E-04 +1.629217185627985E-04 +1.629217185627985E-04 +1.629217185627985E-04 +1.629217185627985E-04 +1.629217185627985E-04 +1.629217185627985E-04
+6.672971510368777E-06 +6.680506226483611E-06 +6.680590270660652E-06 +6.680594592425036E-06 +6.680594788735249E-06 +6.680594812606305E-06 +6.680594813645652E-06 +6.680594815610195E-06 +6.680594811928632E-06 +6.680594815354063E-06 +6.680594813265889E-06 +6.680594813547906E-06 +6.680594812807648E-06 +6.680594812807648E-06 +6.680594812807648E-06 +6.680594812807648E-06 +6.680594812807648E-06 +6.680594812807648E-06 +6.680594812807648E-06 +6.680594812807648E-06
+2.322307406172582E-07 +2.360168946340010E-07 +2.360595085372025E-07 +2.360619722337633E-07 +2.360621037957038E-07 +2.360621106242732E-07 +2.360621116515088E-07 +2.360621109136230E-07 +2.360621105619873E-07 +2.360621101888348E-07 +2.360621110412870E-07 +2.360621116359601E-07 +2.360621115965996E-07 +2.360621115965996E-07 +2.360621115965996E-07 +2.360621115965996E-07 +2.360621115965996E-07 +2.360621115965996E-07 +2.360621115965996E-07 +2.360621115965996E-07
+6.561984314566104E-09 +7.304603312476756E-09 +7.316587065917619E-09 +7.318244200437655E-09 +7.318297491778371E-09 +7.318304413457607E-09 +7.318304864959792E-09 +7.318305542155995E-09 +7.318304385039291E-09 +7.318304080737945E-09 +7.318305333671640E-09 +7.318304885239546E-09 +7.318304869915680E-09 +7.318304869915680E-09 +7.318304869915680E-09 +7.318304869915680E-09 +7.318304869915680E-09 +7.318304869915680E-09 +7.318304869915680E-09 +7.318304869915680E-09
+0.000000000000000E+00 +1.937515913673083E-10 +2.011357372791926E-10 +2.019441745830077E-10 +2.019797871005483E-10 +2.019868330933366E-10 +2.019870045770118E-10 +2.019871218369197E-10 +2.019868479084632E-10 +2.019869166090471E-10 +2.019871586490166E-10 +2.019869934577528E-10 +2.019869941409693E-10 +2.019869941409693E-10 +2.019869941409693E-10 +2.019869941409693E-10 +2.019869941409693E-10 +2.019869941409693E-10 +2.019869941409693E-10 +2.019869941409693E-10
+0.000000000000000E+00 +3.716027956693964E-12 +4.656434724340680E-12 +5.006445795926131E-12 +5.015503768998170E-12 +5.021644133486916E-12 +5.021290549745038E-12 +5.021759958300336E-12 +5.021638792651450E-12 +5.021662368529830E-12 +5.021743587442495E-12 +5.021302201950527E-12 +5.021295291150607E-12 +5.021295291150607E-12 +5.021295291150607E-12 +5.021295291150607E-12 +5.021295291150607E-12 +5.021295291150607E-12 +5.021295291150607E-12 +5.021295291150607E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.060875722599157E-13 +1.106167205278007E-13 +1.129168924347562E-13 +1.130419843130162E-13 +1.127080068245889E-13 +1.129200092423686E-13 +1.129080178528139E-13 +1.126791980997265E-13 +1.130397424905363E-13 +1.130438617311983E-13 +1.130438617311983E-13 +1.130438617311983E-13 +1.130438617311983E-13 +1.130438617311983E-13 +1.130438617311983E-13 +1.130438617311983E-13 +1.130438617311983E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.812639147171464E-15 +2.217185055564393E-15 +2.200414154141782E-15 +2.271482192517967E-15 +2.216861455404880E-15 +2.219154609254813E-15 +2.266074842638446E-15 +2.200296713369602E-15 +2.199564030931273E-15 +2.199564030931273E-15 +2.199564030931273E-15 +2.199564030931273E-15 +2.199564030931273E-15 +2.199564030931273E-15 +2.199564030931273E-15 +2.199564030931273E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.42.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.387532117739484E-01 +9.387465114107927E-01 +9.387464434552284E-01 +9.387464425659727E-01 +9.387464425990717E-01 +9.387464425921200E-01 +9.387464425925022E-01 +9.387464425905472E-01 +9.387464425910700E-01 +9.387464425904347E-01 +9.387464425896164E-01 +9.387464425903338E-01 +9.387464425906387E-01 +9.387464425910692E-01 +9.387464425904459E-01 +9.387464425904459E-01 +9.387464425904459E-01 +9.387464425904459E-01 +9.387464425904459E-01 +9.387464425904459E-01
+5.772268249463885E-02 +5.772874803426964E-02 +5.772880945024886E-02 +5.772881023293631E-02 +5.772881020022751E-02 +5.772881020606428E-02 +5.772881020561653E-02 +5.772881020745860E-02 +5.772881020704029E-02 +5.772881020749759E-02 +5.772881020823225E-02 +5.772881020764276E-02 +5.772881020728933E-02 +5.772881020699171E-02 +5.772881020759218E-02 +5.772881020759218E-02 +5.772881020759218E-02 +5.772881020759218E-02 +5.772881020759218E-02 +5.772881020759218E-02
+3.354318041160031E-03 +3.354895307800154E-03 +3.354901214774199E-03 +3.354901301335339E-03 +3.354901299972303E-03 +3.354901300882238E-03 +3.354901300932463E-03 +3.354901301058877E-03 +3.354901300969335E-03 +3.354901301107644E-03 +3.354901301194066E-03 +3.354901301086226E-03 +3.354901301132029E-03 +3.354901300991827E-03 +3.354901301019091E-03 +3.354901301019091E-03 +3.354901301019091E-03 +3.354901301019091E-03 +3.354901301019091E-03 +3.354901301019091E-03
+1.628759196472614E-04 +1.629212221765047E-04 +1.629217075877005E-04 +1.629217179680258E-04 +1.629217184388150E-04 +1.629217185657609E-04 +1.629217185640290E-04 +1.629217185637765E-04 +1.629217185577066E-04 +1.629217185792100E-04 +1.629217185842519E-04 +1.629217185730149E-04 +1.629217185796581E-04 +1.629217185647181E-04 +1.629217185663447E-04 +1.629217185663447E-04 +1.629217185663447E-04 +1.629217185663447E-04 +1.629217185663447E-04 +1.629217185663447E-04
+6.672977724718198E-06 +6.680505990053047E-06 +6.680590255267104E-06 +6.680594527824692E-06 +6.680594780404040E-06 +6.680594816839952E-06 +6.680594814153340E-06 +6.680594812894456E-06 +6.680594813215842E-06 +6.680594815485160E-06 +6.680594812812052E-06 +6.680594814898617E-06 +6.680594814495356E-06 +6.680594814416748E-06 +6.680594814498600E-06 +6.680594814498600E-06 +6.680594814498600E-06 +6.680594814498600E-06 +6.680594814498600E-06 +6.680594814498600E-06
+2.322308948288033E-07 +2.360168924193924E-07 +2.360595083038890E-07 +2.360619365714347E-07 +2.360620915433378E-07 +2.360621125945115E-07 +2.360621108641069E-07 +2.360621115921249E-07 +2.360621110260200E-07 +2.360621109094985E-07 +2.360621106334195E-07 +2.360621107458275E-07 +2.360621108679093E-07 +2.360621108168148E-07 +2.360621108657635E-07 +2.360621108657635E-07 +2.360621108657635E-07 +2.360621108657635E-07 +2.360621108657635E-07 +2.360621108657635E-07
+6.561985553377561E-09 +7.304601693049829E-09 +7.316587095091058E-09 +7.318235694840942E-09 +7.318289790292776E-09 +7.318306158765545E-09 +7.318304685355877E-09 +7.318304885296751E-09 +7.318305332211857E-09 +7.318304325922486E-09 +7.318304472193802E-09 +7.318304324223776E-09 +7.318304698672026E-09 +7.318304325650980E-09 +7.318304311534402E-09 +7.318304311534402E-09 +7.318304311534402E-09 +7.318304311534402E-09 +7.318304311534402E-09 +7.318304311534402E-09
+0.000000000000000E+00 +1.937543855522432E-10 +2.011357461230564E-10 +2.019536071519320E-10 +2.019781974036758E-10 +2.019869545239066E-10 +2.019863319929655E-10 +2.019869877568992E-10 +2.019871565943113E-10 +2.019864954875794E-10 +2.019868139935869E-10 +2.019864797003411E-10 +2.019863119800066E-10 +2.019864897535382E-10 +2.019865016872949E-10 +2.019865016872949E-10 +2.019865016872949E-10 +2.019865016872949E-10 +2.019865016872949E-10 +2.019865016872949E-10
+0.000000000000000E+00 +3.715694873304095E-12 +4.656431466472336E-12 +5.004739816210321E-12 +5.017037120802447E-12 +5.021626150058131E-12 +5.021823479879939E-12 +5.021303308083941E-12 +5.021751897132402E-12 +5.021784568763491E-12 +5.021648297450271E-12 +5.021815664694691E-12 +5.021844262801868E-12 +5.021792262380187E-12 +5.021782950810554E-12 +5.021782950810554E-12 +5.021782950810554E-12 +5.021782950810554E-12 +5.021782950810554E-12 +5.021782950810554E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.062945430345832E-13 +1.104089059729059E-13 +1.127908890096439E-13 +1.128849785409404E-13 +1.130390608075399E-13 +1.126809723770587E-13 +1.128874554983817E-13 +1.129162249601132E-13 +1.128737284858514E-13 +1.128765289076905E-13 +1.128843151794347E-13 +1.128873647656730E-13 +1.128873647656730E-13 +1.128873647656730E-13 +1.128873647656730E-13 +1.128873647656730E-13 +1.128873647656730E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.814873863278048E-15 +2.251642440128844E-15 +2.220662706042755E-15 +2.200537315612253E-15 +2.266178731655600E-15 +2.221506028402687E-15 +2.217387724508043E-15 +2.224210317755843E-15 +2.222267538175837E-15 +2.222113366889111E-15 +2.221502436544640E-15 +2.221502436544640E-15 +2.221502436544640E-15 +2.221502436544640E-15 +2.221502436544640E-15 +2.221502436544640E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.43.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343862546491886E-01 +9.343856689052890E-01 +9.343856730151936E-01 +9.343856746906477E-01 +9.343856747698865E-01 +9.343856747548893E-01 +9.343856747474685E-01 +9.343856747486444E-01 +9.343856747460705E-01 +9.343856747463848E-01 +9.343856747484313E-01 +9.343856747478448E-01 +9.343856747480602E-01 +9.343856747480602E-01 +9.343856747480602E-01 +9.343856747480602E-01 +9.343856747480602E-01 +9.343856747480602E-01 +9.343856747480602E-01 +9.343856747480602E-01
+6.174012659173225E-02 +6.174061772854005E-02 +6.174061354211312E-02 +6.174061199496271E-02 +6.174061192105434E-02 +6.174061193449351E-02 +6.174061194131713E-02 +6.174061194008938E-02 +6.174061194253782E-02 +6.174061194216135E-02 +6.174061194031737E-02 +6.174061194089264E-02 +6.174061194067010E-02 +6.174061194067010E-02 +6.174061194067010E-02 +6.174061194067010E-02 +6.174061194067010E-02 +6.174061194067010E-02 +6.174061194067010E-02 +6.174061194067010E-02
+3.683984447296404E-03 +3.684056181137010E-03 +3.684056085572300E-03 +3.684055958568777E-03 +3.684055952955936E-03 +3.684055954396956E-03 +3.684055954960225E-03 +3.684055955008043E-03 +3.684055955143520E-03 +3.684055955173471E-03 +3.684055954971967E-03 +3.684055955005660E-03 +3.684055955000047E-03 +3.684055955000047E-03 +3.684055955000047E-03 +3.684055955000047E-03 +3.684055955000047E-03 +3.684055955000047E-03 +3.684055955000047E-03 +3.684055955000047E-03
+1.818229012475959E-04 +1.818368143823806E-04 +1.818368987718714E-04 +1.818368942680532E-04 +1.818368942747696E-04 +1.818368943839588E-04 +1.818368944145320E-04 +1.818368944184000E-04 +1.818368944052606E-04 +1.818368944370469E-04 +1.818368944289794E-04 +1.818368944240267E-04 +1.818368944287252E-04 +1.818368944287252E-04 +1.818368944287252E-04 +1.818368944287252E-04 +1.818368944287252E-04 +1.818368944287252E-04 +1.818368944287252E-04 +1.818368944287252E-04
+7.536851709720980E-06 +7.542893324367201E-06 +7.542941399391668E-06 +7.542942820666519E-06 +7.542942940653605E-06 +7.542942949093227E-06 +7.542942951273959E-06 +7.542942950972257E-06 +7.542942949229595E-06 +7.542942955553106E-06 +7.542942951242912E-06 +7.542942951810343E-06 +7.542942955477409E-06 +7.542942955477409E-06 +7.542942955477409E-06 +7.542942955477409E-06 +7.542942955477409E-06 +7.542942955477409E-06 +7.542942955477409E-06 +7.542942955477409E-06
+2.669028434721161E-07 +2.688621165311534E-07 +2.688849568933430E-07 +2.688859532838176E-07 +2.688860028771092E-07 +2.688860077271368E-07 +2.688860075608187E-07 +2.688860066325309E-07 +2.688860053799514E-07 +2.688860071318794E-07 +2.688860041374665E-07 +2.688860069616623E-07 +2.688860077454384E-07 +2.688860077454384E-07 +2.688860077454384E-07 +2.688860077454384E-07 +2.688860077454384E-07 +2.688860077454384E-07 +2.688860077454384E-07 +2.688860077454384E-07
+7.655990962924583E-09 +8.383622929647741E-09 +8.393426775284928E-09 +8.393891427033549E-09 +8.393929398903161E-09 +8.393934030609138E-09 +8.393935122444996E-09 +8.393933259621968E-09 +8.393935987430228E-09 +8.393935422552719E-09 +8.393934881938382E-09 +8.393934482150491E-09 +8.393935257763570E-09 +8.393935257763570E-09 +8.393935257763570E-09 +8.393935257763570E-09 +8.393935257763570E-09 +8.393935257763570E-09 +8.393935257763570E-09 +8.393935257763570E-09
+0.000000000000000E+00 +2.267207799029790E-10 +2.327666568564236E-10 +2.329485008958665E-10 +2.329786471560590E-10 +2.329795388967838E-10 +2.329809535548775E-10 +2.329798889430857E-10 +2.329794139724284E-10 +2.329792673837698E-10 +2.329801173387677E-10 +2.329809330304508E-10 +2.329793282293908E-10 +2.329793282293908E-10 +2.329793282293908E-10 +2.329793282293908E-10 +2.329793282293908E-10 +2.329793282293908E-10 +2.329793282293908E-10 +2.329793282293908E-10
+0.000000000000000E+00 +4.863402240216222E-12 +5.688573660859998E-12 +5.802647401408947E-12 +5.817689093142898E-12 +5.818714006479530E-12 +5.818256222405290E-12 +5.818665420177230E-12 +5.818339455158329E-12 +5.818462365679448E-12 +5.818523263172764E-12 +5.818264306340765E-12 +5.818517546177303E-12 +5.818517546177303E-12 +5.818517546177303E-12 +5.818517546177303E-12 +5.818517546177303E-12 +5.818517546177303E-12 +5.818517546177303E-12 +5.818517546177303E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.122979804478082E-13 +1.240761401416207E-13 +1.302750945472448E-13 +1.313557161398529E-13 +1.311994048389004E-13 +1.313438173735775E-13 +1.314989742965397E-13 +1.314688435641842E-13 +1.314040313423588E-13 +1.311948362064961E-13 +1.314939707562519E-13 +1.314939707562519E-13 +1.314939707562519E-13 +1.314939707562519E-13 +1.314939707562519E-13 +1.314939707562519E-13 +1.314939707562519E-13 +1.314939707562519E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.368875472041637E-15 +2.385093999395364E-15 +2.451131848081062E-15 +2.392020306301937E-15 +2.362564259442677E-15 +2.364420051861675E-15 +2.383298187983858E-15 +2.451399721177686E-15 +2.361335551789760E-15 +2.361335551789760E-15 +2.361335551789760E-15 +2.361335551789760E-15 +2.361335551789760E-15 +2.361335551789760E-15 +2.361335551789760E-15 +2.361335551789760E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.43.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343862960607200E-01 +9.343856688721650E-01 +9.343856730172077E-01 +9.343856746896727E-01 +9.343856747329328E-01 +9.343856747558995E-01 +9.343856747498748E-01 +9.343856747479996E-01 +9.343856747486412E-01 +9.343856747463097E-01 +9.343856747467357E-01 +9.343856747475876E-01 +9.343856747470350E-01 +9.343856747457588E-01 +9.343856747473827E-01 +9.343856747473827E-01 +9.343856747473827E-01 +9.343856747473827E-01 +9.343856747473827E-01 +9.343856747473827E-01
+6.174009842891907E-02 +6.174061774769945E-02 +6.174061354005175E-02 +6.174061199582283E-02 +6.174061195494839E-02 +6.174061193366869E-02 +6.174061193900267E-02 +6.174061194078145E-02 +6.174061194010758E-02 +6.174061194231697E-02 +6.174061194200287E-02 +6.174061194111759E-02 +6.174061194169365E-02 +6.174061194270358E-02 +6.174061194130623E-02 +6.174061194130623E-02 +6.174061194130623E-02 +6.174061194130623E-02 +6.174061194130623E-02 +6.174061194130623E-02
+3.683973199411211E-03 +3.684056191157881E-03 +3.684056085695055E-03 +3.684055958625328E-03 +3.684055955832780E-03 +3.684055954238316E-03 +3.684055954852774E-03 +3.684055954952415E-03 +3.684055954983753E-03 +3.684055955089355E-03 +3.684055954991544E-03 +3.684055955043409E-03 +3.684055955040641E-03 +3.684055955243130E-03 +3.684055955043519E-03 +3.684055955043519E-03 +3.684055955043519E-03 +3.684055955043519E-03 +3.684055955043519E-03 +3.684055955043519E-03
+1.818209526872241E-04 +1.818368212396647E-04 +1.818368987347425E-04 +1.818368942955195E-04 +1.818368944417791E-04 +1.818368943599058E-04 +1.818368944097173E-04 +1.818368944217269E-04 +1.818368944324668E-04 +1.818368944226992E-04 +1.818368944145590E-04 +1.818368944160942E-04 +1.818368944011156E-04 +1.818368944440040E-04 +1.818368944163980E-04 +1.818368944163980E-04 +1.818368944163980E-04 +1.818368944163980E-04 +1.818368944163980E-04 +1.818368944163980E-04
+7.536800760061210E-06 +7.542891141934763E-06 +7.542941306472389E-06 +7.542942843544860E-06 +7.542942954062339E-06 +7.542942949077673E-06 +7.542942954085071E-06 +7.542942952906752E-06 +7.542942953856444E-06 +7.542942956316886E-06 +7.542942956036177E-06 +7.542942949743374E-06 +7.542942948122782E-06 +7.542942950871098E-06 +7.542942952179619E-06 +7.542942952179619E-06 +7.542942952179619E-06 +7.542942952179619E-06 +7.542942952179619E-06 +7.542942952179619E-06
+2.669016154782333E-07 +2.688612423683074E-07 +2.688849917511956E-07 +2.688859505252452E-07 +2.688860069435207E-07 +2.688860072412366E-07 +2.688860070097816E-07 +2.688860071287827E-07 +2.688860067092377E-07 +2.688860094144444E-07 +2.688860092194341E-07 +2.688860067431905E-07 +2.688860066611631E-07 +2.688860040083556E-07 +2.688860074069586E-07 +2.688860074069586E-07 +2.688860074069586E-07 +2.688860074069586E-07 +2.688860074069586E-07 +2.688860074069586E-07
+7.655886532845236E-09 +8.383751040005612E-09 +8.393427976104001E-09 +8.393892446953330E-09 +8.393934224656606E-09 +8.393936332266150E-09 +8.393935432400868E-09 +8.393933400135432E-09 +8.393933480447972E-09 +8.393935996913101E-09 +8.393936058500370E-09 +8.393934877743476E-09 +8.393934875485250E-09 +8.393934572175904E-09 +8.393936407457571E-09 +8.393936407457571E-09 +8.393936407457571E-09 +8.393936407457571E-09 +8.393936407457571E-09 +8.393936407457571E-09
+0.000000000000000E+00 +2.267316998949111E-10 +2.327659928532160E-10 +2.329471241064383E-10 +2.329805040156549E-10 +2.329807361910220E-10 +2.329792627635686E-10 +2.329799565675587E-10 +2.329798660719783E-10 +2.329806953887189E-10 +2.329806825304951E-10 +2.329811261637380E-10 +2.329811377809885E-10 +2.329799838621314E-10 +2.329807396234257E-10 +2.329807396234257E-10 +2.329807396234257E-10 +2.329807396234257E-10 +2.329807396234257E-10 +2.329807396234257E-10
+0.000000000000000E+00 +4.863812141570508E-12 +5.688487354466279E-12 +5.803067558164724E-12 +5.816563369988498E-12 +5.818127074231108E-12 +5.818477596604058E-12 +5.818723335068336E-12 +5.818762564444227E-12 +5.818215680536035E-12 +5.818221345690550E-12 +5.818273791104153E-12 +5.818276846657040E-12 +5.818530875446152E-12 +5.818133904805621E-12 +5.818133904805621E-12 +5.818133904805621E-12 +5.818133904805621E-12 +5.818133904805621E-12 +5.818133904805621E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.123147481783745E-13 +1.240260995411744E-13 +1.302476825652199E-13 +1.313218859778201E-13 +1.314689496175127E-13 +1.313506724012738E-13 +1.313348298843683E-13 +1.312931950111763E-13 +1.312911417911136E-13 +1.312118141876028E-13 +1.312149774659221E-13 +1.313899952048734E-13 +1.313200468268836E-13 +1.313200468268836E-13 +1.313200468268836E-13 +1.313200468268836E-13 +1.313200468268836E-13 +1.313200468268836E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.394995406275743E-15 +2.423086466542139E-15 +2.363021565578805E-15 +2.390522825686055E-15 +2.392100978158227E-15 +2.428796707401140E-15 +2.428245254047525E-15 +2.449817553401383E-15 +2.449566223435962E-15 +2.383116156659381E-15 +2.420258851119840E-15 +2.420258851119840E-15 +2.420258851119840E-15 +2.420258851119840E-15 +2.420258851119840E-15 +2.420258851119840E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.44.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.386778484975625E-01 +9.386706252771770E-01 +9.386705618925522E-01 +9.386705608802248E-01 +9.386705608654685E-01 +9.386705608614002E-01 +9.386705608590753E-01 +9.386705608614808E-01 +9.386705608631303E-01 +9.386705608622606E-01 +9.386705608592699E-01 +9.386705608587008E-01 +9.386705608586139E-01 +9.386705608586139E-01 +9.386705608586139E-01 +9.386705608586139E-01 +9.386705608586139E-01 +9.386705608586139E-01 +9.386705608586139E-01 +9.386705608586139E-01
+5.778231823147026E-02 +5.778887611118391E-02 +5.778893364843677E-02 +5.778893456337413E-02 +5.778893457546178E-02 +5.778893457917410E-02 +5.778893458100975E-02 +5.778893457890901E-02 +5.778893457764174E-02 +5.778893457824111E-02 +5.778893458086382E-02 +5.778893458137650E-02 +5.778893458155884E-02 +5.778893458155884E-02 +5.778893458155884E-02 +5.778893458155884E-02 +5.778893458155884E-02 +5.778893458155884E-02 +5.778893458155884E-02 +5.778893458155884E-02
+3.368740355567864E-03 +3.369356369390615E-03 +3.369361773858699E-03 +3.369361861226718E-03 +3.369361863369865E-03 +3.369361863684077E-03 +3.369361864161933E-03 +3.369361863846128E-03 +3.369361863534062E-03 +3.369361863774051E-03 +3.369361864114396E-03 +3.369361864187781E-03 +3.369361864094349E-03 +3.369361864094349E-03 +3.369361864094349E-03 +3.369361864094349E-03 +3.369361864094349E-03 +3.369361864094349E-03 +3.369361864094349E-03 +3.369361864094349E-03
+1.641018507794498E-04 +1.641445009782233E-04 +1.641448851339467E-04 +1.641448921917570E-04 +1.641448925148979E-04 +1.641448925619900E-04 +1.641448925744314E-04 +1.641448925837480E-04 +1.641448925172239E-04 +1.641448925515321E-04 +1.641448925637362E-04 +1.641448925687211E-04 +1.641448925563296E-04 +1.641448925563296E-04 +1.641448925563296E-04 +1.641448925563296E-04 +1.641448925563296E-04 +1.641448925563296E-04 +1.641448925563296E-04 +1.641448925563296E-04
+6.746485096413708E-06 +6.750898266827010E-06 +6.750935969522308E-06 +6.750937559807925E-06 +6.750937638672406E-06 +6.750937645525023E-06 +6.750937646673738E-06 +6.750937644901157E-06 +6.750937637395673E-06 +6.750937640703305E-06 +6.750937641894307E-06 +6.750937641766330E-06 +6.750937643609834E-06 +6.750937643609834E-06 +6.750937643609834E-06 +6.750937643609834E-06 +6.750937643609834E-06 +6.750937643609834E-06 +6.750937643609834E-06 +6.750937643609834E-06
+2.378635063545613E-07 +2.392062277558472E-07 +2.392180207672600E-07 +2.392187452401354E-07 +2.392187993349666E-07 +2.392187989142364E-07 +2.392187983710109E-07 +2.392187982924110E-07 +2.392187976950483E-07 +2.392187974691568E-07 +2.392187976745451E-07 +2.392187976590192E-07 +2.392187999404871E-07 +2.392187999404871E-07 +2.392187999404871E-07 +2.392187999404871E-07 +2.392187999404871E-07 +2.392187999404871E-07 +2.392187999404871E-07 +2.392187999404871E-07
+6.716026116227095E-09 +7.429903860267697E-09 +7.435254564112094E-09 +7.435712845191245E-09 +7.435740058663106E-09 +7.435740496605524E-09 +7.435740290176604E-09 +7.435739794041813E-09 +7.435739653583150E-09 +7.435738982776431E-09 +7.435740174675563E-09 +7.435740162033744E-09 +7.435740638673367E-09 +7.435740638673367E-09 +7.435740638673367E-09 +7.435740638673367E-09 +7.435740638673367E-09 +7.435740638673367E-09 +7.435740638673367E-09 +7.435740638673367E-09
+0.000000000000000E+00 +2.027733246912535E-10 +2.056129024817119E-10 +2.057188515286747E-10 +2.057364577950062E-10 +2.057354120995620E-10 +2.057360044177078E-10 +2.057354066552274E-10 +2.057358941809575E-10 +2.057361465149304E-10 +2.057355545883749E-10 +2.057354823812013E-10 +2.057366082932870E-10 +2.057366082932870E-10 +2.057366082932870E-10 +2.057366082932870E-10 +2.057366082932870E-10 +2.057366082932870E-10 +2.057366082932870E-10 +2.057366082932870E-10
+0.000000000000000E+00 +4.094639044827072E-12 +5.066624487264717E-12 +5.118535747753821E-12 +5.126947131375108E-12 +5.126742955660894E-12 +5.126669245239901E-12 +5.126966702147415E-12 +5.126835936506099E-12 +5.126817169472114E-12 +5.127023544751697E-12 +5.127082116947127E-12 +5.126753424415977E-12 +5.126753424415977E-12 +5.126753424415977E-12 +5.126753424415977E-12 +5.126753424415977E-12 +5.126753424415977E-12 +5.126753424415977E-12 +5.126753424415977E-12
+0.000000000000000E+00 +0.000000000000000E+00 +9.450358589140129E-14 +1.132894654074585E-13 +1.155043751705774E-13 +1.157832996437958E-13 +1.158207224436442E-13 +1.157134031015183E-13 +1.157203704090135E-13 +1.157175094889998E-13 +1.157106557409382E-13 +1.156906725404719E-13 +1.156221417390435E-13 +1.156221417390435E-13 +1.156221417390435E-13 +1.156221417390435E-13 +1.156221417390435E-13 +1.156221417390435E-13 +1.156221417390435E-13 +1.156221417390435E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.969914155670166E-15 +2.330446507792418E-15 +2.264297589248020E-15 +2.261668970832421E-15 +2.275010258009600E-15 +2.276764196332921E-15 +2.277985809333800E-15 +2.272799637558778E-15 +2.275483758677431E-15 +2.303158669220489E-15 +2.303158669220489E-15 +2.303158669220489E-15 +2.303158669220489E-15 +2.303158669220489E-15 +2.303158669220489E-15 +2.303158669220489E-15 +2.303158669220489E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.44.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.386777349670226E-01 +9.386706253620248E-01 +9.386705619002681E-01 +9.386705608743621E-01 +9.386705608622142E-01 +9.386705608598095E-01 +9.386705608608417E-01 +9.386705608587149E-01 +9.386705608590418E-01 +9.386705608597284E-01 +9.386705608600444E-01 +9.386705608608011E-01 +9.386705608617880E-01 +9.386705608618443E-01 +9.386705608610243E-01 +9.386705608610243E-01 +9.386705608610243E-01 +9.386705608610243E-01 +9.386705608610243E-01 +9.386705608610243E-01
+5.778242366178810E-02 +5.778887603747041E-02 +5.778893364133619E-02 +5.778893456902198E-02 +5.778893457839673E-02 +5.778893458059109E-02 +5.778893457970963E-02 +5.778893458132527E-02 +5.778893458113275E-02 +5.778893458051805E-02 +5.778893458023449E-02 +5.778893457967536E-02 +5.778893457886353E-02 +5.778893457861427E-02 +5.778893457940106E-02 +5.778893457940106E-02 +5.778893457940106E-02 +5.778893457940106E-02 +5.778893457940106E-02 +5.778893457940106E-02
+3.368748034260172E-03 +3.369356360441621E-03 +3.369361773001830E-03 +3.369361861375990E-03 +3.369361863669768E-03 +3.369361863882501E-03 +3.369361863708945E-03 +3.369361864195585E-03 +3.369361864095912E-03 +3.369361864004855E-03 +3.369361863978696E-03 +3.369361863803986E-03 +3.369361863618383E-03 +3.369361863792586E-03 +3.369361863821713E-03 +3.369361863821713E-03 +3.369361863821713E-03 +3.369361863821713E-03 +3.369361863821713E-03 +3.369361863821713E-03
+1.641022561449862E-04 +1.641445010248573E-04 +1.641448851897136E-04 +1.641448922135267E-04 +1.641448925373205E-04 +1.641448925521249E-04 +1.641448925468509E-04 +1.641448925762202E-04 +1.641448925625514E-04 +1.641448925624514E-04 +1.641448925614891E-04 +1.641448925495912E-04 +1.641448925605377E-04 +1.641448925592580E-04 +1.641448925684264E-04 +1.641448925684264E-04 +1.641448925684264E-04 +1.641448925684264E-04 +1.641448925684264E-04 +1.641448925684264E-04
+6.746500811269450E-06 +6.750896067002681E-06 +6.750936138510579E-06 +6.750937582065975E-06 +6.750937644309348E-06 +6.750937639352142E-06 +6.750937641281582E-06 +6.750937646779909E-06 +6.750937641306736E-06 +6.750937641372632E-06 +6.750937641473256E-06 +6.750937641207874E-06 +6.750937643882560E-06 +6.750937643271645E-06 +6.750937644332080E-06 +6.750937644332080E-06 +6.750937644332080E-06 +6.750937644332080E-06 +6.750937644332080E-06 +6.750937644332080E-06
+2.378639394124895E-07 +2.392061201683961E-07 +2.392180376009729E-07 +2.392187529750763E-07 +2.392187984175642E-07 +2.392187963615758E-07 +2.392187994870028E-07 +2.392188007955180E-07 +2.392187968456222E-07 +2.392187981040096E-07 +2.392187980850712E-07 +2.392187980926676E-07 +2.392187985588810E-07 +2.392187980298177E-07 +2.392187981078736E-07 +2.392187981078736E-07 +2.392187981078736E-07 +2.392187981078736E-07 +2.392187981078736E-07 +2.392187981078736E-07
+6.716032206980516E-09 +7.429970967045285E-09 +7.435234997017287E-09 +7.435718373267734E-09 +7.435740264704103E-09 +7.435739997021935E-09 +7.435740091158091E-09 +7.435740996102895E-09 +7.435739781052067E-09 +7.435739713917043E-09 +7.435739728015657E-09 +7.435739735140831E-09 +7.435739207192105E-09 +7.435739343820123E-09 +7.435739356394064E-09 +7.435739356394064E-09 +7.435739356394064E-09 +7.435739356394064E-09 +7.435739356394064E-09 +7.435739356394064E-09
+0.000000000000000E+00 +2.027766156334896E-10 +2.056130350930280E-10 +2.057170303832664E-10 +2.057360420537879E-10 +2.057359297031675E-10 +2.057364476060943E-10 +2.057362562719843E-10 +2.057361666732493E-10 +2.057353841496822E-10 +2.057353865782948E-10 +2.057353823255017E-10 +2.057356705601894E-10 +2.057355794451772E-10 +2.057355828792055E-10 +2.057355828792055E-10 +2.057355828792055E-10 +2.057355828792055E-10 +2.057355828792055E-10 +2.057355828792055E-10
+0.000000000000000E+00 +4.094985594654456E-12 +5.066715086409850E-12 +5.118721755365405E-12 +5.126660627887846E-12 +5.126810509689266E-12 +5.126951756145785E-12 +5.126917094701954E-12 +5.126839025993884E-12 +5.127039935765008E-12 +5.127016120505583E-12 +5.127014492020283E-12 +5.126931151798519E-12 +5.126977054714132E-12 +5.126986832087202E-12 +5.126986832087202E-12 +5.126986832087202E-12 +5.126986832087202E-12 +5.126986832087202E-12 +5.126986832087202E-12
+0.000000000000000E+00 +0.000000000000000E+00 +9.449563568379401E-14 +1.132554292140598E-13 +1.158233526727894E-13 +1.157245607394928E-13 +1.155006095393986E-13 +1.155729126764483E-13 +1.157244419792433E-13 +1.156819160625532E-13 +1.156948704414185E-13 +1.156959076506812E-13 +1.157048074715207E-13 +1.156941640085669E-13 +1.156881473023918E-13 +1.156881473023918E-13 +1.156881473023918E-13 +1.156881473023918E-13 +1.156881473023918E-13 +1.156881473023918E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.976956771159867E-15 +2.261419714147600E-15 +2.275562562581442E-15 +2.331181409277113E-15 +2.307867792667448E-15 +2.273905678428551E-15 +2.281042705256151E-15 +2.278460640431851E-15 +2.278288600351927E-15 +2.278101991999130E-15 +2.280160673123479E-15 +2.281457713654415E-15 +2.281457713654415E-15 +2.281457713654415E-15 +2.281457713654415E-15 +2.281457713654415E-15 +2.281457713654415E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.45.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.344783974143543E-01 +9.344778925249183E-01 +9.344778942741478E-01 +9.344778957985890E-01 +9.344778958843984E-01 +9.344778958649645E-01 +9.344778958565382E-01 +9.344778958592396E-01 +9.344778958585825E-01 +9.344778958572745E-01 +9.344778958568800E-01 +9.344778958569300E-01 +9.344778958568031E-01 +9.344778958568031E-01 +9.344778958568031E-01 +9.344778958568031E-01 +9.344778958568031E-01 +9.344778958568031E-01 +9.344778958568031E-01 +9.344778958568031E-01
+6.166786761250638E-02 +6.166829869241230E-02 +6.166829688503803E-02 +6.166829548480807E-02 +6.166829540612813E-02 +6.166829542364063E-02 +6.166829543124662E-02 +6.166829542887581E-02 +6.166829542927372E-02 +6.166829543056526E-02 +6.166829543090057E-02 +6.166829543082160E-02 +6.166829543098191E-02 +6.166829543098191E-02 +6.166829543098191E-02 +6.166829543098191E-02 +6.166829543098191E-02 +6.166829543098191E-02 +6.166829543098191E-02 +6.166829543098191E-02
+3.665734721963572E-03 +3.665794562809076E-03 +3.665794566710858E-03 +3.665794448376941E-03 +3.665794441569476E-03 +3.665794443387679E-03 +3.665794444123352E-03 +3.665794443814031E-03 +3.665794444042271E-03 +3.665794444116094E-03 +3.665794444108506E-03 +3.665794444157849E-03 +3.665794444119375E-03 +3.665794444119375E-03 +3.665794444119375E-03 +3.665794444119375E-03 +3.665794444119375E-03 +3.665794444119375E-03 +3.665794444119375E-03 +3.665794444119375E-03
+1.802782124955835E-04 +1.802869086964242E-04 +1.802869379947580E-04 +1.802869317208658E-04 +1.802869313792750E-04 +1.802869314894821E-04 +1.802869315669763E-04 +1.802869315405844E-04 +1.802869315646473E-04 +1.802869315253215E-04 +1.802869315680270E-04 +1.802869315726422E-04 +1.802869315719271E-04 +1.802869315719271E-04 +1.802869315719271E-04 +1.802869315719271E-04 +1.802869315719271E-04 +1.802869315719271E-04 +1.802869315719271E-04 +1.802869315719271E-04
+7.451147262893673E-06 +7.453938611698057E-06 +7.453952374377099E-06 +7.453952391683542E-06 +7.453952381485347E-06 +7.453952388060111E-06 +7.453952393806637E-06 +7.453952391663023E-06 +7.453952397020510E-06 +7.453952387345998E-06 +7.453952395695777E-06 +7.453952394409971E-06 +7.453952397023708E-06 +7.453952397023708E-06 +7.453952397023708E-06 +7.453952397023708E-06 +7.453952397023708E-06 +7.453952397023708E-06 +7.453952397023708E-06 +7.453952397023708E-06
+2.633233700887575E-07 +2.648980429288122E-07 +2.649036144788025E-07 +2.649037696474912E-07 +2.649037743836126E-07 +2.649037720968368E-07 +2.649037752779721E-07 +2.649037759339584E-07 +2.649037745488994E-07 +2.649037735245602E-07 +2.649037755449126E-07 +2.649037732954555E-07 +2.649037744110321E-07 +2.649037744110321E-07 +2.649037744110321E-07 +2.649037744110321E-07 +2.649037744110321E-07 +2.649037744110321E-07 +2.649037744110321E-07 +2.649037744110321E-07
+7.568056232645080E-09 +8.243208619732868E-09 +8.246146986120345E-09 +8.246241195777014E-09 +8.246245616116518E-09 +8.246245740242877E-09 +8.246245693563228E-09 +8.246246530250054E-09 +8.246247097346803E-09 +8.246245954789238E-09 +8.246247220420885E-09 +8.246245884591940E-09 +8.246246394629516E-09 +8.246246394629516E-09 +8.246246394629516E-09 +8.246246394629516E-09 +8.246246394629516E-09 +8.246246394629516E-09 +8.246246394629516E-09 +8.246246394629516E-09
+0.000000000000000E+00 +2.264786171053853E-10 +2.282101042142540E-10 +2.282747992242795E-10 +2.282788346260289E-10 +2.282793857443273E-10 +2.282790230412528E-10 +2.282804228893301E-10 +2.282785733674238E-10 +2.282791748536106E-10 +2.282786227209452E-10 +2.282793428054286E-10 +2.282777691208259E-10 +2.282777691208259E-10 +2.282777691208259E-10 +2.282777691208259E-10 +2.282777691208259E-10 +2.282777691208259E-10 +2.282777691208259E-10 +2.282777691208259E-10
+0.000000000000000E+00 +4.817034977411753E-12 +5.653166937114048E-12 +5.686078058251224E-12 +5.687858323422883E-12 +5.687611918965525E-12 +5.687791483173470E-12 +5.687429150820902E-12 +5.687597407693059E-12 +5.687678885270158E-12 +5.687593682841606E-12 +5.687668472646543E-12 +5.687591938668129E-12 +5.687591938668129E-12 +5.687591938668129E-12 +5.687591938668129E-12 +5.687591938668129E-12 +5.687591938668129E-12 +5.687591938668129E-12 +5.687591938668129E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.106008646331984E-13 +1.268928903448486E-13 +1.281461261827204E-13 +1.282104310281308E-13 +1.281649106964481E-13 +1.280196031913059E-13 +1.282744086865499E-13 +1.281902882443193E-13 +1.282820353871644E-13 +1.281882048534462E-13 +1.282804852875505E-13 +1.282804852875505E-13 +1.282804852875505E-13 +1.282804852875505E-13 +1.282804852875505E-13 +1.282804852875505E-13 +1.282804852875505E-13 +1.282804852875505E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.306054486947760E-15 +2.333126757733076E-15 +2.324083593325020E-15 +2.332765290874642E-15 +2.390498028985515E-15 +2.307096780948720E-15 +2.327870840234993E-15 +2.310065189663848E-15 +2.330848217023298E-15 +2.309154941764978E-15 +2.309154941764978E-15 +2.309154941764978E-15 +2.309154941764978E-15 +2.309154941764978E-15 +2.309154941764978E-15 +2.309154941764978E-15 +2.309154941764978E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.45.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.344783423683574E-01 +9.344778924020870E-01 +9.344778942685704E-01 +9.344778957939449E-01 +9.344778958440793E-01 +9.344778958662882E-01 +9.344778958597010E-01 +9.344778958569665E-01 +9.344778958569649E-01 +9.344778958569806E-01 +9.344778958570031E-01 +9.344778958572892E-01 +9.344778958589627E-01 +9.344778958553011E-01 +9.344778958566865E-01 +9.344778958566865E-01 +9.344778958566865E-01 +9.344778958566865E-01 +9.344778958566865E-01 +9.344778958566865E-01
+6.166792085359656E-02 +6.166829881800939E-02 +6.166829688952407E-02 +6.166829548927973E-02 +6.166829544283126E-02 +6.166829542246702E-02 +6.166829542839781E-02 +6.166829543081169E-02 +6.166829543084119E-02 +6.166829543088100E-02 +6.166829543081394E-02 +6.166829543061061E-02 +6.166829542896822E-02 +6.166829543232189E-02 +6.166829543107295E-02 +6.166829543107295E-02 +6.166829543107295E-02 +6.166829543107295E-02 +6.166829543107295E-02 +6.166829543107295E-02
+3.665737966339541E-03 +3.665794560968226E-03 +3.665794567675027E-03 +3.665794448547032E-03 +3.665794444951814E-03 +3.665794443236133E-03 +3.665794443830367E-03 +3.665794444121552E-03 +3.665794444095930E-03 +3.665794444071218E-03 +3.665794444102030E-03 +3.665794444053890E-03 +3.665794444033253E-03 +3.665794444270769E-03 +3.665794444149510E-03 +3.665794444149510E-03 +3.665794444149510E-03 +3.665794444149510E-03 +3.665794444149510E-03 +3.665794444149510E-03
+1.802778215940237E-04 +1.802869077915268E-04 +1.802869380853386E-04 +1.802869317179768E-04 +1.802869316078689E-04 +1.802869314916564E-04 +1.802869315299794E-04 +1.802869315709798E-04 +1.802869315719273E-04 +1.802869315341557E-04 +1.802869315469032E-04 +1.802869315341729E-04 +1.802869315265563E-04 +1.802869315689429E-04 +1.802869315621662E-04 +1.802869315621662E-04 +1.802869315621662E-04 +1.802869315621662E-04 +1.802869315621662E-04 +1.802869315621662E-04
+7.450118773713468E-06 +7.453938552187471E-06 +7.453952382055350E-06 +7.453952387171463E-06 +7.453952393834121E-06 +7.453952392263826E-06 +7.453952392110630E-06 +7.453952392933434E-06 +7.453952396641008E-06 +7.453952391461095E-06 +7.453952394978117E-06 +7.453952386962273E-06 +7.453952387137874E-06 +7.453952392913521E-06 +7.453952392557743E-06 +7.453952392557743E-06 +7.453952392557743E-06 +7.453952392557743E-06 +7.453952392557743E-06 +7.453952392557743E-06
+2.633035021633631E-07 +2.648980724491276E-07 +2.649036187761431E-07 +2.649037691674092E-07 +2.649037748591475E-07 +2.649037734519405E-07 +2.649037744278929E-07 +2.649037749851593E-07 +2.649037762656557E-07 +2.649037734465230E-07 +2.649037744472190E-07 +2.649037717828231E-07 +2.649037723363364E-07 +2.649037736362043E-07 +2.649037735724074E-07 +2.649037735724074E-07 +2.649037735724074E-07 +2.649037735724074E-07 +2.649037735724074E-07 +2.649037735724074E-07
+7.567835398434226E-09 +8.243216023831857E-09 +8.246150945360621E-09 +8.246241437697703E-09 +8.246246152327031E-09 +8.246246317389566E-09 +8.246247185668819E-09 +8.246246184554560E-09 +8.246247855333737E-09 +8.246246429049790E-09 +8.246247096093061E-09 +8.246245453305028E-09 +8.246245106060200E-09 +8.246244598317672E-09 +8.246244592826822E-09 +8.246244592826822E-09 +8.246244592826822E-09 +8.246244592826822E-09 +8.246244592826822E-09 +8.246244592826822E-09
+0.000000000000000E+00 +2.264761691236128E-10 +2.282111568783692E-10 +2.282746023228947E-10 +2.282787239657071E-10 +2.282775749923303E-10 +2.282784564452260E-10 +2.282786709896807E-10 +2.282797603099995E-10 +2.282774600290256E-10 +2.282785855111063E-10 +2.282781532385908E-10 +2.282782115149873E-10 +2.282779620368034E-10 +2.282779389485220E-10 +2.282779389485220E-10 +2.282779389485220E-10 +2.282779389485220E-10 +2.282779389485220E-10 +2.282779389485220E-10
+0.000000000000000E+00 +4.817445250506364E-12 +5.652847070891784E-12 +5.686153351594257E-12 +5.687856702852871E-12 +5.687584573193178E-12 +5.687652973465186E-12 +5.687857983191669E-12 +5.687397056762913E-12 +5.687646006649631E-12 +5.687598657238568E-12 +5.687675636600307E-12 +5.687665628950486E-12 +5.687780532869412E-12 +5.687784694445662E-12 +5.687784694445662E-12 +5.687784694445662E-12 +5.687784694445662E-12 +5.687784694445662E-12 +5.687784694445662E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.106317812622137E-13 +1.268688675403602E-13 +1.281559750164152E-13 +1.282756060501359E-13 +1.282596122463102E-13 +1.281628268117038E-13 +1.280933955644744E-13 +1.282583652493142E-13 +1.282732764927290E-13 +1.281893833464196E-13 +1.281913569897592E-13 +1.281682664695603E-13 +1.281706501714547E-13 +1.281706501714547E-13 +1.281706501714547E-13 +1.281706501714547E-13 +1.281706501714547E-13 +1.281706501714547E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.310102757198042E-15 +2.329405217024003E-15 +2.307063383694301E-15 +2.309183402054010E-15 +2.327397654264649E-15 +2.370056712755835E-15 +2.309447130338614E-15 +2.307296532652213E-15 +2.327370989245693E-15 +2.327521864700433E-15 +2.329794455124922E-15 +2.328825596308121E-15 +2.328825596308121E-15 +2.328825596308121E-15 +2.328825596308121E-15 +2.328825596308121E-15 +2.328825596308121E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.46.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.385041297411626E-01 +9.384964574145557E-01 +9.384964005172651E-01 +9.384963988635124E-01 +9.384963987361991E-01 +9.384963987487684E-01 +9.384963987510748E-01 +9.384963987520807E-01 +9.384963987571697E-01 +9.384963987576342E-01 +9.384963987512757E-01 +9.384963987500899E-01 +9.384963987504750E-01 +9.384963987504750E-01 +9.384963987504750E-01 +9.384963987504750E-01 +9.384963987504750E-01 +9.384963987504750E-01 +9.384963987504750E-01 +9.384963987504750E-01
+5.791955378132162E-02 +5.792652388923324E-02 +5.792657559580182E-02 +5.792657709635497E-02 +5.792657721124716E-02 +5.792657719951610E-02 +5.792657719755129E-02 +5.792657719652365E-02 +5.792657719209263E-02 +5.792657719155665E-02 +5.792657719743275E-02 +5.792657719860541E-02 +5.792657719813537E-02 +5.792657719813537E-02 +5.792657719813537E-02 +5.792657719813537E-02 +5.792657719813537E-02 +5.792657719813537E-02 +5.792657719813537E-02 +5.792657719813537E-02
+3.402234017663988E-03 +3.402889435835635E-03 +3.402894287813797E-03 +3.402894431177928E-03 +3.402894442793682E-03 +3.402894442009234E-03 +3.402894441680507E-03 +3.402894441697248E-03 +3.402894441095552E-03 +3.402894441158732E-03 +3.402894441580535E-03 +3.402894441630054E-03 +3.402894441681279E-03 +3.402894441681279E-03 +3.402894441681279E-03 +3.402894441681279E-03 +3.402894441681279E-03 +3.402894441681279E-03 +3.402894441681279E-03 +3.402894441681279E-03
+1.669205192622548E-04 +1.669631981461093E-04 +1.669635106299284E-04 +1.669635197915953E-04 +1.669635205459239E-04 +1.669635204986993E-04 +1.669635204961359E-04 +1.669635204901785E-04 +1.669635204405287E-04 +1.669635204450694E-04 +1.669635204891167E-04 +1.669635204815376E-04 +1.669635205005175E-04 +1.669635205005175E-04 +1.669635205005175E-04 +1.669635205005175E-04 +1.669635205005175E-04 +1.669635205005175E-04 +1.669635205005175E-04 +1.669635205005175E-04
+6.908631717696827E-06 +6.911766096069014E-06 +6.911785160395545E-06 +6.911785666901329E-06 +6.911785704826712E-06 +6.911785705495393E-06 +6.911785702224477E-06 +6.911785706570934E-06 +6.911785699195473E-06 +6.911785703961095E-06 +6.911785706056785E-06 +6.911785703065116E-06 +6.911785708707150E-06 +6.911785708707150E-06 +6.911785708707150E-06 +6.911785708707150E-06 +6.911785708707150E-06 +6.911785708707150E-06 +6.911785708707150E-06 +6.911785708707150E-06
+2.457573731660248E-07 +2.463792062639774E-07 +2.463833440530779E-07 +2.463834058459741E-07 +2.463834065097383E-07 +2.463834090586012E-07 +2.463834057982377E-07 +2.463834071476168E-07 +2.463834052072516E-07 +2.463834094363805E-07 +2.463834092370764E-07 +2.463834062303349E-07 +2.463834098662300E-07 +2.463834098662300E-07 +2.463834098662300E-07 +2.463834098662300E-07 +2.463834098662300E-07 +2.463834098662300E-07 +2.463834098662300E-07 +2.463834098662300E-07
+7.377279792380776E-09 +7.698840764648195E-09 +7.700418067695716E-09 +7.700455943488009E-09 +7.700455542354272E-09 +7.700457098658069E-09 +7.700455954799314E-09 +7.700456592567788E-09 +7.700454669377553E-09 +7.700456957977913E-09 +7.700457190943813E-09 +7.700457041425759E-09 +7.700457016827280E-09 +7.700457016827280E-09 +7.700457016827280E-09 +7.700457016827280E-09 +7.700457016827280E-09 +7.700457016827280E-09 +7.700457016827280E-09 +7.700457016827280E-09
+1.742279548818640E-10 +2.131044570447632E-10 +2.141160872092307E-10 +2.141377958347281E-10 +2.141365043896179E-10 +2.141373358824390E-10 +2.141367075964117E-10 +2.141360911099126E-10 +2.141364988603027E-10 +2.141374150531755E-10 +2.141374739615167E-10 +2.141362647400492E-10 +2.141375401647197E-10 +2.141375401647197E-10 +2.141375401647197E-10 +2.141375401647197E-10 +2.141375401647197E-10 +2.141375401647197E-10 +2.141375401647197E-10 +2.141375401647197E-10
+0.000000000000000E+00 +4.978005092934170E-12 +5.337573728330658E-12 +5.360587612220672E-12 +5.361015524633506E-12 +5.360615471510067E-12 +5.360903579383806E-12 +5.360938911772841E-12 +5.361018697195374E-12 +5.360611340262029E-12 +5.360567661645428E-12 +5.360730196548030E-12 +5.360546681350989E-12 +5.360546681350989E-12 +5.360546681350989E-12 +5.360546681350989E-12 +5.360546681350989E-12 +5.360546681350989E-12 +5.360546681350989E-12 +5.360546681350989E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.149737194699075E-13 +1.212614993381342E-13 +1.213304681207064E-13 +1.212884099472193E-13 +1.213404695228056E-13 +1.213920014857451E-13 +1.213276642408050E-13 +1.212938325985074E-13 +1.212655523538928E-13 +1.214223582322051E-13 +1.212662532978239E-13 +1.212662532978239E-13 +1.212662532978239E-13 +1.212662532978239E-13 +1.212662532978239E-13 +1.212662532978239E-13 +1.212662532978239E-13 +1.212662532978239E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.275771479395555E-15 +2.230654216363500E-15 +2.261079807301028E-15 +2.232554682635892E-15 +2.214351215921284E-15 +2.231456465991332E-15 +2.262486510568251E-15 +2.262637195955389E-15 +2.217312155202754E-15 +2.264439281687463E-15 +2.264439281687463E-15 +2.264439281687463E-15 +2.264439281687463E-15 +2.264439281687463E-15 +2.264439281687463E-15 +2.264439281687463E-15 +2.264439281687463E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.46.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.385038861703902E-01 +9.384964573092439E-01 +9.384964005315044E-01 +9.384963988595463E-01 +9.384963987508176E-01 +9.384963987506142E-01 +9.384963987508841E-01 +9.384963987507846E-01 +9.384963987511235E-01 +9.384963987543713E-01 +9.384963987544347E-01 +9.384963987565619E-01 +9.384963987554039E-01 +9.384963987532541E-01 +9.384963987529413E-01 +9.384963987529413E-01 +9.384963987529413E-01 +9.384963987529413E-01 +9.384963987529413E-01 +9.384963987529413E-01
+5.791977605781836E-02 +5.792652398498110E-02 +5.792657558271998E-02 +5.792657710011321E-02 +5.792657719820148E-02 +5.792657719802578E-02 +5.792657719764058E-02 +5.792657719781706E-02 +5.792657719749916E-02 +5.792657719445156E-02 +5.792657719453035E-02 +5.792657719242687E-02 +5.792657719326243E-02 +5.792657719546570E-02 +5.792657719568751E-02 +5.792657719568751E-02 +5.792657719568751E-02 +5.792657719568751E-02 +5.792657719568751E-02 +5.792657719568751E-02
+3.402254035088623E-03 +3.402889445241840E-03 +3.402894286801401E-03 +3.402894431380732E-03 +3.402894441320730E-03 +3.402894441684365E-03 +3.402894441775958E-03 +3.402894441699257E-03 +3.402894441674920E-03 +3.402894441491439E-03 +3.402894441375258E-03 +3.402894441347679E-03 +3.402894441652519E-03 +3.402894441595480E-03 +3.402894441678897E-03 +3.402894441678897E-03 +3.402894441678897E-03 +3.402894441678897E-03 +3.402894441678897E-03 +3.402894441678897E-03
+1.669217328558827E-04 +1.669631984510097E-04 +1.669635105305536E-04 +1.669635197891942E-04 +1.669635204578298E-04 +1.669635204771450E-04 +1.669635204798999E-04 +1.669635204914670E-04 +1.669635204974763E-04 +1.669635204697866E-04 +1.669635204565397E-04 +1.669635204631678E-04 +1.669635204863386E-04 +1.669635204730283E-04 +1.669635204804220E-04 +1.669635204804220E-04 +1.669635204804220E-04 +1.669635204804220E-04 +1.669635204804220E-04 +1.669635204804220E-04
+6.908693990044867E-06 +6.911766008931015E-06 +6.911785131859770E-06 +6.911785666413813E-06 +6.911785700330348E-06 +6.911785705347581E-06 +6.911785705091696E-06 +6.911785705023517E-06 +6.911785707611006E-06 +6.911785705235669E-06 +6.911785700532374E-06 +6.911785704667765E-06 +6.911785703675868E-06 +6.911785700556103E-06 +6.911785704946470E-06 +6.911785704946470E-06 +6.911785704946470E-06 +6.911785704946470E-06 +6.911785704946470E-06 +6.911785704946470E-06
+2.457582793896548E-07 +2.463791350198909E-07 +2.463833298690999E-07 +2.463834050190421E-07 +2.463834064855579E-07 +2.463834071447700E-07 +2.463834071508934E-07 +2.463834072980735E-07 +2.463834097776411E-07 +2.463834071020083E-07 +2.463834049898039E-07 +2.463834071041739E-07 +2.463834063796772E-07 +2.463834052167896E-07 +2.463834072683968E-07 +2.463834072683968E-07 +2.463834072683968E-07 +2.463834072683968E-07 +2.463834072683968E-07 +2.463834072683968E-07
+7.377344688295763E-09 +7.698846154853884E-09 +7.700402403436921E-09 +7.700455226331295E-09 +7.700455368979429E-09 +7.700456631633929E-09 +7.700456625565006E-09 +7.700456877076656E-09 +7.700457043251078E-09 +7.700456620508755E-09 +7.700456092886178E-09 +7.700456623881222E-09 +7.700455279069764E-09 +7.700454764910911E-09 +7.700456581961784E-09 +7.700456581961784E-09 +7.700456581961784E-09 +7.700456581961784E-09 +7.700456581961784E-09 +7.700456581961784E-09
+1.742313106158126E-10 +2.131049237013359E-10 +2.141038600396928E-10 +2.141377242391069E-10 +2.141378554623396E-10 +2.141361321001105E-10 +2.141361503375734E-10 +2.141361036977940E-10 +2.141375317430246E-10 +2.141361323148480E-10 +2.141362116899575E-10 +2.141361289521379E-10 +2.141365888168202E-10 +2.141364532772911E-10 +2.141361946940693E-10 +2.141361946940693E-10 +2.141361946940693E-10 +2.141361946940693E-10 +2.141361946940693E-10 +2.141361946940693E-10
+0.000000000000000E+00 +4.978252739658514E-12 +5.342647425463953E-12 +5.360618051807230E-12 +5.360526080957245E-12 +5.360945242782044E-12 +5.360936570919072E-12 +5.360890244151134E-12 +5.360555521666144E-12 +5.360945397878845E-12 +5.360889781836518E-12 +5.360942771863482E-12 +5.360992573910977E-12 +5.361017378330423E-12 +5.360907866396387E-12 +5.360907866396387E-12 +5.360907866396387E-12 +5.360907866396387E-12 +5.360907866396387E-12 +5.360907866396387E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.142769456002940E-13 +1.212537424404472E-13 +1.211914368085445E-13 +1.213888563017712E-13 +1.213876160050602E-13 +1.214055800010290E-13 +1.212631198244878E-13 +1.213872824015178E-13 +1.214024977057056E-13 +1.213888461711343E-13 +1.213291808013167E-13 +1.213347486201658E-13 +1.213865304962873E-13 +1.213865304962873E-13 +1.213865304962873E-13 +1.213865304962873E-13 +1.213865304962873E-13 +1.213865304962873E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.276825154416854E-15 +2.280233050116199E-15 +2.214675912297220E-15 +2.215636067846492E-15 +2.219494453354833E-15 +2.264746409723024E-15 +2.215183787638489E-15 +2.214370937213139E-15 +2.214879541964266E-15 +2.232638343668164E-15 +2.229128187043350E-15 +2.218194002028544E-15 +2.218194002028544E-15 +2.218194002028544E-15 +2.218194002028544E-15 +2.218194002028544E-15 +2.218194002028544E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.47.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.346983717769676E-01 +9.346981449885660E-01 +9.346981460489353E-01 +9.346981471336041E-01 +9.346981472139780E-01 +9.346981471985019E-01 +9.346981471887269E-01 +9.346981471931536E-01 +9.346981471937625E-01 +9.346981472001523E-01 +9.346981471889353E-01 +9.346981471886622E-01 +9.346981471887398E-01 +9.346981471887398E-01 +9.346981471887398E-01 +9.346981471887398E-01 +9.346981471887398E-01 +9.346981471887398E-01 +9.346981471887398E-01 +9.346981471887398E-01
+6.149733535653919E-02 +6.149753030240410E-02 +6.149752926140596E-02 +6.149752826555214E-02 +6.149752819133594E-02 +6.149752820565033E-02 +6.149752821491181E-02 +6.149752821046722E-02 +6.149752820994054E-02 +6.149752820429495E-02 +6.149752821472964E-02 +6.149752821499957E-02 +6.149752821491344E-02 +6.149752821491344E-02 +6.149752821491344E-02 +6.149752821491344E-02 +6.149752821491344E-02 +6.149752821491344E-02 +6.149752821491344E-02 +6.149752821491344E-02
+3.620347666518529E-03 +3.620375622397855E-03 +3.620375598166104E-03 +3.620375514635332E-03 +3.620375508825945E-03 +3.620375509891630E-03 +3.620375510342858E-03 +3.620375510356591E-03 +3.620375510346697E-03 +3.620375509586653E-03 +3.620375510311197E-03 +3.620375510336184E-03 +3.620375510332435E-03 +3.620375510332435E-03 +3.620375510332435E-03 +3.620375510332435E-03 +3.620375510332435E-03 +3.620375510332435E-03 +3.620375510332435E-03 +3.620375510332435E-03
+1.764469089567654E-04 +1.764498531786893E-04 +1.764498567091804E-04 +1.764498516547243E-04 +1.764498513108226E-04 +1.764498514104610E-04 +1.764498514698139E-04 +1.764498514703932E-04 +1.764498514005981E-04 +1.764498514193263E-04 +1.764498514596384E-04 +1.764498514627391E-04 +1.764498514635063E-04 +1.764498514635063E-04 +1.764498514635063E-04 +1.764498514635063E-04 +1.764498514635063E-04 +1.764498514635063E-04 +1.764498514635063E-04 +1.764498514635063E-04
+7.235333292807582E-06 +7.235870251331117E-06 +7.235870872043339E-06 +7.235870634537336E-06 +7.235870619942917E-06 +7.235870627275706E-06 +7.235870632340963E-06 +7.235870629612545E-06 +7.235870624497369E-06 +7.235870627093924E-06 +7.235870629701434E-06 +7.235870630155202E-06 +7.235870632149040E-06 +7.235870632149040E-06 +7.235870632149040E-06 +7.235870632149040E-06 +7.235870632149040E-06 +7.235870632149040E-06 +7.235870632149040E-06 +7.235870632149040E-06
+2.550416386497920E-07 +2.552491843547516E-07 +2.552494321432724E-07 +2.552494248438612E-07 +2.552494222846691E-07 +2.552494228797621E-07 +2.552494233618452E-07 +2.552494247773484E-07 +2.552494234766064E-07 +2.552494248081772E-07 +2.552494244040970E-07 +2.552494228496077E-07 +2.552494254681658E-07 +2.552494254681658E-07 +2.552494254681658E-07 +2.552494254681658E-07 +2.552494254681658E-07 +2.552494254681658E-07 +2.552494254681658E-07 +2.552494254681658E-07
+7.735866951491834E-09 +7.891639985515679E-09 +7.891876686214219E-09 +7.891877667116907E-09 +7.891875783952359E-09 +7.891877740442853E-09 +7.891875964106354E-09 +7.891877664824910E-09 +7.891876211210973E-09 +7.891877630199482E-09 +7.891877951849844E-09 +7.891876293414705E-09 +7.891878156381578E-09 +7.891878156381578E-09 +7.891878156381578E-09 +7.891878156381578E-09 +7.891878156381578E-09 +7.891878156381578E-09 +7.891878156381578E-09 +7.891878156381578E-09
+1.802287461071882E-10 +2.169635990903596E-10 +2.171047003243910E-10 +2.171042169728302E-10 +2.171048328964604E-10 +2.171061776795485E-10 +2.171050518653625E-10 +2.171042294725108E-10 +2.171043553149740E-10 +2.171041359439742E-10 +2.171044491810885E-10 +2.171049893973847E-10 +2.171041508536809E-10 +2.171041508536809E-10 +2.171041508536809E-10 +2.171041508536809E-10 +2.171041508536809E-10 +2.171041508536809E-10 +2.171041508536809E-10 +2.171041508536809E-10
+0.000000000000000E+00 +5.305556297274776E-12 +5.377489879692672E-12 +5.377393863950607E-12 +5.377489009728487E-12 +5.376933697506555E-12 +5.377482972551129E-12 +5.377394531823148E-12 +5.377597171672430E-12 +5.377429044089677E-12 +5.377300198352896E-12 +5.377432546519675E-12 +5.377448970718248E-12 +5.377448970718248E-12 +5.377448970718248E-12 +5.377448970718248E-12 +5.377448970718248E-12 +5.377448970718248E-12 +5.377448970718248E-12 +5.377448970718248E-12
+0.000000000000000E+00 +1.042653330251057E-13 +1.198139927571070E-13 +1.198557413268895E-13 +1.198063170537570E-13 +1.197754120671751E-13 +1.197840328133070E-13 +1.198541285712609E-13 +1.198002686120302E-13 +1.198587096597457E-13 +1.198457394106031E-13 +1.197750861219092E-13 +1.198409227443777E-13 +1.198409227443777E-13 +1.198409227443777E-13 +1.198409227443777E-13 +1.198409227443777E-13 +1.198409227443777E-13 +1.198409227443777E-13 +1.198409227443777E-13
+0.000000000000000E+00 +0.000000000000000E+00 +2.182556615802818E-15 +2.173867653106210E-15 +2.183376121637734E-15 +2.217441528238114E-15 +2.182995255084697E-15 +2.174104988507074E-15 +2.183983780719263E-15 +2.170989786433376E-15 +2.172445521301865E-15 +2.180443291784972E-15 +2.176089746861493E-15 +2.176089746861493E-15 +2.176089746861493E-15 +2.176089746861493E-15 +2.176089746861493E-15 +2.176089746861493E-15 +2.176089746861493E-15 +2.176089746861493E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.47.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.346982328832657E-01 +9.346981448621809E-01 +9.346981460390673E-01 +9.346981471343313E-01 +9.346981471796693E-01 +9.346981471996401E-01 +9.346981471947754E-01 +9.346981471887479E-01 +9.346981471885587E-01 +9.346981471959168E-01 +9.346981471948793E-01 +9.346981471972395E-01 +9.346981471958986E-01 +9.346981471914749E-01 +9.346981471916019E-01 +9.346981471916019E-01 +9.346981471916019E-01 +9.346981471916019E-01 +9.346981471916019E-01 +9.346981471916019E-01
+6.149745964076872E-02 +6.149753041758266E-02 +6.149752927007426E-02 +6.149752826480914E-02 +6.149752822339979E-02 +6.149752820481851E-02 +6.149752820913829E-02 +6.149752821487953E-02 +6.149752821506141E-02 +6.149752820811516E-02 +6.149752820908165E-02 +6.149752820670122E-02 +6.149752820786161E-02 +6.149752821215066E-02 +6.149752821225697E-02 +6.149752821225697E-02 +6.149752821225697E-02 +6.149752821225697E-02 +6.149752821225697E-02 +6.149752821225697E-02
+3.620361285507264E-03 +3.620375632766586E-03 +3.620375599255856E-03 +3.620375514651470E-03 +3.620375510885138E-03 +3.620375509596267E-03 +3.620375510091945E-03 +3.620375510333436E-03 +3.620375510356451E-03 +3.620375509987283E-03 +3.620375510107242E-03 +3.620375510057084E-03 +3.620375510242105E-03 +3.620375510419317E-03 +3.620375510176526E-03 +3.620375510176526E-03 +3.620375510176526E-03 +3.620375510176526E-03 +3.620375510176526E-03 +3.620375510176526E-03
+1.764478484382166E-04 +1.764498543042710E-04 +1.764498567910443E-04 +1.764498516401627E-04 +1.764498514891483E-04 +1.764498514075092E-04 +1.764498514273539E-04 +1.764498514749739E-04 +1.764498514717107E-04 +1.764498514219243E-04 +1.764498513847912E-04 +1.764498514558125E-04 +1.764498514560151E-04 +1.764498513969471E-04 +1.764498514109772E-04 +1.764498514109772E-04 +1.764498514109772E-04 +1.764498514109772E-04 +1.764498514109772E-04 +1.764498514109772E-04
+7.235382177434490E-06 +7.235870078648047E-06 +7.235870878927302E-06 +7.235870637201113E-06 +7.235870631847750E-06 +7.235870625419995E-06 +7.235870628646330E-06 +7.235870637711708E-06 +7.235870635502795E-06 +7.235870628191762E-06 +7.235870621579629E-06 +7.235870629108817E-06 +7.235870630813880E-06 +7.235870622031278E-06 +7.235870626593253E-06 +7.235870626593253E-06 +7.235870626593253E-06 +7.235870626593253E-06 +7.235870626593253E-06 +7.235870626593253E-06
+2.550436890581730E-07 +2.552490535021400E-07 +2.552494333594499E-07 +2.552494258883117E-07 +2.552494237974672E-07 +2.552494223898035E-07 +2.552494246105212E-07 +2.552494272166648E-07 +2.552494260695374E-07 +2.552494229778713E-07 +2.552494244200692E-07 +2.552494248643133E-07 +2.552494238528597E-07 +2.552494243879407E-07 +2.552494227887431E-07 +2.552494227887431E-07 +2.552494227887431E-07 +2.552494227887431E-07 +2.552494227887431E-07 +2.552494227887431E-07
+7.735924573559426E-09 +7.891644213324936E-09 +7.891876600634017E-09 +7.891879143390786E-09 +7.891877114819426E-09 +7.891876538393445E-09 +7.891878834209224E-09 +7.891878665649907E-09 +7.891877893627460E-09 +7.891877731270717E-09 +7.891877647931625E-09 +7.891877673886796E-09 +7.891876237206869E-09 +7.891877638092075E-09 +7.891877727861261E-09 +7.891877727861261E-09 +7.891877727861261E-09 +7.891877727861261E-09 +7.891877727861261E-09 +7.891877727861261E-09
+1.802277871475833E-10 +2.169712464759507E-10 +2.171043209051116E-10 +2.171056624634089E-10 +2.171065215314395E-10 +2.171046643723441E-10 +2.171059085622067E-10 +2.171060392656291E-10 +2.171041850626880E-10 +2.171062078155494E-10 +2.171041268540796E-10 +2.171041215728575E-10 +2.171043788401018E-10 +2.171041648594822E-10 +2.171062030065049E-10 +2.171062030065049E-10 +2.171062030065049E-10 +2.171062030065049E-10 +2.171062030065049E-10 +2.171062030065049E-10
+0.000000000000000E+00 +5.305334261103718E-12 +5.377598959077937E-12 +5.377015596346330E-12 +5.376960946465550E-12 +5.377497479810655E-12 +5.376886606620411E-12 +5.377032844535948E-12 +5.377446065970073E-12 +5.376913408440335E-12 +5.377421077520296E-12 +5.377421386808533E-12 +5.377593395735442E-12 +5.377421434779753E-12 +5.376932063882443E-12 +5.376932063882443E-12 +5.376932063882443E-12 +5.376932063882443E-12 +5.376932063882443E-12 +5.376932063882443E-12
+0.000000000000000E+00 +1.042909672512070E-13 +1.198027755902785E-13 +1.197745858055040E-13 +1.196642121410694E-13 +1.198130979696097E-13 +1.198005531396123E-13 +1.197228424492721E-13 +1.198483883481550E-13 +1.197758918195619E-13 +1.198585658428896E-13 +1.198578032951222E-13 +1.197993038709553E-13 +1.198561417876861E-13 +1.197751669167512E-13 +1.197751669167512E-13 +1.197751669167512E-13 +1.197751669167512E-13 +1.197751669167512E-13 +1.197751669167512E-13
+0.000000000000000E+00 +0.000000000000000E+00 +2.182623835986749E-15 +2.207075040372505E-15 +2.213371000121242E-15 +2.182638860943402E-15 +2.203516367894360E-15 +2.205043662634055E-15 +2.173012966604874E-15 +2.217360911186573E-15 +2.171614091623137E-15 +2.171557871045132E-15 +2.184353337405335E-15 +2.172354046439394E-15 +2.217349104817136E-15 +2.217349104817136E-15 +2.217349104817136E-15 +2.217349104817136E-15 +2.217349104817136E-15 +2.217349104817136E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.48.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.379621961510626E-01 +9.379540993162616E-01 +9.379540480323408E-01 +9.379540457816009E-01 +9.379540455251494E-01 +9.379540455520702E-01 +9.379540455614515E-01 +9.379540455598927E-01 +9.379540455626914E-01 +9.379540455644971E-01 +9.379540455619910E-01 +9.379540455610009E-01 +9.379540455610210E-01 +9.379540455610210E-01 +9.379540455610210E-01 +9.379540455610210E-01 +9.379540455610210E-01 +9.379540455610210E-01 +9.379540455610210E-01 +9.379540455610210E-01
+5.834466007625509E-02 +5.835200995962798E-02 +5.835205645177614E-02 +5.835205849139243E-02 +5.835205872368739E-02 +5.835205869893954E-02 +5.835205869041120E-02 +5.835205869178734E-02 +5.835205868870547E-02 +5.835205868764163E-02 +5.835205868987189E-02 +5.835205869083247E-02 +5.835205869080846E-02 +5.835205869080846E-02 +5.835205869080846E-02 +5.835205869080846E-02 +5.835205869080846E-02 +5.835205869080846E-02 +5.835205869080846E-02 +5.835205869080846E-02
+3.509584442260451E-03 +3.510284376054961E-03 +3.510288865007066E-03 +3.510289062430391E-03 +3.510289085011861E-03 +3.510289083023648E-03 +3.510289082251894E-03 +3.510289082409010E-03 +3.510289082561800E-03 +3.510289081890406E-03 +3.510289082233461E-03 +3.510289082267931E-03 +3.510289082275536E-03 +3.510289082275536E-03 +3.510289082275536E-03 +3.510289082275536E-03 +3.510289082275536E-03 +3.510289082275536E-03 +3.510289082275536E-03 +3.510289082275536E-03
+1.758678724997254E-04 +1.759125619434736E-04 +1.759128498258859E-04 +1.759128628252843E-04 +1.759128643127528E-04 +1.759128641443639E-04 +1.759128640638347E-04 +1.759128640910996E-04 +1.759128642042272E-04 +1.759128641469172E-04 +1.759128640653332E-04 +1.759128640972459E-04 +1.759128640884490E-04 +1.759128640884490E-04 +1.759128640884490E-04 +1.759128640884490E-04 +1.759128640884490E-04 +1.759128640884490E-04 +1.759128640884490E-04 +1.759128640884490E-04
+7.414194829639506E-06 +7.416419696860122E-06 +7.416434028915085E-06 +7.416434690202429E-06 +7.416434762643651E-06 +7.416434756043306E-06 +7.416434750662790E-06 +7.416434751817925E-06 +7.416434762789941E-06 +7.416434757549148E-06 +7.416434750872117E-06 +7.416434746308427E-06 +7.416434744658601E-06 +7.416434744658601E-06 +7.416434744658601E-06 +7.416434744658601E-06 +7.416434744658601E-06 +7.416434744658601E-06 +7.416434744658601E-06 +7.416434744658601E-06
+2.685114185022534E-07 +2.686072169958421E-07 +2.686078081425588E-07 +2.686078328919367E-07 +2.686078344259889E-07 +2.686078379620963E-07 +2.686078397567718E-07 +2.686078369681812E-07 +2.686078360729361E-07 +2.686078359923998E-07 +2.686078397641579E-07 +2.686078354414733E-07 +2.686078347218962E-07 +2.686078347218962E-07 +2.686078347218962E-07 +2.686078347218962E-07 +2.686078347218962E-07 +2.686078347218962E-07 +2.686078347218962E-07 +2.686078347218962E-07
+8.507701877490432E-09 +8.513286319450947E-09 +8.513306636156035E-09 +8.513307947550541E-09 +8.513305412463873E-09 +8.513307895707990E-09 +8.513308961025394E-09 +8.513305112876867E-09 +8.513308094466882E-09 +8.513306062236389E-09 +8.513308963049156E-09 +8.513304951211429E-09 +8.513308426691154E-09 +8.513308426691154E-09 +8.513308426691154E-09 +8.513308426691154E-09 +8.513308426691154E-09 +8.513308426691154E-09 +8.513308426691154E-09 +8.513308426691154E-09
+2.385177602281731E-10 +2.397009424697932E-10 +2.397014321689393E-10 +2.397015870298276E-10 +2.397025325117460E-10 +2.397012363455517E-10 +2.397051676177350E-10 +2.397020877300649E-10 +2.397014847411106E-10 +2.397052707251630E-10 +2.397051654585697E-10 +2.397026335701725E-10 +2.397017914371309E-10 +2.397017914371309E-10 +2.397017914371309E-10 +2.397017914371309E-10 +2.397017914371309E-10 +2.397017914371309E-10 +2.397017914371309E-10 +2.397017914371309E-10
+5.463199981953814E-12 +6.066971284303728E-12 +6.066999354415532E-12 +6.066970071786250E-12 +6.066903449390508E-12 +6.067074534126818E-12 +6.065709085167663E-12 +6.066975990889823E-12 +6.067013771933350E-12 +6.065843366966929E-12 +6.065714288820749E-12 +6.066589994341312E-12 +6.066617098019537E-12 +6.066617098019537E-12 +6.066617098019537E-12 +6.066617098019537E-12 +6.066617098019537E-12 +6.066617098019537E-12 +6.066617098019537E-12 +6.066617098019537E-12
+0.000000000000000E+00 +1.370512412356013E-13 +1.370579586626484E-13 +1.370563510388516E-13 +1.370853591580585E-13 +1.370428411738743E-13 +1.371421121479236E-13 +1.370791107871689E-13 +1.370516194878730E-13 +1.371915002250336E-13 +1.371378611707789E-13 +1.370801855992163E-13 +1.370724677220323E-13 +1.370724677220323E-13 +1.370724677220323E-13 +1.370724677220323E-13 +1.370724677220323E-13 +1.370724677220323E-13 +1.370724677220323E-13 +1.370724677220323E-13
+0.000000000000000E+00 +2.687621288544462E-15 +2.687221438998768E-15 +2.688369032402542E-15 +2.682942673823134E-15 +2.688966586451032E-15 +2.688698147237532E-15 +2.678440319875336E-15 +2.687918969007200E-15 +2.686305370061938E-15 +2.688275256981974E-15 +2.685180447311558E-15 +2.689363764933559E-15 +2.689363764933559E-15 +2.689363764933559E-15 +2.689363764933559E-15 +2.689363764933559E-15 +2.689363764933559E-15 +2.689363764933559E-15 +2.689363764933559E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.48.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.379619038466470E-01 +9.379540989567460E-01 +9.379540480505224E-01 +9.379540457719078E-01 +9.379540455570968E-01 +9.379540455532130E-01 +9.379540455584606E-01 +9.379540455613763E-01 +9.379540455616687E-01 +9.379540455632651E-01 +9.379540455630163E-01 +9.379540455635842E-01 +9.379540455654780E-01 +9.379540455647100E-01 +9.379540455630599E-01 +9.379540455630599E-01 +9.379540455630599E-01 +9.379540455630599E-01 +9.379540455630599E-01 +9.379540455630599E-01
+5.834492497777375E-02 +5.835201028691095E-02 +5.835205643532066E-02 +5.835205850048834E-02 +5.835205869487915E-02 +5.835205869777990E-02 +5.835205869320893E-02 +5.835205869051745E-02 +5.835205869019228E-02 +5.835205868870051E-02 +5.835205868860973E-02 +5.835205868841542E-02 +5.835205868652652E-02 +5.835205868710523E-02 +5.835205868875760E-02 +5.835205868875760E-02 +5.835205868875760E-02 +5.835205868875760E-02 +5.835205868875760E-02 +5.835205868875760E-02
+3.509610098863277E-03 +3.510284406285384E-03 +3.510288863346340E-03 +3.510289062993007E-03 +3.510289082160766E-03 +3.510289083054183E-03 +3.510289082409909E-03 +3.510289082227456E-03 +3.510289082248142E-03 +3.510289082109464E-03 +3.510289082403360E-03 +3.510289082118280E-03 +3.510289082103284E-03 +3.510289082216877E-03 +3.510289082285964E-03 +3.510289082285964E-03 +3.510289082285964E-03 +3.510289082285964E-03 +3.510289082285964E-03 +3.510289082285964E-03
+1.758695320234108E-04 +1.759125638461088E-04 +1.759128497528053E-04 +1.759128628417633E-04 +1.759128640506141E-04 +1.759128641409478E-04 +1.759128640904633E-04 +1.759128640675344E-04 +1.759128640872553E-04 +1.759128640952194E-04 +1.759128641466876E-04 +1.759128640705304E-04 +1.759128640843718E-04 +1.759128641304915E-04 +1.759128640750000E-04 +1.759128640750000E-04 +1.759128640750000E-04 +1.759128640750000E-04 +1.759128640750000E-04 +1.759128640750000E-04
+7.414278032493686E-06 +7.416419789130142E-06 +7.416434018610662E-06 +7.416434691661446E-06 +7.416434742686645E-06 +7.416434752650230E-06 +7.416434751778556E-06 +7.416434743720658E-06 +7.416434744081982E-06 +7.416434752821324E-06 +7.416434754807612E-06 +7.416434748812398E-06 +7.416434750520991E-06 +7.416434754643396E-06 +7.416434749265389E-06 +7.416434749265389E-06 +7.416434749265389E-06 +7.416434749265389E-06 +7.416434749265389E-06 +7.416434749265389E-06
+2.685148475413351E-07 +2.686072206222423E-07 +2.686078044596649E-07 +2.686078376916332E-07 +2.686078344324786E-07 +2.686078346253216E-07 +2.686078347728548E-07 +2.686078344689003E-07 +2.686078347024209E-07 +2.686078353828379E-07 +2.686078345906711E-07 +2.686078350954638E-07 +2.686078352705115E-07 +2.686078354548957E-07 +2.686078367354278E-07 +2.686078367354278E-07 +2.686078367354278E-07 +2.686078367354278E-07 +2.686078367354278E-07 +2.686078367354278E-07
+8.507825712710533E-09 +8.513286339523274E-09 +8.513305045443534E-09 +8.513308492548720E-09 +8.513306298976612E-09 +8.513305182529935E-09 +8.513304414757699E-09 +8.513306300540136E-09 +8.513308759236034E-09 +8.513308144685784E-09 +8.513305316482103E-09 +8.513307939132029E-09 +8.513307989507390E-09 +8.513308035529370E-09 +8.513305219610182E-09 +8.513305219610182E-09 +8.513305219610182E-09 +8.513305219610182E-09 +8.513305219610182E-09 +8.513305219610182E-09
+2.385212497629094E-10 +2.397011475287263E-10 +2.397050858182657E-10 +2.397046054576222E-10 +2.397056666084818E-10 +2.397025482981864E-10 +2.397026955842984E-10 +2.397056632636828E-10 +2.397011298213205E-10 +2.397014305586538E-10 +2.397025326746577E-10 +2.397016970819081E-10 +2.397015401065573E-10 +2.397015126598661E-10 +2.397020341204302E-10 +2.397020341204302E-10 +2.397020341204302E-10 +2.397020341204302E-10 +2.397020341204302E-10 +2.397020341204302E-10
+5.463354840606995E-12 +6.066888714427815E-12 +6.065953136432629E-12 +6.065975156403538E-12 +6.065523182560481E-12 +6.066907534917682E-12 +6.066899655384908E-12 +6.065526668908425E-12 +6.066740995780557E-12 +6.067018762588494E-12 +6.066904369171828E-12 +6.066941842121655E-12 +6.067006363900726E-12 +6.067001032676487E-12 +6.067005799348502E-12 +6.067005799348502E-12 +6.067005799348502E-12 +6.067005799348502E-12 +6.067005799348502E-12 +6.067005799348502E-12
+0.000000000000000E+00 +1.370624116988441E-13 +1.371748253249269E-13 +1.371693326104400E-13 +1.371261291758109E-13 +1.370863886039519E-13 +1.370890740602334E-13 +1.371254054561095E-13 +1.370640603225151E-13 +1.370484375865871E-13 +1.370865141452356E-13 +1.370601689284291E-13 +1.370532316723216E-13 +1.370530710157102E-13 +1.370844968294209E-13 +1.370844968294209E-13 +1.370844968294209E-13 +1.370844968294209E-13 +1.370844968294209E-13 +1.370844968294209E-13
+0.000000000000000E+00 +2.687952812805736E-15 +2.686002290579120E-15 +2.685385741185927E-15 +2.689979309067888E-15 +2.682994275032027E-15 +2.682940631612848E-15 +2.689985521885054E-15 +2.689347039668555E-15 +2.688513021314136E-15 +2.682918938557713E-15 +2.688337706881283E-15 +2.687717740260222E-15 +2.688136689450364E-15 +2.681595971466619E-15 +2.681595971466619E-15 +2.681595971466619E-15 +2.681595971466619E-15 +2.681595971466619E-15 +2.681595971466619E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.49.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.354310680677589E-01 +9.354311868878079E-01 +9.354311878051861E-01 +9.354311883045184E-01 +9.354311883557720E-01 +9.354311883429280E-01 +9.354311883390325E-01 +9.354311883419419E-01 +9.354311883440276E-01 +9.354311883405670E-01 +9.354311883390077E-01 +9.354311883389813E-01 +9.354311883389115E-01 +9.354311883389115E-01 +9.354311883389115E-01 +9.354311883389115E-01 +9.354311883389115E-01 +9.354311883389115E-01 +9.354311883389115E-01 +9.354311883389115E-01
+6.094772518570321E-02 +6.094761346051445E-02 +6.094761259406404E-02 +6.094761213663384E-02 +6.094761208968845E-02 +6.094761210103447E-02 +6.094761210449745E-02 +6.094761210205563E-02 +6.094761210032969E-02 +6.094761210330592E-02 +6.094761210453339E-02 +6.094761210462352E-02 +6.094761210461891E-02 +6.094761210461891E-02 +6.094761210461891E-02 +6.094761210461891E-02 +6.094761210461891E-02 +6.094761210461891E-02 +6.094761210461891E-02 +6.094761210461891E-02
+3.452194213628138E-03 +3.452187361421883E-03 +3.452187313297613E-03 +3.452187272711764E-03 +3.452187267993608E-03 +3.452187270152559E-03 +3.452187271226935E-03 +3.452187270117911E-03 +3.452187269676794E-03 +3.452187270259949E-03 +3.452187271204013E-03 +3.452187271184387E-03 +3.452187271237957E-03 +3.452187271237957E-03 +3.452187271237957E-03 +3.452187271237957E-03 +3.452187271237957E-03 +3.452187271237957E-03 +3.452187271237957E-03 +3.452187271237957E-03
+1.623346980010750E-04 +1.623344591046084E-04 +1.623344564314799E-04 +1.623344550993433E-04 +1.623344554452805E-04 +1.623344548629033E-04 +1.623344542894659E-04 +1.623344548628573E-04 +1.623344549270106E-04 +1.623344548398588E-04 +1.623344542844744E-04 +1.623344542610864E-04 +1.623344542801565E-04 +1.623344542801565E-04 +1.623344542801565E-04 +1.623344542801565E-04 +1.623344542801565E-04 +1.623344542801565E-04 +1.623344542801565E-04 +1.623344542801565E-04
+6.449766496916038E-06 +6.449762601219101E-06 +6.449762482423991E-06 +6.449762465501382E-06 +6.449762526410302E-06 +6.449762455707546E-06 +6.449762391496355E-06 +6.449762450476094E-06 +6.449762457838670E-06 +6.449762453387663E-06 +6.449762391836576E-06 +6.449762388043937E-06 +6.449762390243776E-06 +6.449762390243776E-06 +6.449762390243776E-06 +6.449762390243776E-06 +6.449762390243776E-06 +6.449762390243776E-06 +6.449762390243776E-06 +6.449762390243776E-06
+2.212154528815561E-07 +2.212155620509420E-07 +2.212155586351139E-07 +2.212155667929044E-07 +2.212155646779722E-07 +2.212155674516748E-07 +2.212155574930568E-07 +2.212155611049242E-07 +2.212155665048410E-07 +2.212155683509930E-07 +2.212155574923507E-07 +2.212155574391601E-07 +2.212155574248727E-07 +2.212155574248727E-07 +2.212155574248727E-07 +2.212155574248727E-07 +2.212155574248727E-07 +2.212155574248727E-07 +2.212155574248727E-07 +2.212155574248727E-07
+6.669213057699829E-09 +6.669228134543411E-09 +6.669226748172721E-09 +6.669234843327627E-09 +6.669227165881656E-09 +6.669234457999016E-09 +6.669228537328742E-09 +6.669233648063225E-09 +6.669234830159776E-09 +6.669234389154112E-09 +6.669228647303025E-09 +6.669233013698104E-09 +6.669228538171458E-09 +6.669228538171458E-09 +6.669228538171458E-09 +6.669228538171458E-09 +6.669228538171458E-09 +6.669228538171458E-09 +6.669228538171458E-09 +6.669228538171458E-09
+1.793167977315917E-10 +1.793169299092210E-10 +1.793173153483158E-10 +1.793225353692974E-10 +1.793172829772955E-10 +1.793135230317370E-10 +1.793224178193888E-10 +1.793228921176803E-10 +1.793225354472004E-10 +1.793227764513827E-10 +1.793223639699150E-10 +1.793230652026236E-10 +1.793224276914475E-10 +1.793224276914475E-10 +1.793224276914475E-10 +1.793224276914475E-10 +1.793224276914475E-10 +1.793224276914475E-10 +1.793224276914475E-10 +1.793224276914475E-10
+4.345606399367616E-12 +4.345723741682833E-12 +4.345611274205125E-12 +4.342619724119203E-12 +4.345620654657266E-12 +4.346574392256971E-12 +4.350756178293068E-12 +4.344379544462238E-12 +4.342629854948941E-12 +4.342631627401953E-12 +4.350773572253825E-12 +4.350714532366277E-12 +4.350757929207038E-12 +4.350757929207038E-12 +4.350757929207038E-12 +4.350757929207038E-12 +4.350757929207038E-12 +4.350757929207038E-12 +4.350757929207038E-12 +4.350757929207038E-12
+9.170149529183208E-14 +9.169213384061337E-14 +9.171668540951962E-14 +9.221672316002787E-14 +9.171233887494659E-14 +9.155209458074415E-14 +9.133782640804328E-14 +9.165659485662460E-14 +9.221829326523691E-14 +9.220921229310745E-14 +9.133712545249092E-14 +9.124415041901027E-14 +9.133772099305876E-14 +9.133772099305876E-14 +9.133772099305876E-14 +9.133772099305876E-14 +9.133772099305876E-14 +9.133772099305876E-14 +9.133772099305876E-14 +9.133772099305876E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.49.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.354310272698375E-01 +9.354311868466858E-01 +9.354311878004994E-01 +9.354311883057709E-01 +9.354311883355636E-01 +9.354311883441383E-01 +9.354311883418818E-01 +9.354311883389110E-01 +9.354311883394273E-01 +9.354311883414836E-01 +9.354311883432931E-01 +9.354311883415289E-01 +9.354311883429757E-01 +9.354311883419819E-01 +9.354311883401722E-01 +9.354311883401722E-01 +9.354311883401722E-01 +9.354311883401722E-01 +9.354311883401722E-01 +9.354311883401722E-01
+6.094776185379663E-02 +6.094761349642514E-02 +6.094761259856930E-02 +6.094761213508942E-02 +6.094761210763968E-02 +6.094761209981474E-02 +6.094761210206442E-02 +6.094761210457656E-02 +6.094761210425206E-02 +6.094761210248187E-02 +6.094761210105093E-02 +6.094761210192228E-02 +6.094761210063147E-02 +6.094761210172965E-02 +6.094761210337914E-02 +6.094761210337914E-02 +6.094761210337914E-02 +6.094761210337914E-02 +6.094761210337914E-02 +6.094761210337914E-02
+3.452198072445992E-03 +3.452187366263279E-03 +3.452187313569465E-03 +3.452187274058428E-03 +3.452187271478230E-03 +3.452187271289916E-03 +3.452187269933406E-03 +3.452187271234675E-03 +3.452187271241835E-03 +3.452187270059982E-03 +3.452187269189779E-03 +3.452187271800551E-03 +3.452187271662075E-03 +3.452187271493857E-03 +3.452187271647217E-03 +3.452187271647217E-03 +3.452187271647217E-03 +3.452187271647217E-03 +3.452187271647217E-03 +3.452187271647217E-03
+1.623349554214264E-04 +1.623344594458102E-04 +1.623344563322534E-04 +1.623344541438888E-04 +1.623344543566077E-04 +1.623344538474139E-04 +1.623344550650740E-04 +1.623344543167591E-04 +1.623344541529530E-04 +1.623344549261882E-04 +1.623344553798651E-04 +1.623344538463494E-04 +1.623344538356147E-04 +1.623344538705711E-04 +1.623344538907432E-04 +1.623344538907432E-04 +1.623344538907432E-04 +1.623344538907432E-04 +1.623344538907432E-04 +1.623344538907432E-04
+6.449779521236711E-06 +6.449762623932193E-06 +6.449762454918143E-06 +6.449762363627960E-06 +6.449762399257362E-06 +6.449762346357791E-06 +6.449762470726124E-06 +6.449762394197942E-06 +6.449762374015867E-06 +6.449762462941309E-06 +6.449762509886211E-06 +6.449762344023645E-06 +6.449762343231638E-06 +6.449762341307737E-06 +6.449762343312257E-06 +6.449762343312257E-06 +6.449762343312257E-06 +6.449762343312257E-06 +6.449762343312257E-06 +6.449762343312257E-06
+2.212159894267805E-07 +2.212155652996704E-07 +2.212155639341695E-07 +2.212155608938108E-07 +2.212155572335115E-07 +2.212155616502632E-07 +2.212155621518274E-07 +2.212155576625823E-07 +2.212155551618494E-07 +2.212155689290332E-07 +2.212155705847701E-07 +2.212155607120468E-07 +2.212155606732382E-07 +2.212155596081125E-07 +2.212155541228258E-07 +2.212155541228258E-07 +2.212155541228258E-07 +2.212155541228258E-07 +2.212155541228258E-07 +2.212155541228258E-07
+6.669231787360723E-09 +6.669226877345579E-09 +6.669234765098421E-09 +6.669234680208117E-09 +6.669228431577387E-09 +6.669233953219719E-09 +6.669235109259905E-09 +6.669228554410747E-09 +6.669228303021278E-09 +6.669234413298623E-09 +6.669234588459292E-09 +6.669234132485945E-09 +6.669234155327201E-09 +6.669234619394191E-09 +6.669235335911254E-09 +6.669235335911254E-09 +6.669235335911254E-09 +6.669235335911254E-09 +6.669235335911254E-09 +6.669235335911254E-09
+1.793173604310960E-10 +1.793173375291087E-10 +1.793224721158912E-10 +1.793224703054776E-10 +1.793169995499862E-10 +1.793227788961671E-10 +1.793225299783566E-10 +1.793224314760239E-10 +1.793169992140425E-10 +1.793227778155325E-10 +1.793134790648900E-10 +1.793124214557527E-10 +1.793128144660242E-10 +1.793224652101276E-10 +1.793224851760556E-10 +1.793224851760556E-10 +1.793224851760556E-10 +1.793224851760556E-10 +1.793224851760556E-10 +1.793224851760556E-10
+4.345623665601664E-12 +4.345602913570682E-12 +4.341889738989752E-12 +4.341892221974110E-12 +4.350686289464056E-12 +4.341816520007848E-12 +4.342574550168972E-12 +4.350761155007909E-12 +4.350698343082522E-12 +4.342630317617664E-12 +4.346589525547968E-12 +4.346775912176033E-12 +4.346519629756299E-12 +4.341866905971788E-12 +4.341826815337329E-12 +4.341826815337329E-12 +4.341826815337329E-12 +4.341826815337329E-12 +4.341826815337329E-12 +4.341826815337329E-12
+9.170181359093291E-14 +9.171520831795895E-14 +9.232377303736878E-14 +9.232288879622975E-14 +9.150479000626348E-14 +9.234270929726950E-14 +9.223150042687384E-14 +9.134100706688906E-14 +9.150559654005869E-14 +9.220957829050624E-14 +9.154969279131565E-14 +9.150872437075209E-14 +9.155730012265397E-14 +9.233513892432599E-14 +9.234082883870291E-14 +9.234082883870291E-14 +9.234082883870291E-14 +9.234082883870291E-14 +9.234082883870291E-14 +9.234082883870291E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.5.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.344772171919102E-01 +9.344778384878367E-01 +9.344778955337447E-01 +9.344778958157727E-01 +9.344778958430379E-01 +9.344778958471258E-01 +9.344778958494855E-01 +9.344778958492150E-01 +9.344778958490831E-01 +9.344778958492972E-01 +9.344778958497121E-01 +9.344778958498176E-01 +9.344778958512161E-01 +9.344778958512161E-01 +9.344778958512161E-01 +9.344778958512161E-01 +9.344778958512161E-01 +9.344778958512161E-01 +9.344778958512161E-01 +9.344778958512161E-01
+6.166894445788590E-02 +6.166834852619438E-02 +6.166829573977242E-02 +6.166829547003785E-02 +6.166829544373194E-02 +6.166829543982534E-02 +6.166829543768818E-02 +6.166829543782759E-02 +6.166829543798553E-02 +6.166829543784570E-02 +6.166829543766043E-02 +6.166829543726186E-02 +6.166829543608501E-02 +6.166829543608501E-02 +6.166829543608501E-02 +6.166829543608501E-02 +6.166829543608501E-02 +6.166829543608501E-02 +6.166829543608501E-02 +6.166829543608501E-02
+3.665832169578399E-03 +3.665798538815494E-03 +3.665794459783602E-03 +3.665794446165127E-03 +3.665794445073336E-03 +3.665794444896176E-03 +3.665794444702706E-03 +3.665794444829196E-03 +3.665794444789944E-03 +3.665794444729323E-03 +3.665794444515429E-03 +3.665794444787460E-03 +3.665794444567432E-03 +3.665794444567432E-03 +3.665794444567432E-03 +3.665794444567432E-03 +3.665794444567432E-03 +3.665794444567432E-03 +3.665794444567432E-03 +3.665794444567432E-03
+1.802843678441026E-04 +1.802871321439292E-04 +1.802869312166760E-04 +1.802869315770536E-04 +1.802869316185105E-04 +1.802869316230480E-04 +1.802869315997840E-04 +1.802869316038268E-04 +1.802869316124983E-04 +1.802869316069950E-04 +1.802869315768676E-04 +1.802869316173491E-04 +1.802869316119340E-04 +1.802869316119340E-04 +1.802869316119340E-04 +1.802869316119340E-04 +1.802869316119340E-04 +1.802869316119340E-04 +1.802869316119340E-04 +1.802869316119340E-04
+7.450961752328345E-06 +7.453947248148089E-06 +7.453951981807373E-06 +7.453952367528001E-06 +7.453952393435545E-06 +7.453952399437276E-06 +7.453952391146051E-06 +7.453952392859514E-06 +7.453952393580958E-06 +7.453952393268165E-06 +7.453952389110114E-06 +7.453952392755549E-06 +7.453952393326770E-06 +7.453952393326770E-06 +7.453952393326770E-06 +7.453952393326770E-06 +7.453952393326770E-06 +7.453952393326770E-06 +7.453952393326770E-06 +7.453952393326770E-06
+2.634220598076365E-07 +2.648951936182038E-07 +2.649035131952375E-07 +2.649037579705128E-07 +2.649037743461136E-07 +2.649037769602094E-07 +2.649037741419646E-07 +2.649037738677581E-07 +2.649037743682594E-07 +2.649037743000107E-07 +2.649037729487206E-07 +2.649037732605745E-07 +2.649037722303461E-07 +2.649037722303461E-07 +2.649037722303461E-07 +2.649037722303461E-07 +2.649037722303461E-07 +2.649037722303461E-07 +2.649037722303461E-07 +2.649037722303461E-07
+7.428975569800210E-09 +8.241755143288049E-09 +8.246053873505698E-09 +8.246231804129293E-09 +8.246244699450535E-09 +8.246247025203051E-09 +8.246245357275347E-09 +8.246247157025306E-09 +8.246244680644485E-09 +8.246244645804754E-09 +8.246245672594210E-09 +8.246244926207014E-09 +8.246245150007613E-09 +8.246245150007613E-09 +8.246245150007613E-09 +8.246245150007613E-09 +8.246245150007613E-09 +8.246245150007613E-09 +8.246245150007613E-09 +8.246245150007613E-09
+0.000000000000000E+00 +2.259691322150726E-10 +2.281796916973921E-10 +2.282698821408650E-10 +2.282781221281428E-10 +2.282791291103860E-10 +2.282778155141929E-10 +2.282775611984966E-10 +2.282781382260894E-10 +2.282781694254246E-10 +2.282782799057371E-10 +2.282783116071932E-10 +2.282784822109278E-10 +2.282784822109278E-10 +2.282784822109278E-10 +2.282784822109278E-10 +2.282784822109278E-10 +2.282784822109278E-10 +2.282784822109278E-10 +2.282784822109278E-10
+0.000000000000000E+00 +4.840382583978070E-12 +5.642095078144389E-12 +5.683196218979240E-12 +5.687580508971305E-12 +5.687102435025225E-12 +5.687734967652495E-12 +5.687451920751900E-12 +5.687580127373051E-12 +5.687574833531240E-12 +5.687553994207557E-12 +5.687616525618463E-12 +5.687534699524690E-12 +5.687534699524690E-12 +5.687534699524690E-12 +5.687534699524690E-12 +5.687534699524690E-12 +5.687534699524690E-12 +5.687534699524690E-12 +5.687534699524690E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.110909966221148E-13 +1.258107332820698E-13 +1.279739791784934E-13 +1.279431306983291E-13 +1.279388002225410E-13 +1.280562945977603E-13 +1.279726855409522E-13 +1.279717584739216E-13 +1.279845257375569E-13 +1.279349969576381E-13 +1.279731051042516E-13 +1.279731051042516E-13 +1.279731051042516E-13 +1.279731051042516E-13 +1.279731051042516E-13 +1.279731051042516E-13 +1.279731051042516E-13 +1.279731051042516E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.305813752427710E-15 +2.337703374270236E-15 +2.367363743180156E-15 +2.337347275928800E-15 +2.320118833172792E-15 +2.338087300249754E-15 +2.338476460293336E-15 +2.338229102432479E-15 +2.342013583549466E-15 +2.340003704932671E-15 +2.340003704932671E-15 +2.340003704932671E-15 +2.340003704932671E-15 +2.340003704932671E-15 +2.340003704932671E-15 +2.340003704932671E-15 +2.340003704932671E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.5.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.344772181519454E-01 +9.344778385082845E-01 +9.344778955310634E-01 +9.344778958159778E-01 +9.344778958438740E-01 +9.344778958476955E-01 +9.344778958491502E-01 +9.344778958495843E-01 +9.344778958489197E-01 +9.344778958494729E-01 +9.344778958497753E-01 +9.344778958493797E-01 +9.344778958494724E-01 +9.344778958493224E-01 +9.344778958495663E-01 +9.344778958495663E-01 +9.344778958495663E-01 +9.344778958495663E-01 +9.344778958495663E-01 +9.344778958495663E-01
+6.166894358638907E-02 +6.166834851002229E-02 +6.166829574181551E-02 +6.166829546983105E-02 +6.166829544300488E-02 +6.166829543928883E-02 +6.166829543797024E-02 +6.166829543787306E-02 +6.166829543820500E-02 +6.166829543749437E-02 +6.166829543732142E-02 +6.166829543775163E-02 +6.166829543771230E-02 +6.166829543779903E-02 +6.166829543758778E-02 +6.166829543758778E-02 +6.166829543758778E-02 +6.166829543758778E-02 +6.166829543758778E-02 +6.166829543758778E-02
+3.665832086849662E-03 +3.665798536037455E-03 +3.665794460470822E-03 +3.665794446170812E-03 +3.665794444983838E-03 +3.665794444880419E-03 +3.665794444737240E-03 +3.665794444431046E-03 +3.665794444750894E-03 +3.665794444868834E-03 +3.665794444770995E-03 +3.665794444745438E-03 +3.665794444698017E-03 +3.665794444739238E-03 +3.665794444707957E-03 +3.665794444707957E-03 +3.665794444707957E-03 +3.665794444707957E-03 +3.665794444707957E-03 +3.665794444707957E-03
+1.802843623349627E-04 +1.802871308344739E-04 +1.802869313222120E-04 +1.802869315671316E-04 +1.802869315995514E-04 +1.802869316121852E-04 +1.802869316023259E-04 +1.802869315702986E-04 +1.802869316028295E-04 +1.802869316240898E-04 +1.802869316055460E-04 +1.802869316048018E-04 +1.802869316013626E-04 +1.802869316032585E-04 +1.802869316058569E-04 +1.802869316058569E-04 +1.802869316058569E-04 +1.802869316058569E-04 +1.802869316058569E-04 +1.802869316058569E-04
+7.450961461668231E-06 +7.453946914607758E-06 +7.453951883958803E-06 +7.453952356399686E-06 +7.453952393958426E-06 +7.453952391574760E-06 +7.453952391015853E-06 +7.453952395877012E-06 +7.453952391316699E-06 +7.453952392853152E-06 +7.453952391205248E-06 +7.453952391267566E-06 +7.453952392825302E-06 +7.453952391099418E-06 +7.453952392245348E-06 +7.453952392245348E-06 +7.453952392245348E-06 +7.453952392245348E-06 +7.453952392245348E-06 +7.453952392245348E-06
+2.634220451398046E-07 +2.648953339999702E-07 +2.649034330541808E-07 +2.649037523527976E-07 +2.649037752219768E-07 +2.649037744884215E-07 +2.649037744652921E-07 +2.649037764702495E-07 +2.649037741732180E-07 +2.649037745461232E-07 +2.649037744644456E-07 +2.649037744578850E-07 +2.649037743265845E-07 +2.649037744605735E-07 +2.649037746369292E-07 +2.649037746369292E-07 +2.649037746369292E-07 +2.649037746369292E-07 +2.649037746369292E-07 +2.649037746369292E-07
+7.428974787812789E-09 +8.241761808768740E-09 +8.246047389992994E-09 +8.246235094426174E-09 +8.246246846510570E-09 +8.246245020514235E-09 +8.246245017108041E-09 +8.246247146624005E-09 +8.246245318638588E-09 +8.246245050241607E-09 +8.246245062778142E-09 +8.246245076060998E-09 +8.246244684555104E-09 +8.246245053728351E-09 +8.246245743581301E-09 +8.246245743581301E-09 +8.246245743581301E-09 +8.246245743581301E-09 +8.246245743581301E-09 +8.246245743581301E-09
+0.000000000000000E+00 +2.259658020397989E-10 +2.281884188833189E-10 +2.282697088633868E-10 +2.282780732438515E-10 +2.282779926746286E-10 +2.282779956909675E-10 +2.282790610961995E-10 +2.282778198422213E-10 +2.282779904267270E-10 +2.282779785785149E-10 +2.282779709008714E-10 +2.282781281597878E-10 +2.282779734403785E-10 +2.282796137064574E-10 +2.282796137064574E-10 +2.282796137064574E-10 +2.282796137064574E-10 +2.282796137064574E-10 +2.282796137064574E-10
+0.000000000000000E+00 +4.840519227495388E-12 +5.641143956128314E-12 +5.683221693010167E-12 +5.687346068099137E-12 +5.687609039009709E-12 +5.687609592142130E-12 +5.687165099315587E-12 +5.687741094498002E-12 +5.687609166624705E-12 +5.687607823648934E-12 +5.687609368686230E-12 +5.687580500694581E-12 +5.687610801380219E-12 +5.687092320097324E-12 +5.687092320097324E-12 +5.687092320097324E-12 +5.687092320097324E-12 +5.687092320097324E-12 +5.687092320097324E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.111890553793607E-13 +1.257859437322396E-13 +1.280122491718769E-13 +1.279780698825189E-13 +1.279779195997326E-13 +1.278986237389815E-13 +1.279352692760471E-13 +1.279784189441924E-13 +1.279802504216234E-13 +1.279807108048442E-13 +1.279734138411692E-13 +1.279800874147310E-13 +1.279064317070728E-13 +1.279064317070728E-13 +1.279064317070728E-13 +1.279064317070728E-13 +1.279064317070728E-13 +1.279064317070728E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.308880041132759E-15 +2.342172065455783E-15 +2.335095919719459E-15 +2.335063315476197E-15 +2.374620148415764E-15 +2.338042756530682E-15 +2.334936562606778E-15 +2.334540986197643E-15 +2.334246780126147E-15 +2.337893264779807E-15 +2.334348878424342E-15 +2.380282543824778E-15 +2.380282543824778E-15 +2.380282543824778E-15 +2.380282543824778E-15 +2.380282543824778E-15 +2.380282543824778E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.50.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.347184079684610E-01 +9.347098013682200E-01 +9.347097517347152E-01 +9.347097489862674E-01 +9.347097486308334E-01 +9.347097486698481E-01 +9.347097486815918E-01 +9.347097486789647E-01 +9.347097486867126E-01 +9.347097486858134E-01 +9.347097486821585E-01 +9.347097486810118E-01 +9.347097486810357E-01 +9.347097486810357E-01 +9.347097486810357E-01 +9.347097486810357E-01 +9.347097486810357E-01 +9.347097486810357E-01 +9.347097486810357E-01 +9.347097486810357E-01
+6.077966067674057E-02 +6.078739532195920E-02 +6.078743979597721E-02 +6.078744225807182E-02 +6.078744257723233E-02 +6.078744254184700E-02 +6.078744253025303E-02 +6.078744253309202E-02 +6.078744252628640E-02 +6.078744252698611E-02 +6.078744252970204E-02 +6.078744253077634E-02 +6.078744253071275E-02 +6.078744253071275E-02 +6.078744253071275E-02 +6.078744253071275E-02 +6.078744253071275E-02 +6.078744253071275E-02 +6.078744253071275E-02 +6.078744253071275E-02
+4.249901388490046E-03 +4.250712793379584E-03 +4.250717590893469E-03 +4.250717856088220E-03 +4.250717890108125E-03 +4.250717886386565E-03 +4.250717886447862E-03 +4.250717886017453E-03 +4.250717885155282E-03 +4.250717885331893E-03 +4.250717886415236E-03 +4.250717886517784E-03 +4.250717886547534E-03 +4.250717886547534E-03 +4.250717886547534E-03 +4.250717886547534E-03 +4.250717886547534E-03 +4.250717886547534E-03 +4.250717886547534E-03 +4.250717886547534E-03
+2.403884119518642E-04 +2.404457105616501E-04 +2.404460529324194E-04 +2.404460728397564E-04 +2.404460749649074E-04 +2.404460750125703E-04 +2.404460753211760E-04 +2.404460751463223E-04 +2.404460749779069E-04 +2.404460749960079E-04 +2.404460753299839E-04 +2.404460753266983E-04 +2.404460753270699E-04 +2.404460753270699E-04 +2.404460753270699E-04 +2.404460753270699E-04 +2.404460753270699E-04 +2.404460753270699E-04 +2.404460753270699E-04 +2.404460753270699E-04
+1.118587870993846E-05 +1.118898730588598E-05 +1.118900604945773E-05 +1.118900722811439E-05 +1.118900732682508E-05 +1.118900738827232E-05 +1.118900692582115E-05 +1.118900728131503E-05 +1.118900734747922E-05 +1.118900735761654E-05 +1.118900693218576E-05 +1.118900692810078E-05 +1.118900693246643E-05 +1.118900693246643E-05 +1.118900693246643E-05 +1.118900693246643E-05 +1.118900693246643E-05 +1.118900693246643E-05 +1.118900693246643E-05 +1.118900693246643E-05
+4.402236060827970E-07 +4.403611959361018E-07 +4.403620326102539E-07 +4.403620884485103E-07 +4.403620986258228E-07 +4.403620998164436E-07 +4.403620298586790E-07 +4.403620784345432E-07 +4.403620938178698E-07 +4.403620966656960E-07 +4.403620376193218E-07 +4.403620374441080E-07 +4.403620376675633E-07 +4.403620376675633E-07 +4.403620376675633E-07 +4.403620376675633E-07 +4.403620376675633E-07 +4.403620376675633E-07 +4.403620376675633E-07 +4.403620376675633E-07
+1.499015798042603E-08 +1.499530457168591E-08 +1.499533953116417E-08 +1.499534171998399E-08 +1.499533922392064E-08 +1.499534240594797E-08 +1.499533150833483E-08 +1.499534016584779E-08 +1.499534192246786E-08 +1.499534221991564E-08 +1.499532887363778E-08 +1.499532876038544E-08 +1.499532886871008E-08 +1.499532886871008E-08 +1.499532886871008E-08 +1.499532886871008E-08 +1.499532886871008E-08 +1.499532886871008E-08 +1.499532886871008E-08 +1.499532886871008E-08
+4.495706765421879E-10 +4.497417464114371E-10 +4.497380839928944E-10 +4.497381571715516E-10 +4.497429018725468E-10 +4.497381934327860E-10 +4.497462699435343E-10 +4.497380318523093E-10 +4.497381637191338E-10 +4.497381955118808E-10 +4.497316279420321E-10 +4.497315902101815E-10 +4.497316258772292E-10 +4.497316258772292E-10 +4.497316258772292E-10 +4.497316258772292E-10 +4.497316258772292E-10 +4.497316258772292E-10 +4.497316258772292E-10 +4.497316258772292E-10
+1.204126240455143E-11 +1.204834544986772E-11 +1.204595489381272E-11 +1.204595683396253E-11 +1.204837588578691E-11 +1.204595876825087E-11 +1.204947943564420E-11 +1.204593344281813E-11 +1.204595704786190E-11 +1.204594674710633E-11 +1.204426566089633E-11 +1.204426736284105E-11 +1.204426551468433E-11 +1.204426551468433E-11 +1.204426551468433E-11 +1.204426551468433E-11 +1.204426551468433E-11 +1.204426551468433E-11 +1.204426551468433E-11 +1.204426551468433E-11
+2.779180720312492E-13 +2.779924941392575E-13 +2.780260287686801E-13 +2.780263297934257E-13 +2.780074262604743E-13 +2.780260976181935E-13 +2.916628800900198E-13 +2.780464586255178E-13 +2.780262960168887E-13 +2.780425853421237E-13 +2.914306623388288E-13 +2.914322700942579E-13 +2.914307020330727E-13 +2.914307020330727E-13 +2.914307020330727E-13 +2.914307020330727E-13 +2.914307020330727E-13 +2.914307020330727E-13 +2.914307020330727E-13 +2.914307020330727E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.50.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.347180090790677E-01 +9.347098007695743E-01 +9.347097517544610E-01 +9.347097489677089E-01 +9.347097486749126E-01 +9.347097486688308E-01 +9.347097486740196E-01 +9.347097486814755E-01 +9.347097486816944E-01 +9.347097486828305E-01 +9.347097486826624E-01 +9.347097486867209E-01 +9.347097486832004E-01 +9.347097486836718E-01 +9.347097486818855E-01 +9.347097486818855E-01 +9.347097486818855E-01 +9.347097486818855E-01 +9.347097486818855E-01 +9.347097486818855E-01
+6.078001673825251E-02 +6.078739585627155E-02 +6.078743977759899E-02 +6.078744227421608E-02 +6.078744253704397E-02 +6.078744254153786E-02 +6.078744253761795E-02 +6.078744253032675E-02 +6.078744252998899E-02 +6.078744252971018E-02 +6.078744252952621E-02 +6.078744252516340E-02 +6.078744252834656E-02 +6.078744252815316E-02 +6.078744252976968E-02 +6.078744252976968E-02 +6.078744252976968E-02 +6.078744252976968E-02 +6.078744252976968E-02 +6.078744252976968E-02
+4.249941129164616E-03 +4.250712853045502E-03 +4.250717589666027E-03 +4.250717858860656E-03 +4.250717886378588E-03 +4.250717888133250E-03 +4.250717886391160E-03 +4.250717886517103E-03 +4.250717886591021E-03 +4.250717885539788E-03 +4.250717886099990E-03 +4.250717886971613E-03 +4.250717887283684E-03 +4.250717886813617E-03 +4.250717886962518E-03 +4.250717886962518E-03 +4.250717886962518E-03 +4.250717886962518E-03 +4.250717886962518E-03 +4.250717886962518E-03
+2.403913288064226E-04 +2.404457148555845E-04 +2.404460528076431E-04 +2.404460725815082E-04 +2.404460752688912E-04 +2.404460747752595E-04 +2.404460751454185E-04 +2.404460752994959E-04 +2.404460753297700E-04 +2.404460750671179E-04 +2.404460748141250E-04 +2.404460744002357E-04 +2.404460744293927E-04 +2.404460746021232E-04 +2.404460746895172E-04 +2.404460746895172E-04 +2.404460746895172E-04 +2.404460746895172E-04 +2.404460746895172E-04 +2.404460746895172E-04
+1.118604141750862E-05 +1.118898765321997E-05 +1.118900601638360E-05 +1.118900712884451E-05 +1.118900694191484E-05 +1.118900721827926E-05 +1.118900730695244E-05 +1.118900692881854E-05 +1.118900694998775E-05 +1.118900732338908E-05 +1.118900737373075E-05 +1.118900724102708E-05 +1.118900724295470E-05 +1.118900723970893E-05 +1.118900719402334E-05 +1.118900719402334E-05 +1.118900719402334E-05 +1.118900719402334E-05 +1.118900719402334E-05 +1.118900719402334E-05
+4.402309582066933E-07 +4.403612202662723E-07 +4.403620289284371E-07 +4.403620792079230E-07 +4.403620391620680E-07 +4.403620860237892E-07 +4.403620852693472E-07 +4.403620392647749E-07 +4.403620401197187E-07 +4.403620961363886E-07 +4.403620990855299E-07 +4.403620868950087E-07 +4.403620869772930E-07 +4.403620841097677E-07 +4.403620752155265E-07 +4.403620752155265E-07 +4.403620752155265E-07 +4.403620752155265E-07 +4.403620752155265E-07 +4.403620752155265E-07
+1.499043425718620E-08 +1.499530926855645E-08 +1.499533937136460E-08 +1.499534119229044E-08 +1.499532932944393E-08 +1.499533840153673E-08 +1.499534121912225E-08 +1.499532980867751E-08 +1.499532941301523E-08 +1.499533898477643E-08 +1.499534233772510E-08 +1.499534172308480E-08 +1.499534172546375E-08 +1.499534137430428E-08 +1.499534065001492E-08 +1.499534065001492E-08 +1.499534065001492E-08 +1.499534065001492E-08 +1.499534065001492E-08 +1.499534065001492E-08
+4.495788086999970E-10 +4.497371075245406E-10 +4.497380845066571E-10 +4.497381347169032E-10 +4.497317454443411E-10 +4.497428635892755E-10 +4.497381377974482E-10 +4.497318122081910E-10 +4.497317508759200E-10 +4.497428911968695E-10 +4.497381854338045E-10 +4.497381693740246E-10 +4.497381694419840E-10 +4.497381405839034E-10 +4.497381138328566E-10 +4.497381138328566E-10 +4.497381138328566E-10 +4.497381138328566E-10 +4.497381138328566E-10 +4.497381138328566E-10
+1.204137720201047E-11 +1.204592659857087E-11 +1.204595742532466E-11 +1.204595627014806E-11 +1.204426907159040E-11 +1.204837446121509E-11 +1.204594521124380E-11 +1.204427602215993E-11 +1.204426925594137E-11 +1.204837850720679E-11 +1.204595791712873E-11 +1.204595837176055E-11 +1.204595830910192E-11 +1.204595643607559E-11 +1.204594418289300E-11 +1.204594418289300E-11 +1.204594418289300E-11 +1.204594418289300E-11 +1.204594418289300E-11 +1.204594418289300E-11
+2.779299335294757E-13 +2.780259917359509E-13 +2.780235427095075E-13 +2.780260413720540E-13 +2.914280133301770E-13 +2.780074652782797E-13 +2.780412323287475E-13 +2.914298142973903E-13 +2.914280008499773E-13 +2.779956173954522E-13 +2.780263304031482E-13 +2.780259286340756E-13 +2.780260091504900E-13 +2.780260523671878E-13 +2.780414863027876E-13 +2.780414863027876E-13 +2.780414863027876E-13 +2.780414863027876E-13 +2.780414863027876E-13 +2.780414863027876E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.6.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.386673170935043E-01 +9.386704940218550E-01 +9.386705613427233E-01 +9.386705609200557E-01 +9.386705608541592E-01 +9.386705608443684E-01 +9.386705608450808E-01 +9.386705608429903E-01 +9.386705608429695E-01 +9.386705608410233E-01 +9.386705608431548E-01 +9.386705608435794E-01 +9.386705608451112E-01 +9.386705608451112E-01 +9.386705608451112E-01 +9.386705608451112E-01 +9.386705608451112E-01 +9.386705608451112E-01 +9.386705608451112E-01 +9.386705608451112E-01
+5.779194841534242E-02 +5.778899624549762E-02 +5.778893415993715E-02 +5.778893452781120E-02 +5.778893458593825E-02 +5.778893459467408E-02 +5.778893459403304E-02 +5.778893459576634E-02 +5.778893459590600E-02 +5.778893459768336E-02 +5.778893459579287E-02 +5.778893459538816E-02 +5.778893459392458E-02 +5.778893459392458E-02 +5.778893459392458E-02 +5.778893459392458E-02 +5.778893459392458E-02 +5.778893459392458E-02 +5.778893459392458E-02 +5.778893459392458E-02
+3.369594204303606E-03 +3.369366869971197E-03 +3.369361810440726E-03 +3.369361857268694E-03 +3.369361864158897E-03 +3.369361865158251E-03 +3.369361865080933E-03 +3.369361865406002E-03 +3.369361865295106E-03 +3.369361865468179E-03 +3.369361865218504E-03 +3.369361865239631E-03 +3.369361865178218E-03 +3.369361865178218E-03 +3.369361865178218E-03 +3.369361865178218E-03 +3.369361865178218E-03 +3.369361865178218E-03 +3.369361865178218E-03 +3.369361865178218E-03
+1.641502032581868E-04 +1.641451195116412E-04 +1.641448868308820E-04 +1.641448919245580E-04 +1.641448925531990E-04 +1.641448926242195E-04 +1.641448926207372E-04 +1.641448926525006E-04 +1.641448926376089E-04 +1.641448926458761E-04 +1.641448926295779E-04 +1.641448926194623E-04 +1.641448926102046E-04 +1.641448926102046E-04 +1.641448926102046E-04 +1.641448926102046E-04 +1.641448926102046E-04 +1.641448926102046E-04 +1.641448926102046E-04 +1.641448926102046E-04
+6.746356404712326E-06 +6.750913776403155E-06 +6.750936120647235E-06 +6.750937536166438E-06 +6.750937640960868E-06 +6.750937645118681E-06 +6.750937645536123E-06 +6.750937648645106E-06 +6.750937650008270E-06 +6.750937645787709E-06 +6.750937648749157E-06 +6.750937644367318E-06 +6.750937643571362E-06 +6.750937643571362E-06 +6.750937643571362E-06 +6.750937643571362E-06 +6.750937643571362E-06 +6.750937643571362E-06 +6.750937643571362E-06 +6.750937643571362E-06
+2.369670473668554E-07 +2.391990323823534E-07 +2.392179707396334E-07 +2.392187496119042E-07 +2.392187974657964E-07 +2.392187972350854E-07 +2.392187984301378E-07 +2.392187978631667E-07 +2.392187984956350E-07 +2.392187969266571E-07 +2.392187997292793E-07 +2.392187974370528E-07 +2.392187973783773E-07 +2.392187973783773E-07 +2.392187973783773E-07 +2.392187973783773E-07 +2.392187973783773E-07 +2.392187973783773E-07 +2.392187973783773E-07 +2.392187973783773E-07
+6.760145068989467E-09 +7.426965107959666E-09 +7.435328849529611E-09 +7.435706708123388E-09 +7.435740326303714E-09 +7.435741525860306E-09 +7.435741677869708E-09 +7.435741090575583E-09 +7.435741231840225E-09 +7.435741284712282E-09 +7.435742237342713E-09 +7.435740839105262E-09 +7.435740695605321E-09 +7.435740695605321E-09 +7.435740695605321E-09 +7.435740695605321E-09 +7.435740695605321E-09 +7.435740695605321E-09 +7.435740695605321E-09 +7.435740695605321E-09
+0.000000000000000E+00 +1.993670587377080E-10 +2.055578966565327E-10 +2.057112905019188E-10 +2.057371294347273E-10 +2.057364327639887E-10 +2.057370617496337E-10 +2.057365414892582E-10 +2.057371316334680E-10 +2.057369372467898E-10 +2.057371247704479E-10 +2.057369497884880E-10 +2.057370641289460E-10 +2.057370641289460E-10 +2.057370641289460E-10 +2.057370641289460E-10 +2.057370641289460E-10 +2.057370641289460E-10 +2.057370641289460E-10 +2.057370641289460E-10
+0.000000000000000E+00 +4.020771614552728E-12 +4.995873936379893E-12 +5.117491555239878E-12 +5.126814890392736E-12 +5.126995328535160E-12 +5.126985572564954E-12 +5.127007924693227E-12 +5.126510529386710E-12 +5.126821732882849E-12 +5.126831169245896E-12 +5.126846069934673E-12 +5.126805404575101E-12 +5.126805404575101E-12 +5.126805404575101E-12 +5.126805404575101E-12 +5.126805404575101E-12 +5.126805404575101E-12 +5.126805404575101E-12 +5.126805404575101E-12
+0.000000000000000E+00 +0.000000000000000E+00 +9.310784095788037E-14 +1.091375597492100E-13 +1.158622344072400E-13 +1.158345053958289E-13 +1.156244748348152E-13 +1.158211334204389E-13 +1.159822362491104E-13 +1.158682786986885E-13 +1.157301053698404E-13 +1.158409982367714E-13 +1.158485139562194E-13 +1.158485139562194E-13 +1.158485139562194E-13 +1.158485139562194E-13 +1.158485139562194E-13 +1.158485139562194E-13 +1.158485139562194E-13 +1.158485139562194E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.286499731813452E-15 +2.288062797264780E-15 +2.338450202233013E-15 +2.291791376484592E-15 +2.266082126597414E-15 +2.284809921786397E-15 +2.318538342298741E-15 +2.288951123919879E-15 +2.288479598459211E-15 +2.288479598459211E-15 +2.288479598459211E-15 +2.288479598459211E-15 +2.288479598459211E-15 +2.288479598459211E-15 +2.288479598459211E-15 +2.288479598459211E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.6.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.386673717970654E-01 +9.386704940925631E-01 +9.386705613275197E-01 +9.386705609239669E-01 +9.386705608598975E-01 +9.386705608450210E-01 +9.386705608435090E-01 +9.386705608451297E-01 +9.386705608441304E-01 +9.386705608435100E-01 +9.386705608414245E-01 +9.386705608415840E-01 +9.386705608413126E-01 +9.386705608417122E-01 +9.386705608414779E-01 +9.386705608414779E-01 +9.386705608414779E-01 +9.386705608414779E-01 +9.386705608414779E-01 +9.386705608414779E-01
+5.779189838352394E-02 +5.778899618794280E-02 +5.778893417492022E-02 +5.778893452434331E-02 +5.778893458084341E-02 +5.778893459395939E-02 +5.778893459529856E-02 +5.778893459398557E-02 +5.778893459491352E-02 +5.778893459526603E-02 +5.778893459715438E-02 +5.778893459703311E-02 +5.778893459740812E-02 +5.778893459691731E-02 +5.778893459718697E-02 +5.778893459718697E-02 +5.778893459718697E-02 +5.778893459718697E-02 +5.778893459718697E-02 +5.778893459718697E-02
+3.369589810633385E-03 +3.369366853725000E-03 +3.369361809814206E-03 +3.369361856802214E-03 +3.369361863570355E-03 +3.369361865188839E-03 +3.369361865333907E-03 +3.369361865071548E-03 +3.369361865149441E-03 +3.369361865362522E-03 +3.369361865557968E-03 +3.369361865534526E-03 +3.369361865457607E-03 +3.369361865502246E-03 +3.369361865479275E-03 +3.369361865479275E-03 +3.369361865479275E-03 +3.369361865479275E-03 +3.369361865479275E-03 +3.369361865479275E-03
+1.641499382573475E-04 +1.641451216566497E-04 +1.641448870616534E-04 +1.641448918949254E-04 +1.641448925055051E-04 +1.641448926449503E-04 +1.641448926554413E-04 +1.641448926174128E-04 +1.641448926242104E-04 +1.641448926592325E-04 +1.641448926730758E-04 +1.641448926684210E-04 +1.641448926474500E-04 +1.641448926672792E-04 +1.641448926602813E-04 +1.641448926602813E-04 +1.641448926602813E-04 +1.641448926602813E-04 +1.641448926602813E-04 +1.641448926602813E-04
+6.746343842740400E-06 +6.750915241104448E-06 +6.750936604520782E-06 +6.750937543837968E-06 +6.750937638111309E-06 +6.750937648891390E-06 +6.750937649438302E-06 +6.750937648961329E-06 +6.750937645601240E-06 +6.750937649439578E-06 +6.750937649809522E-06 +6.750937648452366E-06 +6.750937646332478E-06 +6.750937650174407E-06 +6.750937651857315E-06 +6.750937651857315E-06 +6.750937651857315E-06 +6.750937651857315E-06 +6.750937651857315E-06 +6.750937651857315E-06
+2.369665490397112E-07 +2.391985461742222E-07 +2.392181572629290E-07 +2.392187630434768E-07 +2.392187970175609E-07 +2.392187979588485E-07 +2.392187979886625E-07 +2.392187991281782E-07 +2.392187984157677E-07 +2.392187979987674E-07 +2.392187975342914E-07 +2.392187973607320E-07 +2.392187979550277E-07 +2.392187980141376E-07 +2.392187986101337E-07 +2.392187986101337E-07 +2.392187986101337E-07 +2.392187986101337E-07 +2.392187986101337E-07 +2.392187986101337E-07
+6.760129596070434E-09 +7.426924568384664E-09 +7.435263948109346E-09 +7.435710004498863E-09 +7.435740243190539E-09 +7.435741067932629E-09 +7.435741070154740E-09 +7.435741368336879E-09 +7.435741675425698E-09 +7.435741068343148E-09 +7.435740404954288E-09 +7.435741553978398E-09 +7.435740773902690E-09 +7.435741068799800E-09 +7.435741243701271E-09 +7.435741243701271E-09 +7.435741243701271E-09 +7.435741243701271E-09 +7.435741243701271E-09 +7.435741243701271E-09
+0.000000000000000E+00 +1.993753255996134E-10 +2.055466964545282E-10 +2.057256338439140E-10 +2.057367635714744E-10 +2.057365536600683E-10 +2.057365456630201E-10 +2.057370707457004E-10 +2.057370642158252E-10 +2.057365409419459E-10 +2.057372273501335E-10 +2.057364145257036E-10 +2.057366728095779E-10 +2.057365703128680E-10 +2.057371180690178E-10 +2.057371180690178E-10 +2.057371180690178E-10 +2.057371180690178E-10 +2.057371180690178E-10 +2.057371180690178E-10
+0.000000000000000E+00 +4.020970901267106E-12 +4.996122670809700E-12 +5.111917725689745E-12 +5.126910601919037E-12 +5.126999893150968E-12 +5.127009905499646E-12 +5.126564226075061E-12 +5.126984496725442E-12 +5.127012322241297E-12 +5.126761504823797E-12 +5.126991572594570E-12 +5.126964671823433E-12 +5.126982837157973E-12 +5.126517851052444E-12 +5.126517851052444E-12 +5.126517851052444E-12 +5.126517851052444E-12 +5.126517851052444E-12 +5.126517851052444E-12
+0.000000000000000E+00 +0.000000000000000E+00 +9.316855480667986E-14 +1.099366312677381E-13 +1.158522088363875E-13 +1.158239130505654E-13 +1.158198786905264E-13 +1.159671214325776E-13 +1.156270436542593E-13 +1.158192970326220E-13 +1.158805230353946E-13 +1.158379607737911E-13 +1.158309796529510E-13 +1.158304857599194E-13 +1.159766378076443E-13 +1.159766378076443E-13 +1.159766378076443E-13 +1.159766378076443E-13 +1.159766378076443E-13 +1.159766378076443E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.286491514473894E-15 +2.291370204445223E-15 +2.292091118005388E-15 +2.271212478264005E-15 +2.337950426287640E-15 +2.292110886586345E-15 +2.283678792140652E-15 +2.287264760680099E-15 +2.290584526770661E-15 +2.290194409740057E-15 +2.267530584318113E-15 +2.267530584318113E-15 +2.267530584318113E-15 +2.267530584318113E-15 +2.267530584318113E-15 +2.267530584318113E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.7.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343845680998796E-01 +9.343856064349386E-01 +9.343856743326558E-01 +9.343856746963241E-01 +9.343856747312650E-01 +9.343856747372181E-01 +9.343856747404288E-01 +9.343856747403105E-01 +9.343856747402350E-01 +9.343856747396831E-01 +9.343856747399654E-01 +9.343856747399891E-01 +9.343856747406137E-01 +9.343856747406137E-01 +9.343856747406137E-01 +9.343856747406137E-01 +9.343856747406137E-01 +9.343856747406137E-01 +9.343856747406137E-01 +9.343856747406137E-01
+6.174168281658783E-02 +6.174067521481845E-02 +6.174061235162796E-02 +6.174061199106130E-02 +6.174061195656894E-02 +6.174061195073843E-02 +6.174061194752615E-02 +6.174061194776562E-02 +6.174061194782956E-02 +6.174061194831847E-02 +6.174061194796086E-02 +6.174061194801070E-02 +6.174061194729388E-02 +6.174061194729388E-02 +6.174061194729388E-02 +6.174061194729388E-02 +6.174061194729388E-02 +6.174061194729388E-02 +6.174061194729388E-02 +6.174061194729388E-02
+3.684112752200506E-03 +3.684060835117675E-03 +3.684055968066936E-03 +3.684055957114981E-03 +3.684055955901609E-03 +3.684055955726729E-03 +3.684055955730083E-03 +3.684055955610481E-03 +3.684055955618140E-03 +3.684055955677226E-03 +3.684055955745497E-03 +3.684055955701092E-03 +3.684055955776168E-03 +3.684055955776168E-03 +3.684055955776168E-03 +3.684055955776168E-03 +3.684055955776168E-03 +3.684055955776168E-03 +3.684055955776168E-03 +3.684055955776168E-03
+1.818273683417877E-04 +1.818370993973949E-04 +1.818368905442795E-04 +1.818368941421592E-04 +1.818368944440187E-04 +1.818368944725132E-04 +1.818368944703426E-04 +1.818368944704591E-04 +1.818368944678008E-04 +1.818368944773670E-04 +1.818368944666091E-04 +1.818368944594180E-04 +1.818368944774130E-04 +1.818368944774130E-04 +1.818368944774130E-04 +1.818368944774130E-04 +1.818368944774130E-04 +1.818368944774130E-04 +1.818368944774130E-04 +1.818368944774130E-04
+7.536018568127014E-06 +7.542923041924378E-06 +7.542940979981903E-06 +7.542942762666171E-06 +7.542942938489405E-06 +7.542942956133141E-06 +7.542942952839716E-06 +7.542942953246611E-06 +7.542942954007442E-06 +7.542942954694506E-06 +7.542942953602231E-06 +7.542942952956798E-06 +7.542942953102377E-06 +7.542942953102377E-06 +7.542942953102377E-06 +7.542942953102377E-06 +7.542942953102377E-06 +7.542942953102377E-06 +7.542942953102377E-06 +7.542942953102377E-06
+2.654462491953171E-07 +2.688706133294252E-07 +2.688848873285785E-07 +2.688858886882759E-07 +2.688859975394237E-07 +2.688860096847736E-07 +2.688860070212297E-07 +2.688860069440760E-07 +2.688860088393051E-07 +2.688860089931891E-07 +2.688860080917350E-07 +2.688860080642009E-07 +2.688860079783933E-07 +2.688860079783933E-07 +2.688860079783933E-07 +2.688860079783933E-07 +2.688860079783933E-07 +2.688860079783933E-07 +2.688860079783933E-07 +2.688860079783933E-07
+7.498179028865726E-09 +8.387002011054256E-09 +8.392918322823984E-09 +8.393841984456679E-09 +8.393927466754273E-09 +8.393936464823571E-09 +8.393934949075811E-09 +8.393935984789050E-09 +8.393935274240864E-09 +8.393935149414009E-09 +8.393936578098069E-09 +8.393936583777680E-09 +8.393933624657618E-09 +8.393933624657618E-09 +8.393933624657618E-09 +8.393933624657618E-09 +8.393933624657618E-09 +8.393933624657618E-09 +8.393933624657618E-09 +8.393933624657618E-09
+0.000000000000000E+00 +2.301423788223668E-10 +2.325764677263934E-10 +2.329361532659132E-10 +2.329762535196980E-10 +2.329805623587569E-10 +2.329811112771937E-10 +2.329787478601408E-10 +2.329787305039284E-10 +2.329785969200978E-10 +2.329806256632478E-10 +2.329806379837568E-10 +2.329793845804991E-10 +2.329793845804991E-10 +2.329793845804991E-10 +2.329793845804991E-10 +2.329793845804991E-10 +2.329793845804991E-10 +2.329793845804991E-10 +2.329793845804991E-10
+0.000000000000000E+00 +4.924508879046619E-12 +5.628960719919849E-12 +5.794615102137923E-12 +5.817355949595457E-12 +5.817982364088557E-12 +5.818054645895652E-12 +5.818518563050765E-12 +5.818560367596180E-12 +5.818641777755888E-12 +5.817973406425567E-12 +5.817986296149607E-12 +5.818727903066516E-12 +5.818727903066516E-12 +5.818727903066516E-12 +5.818727903066516E-12 +5.818727903066516E-12 +5.818727903066516E-12 +5.818727903066516E-12 +5.818727903066516E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.123593006374759E-13 +1.232008850555935E-13 +1.310802178093672E-13 +1.310111771975274E-13 +1.308566246594699E-13 +1.311097643944304E-13 +1.310597223824984E-13 +1.310561151573458E-13 +1.309804157248983E-13 +1.309750326407097E-13 +1.309799609965722E-13 +1.309799609965722E-13 +1.309799609965722E-13 +1.309799609965722E-13 +1.309799609965722E-13 +1.309799609965722E-13 +1.309799609965722E-13 +1.309799609965722E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.375626200620013E-15 +2.421164569682627E-15 +2.444208968084606E-15 +2.371952309108671E-15 +2.381007150080230E-15 +2.376710559300462E-15 +2.424649013523106E-15 +2.422703674076832E-15 +2.389284731851980E-15 +2.389284731851980E-15 +2.389284731851980E-15 +2.389284731851980E-15 +2.389284731851980E-15 +2.389284731851980E-15 +2.389284731851980E-15 +2.389284731851980E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.7.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343845711992201E-01 +9.343856064441194E-01 +9.343856743298081E-01 +9.343856746966357E-01 +9.343856747304656E-01 +9.343856747383812E-01 +9.343856747400613E-01 +9.343856747406631E-01 +9.343856747393907E-01 +9.343856747406948E-01 +9.343856747408368E-01 +9.343856747402308E-01 +9.343856747400278E-01 +9.343856747403579E-01 +9.343856747400884E-01 +9.343856747400884E-01 +9.343856747400884E-01 +9.343856747400884E-01 +9.343856747400884E-01 +9.343856747400884E-01
+6.174167999110312E-02 +6.174067520505115E-02 +6.174061235310749E-02 +6.174061199081977E-02 +6.174061195708300E-02 +6.174061194956759E-02 +6.174061194795987E-02 +6.174061194726652E-02 +6.174061194849818E-02 +6.174061194735751E-02 +6.174061194723422E-02 +6.174061194784774E-02 +6.174061194802405E-02 +6.174061194766266E-02 +6.174061194792969E-02 +6.174061194792969E-02 +6.174061194792969E-02 +6.174061194792969E-02 +6.174061194792969E-02 +6.174061194792969E-02
+3.684112495256731E-03 +3.684060839025204E-03 +3.684055970101943E-03 +3.684055956874400E-03 +3.684055956174191E-03 +3.684055955730171E-03 +3.684055955645188E-03 +3.684055955741817E-03 +3.684055955791447E-03 +3.684055955622844E-03 +3.684055955610534E-03 +3.684055955606132E-03 +3.684055955629627E-03 +3.684055955650777E-03 +3.684055955665751E-03 +3.684055955665751E-03 +3.684055955665751E-03 +3.684055955665751E-03 +3.684055955665751E-03 +3.684055955665751E-03
+1.818273522574220E-04 +1.818370969636467E-04 +1.818368905043695E-04 +1.818368941573210E-04 +1.818368944574433E-04 +1.818368944706007E-04 +1.818368944698258E-04 +1.818368944769941E-04 +1.818368944769743E-04 +1.818368944648164E-04 +1.818368944701761E-04 +1.818368944751215E-04 +1.818368944728191E-04 +1.818368944696702E-04 +1.818368944732844E-04 +1.818368944732844E-04 +1.818368944732844E-04 +1.818368944732844E-04 +1.818368944732844E-04 +1.818368944732844E-04
+7.536017770675782E-06 +7.542921846805970E-06 +7.542940685201198E-06 +7.542942797467369E-06 +7.542942940327540E-06 +7.542942955978143E-06 +7.542942954939788E-06 +7.542942954850703E-06 +7.542942955032542E-06 +7.542942953638130E-06 +7.542942954899812E-06 +7.542942954386317E-06 +7.542942959403044E-06 +7.542942954017545E-06 +7.542942951205349E-06 +7.542942951205349E-06 +7.542942951205349E-06 +7.542942951205349E-06 +7.542942951205349E-06 +7.542942951205349E-06
+2.654462152532375E-07 +2.688708930758070E-07 +2.688844321299416E-07 +2.688859524385888E-07 +2.688859975018719E-07 +2.688860096998024E-07 +2.688860078931628E-07 +2.688860061708592E-07 +2.688860079058232E-07 +2.688860089034189E-07 +2.688860078884677E-07 +2.688860070016951E-07 +2.688860100387941E-07 +2.688860088564588E-07 +2.688860042792429E-07 +2.688860042792429E-07 +2.688860042792429E-07 +2.688860042792429E-07 +2.688860042792429E-07 +2.688860042792429E-07
+7.498177427143770E-09 +8.387030720784374E-09 +8.393014692087044E-09 +8.393879434312322E-09 +8.393928479580708E-09 +8.393936466335920E-09 +8.393936617560702E-09 +8.393933384968797E-09 +8.393933274910491E-09 +8.393935179266134E-09 +8.393932796641624E-09 +8.393934910746823E-09 +8.393936247910227E-09 +8.393935265086994E-09 +8.393934328051592E-09 +8.393934328051592E-09 +8.393934328051592E-09 +8.393934328051592E-09 +8.393934328051592E-09 +8.393934328051592E-09
+0.000000000000000E+00 +2.301419311475770E-10 +2.325795574597898E-10 +2.329433262407435E-10 +2.329763560058577E-10 +2.329805671118127E-10 +2.329806875104195E-10 +2.329800390875097E-10 +2.329797061080725E-10 +2.329786388482899E-10 +2.329795736608025E-10 +2.329813186978826E-10 +2.329806840454601E-10 +2.329787289442079E-10 +2.329797994219593E-10 +2.329797994219593E-10 +2.329797994219593E-10 +2.329797994219593E-10 +2.329797994219593E-10 +2.329797994219593E-10
+0.000000000000000E+00 +4.923763738104126E-12 +5.632608257870839E-12 +5.788913109991113E-12 +5.817250144977223E-12 +5.817984018860985E-12 +5.817890560246851E-12 +5.818574957926917E-12 +5.818671195939224E-12 +5.818627816631008E-12 +5.818587127156252E-12 +5.817873402760277E-12 +5.817950513213436E-12 +5.818562137710446E-12 +5.818490334327038E-12 +5.818490334327038E-12 +5.818490334327038E-12 +5.818490334327038E-12 +5.818490334327038E-12 +5.818490334327038E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.117417124755362E-13 +1.239659686451340E-13 +1.310845130936647E-13 +1.310105679717097E-13 +1.310364199304609E-13 +1.310008732268808E-13 +1.309973943903155E-13 +1.310564979363999E-13 +1.310305862101070E-13 +1.309929630334118E-13 +1.310187932715859E-13 +1.310590993564166E-13 +1.310438255552303E-13 +1.310438255552303E-13 +1.310438255552303E-13 +1.310438255552303E-13 +1.310438255552303E-13 +1.310438255552303E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.377141508292941E-15 +2.420750680281812E-15 +2.415285365094406E-15 +2.394871719965129E-15 +2.393001549702229E-15 +2.377333668461975E-15 +2.386440141623972E-15 +2.436710814572641E-15 +2.421024112888252E-15 +2.381035675581330E-15 +2.387403028974276E-15 +2.387403028974276E-15 +2.387403028974276E-15 +2.387403028974276E-15 +2.387403028974276E-15 +2.387403028974276E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.8.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.387438251188196E-01 +9.387463863353587E-01 +9.387464432640636E-01 +9.387464426741938E-01 +9.387464425919523E-01 +9.387464425790750E-01 +9.387464425790807E-01 +9.387464425765277E-01 +9.387464425767226E-01 +9.387464425755809E-01 +9.387464425761830E-01 +9.387464425769122E-01 +9.387464425769843E-01 +9.387464425769843E-01 +9.387464425769843E-01 +9.387464425769843E-01 +9.387464425769843E-01 +9.387464425769843E-01 +9.387464425769843E-01 +9.387464425769843E-01
+5.773130262560716E-02 +5.772886258710395E-02 +5.772880963123823E-02 +5.772881013515726E-02 +5.772881020672224E-02 +5.772881021799327E-02 +5.772881021800791E-02 +5.772881022035818E-02 +5.772881022011798E-02 +5.772881022118214E-02 +5.772881022067272E-02 +5.772881021986426E-02 +5.772881022003348E-02 +5.772881022003348E-02 +5.772881022003348E-02 +5.772881022003348E-02 +5.772881022003348E-02 +5.772881022003348E-02 +5.772881022003348E-02 +5.772881022003348E-02
+3.355061650025016E-03 +3.354905294818557E-03 +3.354901223307059E-03 +3.354901291678623E-03 +3.354901300566033E-03 +3.354901301935523E-03 +3.354901301910823E-03 +3.354901302105770E-03 +3.354901302145448E-03 +3.354901302225603E-03 +3.354901302128666E-03 +3.354901302211766E-03 +3.354901301995600E-03 +3.354901301995600E-03 +3.354901301995600E-03 +3.354901301995600E-03 +3.354901301995600E-03 +3.354901301995600E-03 +3.354901301995600E-03 +3.354901301995600E-03
+1.629098862853859E-04 +1.629217796050629E-04 +1.629217074830162E-04 +1.629217173834925E-04 +1.629217184579631E-04 +1.629217186272826E-04 +1.629217186243448E-04 +1.629217186349681E-04 +1.629217186335834E-04 +1.629217186377188E-04 +1.629217186282371E-04 +1.629217186428616E-04 +1.629217186187171E-04 +1.629217186187171E-04 +1.629217186187171E-04 +1.629217186187171E-04 +1.629217186187171E-04 +1.629217186187171E-04 +1.629217186187171E-04 +1.629217186187171E-04
+6.666829287457971E-06 +6.680501166485263E-06 +6.680590903510360E-06 +6.680594453060626E-06 +6.680594779010280E-06 +6.680594820863544E-06 +6.680594819373333E-06 +6.680594819034041E-06 +6.680594819929741E-06 +6.680594819999454E-06 +6.680594818804301E-06 +6.680594820707169E-06 +6.680594818068639E-06 +6.680594818068639E-06 +6.680594818068639E-06 +6.680594818068639E-06 +6.680594818068639E-06 +6.680594818068639E-06 +6.680594818068639E-06 +6.680594818068639E-06
+2.287145903093663E-07 +2.360187552845777E-07 +2.360594271101946E-07 +2.360619300703190E-07 +2.360620883849400E-07 +2.360621110691109E-07 +2.360621111567957E-07 +2.360621104760520E-07 +2.360621111150308E-07 +2.360621111425896E-07 +2.360621105166545E-07 +2.360621103196284E-07 +2.360621091177951E-07 +2.360621091177951E-07 +2.360621091177951E-07 +2.360621091177951E-07 +2.360621091177951E-07 +2.360621091177951E-07 +2.360621091177951E-07 +2.360621091177951E-07
+5.175391452315570E-09 +7.297049854108983E-09 +7.317359700101352E-09 +7.318168698266298E-09 +7.318290612266868E-09 +7.318304340535539E-09 +7.318304781180984E-09 +7.318304598705931E-09 +7.318305025755897E-09 +7.318305031147808E-09 +7.318304686119575E-09 +7.318305114125970E-09 +7.318304606241631E-09 +7.318304606241631E-09 +7.318304606241631E-09 +7.318304606241631E-09 +7.318304606241631E-09 +7.318304606241631E-09 +7.318304606241631E-09 +7.318304606241631E-09
+0.000000000000000E+00 +1.861391978106522E-10 +2.015400476099317E-10 +2.019244319062785E-10 +2.019818245079938E-10 +2.019859303075388E-10 +2.019857820556712E-10 +2.019862307421706E-10 +2.019866272665657E-10 +2.019866432999670E-10 +2.019861902169092E-10 +2.019863367653140E-10 +2.019863227212100E-10 +2.019863227212100E-10 +2.019863227212100E-10 +2.019863227212100E-10 +2.019863227212100E-10 +2.019863227212100E-10 +2.019863227212100E-10 +2.019863227212100E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.676298502771018E-12 +4.994855220235603E-12 +5.018295694730164E-12 +5.021607577826508E-12 +5.021606436614649E-12 +5.021439943685488E-12 +5.021609270352113E-12 +5.021612239385344E-12 +5.021465171780807E-12 +5.021135224282923E-12 +5.021421390836478E-12 +5.021421390836478E-12 +5.021421390836478E-12 +5.021421390836478E-12 +5.021421390836478E-12 +5.021421390836478E-12 +5.021421390836478E-12 +5.021421390836478E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.064720090657232E-13 +1.107051734782670E-13 +1.130725462703617E-13 +1.131055411995397E-13 +1.131181206836337E-13 +1.128798676251761E-13 +1.128832777796938E-13 +1.131179615143388E-13 +1.132379433542299E-13 +1.131232836637878E-13 +1.131232836637878E-13 +1.131232836637878E-13 +1.131232836637878E-13 +1.131232836637878E-13 +1.131232836637878E-13 +1.131232836637878E-13 +1.131232836637878E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.810659430650104E-15 +2.230565063419759E-15 +2.221054040146823E-15 +2.223576491982641E-15 +2.278913394801875E-15 +2.278266451534342E-15 +2.223210290177655E-15 +2.208833044865929E-15 +2.222822726585840E-15 +2.222822726585840E-15 +2.222822726585840E-15 +2.222822726585840E-15 +2.222822726585840E-15 +2.222822726585840E-15 +2.222822726585840E-15 +2.222822726585840E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.8.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.387438773942083E-01 +9.387463863701602E-01 +9.387464432517597E-01 +9.387464426801526E-01 +9.387464425965257E-01 +9.387464425790991E-01 +9.387464425767290E-01 +9.387464425773505E-01 +9.387464425761015E-01 +9.387464425766553E-01 +9.387464425753576E-01 +9.387464425748533E-01 +9.387464425754458E-01 +9.387464425750471E-01 +9.387464425754981E-01 +9.387464425754981E-01 +9.387464425754981E-01 +9.387464425754981E-01 +9.387464425754981E-01 +9.387464425754981E-01
+5.773125481319884E-02 +5.772886255608431E-02 +5.772880964382686E-02 +5.772881012963249E-02 +5.772881020242328E-02 +5.772881021775686E-02 +5.772881022013071E-02 +5.772881021965636E-02 +5.772881022057961E-02 +5.772881022002947E-02 +5.772881022130368E-02 +5.772881022187798E-02 +5.772881022128565E-02 +5.772881022160775E-02 +5.772881022119848E-02 +5.772881022119848E-02 +5.772881022119848E-02 +5.772881022119848E-02 +5.772881022119848E-02 +5.772881022119848E-02
+3.355057452656411E-03 +3.354905292874220E-03 +3.354901223020400E-03 +3.354901291243443E-03 +3.354901300257389E-03 +3.354901301991710E-03 +3.354901302116940E-03 +3.354901301992544E-03 +3.354901302295260E-03 +3.354901302225443E-03 +3.354901302303622E-03 +3.354901302254953E-03 +3.354901302258417E-03 +3.354901302297967E-03 +3.354901302280592E-03 +3.354901302280592E-03 +3.354901302280592E-03 +3.354901302280592E-03 +3.354901302280592E-03 +3.354901302280592E-03
+1.629096331724266E-04 +1.629217765361757E-04 +1.629217074102160E-04 +1.629217173593025E-04 +1.629217184622107E-04 +1.629217187605327E-04 +1.629217186324478E-04 +1.629217186191002E-04 +1.629217186508771E-04 +1.629217186921224E-04 +1.629217186532042E-04 +1.629217186409149E-04 +1.629217186370187E-04 +1.629217186531432E-04 +1.629217186407218E-04 +1.629217186407218E-04 +1.629217186407218E-04 +1.629217186407218E-04 +1.629217186407218E-04 +1.629217186407218E-04
+6.666817287480281E-06 +6.680502324858660E-06 +6.680590934719139E-06 +6.680594457310728E-06 +6.680594794963627E-06 +6.680594834556649E-06 +6.680594819835191E-06 +6.680594818286078E-06 +6.680594820635595E-06 +6.680594826489202E-06 +6.680594822611047E-06 +6.680594820261621E-06 +6.680594822664415E-06 +6.680594824049976E-06 +6.680594820120820E-06 +6.680594820120820E-06 +6.680594820120820E-06 +6.680594820120820E-06 +6.680594820120820E-06 +6.680594820120820E-06
+2.287141057213776E-07 +2.360189119400002E-07 +2.360594710495140E-07 +2.360619330464302E-07 +2.360620975180510E-07 +2.360621129565870E-07 +2.360621111147203E-07 +2.360621105056355E-07 +2.360621097529621E-07 +2.360621115752568E-07 +2.360621111401638E-07 +2.360621120332513E-07 +2.360621133436109E-07 +2.360621118170167E-07 +2.360621120115441E-07 +2.360621120115441E-07 +2.360621120115441E-07 +2.360621120115441E-07 +2.360621120115441E-07 +2.360621120115441E-07
+5.175371195140343E-09 +7.296955901360070E-09 +7.317334790025570E-09 +7.318169914934668E-09 +7.318298020458920E-09 +7.318305077922499E-09 +7.318305036532330E-09 +7.318304702263965E-09 +7.318304377681499E-09 +7.318305053399399E-09 +7.318304421383043E-09 +7.318305032965470E-09 +7.318305889411970E-09 +7.318305040040488E-09 +7.318305045277131E-09 +7.318305045277131E-09 +7.318305045277131E-09 +7.318305045277131E-09 +7.318305045277131E-09 +7.318305045277131E-09
+0.000000000000000E+00 +1.861488082032187E-10 +2.015442754328166E-10 +2.019237142581053E-10 +2.019839752989007E-10 +2.019866482447379E-10 +2.019866322628040E-10 +2.019861788839143E-10 +2.019862116807347E-10 +2.019866081199248E-10 +2.019859458509029E-10 +2.019866281129254E-10 +2.019864222362469E-10 +2.019861086437788E-10 +2.019866278344930E-10 +2.019866278344930E-10 +2.019866278344930E-10 +2.019866278344930E-10 +2.019866278344930E-10 +2.019866278344930E-10
+0.000000000000000E+00 +0.000000000000000E+00 +4.675690795498214E-12 +4.995017959761358E-12 +5.016614626751068E-12 +5.021609705373316E-12 +5.021614090196404E-12 +5.021468586960675E-12 +5.021516616116056E-12 +5.021628054227861E-12 +5.021547217918513E-12 +5.021612054604583E-12 +5.021459933408901E-12 +5.021219308829264E-12 +5.021610606926496E-12 +5.021610606926496E-12 +5.021610606926496E-12 +5.021610606926496E-12 +5.021610606926496E-12 +5.021610606926496E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.064489523026645E-13 +1.108594121525332E-13 +1.128876399968256E-13 +1.128833755796256E-13 +1.131168535769912E-13 +1.130940123709334E-13 +1.128784386404045E-13 +1.130989949233501E-13 +1.128829894745578E-13 +1.129802028581008E-13 +1.132172378450171E-13 +1.128849112890307E-13 +1.128849112890307E-13 +1.128849112890307E-13 +1.128849112890307E-13 +1.128849112890307E-13 +1.128849112890307E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.821425328671278E-15 +2.276344286082798E-15 +2.278301544942974E-15 +2.223194961246920E-15 +2.226508020712508E-15 +2.276940325756373E-15 +2.225870276422496E-15 +2.278559502755880E-15 +2.256000102966453E-15 +2.206048735703687E-15 +2.276533044489529E-15 +2.276533044489529E-15 +2.276533044489529E-15 +2.276533044489529E-15 +2.276533044489529E-15 +2.276533044489529E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.9.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343375573177363E-01 +9.343390153528434E-01 +9.343390804855302E-01 +9.343390808683056E-01 +9.343390809050760E-01 +9.343390809125398E-01 +9.343390809153127E-01 +9.343390809152099E-01 +9.343390809152451E-01 +9.343390809145998E-01 +9.343390809142822E-01 +9.343390809149118E-01 +9.343390809162608E-01 +9.343390809162608E-01 +9.343390809162608E-01 +9.343390809162608E-01 +9.343390809162608E-01 +9.343390809162608E-01 +9.343390809162608E-01 +9.343390809162608E-01
+6.177884642018290E-02 +6.177741758352980E-02 +6.177735698469709E-02 +6.177735658602602E-02 +6.177735654720156E-02 +6.177735653985545E-02 +6.177735653729503E-02 +6.177735653730546E-02 +6.177735653724088E-02 +6.177735653783036E-02 +6.177735653809668E-02 +6.177735653763518E-02 +6.177735653641994E-02 +6.177735653641994E-02 +6.177735653641994E-02 +6.177735653641994E-02 +6.177735653641994E-02 +6.177735653641994E-02 +6.177735653641994E-02 +6.177735653641994E-02
+3.693158761905519E-03 +3.693094695107187E-03 +3.693090078685344E-03 +3.693090073969999E-03 +3.693090073596676E-03 +3.693090073282701E-03 +3.693090073056144E-03 +3.693090073140378E-03 +3.693090073161094E-03 +3.693090073218411E-03 +3.693090073249429E-03 +3.693090073123000E-03 +3.693090072987283E-03 +3.693090072987283E-03 +3.693090072987283E-03 +3.693090072987283E-03 +3.693090072987283E-03 +3.693090072987283E-03 +3.693090072987283E-03 +3.693090072987283E-03
+1.825895835891380E-04 +1.826056388995399E-04 +1.826055562504713E-04 +1.826055673231446E-04 +1.826055682927656E-04 +1.826055683636069E-04 +1.826055683542278E-04 +1.826055683699559E-04 +1.826055683717432E-04 +1.826055683757397E-04 +1.826055683777953E-04 +1.826055683568495E-04 +1.826055683593523E-04 +1.826055683593523E-04 +1.826055683593523E-04 +1.826055683593523E-04 +1.826055683593523E-04 +1.826055683593523E-04 +1.826055683593523E-04 +1.826055683593523E-04
+7.575990673244981E-06 +7.587229684404956E-06 +7.587307693825379E-06 +7.587312510613885E-06 +7.587313144833302E-06 +7.587313209758572E-06 +7.587313214035391E-06 +7.587313212102222E-06 +7.587313213755739E-06 +7.587313213175441E-06 +7.587313215906681E-06 +7.587313214083381E-06 +7.587313213385543E-06 +7.587313213385543E-06 +7.587313213385543E-06 +7.587313213385543E-06 +7.587313213385543E-06 +7.587313213385543E-06 +7.587313213385543E-06 +7.587313213385543E-06
+2.650869173127645E-07 +2.708256719539893E-07 +2.708803649888359E-07 +2.708825022755150E-07 +2.708829096731999E-07 +2.708829523164198E-07 +2.708829555314064E-07 +2.708829532004899E-07 +2.708829538694733E-07 +2.708829540655303E-07 +2.708829544050000E-07 +2.708829554554423E-07 +2.708829539945285E-07 +2.708829539945285E-07 +2.708829539945285E-07 +2.708829539945285E-07 +2.708829539945285E-07 +2.708829539945285E-07 +2.708829539945285E-07 +2.708829539945285E-07
+6.839001029429440E-09 +8.444347775341777E-09 +8.466813062751900E-09 +8.468181092643827E-09 +8.468383242619138E-09 +8.468404310172331E-09 +8.468408496541763E-09 +8.468407493867894E-09 +8.468406809853777E-09 +8.468408028409933E-09 +8.468407367481847E-09 +8.468408520533372E-09 +8.468406957772378E-09 +8.468406957772378E-09 +8.468406957772378E-09 +8.468406957772378E-09 +8.468406957772378E-09 +8.468406957772378E-09 +8.468406957772378E-09 +8.468406957772378E-09
+0.000000000000000E+00 +2.250331657969163E-10 +2.345452826414746E-10 +2.352404532702661E-10 +2.353531093364319E-10 +2.353621447110386E-10 +2.353633221859662E-10 +2.353634988756704E-10 +2.353635544842311E-10 +2.353639588325736E-10 +2.353630890222315E-10 +2.353632778745175E-10 +2.353636780223484E-10 +2.353636780223484E-10 +2.353636780223484E-10 +2.353636780223484E-10 +2.353636780223484E-10 +2.353636780223484E-10 +2.353636780223484E-10 +2.353636780223484E-10
+0.000000000000000E+00 +4.879527297946214E-12 +5.418550052500881E-12 +5.816899701068313E-12 +5.879734646799571E-12 +5.885012327945168E-12 +5.886273868441226E-12 +5.885826252009826E-12 +5.885873768600894E-12 +5.886089750440808E-12 +5.886131500785519E-12 +5.886285319352673E-12 +5.885954460014306E-12 +5.885954460014306E-12 +5.885954460014306E-12 +5.885954460014306E-12 +5.885954460014306E-12 +5.885954460014306E-12 +5.885954460014306E-12 +5.885954460014306E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.145158642935243E-13 +1.298354176680233E-13 +1.324799183657198E-13 +1.330172484922039E-13 +1.333326580324040E-13 +1.333140718765187E-13 +1.333308048988408E-13 +1.332910565943019E-13 +1.330026300054648E-13 +1.333150117516568E-13 +1.333150117516568E-13 +1.333150117516568E-13 +1.333150117516568E-13 +1.333150117516568E-13 +1.333150117516568E-13 +1.333150117516568E-13 +1.333150117516568E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.383805698587119E-15 +2.413228298817845E-15 +2.681331307014035E-15 +2.610618928207744E-15 +2.614103119574482E-15 +2.611088309029679E-15 +2.616952760257654E-15 +2.684107012843195E-15 +2.616034641948914E-15 +2.616034641948914E-15 +2.616034641948914E-15 +2.616034641948914E-15 +2.616034641948914E-15 +2.616034641948914E-15 +2.616034641948914E-15 +2.616034641948914E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.9.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+9.343375631866968E-01 +9.343390154091640E-01 +9.343390804823504E-01 +9.343390808686950E-01 +9.343390809054253E-01 +9.343390809120449E-01 +9.343390809147849E-01 +9.343390809158381E-01 +9.343390809144460E-01 +9.343390809151487E-01 +9.343390809152443E-01 +9.343390809148281E-01 +9.343390809149532E-01 +9.343390809150189E-01 +9.343390809147109E-01 +9.343390809147109E-01 +9.343390809147109E-01 +9.343390809147109E-01 +9.343390809147109E-01 +9.343390809147109E-01
+6.177884106505317E-02 +6.177741753815188E-02 +6.177735698726233E-02 +6.177735658575150E-02 +6.177735654672684E-02 +6.177735654073266E-02 +6.177735653771451E-02 +6.177735653674067E-02 +6.177735653809079E-02 +6.177735653748067E-02 +6.177735653729830E-02 +6.177735653762487E-02 +6.177735653753318E-02 +6.177735653746731E-02 +6.177735653771330E-02 +6.177735653771330E-02 +6.177735653771330E-02 +6.177735653771330E-02 +6.177735653771330E-02 +6.177735653771330E-02
+3.693158279387068E-03 +3.693094677861395E-03 +3.693090078057438E-03 +3.693090073687697E-03 +3.693090073756918E-03 +3.693090072952572E-03 +3.693090073138003E-03 +3.693090073077133E-03 +3.693090073143756E-03 +3.693090073009493E-03 +3.693090073099769E-03 +3.693090073197043E-03 +3.693090073177793E-03 +3.693090073144585E-03 +3.693090073215673E-03 +3.693090073215673E-03 +3.693090073215673E-03 +3.693090073215673E-03 +3.693090073215673E-03 +3.693090073215673E-03
+1.825895537830043E-04 +1.826056468497231E-04 +1.826055572312626E-04 +1.826055673140245E-04 +1.826055682674571E-04 +1.826055683182911E-04 +1.826055683699067E-04 +1.826055683540409E-04 +1.826055683471265E-04 +1.826055683615756E-04 +1.826055683679487E-04 +1.826055683739048E-04 +1.826055683672267E-04 +1.826055683696400E-04 +1.826055683763590E-04 +1.826055683763590E-04 +1.826055683763590E-04 +1.826055683763590E-04 +1.826055683763590E-04 +1.826055683763590E-04
+7.575989216364686E-06 +7.587228221356714E-06 +7.587308498266119E-06 +7.587312662091227E-06 +7.587313133751878E-06 +7.587313199480306E-06 +7.587313213852779E-06 +7.587313213725789E-06 +7.587313211398039E-06 +7.587313217423631E-06 +7.587313217716512E-06 +7.587313216663515E-06 +7.587313213611259E-06 +7.587313217612502E-06 +7.587313216145789E-06 +7.587313216145789E-06 +7.587313216145789E-06 +7.587313216145789E-06 +7.587313216145789E-06 +7.587313216145789E-06
+2.650868614676624E-07 +2.708254446746996E-07 +2.708797849064536E-07 +2.708825271143706E-07 +2.708829112818020E-07 +2.708829499955979E-07 +2.708829547090530E-07 +2.708829565762613E-07 +2.708829546727630E-07 +2.708829574677257E-07 +2.708829574570774E-07 +2.708829550035601E-07 +2.708829554392588E-07 +2.708829574465198E-07 +2.708829545916964E-07 +2.708829545916964E-07 +2.708829545916964E-07 +2.708829545916964E-07 +2.708829545916964E-07 +2.708829545916964E-07
+6.839002824217278E-09 +8.444393311867806E-09 +8.466825117366063E-09 +8.468164061312048E-09 +8.468386529943079E-09 +8.468405484802653E-09 +8.468408102342094E-09 +8.468408731020288E-09 +8.468408030360383E-09 +8.468409219453817E-09 +8.468409224019679E-09 +8.468407961717702E-09 +8.468407238878022E-09 +8.468409192647881E-09 +8.468407261713960E-09 +8.468407261713960E-09 +8.468407261713960E-09 +8.468407261713960E-09 +8.468407261713960E-09 +8.468407261713960E-09
+0.000000000000000E+00 +2.250286546386099E-10 +2.345489496225259E-10 +2.352399952527845E-10 +2.353534564809479E-10 +2.353623154374001E-10 +2.353635411831917E-10 +2.353637269795124E-10 +2.353633505791185E-10 +2.353635294400483E-10 +2.353634869111390E-10 +2.353634025712978E-10 +2.353629931564500E-10 +2.353635067007197E-10 +2.353629208040009E-10 +2.353629208040009E-10 +2.353629208040009E-10 +2.353629208040009E-10 +2.353629208040009E-10 +2.353629208040009E-10
+0.000000000000000E+00 +4.880124302785756E-12 +5.419487342104108E-12 +5.816896821660826E-12 +5.879639931321907E-12 +5.884932870757976E-12 +5.885356983251919E-12 +5.885859288731838E-12 +5.885508117555244E-12 +5.885983338716654E-12 +5.885990691758680E-12 +5.886324331324891E-12 +5.885038578611306E-12 +5.885984695481914E-12 +5.886106000910393E-12 +5.886106000910393E-12 +5.886106000910393E-12 +5.886106000910393E-12 +5.886106000910393E-12 +5.886106000910393E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.144979445955165E-13 +1.298299165048243E-13 +1.324745439435097E-13 +1.327444845987781E-13 +1.332037288478142E-13 +1.325921688995852E-13 +1.331363377413975E-13 +1.331291706878449E-13 +1.332776464978549E-13 +1.330481916448883E-13 +1.331307890442193E-13 +1.332597291432820E-13 +1.332597291432820E-13 +1.332597291432820E-13 +1.332597291432820E-13 +1.332597291432820E-13 +1.332597291432820E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.393498060253248E-15 +2.414009809763711E-15 +2.661677330805279E-15 +2.650913525551727E-15 +2.658332312417559E-15 +2.651800479195868E-15 +2.656814290397938E-15 +2.618480661004377E-15 +2.585135302387730E-15 +2.656031178937407E-15 +2.621731306537821E-15 +2.621731306537821E-15 +2.621731306537821E-15 +2.621731306537821E-15 +2.621731306537821E-15 +2.621731306537821E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_0p5/ph-occ.decoupled <==
# phonon excitation probability at occupied lattice sites
+7.788007830714049E-01
+1.947001957678512E-01
+2.433752447098140E-02
+2.028127039248450E-03
+1.267579399530281E-04
+6.337896997651407E-06
+2.640790415688086E-07
+9.431394341743165E-09
+2.947310731794739E-10
+8.186974254985386E-12
+2.046743563746347E-13
+4.651689917605334E-15
+9.691020661677778E-17
+1.863657819553419E-18
+3.327960392059676E-20
+5.546600653432794E-22
+8.666563520988741E-24
+1.274494635439521E-25
+1.770131438110445E-27
+2.329120313303218E-29
+2.911400391629022E-31
+3.465952847177407E-33
+3.938582780883417E-35
+4.281068240090670E-37
+4.459446083427782E-39
+4.459446083427782E-41
+4.287928926372867E-43
+3.970304561456359E-45
+3.544914787014606E-47
+3.055961023288453E-49
+2.546634186073711E-51
+2.053737246833638E-53
+1.604482224088780E-55
+1.215516836430894E-57
+8.937623797285983E-60
+6.384016998061417E-62
+4.433345137542650E-64
+2.995503471312602E-66
+1.970725967968817E-68
+1.263285876903088E-70
+7.895536730644299E-73
+4.814351665027011E-75
+2.865685514897030E-77
+1.666096229591297E-79
+9.466455849950550E-82
+5.259142138861417E-84
+2.858229423294248E-86
+1.520334799624600E-88
+7.918410414711459E-91
+4.040005313628296E-93
+2.020002656814148E-95
+9.901973807912489E-98
+4.760564330727158E-100
+2.245549212607150E-102
+1.039606116947755E-104
+4.725482349762521E-107
+2.109590334715411E-109
+9.252589187348296E-112
+3.988184994546679E-114
+1.689908895994355E-116
+7.041287066643148E-119
+2.885773387968503E-121
+1.163618301600203E-123
+4.617532942857948E-126


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ediff.dmrg3s.nph.15.do.5 <==
# min energy is -70.8626288747086335 obtained from dmrg3s: nph = 63, do = 10
#  m \DeltaE Var E0
+2.000000000000000E+01 +4.821929363148298E-05 +1.957424215339664E-06 -7.085921192879943E+01
+2.500000000000000E+01 +2.002298002823450E-05 +8.948297887900550E-07 -7.086120999370593E+01
+3.000000000000000E+01 +9.856026252372180E-06 +4.417044827844523E-07 -7.086193045077813E+01
+3.500000000000000E+01 +4.329216460635837E-06 +2.128077725660014E-07 -7.086232209504927E+01
+4.000000000000000E+01 +2.483127282270352E-06 +1.276280145484866E-07 -7.086245291378158E+01
+4.500000000000000E+01 +1.441887459102202E-06 +7.587132377630806E-08 -7.086252669877274E+01
+5.000000000000000E+01 +9.361247642999060E-07 +5.031405085590437E-08 -7.086256253844688E+01
+6.000000000000000E+01 +3.871903881919174E-07 +2.234614726198843E-08 -7.086260143737985E+01
+7.000000000000000E+01 +1.685753006553842E-07 +1.036535573019846E-08 -7.086261692901967E+01
+8.000000000000000E+01 +7.934278393485959E-08 +4.875645065728162E-09 -7.086262325227038E+01
+9.000000000000000E+01 +3.992095136891331E-08 +2.473844965969051E-09 -7.086262604580507E+01
+1.000000000000000E+02 +2.277123164128361E-08 +1.399534689477052E-09 -7.086262726107930E+01
+1.200000000000000E+02 +9.232672188504417E-09 +5.573730192669997E-10 -7.086262822045721E+01
+1.400000000000000E+02 +4.492927341174818E-09 +2.442375426280383E-10 -7.086262855632799E+01
+1.600000000000000E+02 +2.585028634258902E-09 +1.125778386012353E-10 -7.086262869152671E+01
+1.800000000000000E+02 +1.814931760242572E-09 +5.826565946129939E-11 -7.086262874609780E+01
+2.000000000000000E+02 +1.483240536142320E-09 +3.390777853642584E-11 -7.086262876960231E+01
+2.200000000000000E+02 +1.334373417795945E-09 +2.264648097247099E-11 -7.086262878015143E+01
+2.400000000000000E+02 +1.261571659850765E-09 +1.715982234286456E-11 -7.086262878531035E+01
+2.600000000000000E+02 +1.221149033584692E-09 +1.418203359596333E-11 -7.086262878817480E+01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ediff.dmrg3s.nph.31.do.10 <==
# min energy is -70.8626288747086335 obtained from dmrg3s: nph = 63, do = 10
#  m \DeltaE Var E0
+2.000000000000000E+01 +4.790012386535068E-05 +1.936555326435312E-06 -7.085923454600811E+01
+2.500000000000000E+01 +1.997962097295133E-05 +8.876431578502465E-07 -7.086121306624257E+01
+3.000000000000000E+01 +9.849952659524189E-06 +4.431124256223891E-07 -7.086193088116889E+01
+3.500000000000000E+01 +4.336210036424457E-06 +2.124876227132799E-07 -7.086232159946610E+01
+4.000000000000000E+01 +2.452869660240922E-06 +1.264041751108591E-07 -7.086245505791622E+01
+4.500000000000000E+01 +1.444526931179104E-06 +7.582343291476588E-08 -7.086252651173281E+01
+5.000000000000000E+01 +9.359470906858492E-07 +5.033498450926361E-08 -7.086256255103730E+01
+6.000000000000000E+01 +3.864200169779625E-07 +2.241069851423861E-08 -7.086260149197038E+01
+7.000000000000000E+01 +1.673814803316860E-07 +1.035292581955834E-08 -7.086261701361691E+01
+8.000000000000000E+01 +7.792000788106370E-08 +4.854130384499865E-09 -7.086262335309203E+01
+9.000000000000000E+01 +3.875568425778059E-08 +2.465436115944424E-09 -7.086262612837896E+01
+1.000000000000000E+02 +2.166221665108718E-08 +1.393728894624179E-09 -7.086262733966701E+01
+1.200000000000000E+02 +8.065146184778325E-09 +5.469595415184018E-10 -7.086262830319117E+01
+1.400000000000000E+02 +3.321894879974016E-09 +2.343567387043181E-10 -7.086262863931043E+01
+1.600000000000000E+02 +1.424987017116375E-09 +1.033188189056145E-10 -7.086262877373031E+01
+1.800000000000000E+02 +6.491558768700268E-10 +4.863842358565456E-11 -7.086262882870774E+01
+2.000000000000000E+02 +3.165638230885399E-10 +2.426297411447613E-11 -7.086262885227609E+01
+2.200000000000000E+02 +1.665084999644898E-10 +1.294118260488618E-11 -7.086262886290940E+01
+2.400000000000000E+02 +9.396744517728113E-11 +7.425001480879758E-12 -7.086262886804985E+01
+2.600000000000000E+02 +5.498710899745913E-11 +4.523645248737535E-12 -7.086262887081210E+01
+2.800000000000000E+02 +3.291537802096311E-11 +2.837783222056813E-12 -7.086262887237616E+01
+3.000000000000000E+02 +2.001277765119746E-11 +1.830033295565620E-12 -7.086262887329048E+01
+3.500000000000000E+02 +5.692954806523373E-12 +6.822778527512130E-13 -7.086262887430522E+01
+4.000000000000000E+02 +1.225505383354387E-12 +3.247475948956715E-13 -7.086262887462179E+01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ediff.dmrg3s.nph.31.do.5 <==
# min energy is -70.8626288747086335 obtained from dmrg3s: nph = 63, do = 10
#  m \DeltaE Var E0
+2.000000000000000E+01 +4.790966660363688E-05 +1.942932280602679E-06 -7.085923386978459E+01
+2.500000000000000E+01 +2.001420628043824E-05 +8.915573536591033E-07 -7.086121061543676E+01
+3.000000000000000E+01 +9.864959088254374E-06 +4.432511653910007E-07 -7.086192981777390E+01
+3.500000000000000E+01 +4.319682099544274E-06 +2.124644247433661E-07 -7.086232277067916E+01
+4.000000000000000E+01 +2.469024195998761E-06 +1.270732641524672E-07 -7.086245391316335E+01
+4.500000000000000E+01 +1.440808032917731E-06 +7.587150871736414E-08 -7.086252677526372E+01
+5.000000000000000E+01 +9.350396243043756E-07 +5.031323697444294E-08 -7.086256261534275E+01
+6.000000000000000E+01 +3.861137320787701E-07 +2.234710696782122E-08 -7.086260151367453E+01
+7.000000000000000E+01 +1.674976223853168E-07 +1.036594235471310E-08 -7.086261700538678E+01
+8.000000000000000E+01 +7.826257163009669E-08 +4.875837947689231E-09 -7.086262332881707E+01
+9.000000000000000E+01 +3.886906265739594E-08 +2.475810833976567E-09 -7.086262612034467E+01
+1.000000000000000E+02 +2.169353351766799E-08 +1.399819225497709E-09 -7.086262733744782E+01
+1.200000000000000E+02 +8.150287223731162E-09 +5.573715691029131E-10 -7.086262829715785E+01
+1.400000000000000E+02 +3.411281570124856E-09 +2.443875091997413E-10 -7.086262863297625E+01
+1.600000000000000E+02 +1.503959017188056E-09 +1.127910162275090E-10 -7.086262876813414E+01
+1.800000000000000E+02 +7.323677124538788E-10 +5.818198204063412E-11 -7.086262882281113E+01
+2.000000000000000E+02 +3.968164772885304E-10 +3.346983106449005E-11 -7.086262884658917E+01
+2.200000000000000E+02 +2.534325479769579E-10 +2.282108029977375E-11 -7.086262885674974E+01
+2.400000000000000E+02 +1.777895266916759E-10 +1.708338979864536E-11 -7.086262886211000E+01
+2.600000000000000E+02 +1.381875137505385E-10 +1.411284584562308E-11 -7.086262886491630E+01
+2.800000000000000E+02 +1.163377815400993E-10 +1.242879501509274E-11 -7.086262886646463E+01
+3.000000000000000E+02 +1.060119310755407E-10 +1.169996940293754E-11 -7.086262886719635E+01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ediff.dmrg3s.nph.63.do.10 <==
# min energy is -70.8626288747086335 obtained from dmrg3s: nph = 63, do = 10
#  m \DeltaE Var E0
+2.000000000000000E+01 +4.809983375736155E-05 +1.946675373151348E-06 -7.085922039404015E+01
+2.500000000000000E+01 +1.997962098658811E-05 +8.876431147420631E-07 -7.086121306624160E+01
+3.000000000000000E+01 +9.752546251516009E-06 +4.392339936625295E-07 -7.086193778364303E+01
+3.500000000000000E+01 +4.361728580204478E-06 +2.125585363751336E-07 -7.086231979115500E+01
+4.000000000000000E+01 +2.451670485475441E-06 +1.267139460480475E-07 -7.086245514289290E+01
+4.500000000000000E+01 +1.445963318544777E-06 +7.573314235403355E-08 -7.086252640994662E+01
+5.000000000000000E+01 +9.377189959969002E-07 +5.026646444669037E-08 -7.086256242547543E+01
+6.000000000000000E+01 +3.891222898385877E-07 +2.258152759487952E-08 -7.086260130048022E+01
+7.000000000000000E+01 +1.673118689787718E-07 +1.033817959180297E-08 -7.086261701854976E+01
+8.000000000000000E+01 +7.799573934088180E-08 +4.868826438754409E-09 -7.086262334772550E+01
+9.000000000000000E+01 +3.880749640339575E-08 +2.465842911043598E-09 -7.086262612470742E+01
+1.000000000000000E+02 +2.170914763142155E-08 +1.396694910842504E-09 -7.086262733634136E+01
+1.200000000000000E+02 +8.066311728435345E-09 +5.470428565760415E-10 -7.086262830310858E+01
+1.400000000000000E+02 +3.320017416154843E-09 +2.340792633444406E-10 -7.086262863944347E+01
+1.600000000000000E+02 +1.424806730855593E-09 +1.032726333858147E-10 -7.086262877374308E+01
+1.800000000000000E+02 +6.491384298125318E-10 +4.862302841242258E-11 -7.086262882870898E+01
+2.000000000000000E+02 +3.167769980554039E-10 +2.425971396015752E-11 -7.086262885226098E+01
+2.200000000000000E+02 +1.668626551775489E-10 +1.296979951510757E-11 -7.086262886288431E+01
+2.400000000000000E+02 +9.403843665260555E-11 +7.435325302917894E-12 -7.086262886804482E+01
+2.600000000000000E+02 +5.496545058125846E-11 +4.522196291258563E-12 -7.086262887081364E+01
+2.800000000000000E+02 +3.292400127926523E-11 +2.841043376383963E-12 -7.086262887237555E+01
+3.000000000000000E+02 +2.003604039452410E-11 +1.831120013674711E-12 -7.086262887328883E+01
+3.500000000000000E+02 +5.683729925549015E-12 +6.741274669338911E-13 -7.086262887430587E+01
+4.000000000000000E+02 +1.196828035977578E-12 +3.193140043508287E-13 -7.086262887462382E+01
+4.400000000000000E+02 -0.000000000000000E+00 +2.242261698158706E-13 -7.086262887470863E+01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ediff.pseudo_site.nph.15 <==
# min energy is -70.8626288747267807 obtained from dmrg3s: nph = 31, do = 10
#  m \DeltaE E0 disc.wt.
+1.000000000000000E+02 +2.939901342516113E-07 -7.086260804181300E+01 +2.151000000000000E-09
+2.000000000000000E+02 +4.466469580375653E-09 -7.086262855822100E+01 +4.866000000000000E-11
+4.000000000000000E+02 +1.113503496412841E-09 -7.086262879582100E+01 +5.863000000000000E-13
+6.000000000000000E+02 +1.081455457744367E-09 -7.086262879809200E+01 +3.290000000000000E-14
+9.000000000000000E+02 +1.079790366728496E-09 -7.086262879821000E+01 +1.355000000000000E-15


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ediff.pseudo_site.nph.31 <==
# min energy is -70.8626288747267807 obtained from dmrg3s: nph = 31, do = 10
#  m \DeltaE E0 disc.wt.
+1.000000000000000E+02 +4.064420590165857E-07 -7.086260007317399E+01 +1.376000000000000E-09
+2.000000000000000E+02 +1.217531436348018E-08 -7.086262801195200E+01 +3.272000000000000E-11
+4.000000000000000E+02 +7.340607989779107E-09 -7.086262835455200E+01 +2.528000000000000E-13
+6.000000000000000E+02 +7.253340615761702E-09 -7.086262836073600E+01 +9.335000000000000E-15


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ediff.symmps.gnu <==
# min energy is -70.8626288747267807 obtained from dmrg3s: nph = 31, do = 10
#  m \Delta E Var E0 disc.wt.
+1.000000000000000E+02 +5.619970500134509E-05 +4.098306464781008E-06 -7.085864641588840E+01 +5.970526100700000E-04
+1.200000000000000E+02 +2.969829135664470E-05 +2.302991152598170E-06 -7.086052437572816E+01 +3.222613462200000E-04
+1.400000000000000E+02 +1.647438521480164E-05 +1.358223493258983E-06 -7.086146145648136E+01 +1.782975622100000E-04
+1.600000000000000E+02 +9.403034511040248E-06 +7.919519596511986E-07 -7.086196255098193E+01 +1.009360672200000E-04
+1.800000000000000E+02 +5.810973377218243E-06 +5.108550539524396E-07 -7.086221709387695E+01 +6.139169735499999E-05
+2.000000000000000E+02 +3.668456296753172E-06 +3.285863510084978E-07 -7.086236891826968E+01 +3.914190823000000E-05
+2.200000000000000E+02 +2.411343244478025E-06 +2.180351797886439E-07 -7.086245800060536E+01 +2.584268648800000E-05
+2.400000000000000E+02 +1.661212027822148E-06 +1.549665793262478E-07 -7.086251115687537E+01 +1.771115827100000E-05
+2.600000000000000E+02 +1.162752411586925E-06 +1.108613806063488E-07 -7.086254647903417E+01 +1.240569238500000E-05
+2.800000000000000E+02 +8.174903724354924E-07 +7.915068774418598E-08 -7.086257094520991E+01 +8.735446788499999E-06
+3.000000000000000E+02 +5.894546511482201E-07 +5.789736610937580E-08 -7.086258710442060E+01 +6.264594440200000E-06
+3.200000000000000E+02 +4.319441556359862E-07 +4.317263423025467E-08 -7.086259826602839E+01 +4.553232154600000E-06
+3.400000000000000E+02 +3.211973857454954E-07 +3.250352877265835E-08 -7.086260611383564E+01 +3.360876465000000E-06
+3.600000000000000E+02 +2.411364969674342E-07 +2.458371993784387E-08 -7.086261178716069E+01 +2.518823597100000E-06
+3.800000000000000E+02 +1.852774309629586E-07 +1.921635759075249E-08 -7.086261574548095E+01 +1.923635677900000E-06
+4.000000000000000E+02 +1.427088629499588E-07 +1.496454170408056E-08 -7.086261876200159E+01 +1.472319882800000E-06
+4.200000000000000E+02 +1.116053915299093E-07 +1.178449859547009E-08 -7.086262096607534E+01 +1.148949824100000E-06
+4.400000000000000E+02 +8.813427679236544E-08 +9.494205535674809E-09 -7.086262262930023E+01 +8.988351728300000E-07
+4.600000000000000E+02 +6.867269841346697E-08 +7.454949194312114E-09 -7.086262400839884E+01 +6.982739279400000E-07
+4.800000000000000E+02 +5.430375969545750E-08 +5.942104085123383E-09 -7.086262502661961E+01 +5.493083858100000E-07
+5.000000000000000E+02 +4.354160926033846E-08 +4.789982524142210E-09 -7.086262578925388E+01 +4.392884379800000E-07
+6.000000000000000E+02 +1.572978533825168E-08 +1.776234828027818E-09 -7.086262776007284E+01 +1.566877192000000E-07
+7.000000000000000E+02 +6.620072992043044E-09 +7.744732161646924E-10 -7.086262840561101E+01 +6.439633776000000E-08
+8.000000000000000E+02 +3.010449863121020E-09 +3.567811489800852E-10 -7.086262866139839E+01 +2.909090771900000E-08
+9.000000000000000E+02 +1.502806107606767E-09 +1.841114203342822E-10 -7.086262876823399E+01 +1.420563424400000E-08
+1.000000000000000E+03 +7.887816698888002E-10 +9.867364221001294E-11 -7.086262881883164E+01 +7.363596444000000E-09
+1.100000000000000E+03 +4.326860231709755E-10 +5.482112513117501E-11 -7.086262884406551E+01 +3.999220159700000E-09
+1.200000000000000E+03 +2.484561257730096E-10 +3.201978685709666E-11 -7.086262885712053E+01 +2.277323981100000E-09
+1.300000000000000E+03 +1.486954553438572E-10 +1.959262191198125E-11 -7.086262886418983E+01 +1.345375326100000E-09
+1.400000000000000E+03 +9.054962677625831E-11 +1.213049089348135E-11 -7.086262886831020E+01 +8.156635558600000E-10
+1.500000000000000E+03 +5.655533876308551E-11 +7.805171698815139E-12 -7.086262887071912E+01 +5.060951406000000E-10
+1.600000000000000E+03 +3.602717102267374E-11 +5.118985652632742E-12 -7.086262887217380E+01 +3.223603255800000E-10
+1.700000000000000E+03 +2.316467883106076E-11 +3.445802003992237E-12 -7.086262887308527E+01 +2.074689356900000E-10
+1.800000000000000E+03 +1.497398723028668E-11 +2.341515285512846E-12 -7.086262887366568E+01 +1.353019977500000E-10
+1.900000000000000E+03 +9.659453084604096E-12 +1.630439402843641E-12 -7.086262887404229E+01 +9.128422386399999E-11


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ediff.symmps.mkl <==
# min energy is -70.8626288747267807 obtained from dmrg3s: nph = 31, do = 10
#  m \Delta E Var E0 disc.wt.
+1.000000000000000E+02 +5.620062020419305E-05 +4.098615894258094E-06 -7.085864635103472E+01 +5.970652842800000E-04
+1.200000000000000E+02 +2.969928919798183E-05 +2.303387268644407E-06 -7.086052430501850E+01 +3.222028344700000E-04
+1.400000000000000E+02 +1.647443904659456E-05 +1.358243538581197E-06 -7.086146145266670E+01 +1.783038578100000E-04
+1.600000000000000E+02 +9.402721389301009E-06 +7.918833989938828E-07 -7.086196257317056E+01 +1.009062722600000E-04
+1.800000000000000E+02 +5.808975505239071E-06 +5.105754043968794E-07 -7.086221723545141E+01 +6.137377951700000E-05
+2.000000000000000E+02 +3.668603909287706E-06 +3.286142182035591E-07 -7.086236890780947E+01 +3.914983037900000E-05
+2.200000000000000E+02 +2.410026361635097E-06 +2.177446042432818E-07 -7.086245809392314E+01 +2.585425543200000E-05
+2.400000000000000E+02 +1.660014508922802E-06 +1.547270836007189E-07 -7.086251124173471E+01 +1.771169793300000E-05
+2.600000000000000E+02 +1.162758164503458E-06 +1.108639709873807E-07 -7.086254647862650E+01 +1.240609747900000E-05
+2.800000000000000E+02 +8.174353159393467E-07 +7.914781716489260E-08 -7.086257094911136E+01 +8.734324137400000E-06
+3.000000000000000E+02 +5.894038328832595E-07 +5.788898514243578E-08 -7.086258710802171E+01 +6.263240432300000E-06
+3.200000000000000E+02 +4.318370010229152E-07 +4.314590292475133E-08 -7.086259827362164E+01 +4.553106051500000E-06
+3.400000000000000E+02 +3.211501778181910E-07 +3.249757029037093E-08 -7.086260611718092E+01 +3.359842065900000E-06
+3.600000000000000E+02 +2.410327377121844E-07 +2.455865712203308E-08 -7.086261179451334E+01 +2.518439933100000E-06
+3.800000000000000E+02 +1.852954132640910E-07 +1.921970703901638E-08 -7.086261574420668E+01 +1.924324462100000E-06
+4.000000000000000E+02 +1.426712703567429E-07 +1.495691746764714E-08 -7.086261876466550E+01 +1.472232885800000E-06
+4.200000000000000E+02 +1.115897764134513E-07 +1.178113719412116E-08 -7.086262096718187E+01 +1.148724571400000E-06
+4.400000000000000E+02 +8.813764086580772E-08 +9.494657067192554E-09 -7.086262262906185E+01 +8.989723860900000E-07
+4.600000000000000E+02 +6.863049337976395E-08 +7.444648372433779E-09 -7.086262401138960E+01 +6.984814274400000E-07
+4.800000000000000E+02 +5.430263506214219E-08 +5.941869897332103E-09 -7.086262502669931E+01 +5.491880645600000E-07
+5.000000000000000E+02 +4.354170772591581E-08 +4.790002085070817E-09 -7.086262578924691E+01 +4.392689874700000E-07
+6.000000000000000E+02 +1.572866972927645E-08 +1.775683861925279E-09 -7.086262776015190E+01 +1.566065832200000E-07
+7.000000000000000E+02 +6.617610951527344E-09 +7.735725079563134E-10 -7.086262840578547E+01 +6.438791297699999E-08
+8.000000000000000E+02 +3.012477732608252E-09 +3.570792719845535E-10 -7.086262866125469E+01 +2.910114078300000E-08
+9.000000000000000E+02 +1.504010556196592E-09 +1.841789779773694E-10 -7.086262876814864E+01 +1.420657461900000E-08
+1.000000000000000E+03 +7.892794123796339E-10 +9.858598028251654E-11 -7.086262881879637E+01 +7.363943548200000E-09
+1.100000000000000E+03 +4.333734773444557E-10 +5.479323269976287E-11 -7.086262884401680E+01 +3.999189124800000E-09
+1.200000000000000E+03 +2.493547495044463E-10 +3.205546743508291E-11 -7.086262885705685E+01 +2.276126737100000E-09
+1.300000000000000E+03 +1.495804422947231E-10 +1.961345067577726E-11 -7.086262886412712E+01 +1.346299031800000E-09
+1.400000000000000E+03 +9.139009364937840E-11 +1.211871811398583E-11 -7.086262886825064E+01 +8.147742888100000E-10
+1.500000000000000E+03 +5.742508460625465E-11 +7.791406602780289E-12 -7.086262887065749E+01 +5.056381280600000E-10
+1.600000000000000E+03 +3.689952389742259E-11 +5.145972485682879E-12 -7.086262887211198E+01 +3.205351196200000E-10
+1.700000000000000E+03 +2.406009390824550E-11 +3.450511115804134E-12 -7.086262887302182E+01 +2.075141412000000E-10
+1.800000000000000E+03 +1.586920176658068E-11 +2.352382466606999E-12 -7.086262887360225E+01 +1.356755768900000E-10
+1.900000000000000E+03 +1.056008222494825E-11 +1.642755541415070E-12 -7.086262887397847E+01 +9.184059468400000E-11
+2.000000000000000E+03 +7.121608112202559E-12 +1.207524938758429E-12 -7.086262887422212E+01 +6.257807025700000E-11


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/emin.dat <==
 min energy is -70.8626288747267807 obtained from dmrg3s: nph = 31, do = 10


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/f-occ.imag.symmps.gnu <==
# bond-dimensions: [ 100.  120.  140.  160.  180.  200.  220.  240.  260.  280.  300.  320.  340.  360.  380.  400.  420.  440.  460.  480.  500.  600.  700.  800.  900. 1000. 1100. 1200. 1300. 1400. 1500. 1600. 1700. 1800. 1900. 2000.]
+1.487013961795319E-17 +1.296993330512364E-17 +1.199190329505890E-18 +1.673609867423068E-18 -4.718850417552501E-19 -7.139387520692721E-18 +5.370676781580160E-17 -1.271208051351273E-17 +1.606467866587075E-17 -1.772466402195287E-17 +1.969516595203017E-17 +8.004984825365259E-17 +2.114094662560958E-17 +1.432822283183619E-17 +2.846985123721429E-17 +3.486258621100665E-17 +1.781674256022110E-17 -2.059850419771382E-17 +6.538961752672567E-18 +5.007506882399828E-17 -1.240509372047451E-17 +1.716357767193031E-17 -3.338401688620502E-17 +3.425065735517290E-18 +8.418537690326185E-18 +1.397254792828463E-17 -4.535520442844866E-19 +9.340302516016467E-18 -1.479906750476220E-17 +9.273839895569468E-18 -3.634219985561258E-17 +2.513416938964166E-17 -6.298555387175244E-18 +1.229264428132414E-17 +1.292109032490336E-16 +1.652542882251973E-17
+1.748932468284669E-17 -1.987923232741874E-18 -6.340336410032065E-18 -1.115302073228393E-18 -2.860828284669943E-19 -1.638935792685542E-17 +3.657361601833318E-17 -1.848302107460034E-17 +1.807122185776352E-17 -2.449881808976508E-17 +8.650137459912982E-18 +8.914377000813680E-17 +2.131239664024851E-17 +1.626527818607787E-17 +5.039759549536830E-17 +5.963169598895393E-17 +3.495969436981631E-17 -2.853890282000126E-17 +6.521627326671758E-19 +7.205424021325630E-17 -1.489650884024823E-17 +3.744145143369199E-17 -5.040790927136944E-17 -3.303642272151849E-18 +2.213013503569315E-17 +1.775551324783307E-17 +2.161193918019386E-17 +1.007879707585456E-17 -2.277259770624520E-17 +8.663717109156365E-19 -4.460028016625689E-17 +1.458809158881106E-17 -1.437920545549430E-18 +1.147956012103338E-17 +1.319870333713717E-16 +1.282031502552789E-17
+1.583220260756236E-17 -2.906204314835969E-17 -8.811741572785012E-19 +2.245131658133179E-19 -8.922012719216225E-19 -1.115120546950675E-18 +6.920125309007136E-17 -2.107508517058961E-17 +2.274774461001361E-17 +3.062125639313467E-17 +5.881909461341359E-18 +7.153667994837489E-17 +5.966358087152530E-18 -2.226558259569038E-17 +3.019298184805068E-17 +3.287118293586053E-17 +1.744542379874594E-17 -1.559191451295480E-17 +9.423597986132094E-18 +4.832957832777536E-17 -1.293630132395473E-17 +9.623438481996679E-18 -3.025358431603755E-17 +2.976958244061754E-18 +7.713371595616700E-18 +1.411425136253316E-17 +3.372414703851684E-19 +1.055967185021400E-17 -1.513627827924810E-17 +1.865363586676540E-17 -2.874154575593356E-17 +2.450129204825204E-17 -6.462959605762264E-18 +1.413435122457139E-17 +1.298837738272193E-16 +2.233395533248740E-17
+1.745496219308920E-17 -9.363833651489763E-18 -3.294390128256833E-17 +4.692216143194880E-18 +2.400348740326638E-19 -2.015951556004836E-17 +2.407202642546687E-17 -2.359688135620017E-17 +1.509057785361640E-17 -3.351325878566287E-17 -7.707165296936867E-18 +5.565525640122528E-17 +3.041179116769604E-17 -3.083112084258571E-17 +5.529881256479053E-17 +4.506456659445036E-17 +2.625911432086485E-17 -1.763809079320387E-17 +9.601691585476423E-19 +6.666675805059969E-17 -9.532590787446587E-18 +5.090230964571694E-17 -4.880216623063079E-18 -4.572372041910903E-18 +1.514203076338026E-17 +2.239421685502005E-17 +2.209064642046661E-17 -2.964708684883723E-18 -2.178908958113388E-17 -1.546860923026131E-17 -6.326003556341109E-17 +1.603950830896003E-17 +8.811904831630125E-20 +1.892327474617886E-17 +1.313896201454599E-16 +5.120669977836921E-18
+1.367411382656763E-17 -2.200402145828879E-18 -2.112781011558510E-18 -4.471626020971522E-19 -9.455235951167715E-18 -2.749478265921217E-17 +2.006748173080405E-17 -2.122865104939995E-17 +1.656573421821965E-17 -2.210566763078558E-17 +1.761429232588941E-17 +6.386246932656995E-17 +1.895531062362504E-17 +1.204752678645635E-17 -1.716492003724973E-17 +2.024931752509149E-17 -1.225076626240599E-17 -2.553886878132322E-17 +4.749603720987744E-18 +6.090127721847743E-17 -8.139495791985948E-18 +4.067895084271256E-17 -1.909640198623438E-17 -4.543830640449532E-18 +7.548877915802692E-18 +1.607017516060386E-17 -2.187060149150512E-17 -6.877769304060291E-18 -1.320270447990449E-17 -1.284990101007268E-17 -5.675259168594982E-17 +1.513159057522075E-17 -6.115509608300435E-18 +1.443128047590131E-17 +1.210812611807025E-16 -4.416317241859834E-18
+2.041028201345731E-17 +1.248310627821398E-17 -2.554127330041685E-17 +2.767160550292019E-17 -2.072401558563752E-17 -1.186265051618726E-17 +5.498407847273853E-19 -4.083677916914633E-18 -4.012637599972295E-18 -4.946699796995514E-17 +1.261988754889103E-18 +7.859062180196478E-17 +2.305071676730943E-17 -8.016293105770140E-18 +3.781892808445325E-17 +4.322247703824228E-17 -3.624779445014794E-18 -1.468019501854575E-17 +2.973753980570132E-18 +8.900174913536882E-17 -2.722053907307852E-19 +4.423391937215791E-17 -3.107796671847128E-17 +1.689784460598074E-17 +1.404442896522119E-17 +2.319548537301852E-17 +1.488620166029186E-17 +1.811391965210316E-17 -3.622303077934963E-17 -2.265651255545447E-17 -3.832388047238607E-17 +2.269670084251563E-17 -3.460486419367873E-17 +1.520925278421732E-17 +1.219800040995500E-16 +1.277533582281892E-17
+4.065500460667253E-18 +1.271092346439870E-17 -1.556401731722351E-17 +9.274854520715580E-18 -5.764725382029240E-18 -2.033649272299329E-17 +4.902780744620899E-18 +2.908909192031272E-17 -2.757116564190726E-17 -2.765995910914311E-17 +5.680668664102436E-17 +3.888141777589095E-17 +7.301508562263801E-18 -1.753097223193246E-17 -6.734356434204975E-19 +3.122634170729309E-17 -1.395500536578162E-17 -2.331141389611870E-17 +1.610268907541678E-18 +2.603196371432791E-17 +3.084386522423473E-18 +5.898179892830425E-17 -3.474104516782358E-17 +1.191945062425660E-17 -6.393163828509628E-18 -1.294410226972578E-17 -9.442704981088937E-18 -4.184231514270291E-17 -8.055969679028885E-18 -2.230745609121390E-17 -2.477063496338390E-17 +6.146374552049303E-18 -1.202160698422508E-17 +2.244406185416603E-17 +1.030131911321417E-16 -3.736792332612139E-18
+2.080851060440676E-17 +2.928274278822328E-17 -3.654877815195519E-17 -9.685987245345545E-18 +9.639206709456222E-18 -2.782982935193556E-17 -1.830301452604468E-17 -7.423102336273763E-18 -1.028712736166447E-17 -7.808644105546215E-17 -9.976462694028150E-18 +5.611493323435873E-17 +1.938460716509256E-17 -4.056682277215651E-17 +1.989439218277418E-20 +6.213390856126033E-17 -2.492786054204003E-18 -1.556795349145055E-17 +1.280037811282287E-17 +8.942987082544701E-17 -8.877950635780231E-18 +5.959225699809294E-17 -8.551766889823503E-18 -6.043561202989853E-18 +2.961201427797474E-17 +2.012732091620126E-17 +3.672404523689942E-17 -2.340613813818841E-17 -3.046565969892954E-18 -1.568551311096264E-17 -2.380930284790425E-18 +2.104862154468396E-17 -2.412277999890056E-17 -4.335828260159664E-18 +1.134381428604607E-16 -3.147050019196087E-18
+6.989952780883002E-18 -1.683652056777071E-17 -6.763647889854364E-18 -2.739406664654603E-17 -2.999516820580681E-17 -1.062157996766427E-17 +1.626685159721874E-17 -7.090654254432737E-18 -9.336028972425247E-18 -4.156201779519311E-17 -1.529344997103794E-17 +1.887599903243949E-17 +1.653631622548392E-17 -2.097728668500220E-17 -2.192654879559846E-17 +2.124563590768987E-17 -3.754767433725161E-18 -2.490663516450617E-17 -1.800432049507743E-17 +2.039556037992528E-17 -2.059483419622270E-17 +4.450719662676981E-17 +1.373798421212017E-18 +8.310370429095356E-18 +2.444306325724738E-18 +1.086192062462646E-17 -9.859790227235842E-18 -2.125617408661050E-17 -1.160022666714109E-17 -2.106594999528346E-17 -2.477420754791052E-17 +1.117972656812850E-17 -1.879058911611735E-17 +9.406088458586104E-18 +1.120771299449971E-16 +2.967458109071290E-18
+1.952100595178272E-17 +2.340211467414399E-17 +7.859336542746149E-18 +2.174796998036191E-17 -3.098537587048207E-17 -2.720634477493790E-17 -1.159321204428995E-17 +1.283651723588113E-17 -3.257885267024980E-18 -3.901244946421144E-17 -1.071893322382339E-17 +6.726298978649052E-17 +2.333274075510518E-17 -4.607016096516919E-17 -1.416014305217702E-17 +1.596332167344797E-17 +1.580836897670149E-17 +5.907833151040475E-18 -1.930238699215906E-18 +6.033397434402659E-17 -2.687645406622815E-17 +4.634376683209602E-17 +1.539357991238642E-17 +2.549425505766161E-17 +1.638288934256401E-17 -2.197504957286543E-18 -7.179331094790514E-18 -2.188459633827092E-17 +7.566287426327474E-19 +6.861623748858923E-19 -1.769429324928933E-17 -6.591668827228318E-18 -2.525350956772676E-17 -1.340241495243424E-17 +9.323496151670143E-17 -1.008215446406461E-17
+1.312643206724878E-18 +3.528530133324589E-17 -9.175656777543549E-18 +5.924289597768104E-17 -4.242043199304616E-17 +6.175597722290672E-18 +2.884880373477220E-18 +1.046150694328814E-17 +5.613341878105152E-18 -3.948769360590305E-17 +3.439378172112849E-18 +3.549132577759171E-18 +1.084839983403346E-17 -3.586147645349022E-17 -1.734638735149605E-17 -2.887597208125340E-17 -7.506836423404624E-18 +2.319702510278177E-17 -1.504300497066674E-17 +1.436018099308945E-17 -2.219308445721707E-17 +1.018049432731721E-17 -7.749746258917116E-18 +5.976032970778952E-18 +1.384095558631920E-17 -1.299016017410731E-18 -4.389335212783778E-18 -1.279447597551608E-17 -9.056521151382573E-18 +5.496153236935899E-18 -2.343153398501423E-17 -1.942450032930411E-17 +5.548972362734664E-18 +7.653920087887012E-18 +9.431842261980914E-17 -9.251415666710973E-18
+2.342465389231497E-18 +2.504055276709210E-17 +1.166652542601550E-17 +4.164895588218722E-17 -2.461916448439039E-17 -2.609445442998599E-17 -5.112149020837539E-18 +7.389887433942514E-19 +2.894942024337664E-17 -1.849677219050574E-18 -1.839635103880606E-17 +6.521091702354080E-19 +1.604949105064257E-17 -1.844445285963855E-17 -9.475173486437880E-18 +2.570940328737164E-17 +1.157073520973233E-17 -3.177547342160886E-19 +2.219417056093171E-17 +6.763120906317964E-20 -7.309360054133191E-17 +4.506520263776683E-17 -2.651112273395388E-17 +2.153342964521105E-17 +3.387750999635666E-17 +9.092412661591245E-18 +3.535445830021359E-18 +7.886604207845174E-18 -7.078299683897441E-18 -2.930913527625779E-17 -3.603652096537838E-17 -8.995203698411483E-18 -2.085460755127745E-17 -1.494094523015441E-17 +7.349067755395847E-17 -1.365830898856096E-17
+1.503800527985318E-18 -1.048033693525516E-18 +3.681225092568846E-17 +6.038332138103428E-17 -1.171087386562730E-17 -8.914371286651422E-18 +3.455455172209733E-17 +1.251888748137813E-17 +2.667628590867342E-18 -1.679449676400852E-17 -3.669260812011210E-18 +9.541553441395561E-18 +1.833252350729643E-17 -3.737771012393367E-17 +5.214794513883789E-18 -1.687077355604140E-17 +3.550466866846654E-18 +1.681379833460587E-17 -1.923373234966010E-17 -3.701168791475483E-17 -7.969580245811936E-17 +2.489869959561660E-17 -1.806529765925743E-17 +2.066455807064293E-17 +1.759201402284078E-17 -1.319384223497491E-17 -3.513296141686085E-17 -8.637522283603696E-18 -3.807615748758948E-17 -8.709555997711322E-18 -4.170615978674654E-17 -2.098641198839790E-18 -2.232702861864712E-17 -3.950437577043598E-17 +7.587006507571403E-17 +1.649233044905037E-17
+2.507483076681439E-17 +1.590330353581143E-17 +4.019304419056237E-17 +8.335725066510943E-17 -2.885687451518638E-17 -6.220832144428281E-17 -1.987634606167978E-17 +3.347954375246174E-17 +1.493406068667266E-17 +3.133946661686989E-17 -1.299336098731932E-17 -1.612713818237096E-17 +2.532785994219666E-18 -1.368730010885683E-17 +2.100793504474789E-17 -1.983922446994063E-17 +7.743033550421214E-18 +4.410192103901396E-17 -1.095928531725712E-17 -2.352916990393227E-17 -5.386151550960134E-17 +3.421746168398874E-17 -6.805367156034056E-17 -5.182314309045818E-18 -1.860706465276269E-17 +8.968189373704601E-18 -1.043542637553074E-17 +7.393335028080210E-18 -4.338343055489563E-17 +6.663108100530672E-18 -7.558982322630401E-18 +2.691241676333380E-18 -3.224464113596490E-17 -5.702873837937288E-17 +8.954641659823446E-17 +2.525549775748602E-17
+8.490184819585241E-18 -3.090355543687780E-18 +9.045501925559836E-18 +8.271845753237390E-17 -2.035083552111111E-17 -2.404996895523147E-17 -1.042404806208938E-17 +2.908596732558599E-17 +2.960432414802059E-17 +1.608610150314827E-17 +1.190672398469915E-17 -4.542044669992286E-18 +1.168450057939366E-17 -1.298844520409375E-17 +5.873528146805363E-18 +2.554687076413314E-18 -1.336152178750498E-18 +6.310492163502942E-18 -2.667172216090518E-17 +1.208543298759574E-17 -4.990651121611298E-17 +2.459445317037201E-17 +8.277504617296448E-18 +1.065739186525498E-17 -2.553771876788519E-17 +1.793236604447299E-17 -4.170660961766794E-17 -3.371762392396860E-18 -1.567963371338719E-17 -1.219748053598540E-17 -6.054213706053623E-18 +3.488872314095823E-18 -3.082137242894302E-17 -2.668679602008457E-17 +8.600014910048716E-17 +7.054160177247897E-18
+1.776512988396746E-17 +2.625658944279405E-17 +3.968241124657063E-17 +8.304043599710320E-17 -7.888379390158752E-17 -1.744540457394885E-17 -4.530326975468358E-17 +3.940900304741683E-17 +4.128476505354059E-17 +3.398540058274576E-17 -1.010012061960580E-17 -8.513579724684972E-18 +1.219660377023607E-17 -2.981678246237783E-17 +2.578881718659080E-17 -2.159793912348013E-17 +4.202208030039671E-17 -8.006825965109823E-18 -1.766809003896562E-17 -1.898175135936393E-17 -8.943983501680749E-17 +1.059541976106363E-17 +2.102244419882352E-17 -1.171163656323611E-17 -5.388866075028667E-17 -2.006507722882033E-17 -1.190007901976804E-17 +2.740107793328211E-17 +4.102339346107328E-18 +6.803471700666319E-18 -1.637105160358506E-17 -2.753011960215451E-17 -3.380091488123156E-17 -2.135406382850016E-17 +1.026569847582442E-16 -3.608807582363695E-17
+1.164750063854885E-17 +2.495100300977169E-17 +2.285292492247027E-17 +7.393775005851750E-17 +3.019592406149511E-17 -1.822933341704024E-17 -3.303419507180934E-17 +1.646723084816809E-17 +5.772780145470386E-18 +2.755876632663061E-17 -2.543086967887435E-18 -2.333331444518339E-19 +6.391466757800117E-19 +2.555903521129431E-17 +5.180468953387661E-18 -9.290199519997850E-18 -1.535467769654864E-17 -3.280539587693030E-17 -3.316148833204151E-17 +9.544556006596281E-19 -5.716248382953877E-17 -1.137260606007418E-18 -1.971322031304054E-18 +2.678987761690981E-18 -2.499521464333899E-17 -1.814262473287822E-17 -2.671236150643113E-17 +4.489886473177245E-19 -1.389197450589875E-17 -3.758311610606806E-18 +1.383998376394461E-17 -1.774852123437710E-17 +1.700242371370929E-17 -2.759507275759816E-17 +6.072435630031432E-17 -6.269089125180337E-18
+2.266243009894198E-17 +5.199509924466106E-17 +3.532097935215628E-17 +7.708855792132919E-17 +3.979545842390753E-17 -3.838690864256789E-17 -3.437811775770725E-17 +1.923916808762702E-17 +9.133533510289891E-18 +3.404751737463118E-17 -1.915073423292436E-17 -2.495795334797476E-18 +1.248219978588085E-18 +3.681990558415134E-17 +9.339856873852643E-18 +1.196148523717748E-17 -2.224761673468152E-17 +5.282170899400146E-18 +6.089391572530553E-18 -2.081915060102788E-17 -7.466604611769094E-17 +3.596242828179694E-17 -2.697385443557768E-18 +1.090470778646601E-18 -8.252129334807321E-18 +1.677237052688794E-17 +4.824002510611373E-18 +1.115564550380642E-17 -2.163291582843276E-17 -1.260724393484861E-17 -1.105843345591209E-18 -8.080363848859834E-18 -2.713115680051301E-17 -3.970602858169553E-17 +9.919369854905272E-17 -3.110369839697084E-17
-7.450152398227697E-18 +3.702670647013680E-17 +2.708273953333187E-17 +2.065384242953710E-17 +2.879430487473895E-17 -9.506788745025916E-18 -1.899792778857064E-17 +4.999151249739313E-17 +5.225706146062760E-18 +1.520919732338991E-17 -8.940351110319138E-18 -1.613740070931218E-17 +2.695644873282468E-18 +1.300803981171463E-17 +2.338945327857978E-17 +3.947441300650550E-18 -7.345253887178118E-17 +1.178301936542676E-17 -7.066382531756819E-18 -1.998367876363861E-17 -3.619441477406222E-17 +2.843037375950059E-17 +3.970047623908134E-18 -1.596661830437277E-17 +1.829336697582639E-17 +1.100615372520704E-18 -4.190841999697347E-18 -2.180455391402443E-17 -4.449127174107067E-17 +1.149351719023955E-17 +1.575969234256379E-17 +2.407947436421764E-17 -1.886051900461549E-17 -1.426760971563033E-17 +7.750413036622217E-17 +3.928495620451176E-18
+9.172016168457125E-18 +4.435788223497950E-17 +2.062030804214050E-18 +3.279148052831606E-17 +2.204448380287466E-17 +1.526170815262074E-17 -3.156340176056851E-17 +4.486917468630750E-17 +1.820866986287307E-17 +5.083581251213662E-18 +1.945536989917799E-17 +1.387623904730773E-17 +3.285640741892659E-18 +3.264377929099861E-17 -1.021785512909065E-17 +3.147279123679537E-17 -4.983454721666053E-17 -2.723713672796093E-17 +5.264735346040294E-18 -5.058601370269968E-17 -3.768579555562407E-17 +2.715753322044759E-17 +1.022447523788511E-17 -1.935794582291576E-17 +1.474464857398877E-18 +6.315503207186495E-18 -6.719922232915939E-18 -1.851873151665088E-17 -7.922287714932944E-18 -1.919182076216333E-17 -7.762296175695413E-18 -2.043353764275978E-18 +7.576581523547762E-18 +1.480921884286916E-17 +8.246784734202628E-17 +1.807715633139220E-17
-1.341278773339242E-17 +1.594270204864736E-17 +5.071615711621788E-18 +9.389784702429122E-18 +5.379942323083506E-18 -8.622790439197798E-18 -2.306676817023613E-17 +2.446953474244673E-17 +2.476888898647905E-17 -2.822823676209842E-18 +9.638315240047322E-18 +1.589188151043330E-18 +4.478309178459093E-18 +2.106994425566003E-17 +7.541156365874689E-18 +2.762729782636445E-17 -4.475942432257270E-17 +7.842315496826634E-18 -1.275293354480442E-17 -1.493797757736714E-17 +7.652050652258850E-18 +3.752224863668824E-17 +2.192663315944610E-17 -2.363134615725701E-17 -2.405966950872811E-17 +7.048700483493763E-18 -1.169403630442223E-17 -1.499165121367593E-17 -3.025929720765973E-18 -1.352601227099334E-17 +2.214726256714807E-17 +1.057226618753363E-17 +9.117576204348901E-18 -6.825471643913775E-18 +7.486427801798938E-17 +2.658190352855275E-17
-4.749071721539921E-17 +2.657802103674110E-17 +6.572990576184870E-18 +5.881235114798181E-18 +7.750246547155751E-17 +3.227733034602900E-17 -3.462989770543985E-17 +3.820712321146446E-17 +2.425686209345215E-17 +8.090446461668501E-19 +3.539235181528406E-17 +2.681710620073824E-17 +3.478034303301343E-18 +2.405322658453111E-17 +3.385336213592148E-17 +5.560641127588414E-17 -3.696673875414615E-17 +1.140070055804311E-17 +6.726508070941063E-18 -3.080324741518892E-17 -4.570331160925746E-17 +3.835801323477154E-17 -2.344099306823582E-17 +9.330750017114298E-19 -4.410385225283753E-17 +3.601251667989063E-17 -1.370000281329347E-17 +2.770003100962168E-17 -1.433084187494769E-17 +1.507602055987984E-17 +7.531377792332559E-18 +3.033349034120158E-18 +3.958272383193733E-17 -1.175178568304868E-18 +8.455723561146535E-17 -1.413752476744661E-17
-3.307180225151845E-17 +2.433999430853684E-17 -3.889441577100030E-18 +1.050851730879891E-17 +5.157631522955214E-17 +1.849768113148392E-17 -4.266722865002298E-19 +2.367779973849511E-17 +1.154937746497483E-17 +1.916781828464422E-17 -4.475578658102878E-18 +2.383185616942499E-17 +1.318421510679054E-17 +1.092320480252612E-17 +2.816712535589968E-17 +5.841203510159561E-17 -3.826787046475860E-17 +2.125881376007920E-18 +2.335809820976942E-17 +1.263145208169377E-17 +3.671145618671792E-17 +1.661516468726858E-17 -1.744223777726433E-17 -1.369426959751069E-17 -4.725660630559298E-17 -1.228895681838395E-17 -3.712197053261045E-17 +1.567248337192616E-17 +1.638712485025111E-17 +2.651832117300326E-17 +1.033690682863840E-17 +2.461499465974383E-17 +2.737566709995687E-17 -7.374919948992726E-18 +4.044716462658680E-17 +1.610962415842463E-17
-3.836813297235672E-17 +3.320064008063345E-17 +1.576900495749686E-17 +1.174829368679841E-17 +7.308593899575422E-17 +1.571234033076125E-17 -1.073172910914755E-17 +3.819045713559798E-17 +1.516335929880330E-17 +2.225355371720145E-17 +7.418873944947709E-18 +2.831022519361488E-17 +5.917327343220097E-18 +2.304704745899795E-18 +1.579550342928707E-17 +3.923719056985489E-17 -4.561238433002647E-17 -2.519217424407828E-17 +2.211208636854435E-18 +1.011141545086897E-18 -1.928083007841090E-17 +1.409388197129566E-17 -1.270947613097223E-17 -1.037352239809831E-17 -4.576933277486380E-17 +3.936692047845417E-17 -1.805949095318571E-18 +4.834585809557104E-17 +1.707227823104860E-17 +1.492901513457109E-17 -1.971459713496024E-17 -4.949195337136277E-18 +5.408633630126375E-17 +2.015428026012662E-17 +4.409719760655724E-17 +3.054241345249265E-17
-2.936355740791100E-17 +2.836167376834063E-17 +3.451873804689517E-18 +5.299029779519871E-18 +2.920211354983695E-17 +2.729708708687337E-17 -1.154255026912710E-17 +2.197565203414652E-17 +1.889885438898257E-17 +1.173151718594773E-17 +1.015930127419969E-18 +1.579026015749925E-17 +1.095113739347885E-17 +3.166238470640725E-17 +1.179212066607942E-17 +3.106111613711313E-17 -4.434406424178352E-17 +1.954746682873869E-17 +1.062018296211738E-17 +4.981633705692116E-18 +1.188380773235464E-17 +2.408063492162635E-18 +6.719799862628941E-17 +4.558701094527720E-18 -3.314444338444157E-17 +1.720133507757181E-17 +8.547953797526873E-19 +4.211397688322193E-17 +2.410208545032668E-17 +3.916076854655992E-17 +1.261768528011840E-17 +2.631985640132081E-17 +4.260094184681310E-17 -9.661656249228135E-18 +3.961802750700360E-18 +1.788587789494131E-17
-3.564703359082833E-17 +3.285379760672833E-17 +1.591830933526431E-17 +1.667990363511528E-17 +1.453589249443378E-17 +4.007583700165635E-17 -2.626450068312029E-17 +3.737373449530313E-17 +1.973184251056384E-17 +1.946287476396254E-17 +1.585184384202963E-17 +4.236786873732074E-17 -3.372240004700935E-18 +1.216866103019199E-17 +1.354609940296265E-18 +3.395432524873761E-17 -7.480540792273212E-17 -5.133849952673490E-18 -2.753698406079187E-19 +3.126640072226572E-17 -1.441823352010457E-17 +6.297896586062587E-18 +2.446683360260534E-17 +1.976262227427906E-17 -5.664340599247367E-17 +3.017714551080117E-17 -6.918562193188710E-18 +5.249375038725717E-17 +8.536388478509402E-18 +6.411669030470774E-17 -7.466497086111864E-17 +1.731374948124292E-17 +7.553308230080708E-18 +2.642234997157287E-17 -6.150682572757161E-18 +5.866433696486429E-18
-2.261630653660694E-17 +4.156684417743353E-17 +1.816123446939732E-17 +1.165939700604387E-17 +4.232841482480018E-17 +1.009462498906715E-18 -5.095163459166744E-17 +3.003309066350714E-17 +2.484859143096452E-18 +7.129613571132534E-18 -2.649615612733729E-18 +2.530734306003526E-17 +2.544050518848046E-18 +3.011246444905435E-17 +1.031498983702814E-17 +2.349407024069147E-17 -3.062443048179223E-17 +2.393881678046878E-17 -2.077833278213194E-20 +3.662836788819002E-17 +6.401582193291922E-18 -1.842120344070322E-18 +3.331438907014311E-17 +7.175703394038703E-18 -3.977375731223970E-17 +9.433443244684810E-19 -1.184514232714078E-17 -2.312516676117629E-17 +1.058597217601298E-17 +5.341435127232006E-17 -5.422810048721601E-17 +2.734036307915269E-17 +1.567084160510569E-17 +9.032540051491243E-18 -9.091198823969738E-18 -1.555924396982488E-17
-3.734945934998410E-17 +3.069875178581619E-17 +2.228645673352870E-17 +1.965154822853233E-18 +4.773600541357618E-17 +3.436012285637904E-17 -2.796068170806950E-17 +4.108731197975521E-17 +4.555757939398700E-18 +3.231757714064101E-19 +9.487171975716122E-18 +3.036158736259530E-17 +4.300211209380017E-18 +1.445110173367111E-17 +3.700095836398330E-17 +4.159674981629419E-17 -1.727442889699980E-17 -5.241886879166732E-19 -5.594012403079306E-18 +2.456927962209196E-18 -6.938642028019484E-18 +5.164481882774265E-18 +2.559844569277366E-17 +2.667148731715979E-17 -5.285871718968319E-17 -1.421026351551696E-18 -2.402001360281824E-17 -3.362195405651606E-17 -2.138476731983923E-17 +5.856301352086721E-17 -1.185007431340436E-16 +5.259991269700321E-17 +1.246568447132839E-17 +1.308446299169240E-18 +3.495790269475924E-18 -1.402994526602499E-17
-2.344287914326820E-17 +2.475535412393318E-17 +1.361629397313372E-17 -2.366484670455910E-18 +4.519821028356917E-17 +1.318052822014772E-17 -9.845190894850156E-18 +3.602044533521690E-17 +1.471013828973900E-18 +1.603292174385812E-18 -1.293522165593737E-18 +1.838725488402945E-17 -2.447766844615742E-17 +2.229528562638696E-17 -1.404817926871229E-17 +4.505737313535565E-17 -6.922006229329115E-18 +3.797487525294762E-17 -3.152263215097355E-18 +8.538774300107981E-18 +2.099616191117397E-18 +1.349203426289743E-18 +2.160221712635084E-18 +5.589062153385058E-18 -2.138114849522230E-17 +7.393910487405254E-18 -2.561235942125806E-17 -2.491977981674335E-17 -4.403278665212355E-17 +2.412516794163269E-17 +1.093944678788454E-17 +4.124727627425704E-17 +9.263144272961453E-18 -8.331670272894714E-18 -8.395476784538894E-18 -9.630134166252989E-18
-3.335393383174300E-17 +2.700035874042460E-17 +1.392745982413658E-17 -1.700548020578578E-18 +5.192726835195343E-17 +2.002742449981397E-17 -3.078281895255225E-17 +1.689434782023710E-17 -1.389696558888463E-18 -9.570935064849306E-19 +1.062680139005835E-17 +4.983358286288594E-17 -5.212922772918154E-18 +3.633031071363484E-17 +6.605824054329536E-17 +4.921003694901711E-17 -7.173169193912772E-18 +2.933537825845035E-17 -7.702215758964230E-18 +1.742490357548090E-17 +4.365133947038823E-18 -4.681874208961768E-18 -8.219631160403381E-18 -6.547537624725267E-18 -2.543195185317205E-17 +2.419464319633979E-17 -1.161492128138418E-17 -3.838963652323591E-17 -3.166566879392784E-17 +3.751151317869879E-17 -3.705726582626916E-17 +2.847268714981503E-17 +3.154279806868978E-17 -5.367996838708986E-18 +2.723189267993066E-17 -1.687934658118389E-17
-2.447206313254825E-17 +3.082559799945073E-17 +1.799516824314010E-17 -1.495163843082023E-18 +1.617025674943976E-17 +4.725905797575507E-18 -2.393276990499674E-17 +1.110082582983305E-17 +5.146585070722015E-18 -6.768551311077141E-18 -7.364213713477545E-18 +2.689794127499515E-17 +1.141065653803230E-17 +1.294774881376766E-17 +4.973706903498590E-18 +4.979150085891989E-17 +3.050447144462443E-18 +2.392387435196730E-17 +6.040885132221610E-19 +1.342032323858462E-17 +1.684044590125197E-17 -8.999310853231346E-18 +1.231562599047325E-18 +2.109791638514295E-17 -5.315750956852547E-17 -3.159743199741647E-17 -1.333012754945647E-18 -2.624688010527045E-17 -2.607850829012484E-17 +1.357585212565406E-17 -3.559747292711851E-17 +1.820898539122713E-17 +1.527023910826360E-17 -1.524711906232521E-18 +6.346219183787953E-18 -5.358741963382213E-17
-3.301002607568102E-17 +2.720393394761026E-17 +2.001737223141662E-17 -1.310960692453724E-17 +2.684882159087470E-17 +4.593280620298778E-17 -1.515182491342363E-17 +9.329271622602991E-18 +7.642077606246905E-18 -2.003129262722134E-17 -1.311052685872633E-18 +4.277539024634392E-17 +1.919596865808804E-18 -4.000387388552647E-18 +7.291181191865102E-17 +4.403256728072063E-17 -2.094318003896803E-17 +4.713079821745068E-17 +5.509424581980938E-18 +5.812374218555156E-17 +2.123996626304137E-17 -3.002765819829375E-18 +9.235417418509894E-19 +2.034088312521996E-17 -3.973973195035727E-17 -1.809773413860266E-18 -4.372411409804680E-17 -2.014787354604623E-17 -3.547449226829034E-17 +1.008987654139745E-17 +6.401838766652292E-18 +5.238494964664378E-18 +5.200118897421221E-17 -3.813317961440069E-17 +1.404434382171867E-17 -1.056736042952420E-17
-2.959939424636587E-17 +3.517764056012005E-17 +8.076293346375476E-18 -9.572154086452988E-18 +1.543383289460720E-17 +8.736291540458244E-18 -6.899382750873057E-18 +1.525275240359594E-17 +1.048453159226031E-17 -1.679994191457932E-17 -2.976628160930153E-18 +3.065267954501456E-17 -4.541033685620830E-18 -1.274046973826956E-17 +2.778950936560293E-17 +5.507066304830999E-17 -2.091385984408414E-17 +3.944269709260310E-17 -3.476734513393237E-17 +2.778838119065899E-17 +5.688953023710748E-19 -1.990732751038358E-17 +9.169529352195522E-19 -1.583890930971101E-17 -5.331737602728030E-17 -6.707390839940914E-18 -1.333391425463019E-17 -8.513911563072752E-18 -2.672456348637354E-18 +4.631481580917707E-19 -4.145242354944933E-18 +2.859489835167528E-17 +1.869434066270550E-17 -2.010984962055660E-17 -7.694379530385720E-18 +1.247409979613240E-17
-2.724959487104055E-17 +5.615751247735233E-17 +1.833229600262054E-17 -1.272239371844654E-17 +3.470258085765269E-17 +6.135715110627888E-18 -1.964375568562801E-17 +1.400076345794522E-17 +1.162361002817973E-17 -2.138365703708295E-17 +7.563589418852343E-19 +3.711901892882476E-17 +1.548745529322259E-18 -1.164755845723289E-17 +5.120951523397707E-17 +6.049340864828757E-17 -4.424017318196752E-18 +4.280816807676553E-17 -2.138709783623337E-18 +4.031485233846002E-17 +3.400281255154904E-17 -1.620566197327848E-17 +7.500024838895486E-18 -2.208037194454699E-18 -5.373088208821539E-17 +8.193737252017052E-18 -1.054065713828299E-17 -1.262098793895223E-18 -6.487377392467172E-18 +1.438283309175698E-18 -1.665918107040967E-17 +1.346330228409804E-17 +4.933936054202823E-17 -1.197665895858884E-17 -1.624165502335477E-17 -3.578819244834004E-17
-2.961953940610408E-17 +4.153576698819786E-17 -8.185320013994826E-18 -1.067446359911650E-17 -6.721383106686302E-18 +1.852350668668459E-17 -3.363151648118084E-17 +1.738172215244612E-17 +1.908704204468815E-17 -1.827108097899389E-17 +3.058618435115945E-18 +1.969189603758185E-17 -1.171616267281048E-17 -1.513951250937814E-18 +1.722927716554558E-17 +4.192498810156047E-17 -1.979881859785995E-17 +1.440047322536396E-17 -3.842419289736291E-17 +2.871203769670631E-17 -9.834426290288759E-18 -4.969616208348275E-17 -8.845534741483557E-19 +1.977186305750191E-17 -4.525003003121369E-17 +2.694997593758483E-17 -2.653061187197773E-17 -3.136935521223197E-17 -1.607026069637174E-17 +9.217316459662175E-19 -3.241725706838341E-17 +9.761294953287629E-18 +1.816196354617282E-17 -1.537888417031145E-18 -1.428417989446581E-17 -6.291095575666619E-18
-3.842735663264773E-17 +3.552154174722851E-17 -1.475141862497346E-17 +2.842353664008299E-18 +1.548038840758393E-17 +3.748228970081984E-18 -3.690951093577580E-17 +1.757943287658212E-17 +2.753807478038970E-17 -2.726279640618961E-17 +7.261905309381045E-18 +2.339085425732498E-17 -3.947745358201540E-18 -8.361231979549577E-18 +5.438900844013826E-17 +7.705872961307367E-17 +3.590231346303018E-18 +2.795891666423355E-17 -2.185200345826233E-17 +3.027657798838744E-17 -3.467406986186180E-17 -4.413971718274668E-17 +4.105644948547890E-17 +2.122286922425266E-17 -1.521346255355545E-16 -1.249086590327609E-17 -3.623939581695665E-17 -3.934260693878284E-17 +3.938277260006887E-17 -2.551643566817245E-18 -2.591772312650709E-17 +4.607829486902488E-17 -2.798878103856981E-18 +2.146382950511423E-17 -1.798451203557325E-17 -7.395290973862657E-18
-2.581761819020897E-17 +4.094135072448934E-17 +1.230102481089504E-19 +4.735077892174401E-18 -2.498990746879751E-17 +7.724720561568449E-18 -4.396393370856729E-17 +1.748231482453826E-17 +3.368887748528146E-18 -2.224257506794941E-17 +1.030517444423318E-18 +1.096394677942182E-17 -2.133081962033958E-18 -3.762110100221971E-18 +5.312063972160812E-17 +6.994186660218204E-17 -2.546808099229870E-17 +2.088534298008527E-17 -2.870586964288597E-17 +5.825396002793440E-17 -1.322743119555924E-17 -1.738757704014169E-17 +1.937168908785293E-17 +2.504285442209831E-17 -5.842999427879387E-17 +1.167375996865962E-17 -3.777403326803462E-17 -4.197897763739369E-17 +2.706198849376073E-17 +7.609695651022608E-19 -4.468304900287559E-17 -2.354068554441689E-17 +6.713681320534124E-19 +8.383427782934400E-18 -1.474727881361975E-17 +4.196035592532170E-18
-3.339133744332698E-17 +1.116787480653143E-16 +6.159998059590556E-18 +6.483109688255574E-19 -2.512726712734726E-18 +2.468789088157406E-17 -4.150425353188174E-17 +1.524153125288580E-17 +7.008614729165123E-19 -2.341071158768619E-17 +1.297152102100289E-17 +1.954772008124065E-17 +5.173645705358055E-17 -1.167194514539823E-17 +5.700169631306508E-17 +4.333752435519384E-17 -2.089209482526442E-18 +2.095033936921062E-17 -1.428822556337945E-17 +5.193542099534390E-17 -1.969817338512117E-17 -1.076176308661366E-17 +3.548847060154539E-17 +6.041069073514847E-17 -1.337546402881012E-16 -3.212726719437408E-18 -8.294910459386718E-17 -4.006301405171767E-17 +5.330374170753758E-17 -1.986628289479347E-17 -7.967867122551887E-17 -3.822118724617863E-17 +2.072444521354992E-17 -1.014872140281746E-17 +3.191537055404465E-18 +3.844813553994522E-17
-2.968249190154934E-17 +3.260894603968137E-17 +2.599032178926627E-17 -7.484093825587445E-19 -1.063017515438597E-17 +3.986607476335432E-17 -1.302446266720882E-17 +8.703452271386197E-18 +7.178744144496808E-18 -1.748463189024667E-17 -5.192237229397232E-19 +1.660843219141102E-17 +2.020820036949168E-17 -5.820289862935590E-18 +2.876515140981949E-17 +4.659814549231761E-17 -6.412319168595432E-18 +1.757694601721868E-17 -2.790334655628546E-17 +3.531671815185266E-17 -2.548325593503518E-18 -2.205055594214874E-18 +1.618655121776600E-17 +3.270011733884825E-17 -4.559908623175248E-17 +7.962165313514575E-17 -5.604895737627351E-17 -3.960154319509504E-17 +2.061990487372236E-17 +1.454003259640757E-17 -4.405908607004368E-17 -5.302210083731669E-18 +5.539192707230183E-18 +9.424252206970185E-18 +3.642103468438651E-17 +1.009293574653696E-17
-3.268710020073563E-17 +4.982552161572181E-17 +4.153639444387842E-18 +6.407001216251370E-19 -2.177460699805603E-17 +6.122508373881122E-17 -5.459826300433031E-17 +2.723923198816529E-17 +1.414744281024711E-18 -6.305086494482685E-17 +1.782046570153029E-18 +7.332802486700366E-18 +1.890754466488558E-17 -8.309999629167202E-18 +4.843688903345284E-17 +3.606851879999504E-17 -2.730507461849653E-17 +2.415826375129020E-17 -3.798637221617734E-17 +5.107637896660700E-17 -3.798391040640080E-18 +3.714164062720252E-17 +1.671736035634922E-17 +5.815907347198751E-17 -5.067627265749234E-17 +6.115678064897667E-17 -4.086117821280343E-17 -1.469465279652136E-17 +3.932643762709258E-17 +2.703680029911129E-18 -1.004234952211557E-16 -1.779185866477000E-18 -3.024833965345025E-18 -4.196039702494952E-17 +2.098787600628480E-17 -2.478073648381833E-17
-2.235951799508002E-17 +2.264486425888648E-17 +7.091326334584426E-18 +1.946367697959891E-17 -3.748714894455324E-17 +8.435105040760532E-18 -3.116819774722974E-17 +1.648311149082572E-17 +1.181178287179933E-17 -3.057680070471815E-17 -8.994964629403116E-18 +2.497404775136594E-17 -3.006311564659234E-17 -6.659509242018843E-18 +4.170904293699809E-17 +5.378735670404116E-17 -2.997461240838177E-18 +1.758243948453274E-17 -2.658986945334321E-17 +2.044903809982798E-17 -4.137753567064998E-18 +6.135319298749567E-18 +6.646962576993446E-18 +5.112421721820874E-17 -6.835148894989204E-17 +6.116868854217649E-17 +1.799342466469993E-17 -3.848631214319039E-17 +3.867872550336944E-17 -5.573204649953174E-18 -7.021098196022489E-17 +1.352445679027534E-18 +5.148373332131629E-18 -9.735302097003546E-18 +8.979218872936734E-18 -5.796802395562025E-18
-3.743231256018550E-17 +4.956268557153639E-18 +2.855078617485159E-17 -1.690594331798371E-17 +2.254154270664579E-17 +4.909880647644504E-17 -4.625401385504082E-17 +2.969121813639448E-17 +1.050716793462750E-17 -2.405408463646067E-17 -6.721920539541733E-18 +1.496849038432594E-17 -4.482051342635214E-18 -3.716661375769711E-17 +5.405557300931016E-17 +3.904503618189801E-17 -2.648993841128785E-17 +2.926476361921766E-17 -2.365345637719535E-17 +3.528291537070147E-17 -2.838365960475505E-17 +4.300661080645290E-18 +9.574443478684149E-18 +1.428207367073929E-17 -7.424112096023022E-17 +2.607035092300098E-17 +1.224729896443231E-17 -5.522475963102211E-17 +1.110116743242438E-16 -3.856821875907653E-17 -9.137994270894862E-17 +2.004644409543784E-17 +1.533371390665301E-18 -2.760284120231098E-17 -9.699657497176327E-18 +3.450772316986130E-18
-2.685670210894913E-17 +1.095849111323639E-17 -4.922003806623648E-19 +6.494517579132803E-18 +6.763294618058941E-18 -4.483076674896627E-18 -9.858601067304762E-18 +2.316442903399114E-17 +1.481233913259945E-17 -2.001988305046454E-17 -6.588103657627835E-18 -4.398095972721275E-18 -3.642893603793273E-18 -4.939485546748234E-17 +4.457279355335343E-17 +4.540611443037505E-17 -4.007310483823203E-17 -3.507547380735666E-18 -2.020545545899480E-17 +2.934477629710511E-17 +9.556431972005412E-18 +4.503987396836845E-18 -7.811988889636411E-18 +1.378462029123032E-17 -8.025034531175981E-17 +1.054909810192417E-17 -2.651030629213093E-18 -2.664747762650898E-17 +9.825003641260853E-18 -6.675857942121988E-19 -3.336272700022805E-17 +1.429215278465771E-18 +2.413427686289986E-17 +7.598947828552923E-18 +2.391029879616100E-17 -2.135229515263607E-17
+1.555273445925720E-17 +2.869264834368300E-17 -1.001480103371277E-17 -6.757446488716904E-17 +3.018539895937532E-17 +3.010935512778586E-17 -4.129920851006543E-17 +2.345163458355620E-17 +2.165262508723312E-17 -2.218176036351446E-17 -6.121257036967084E-18 -1.453231874012273E-17 -7.887504260097667E-18 -7.388000053203159E-17 +6.134124967706375E-17 +3.335488718627368E-17 -2.420489075280577E-17 +8.301400304410006E-18 -1.242495350855440E-17 +7.294188538526701E-17 -8.884140266630860E-19 +1.612645409161691E-17 -2.828622449457582E-17 +4.600011785374712E-17 -9.666612014370335E-17 +1.203434134075368E-17 -1.297048874047880E-19 -3.489108864921179E-17 -1.239211591720056E-18 +3.431459306328402E-17 -3.774455764762551E-17 +2.796790089771949E-17 +1.882060196080153E-17 +6.763623917184302E-19 -1.380411478086334E-17 -3.708998956191448E-18
-2.108055197842682E-17 +2.486004786083672E-17 -1.105728468574432E-17 -4.629454696321414E-18 -2.527353895150014E-18 +1.509778111389465E-17 -3.382048291353019E-17 +1.717444338415220E-17 +1.971689673908918E-17 -4.341878427444973E-17 +2.723173425538103E-18 +8.342044140547016E-18 +1.570037715339452E-17 -6.377749398152454E-18 +5.437635761404311E-17 +2.050917617900566E-17 -8.229440447502555E-18 -3.210190284043582E-19 -1.211467544179064E-17 +1.408831439602597E-17 -3.746748170336109E-18 +1.892477139312361E-17 -4.525288848563945E-17 +2.870675635215189E-17 -8.475621509836760E-17 -5.595598382185043E-18 -1.589020560924552E-17 -7.459531942563752E-18 +4.804326423913719E-18 +1.827389327257284E-17 -3.534837894340121E-17 +4.012633776102958E-18 +1.167076929524414E-17 -1.227688446214423E-17 +2.545584296504038E-17 -1.944835022559108E-17
-9.183505292126075E-18 +7.287729272666223E-17 +3.291925778105500E-17 -4.723230663972474E-18 +8.325064660850286E-18 +9.737897396694306E-18 -9.834346835108026E-19 +2.149816785984394E-17 +2.722784788255807E-17 -1.396661288127330E-17 -8.709633990628384E-18 +8.664257117548903E-19 -1.004293289497082E-17 -1.361999102497594E-17 +5.370612056715241E-17 +1.888936972159720E-17 +7.108857291790286E-18 -1.423779195251625E-17 -1.438837121640780E-17 +6.085673303860107E-18 +7.798027221118073E-18 +2.284576687401650E-17 -2.756948852563425E-17 +2.340012073492129E-17 -7.002685812232004E-17 -7.179826740017866E-18 -2.899644579242617E-17 +2.909409324371842E-17 +5.874174458840300E-17 +3.539601340714741E-17 +5.812939632793524E-18 +6.793851991739009E-18 -2.674864509353265E-17 +5.937168852099653E-18 -1.530008140847797E-17 -4.077620066821060E-17
-3.233040141034124E-18 +2.254967206932597E-17 +2.506504850471774E-17 -1.220010715192135E-17 -5.454891039965776E-18 +8.270313770893354E-18 -5.983416540299268E-18 +2.166287424618818E-17 +3.560937103771584E-17 -3.758300689806359E-17 +1.874409817144272E-17 -4.268130972682687E-18 -1.752483133479489E-18 +1.367104703274624E-17 +5.516903695844817E-17 +3.075877463108569E-18 -3.921352599567348E-17 +1.910248900322260E-18 -3.760976372185119E-18 -2.948399723298247E-18 +8.764316869588390E-18 +1.005222166244356E-17 +9.164035392048279E-18 +3.476164943175756E-17 -5.075935675105771E-17 -9.656655177089444E-20 -5.733580520128292E-19 +5.602501012856247E-18 +1.626260419483857E-17 +2.423766401926330E-17 -2.502958544457121E-17 -4.328212486293437E-18 -2.055303149122150E-17 -9.950637304564523E-18 -2.219110459974345E-18 -3.963499263899143E-17
-1.028569369714561E-17 +3.628742025359183E-17 -4.415837834793127E-18 +3.908505078101668E-18 +2.956046025568501E-17 -6.173691137171900E-18 -2.576363216773324E-17 +1.898154472572650E-17 +3.319425561519240E-17 -2.425479905680949E-17 +4.790113213533790E-17 -5.569205919962019E-18 -6.569950219091446E-19 -2.304732136697006E-18 +7.449669238875123E-17 +1.889914530374629E-17 +1.623233316906528E-17 -8.036340305854319E-19 -7.276125468867903E-19 -6.974824491779439E-19 +1.080096733004541E-17 +1.004769519732461E-17 -3.832937636973412E-17 +2.457111605784131E-17 -6.910201782426586E-17 -4.283518090575884E-18 -3.545767957027896E-17 +8.972851402460624E-18 +5.133770196979887E-18 +3.452840130507356E-17 -2.811792894319643E-18 +1.111419400625896E-17 -6.786992473957577E-18 +9.171503300523384E-19 -2.670197073260323E-18 -5.971184945979176E-17
+1.116245052159783E-17 +1.575207372184242E-17 -1.114543676076714E-17 -2.274857420628269E-18 +6.943553897193373E-17 +2.239040752303557E-17 +1.628281034893452E-17 +2.037784599706555E-17 +8.210379245764390E-18 -2.852603393183607E-17 +2.637009141514929E-17 +2.121182288749680E-18 +2.604673199976515E-18 -3.376629227384439E-18 +6.277256660819928E-17 +1.195670261569203E-17 -9.590134752231285E-19 +1.518058375906168E-19 -1.864600970391112E-18 +7.481360954267097E-18 +1.591253053087903E-18 +1.617317267967139E-17 -2.540950058778930E-17 -1.107201513235953E-18 -7.049086573299923E-17 -1.354116562040830E-17 -2.230818353127020E-18 -1.530858278173381E-17 +5.707416859856302E-18 -1.595751017249019E-17 +2.036496707700595E-17 +1.892183256150996E-17 -5.069736625495962E-18 -2.903807040034506E-18 +1.722117043565123E-17 -6.943867212226756E-18
+2.472545053287176E-17 +2.290889055847093E-17 -7.818572255411644E-18 +1.855246975728471E-18 +1.126006395125626E-17 -1.217560428821651E-18 -6.485056703728015E-18 +1.783768966100988E-17 -2.102556791476719E-17 -1.729665669702519E-17 -2.004249321952956E-17 -3.179913863578316E-17 +1.037308370755970E-18 -6.854666002385055E-18 +7.126712513349469E-17 +1.186932908825296E-17 +1.574362302487551E-18 -3.687932669490644E-19 +7.522370601016100E-18 -2.232158118018167E-18 -3.071719633895119E-18 +1.124504014954220E-17 -3.819215421425012E-17 +9.888141292401510E-18 -7.409945492431575E-17 -6.304719151674247E-18 -2.257982035245932E-17 -4.908614446705449E-18 -3.090714117175427E-18 -2.152307945114020E-17 -2.911812481438200E-18 +2.093855771262210E-17 -1.004683437842612E-17 -8.859277657118546E-18 +6.633793698058265E-18 -2.008588945069636E-17
+1.590316359736215E-17 +1.863989768781496E-17 -1.154844566889814E-17 -9.486241438420716E-19 +4.631544285281913E-17 +1.098310844255175E-17 +2.445565138243692E-19 +1.953926909014872E-17 +2.084879414780730E-17 -2.044065515587344E-17 -3.175035312125987E-18 -2.243623745179148E-17 +1.849361220210369E-18 -3.295373727159621E-18 +6.564502281167141E-17 +8.629059467659510E-18 -8.325853215846295E-18 +4.424428571797552E-19 +3.586436674270536E-18 +8.358048581041049E-19 +8.868491682344853E-19 +1.487082223410642E-17 -2.382015432977192E-17 -5.540049654583575E-18 -7.129164386832220E-17 -1.258135569388384E-17 -1.199635191270063E-17 -9.405991529210100E-18 -9.002473912561362E-18 -1.606715628906925E-17 -4.499230956784524E-18 +1.676122342362186E-17 -7.225803374949376E-18 -4.248347896043076E-18 +1.292901909199004E-17 -3.007928549359176E-18


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/f-occ.imag.symmps.mkl <==
# bond-dimensions: [ 100.  120.  140.  160.  180.  200.  220.  240.  260.  280.  300.  320.  340.  360.  380.  400.  420.  440.  460.  480.  500.  600.  700.  800.  900. 1000. 1100. 1200. 1300. 1400. 1500. 1600. 1700. 1800. 1900. 2000.]
+1.101316526696308E-17 -2.986657899571719E-17 +6.126340615839529E-17 -9.312961272634169E-17 -3.062119696650433E-18 -1.174583572045511E-17 -9.007593188987963E-18 -1.037819954507464E-18 +1.535747024034881E-16 +3.160978354382300E-17 -8.489114183524568E-18 -1.044954043513522E-17 +9.907978435996950E-17 +1.317323133518772E-17 -1.236858107400269E-17 -3.840837514443166E-17 +5.180985876650317E-17 +1.022597452209093E-16 +2.385275479254556E-17 -1.252728934341069E-16 +1.319397270436288E-17 +1.415668305297826E-17 +1.335358339021057E-18 -2.299130341061619E-17 +1.417643949956928E-16 -3.246062834455843E-17 +7.129152038714265E-18 +6.467144338660350E-18 +3.679624499069664E-17 +3.029972640554476E-17 +1.209763510895187E-17 -5.707365612595462E-17 +9.872700545340291E-18 -4.942915648842344E-17 -1.095871295978172E-18 -2.554841915546583E-18
+1.977356406587441E-17 -2.973529470449990E-17 +4.944398963257690E-17 -8.354866647805355E-17 -5.191222648759071E-18 +5.574314999699052E-18 +9.723150295458619E-18 +5.269844771245763E-19 +1.685727115227788E-16 +2.065062783231925E-17 -1.082853304791703E-17 -2.292335433478546E-18 +1.282086504191774E-16 +4.039666449555121E-17 -1.223360124062023E-17 -5.673625180196503E-17 +6.864575120609553E-17 +1.201949115689464E-16 +3.043714850053139E-17 -1.319318571972193E-16 +7.362357697924511E-18 +1.175500549245443E-17 +1.563203590077808E-17 -3.210578305576657E-17 +1.610974114721314E-16 -2.016226544716846E-17 +7.800595132569691E-18 -5.987052922058228E-18 +3.124688072214832E-17 +3.337926444285262E-17 +1.430693532874733E-17 -4.057941973680930E-17 +1.681539753356132E-17 -5.179805657783464E-17 +3.940609610371707E-19 -1.969640030731604E-19
+1.033760060331686E-17 -3.001639608719304E-17 +7.450908656004311E-17 -9.281112048160839E-17 -1.073230616483400E-18 -3.300259179863718E-17 -5.281406771119043E-20 -1.921204550937417E-17 +1.435889576738765E-16 +1.016467767410453E-17 -8.754886976785688E-18 -2.879765997488371E-17 +7.661764198850637E-17 +1.723210309360580E-18 -2.231947932950056E-17 -3.252477041514618E-17 +5.399097975136055E-17 +1.035135504993101E-16 +2.560395851076728E-17 -1.261004431782136E-16 +1.212832303438681E-17 +2.058977288923046E-17 -3.685780079600998E-18 -2.467688407973750E-17 +1.399231909256707E-16 -4.052957042451628E-17 +1.208154342865109E-17 +7.019772616672596E-18 +3.709015517069105E-17 +2.999330493249849E-17 +2.238402767979920E-17 -5.852070394609145E-17 +8.735721055455316E-18 -5.173974694030944E-17 +5.277572366375521E-19 -8.524694902079540E-19
+2.158262784236232E-17 -3.518433926155852E-17 +3.391985511904244E-17 -4.320911969034912E-17 +1.830075957893340E-18 -3.198463715106464E-17 -7.903958748186568E-19 -7.180059477873769E-18 +1.613831582320073E-16 +5.268384409862590E-19 -1.174929124849956E-17 +4.297340727604293E-18 +1.769761540723379E-16 +1.706865657383849E-17 +8.297723608714079E-19 -7.349881903150299E-17 +7.522594729380858E-17 +1.270120342543551E-16 +4.379229759199869E-17 -1.301566125119603E-16 +2.106644516703622E-18 +2.055111465448331E-17 +1.414826682822304E-17 -3.486744971235479E-17 +1.683881750824854E-16 -1.487562972702878E-18 -4.108282422872858E-18 -4.355214754214890E-17 +2.813003683167731E-17 +3.680567306789648E-17 -4.889379125339925E-18 -3.612861039653699E-17 +1.633589351928055E-17 -6.091808958267004E-17 +2.337546546815561E-19 -8.696812669850335E-18
+1.326579678061500E-17 -4.238614641337112E-17 +3.335906856466905E-17 -7.756768708033658E-17 +1.732463872630493E-17 -6.203572316606544E-17 -1.975666994854749E-17 -2.950226294839400E-17 +1.562746294527381E-16 +2.646200875749567E-17 -4.076307497211389E-18 +3.246574501789305E-18 +1.139487296583698E-16 +1.050685124886222E-17 -2.225004427547929E-17 -2.074799626920424E-17 +3.669148474023101E-17 +1.095444290316987E-16 +4.491890070170327E-18 -1.396398211854608E-16 +1.603949664866365E-17 -4.175483061006786E-17 -7.393386026362775E-18 -2.140843236084180E-17 +1.611161890545467E-16 -3.957101954796197E-17 -3.398685522821163E-17 +3.080324460126325E-17 +2.498642374964671E-17 +3.185549925889231E-17 -2.943947995089059E-18 -1.078586412074180E-16 +1.432245164866759E-17 -4.136477378297904E-17 -4.701298664639551E-19 -3.755485772375685E-17
+2.070465735112944E-17 -1.342354506246762E-17 +6.767003738628972E-17 -6.641335973900537E-17 -2.166095922169144E-18 -3.505405882025145E-17 -2.140771606807810E-17 +2.463983560414069E-18 +1.398917657391631E-16 -1.494071222886407E-17 -1.738184796657705E-17 +1.809241846774911E-17 +1.123344945094569E-16 +4.906495481476802E-17 +1.625443962877312E-17 -5.931347136479227E-17 +6.520191644307848E-17 +1.082495996478965E-16 +3.360104722782234E-17 -1.266888902062895E-16 +4.803133198393558E-18 -1.693870709543170E-17 +3.850306990344657E-18 -3.579473260150206E-17 +1.710060074717544E-16 -3.619570900775185E-17 -5.488983397507287E-17 +5.700752038550894E-18 +9.725259281930620E-18 -5.293863389662767E-17 -9.024245297761869E-19 -5.909659607863703E-17 +4.726198610934886E-17 -2.379931105066232E-17 +7.655253105960682E-18 -2.935670672289762E-18
+9.847298947013210E-18 +6.141124939050361E-18 +3.279326698746311E-17 -3.129891672198453E-17 -7.942812503246597E-18 -3.411933540134266E-17 -3.117103660196276E-18 +1.352486311517653E-19 +1.368048621447814E-16 -6.442881667924995E-19 -1.090386392709662E-17 +9.464603461752469E-18 +8.265793999095687E-17 +1.505052058201110E-17 +2.061468692495990E-17 -4.603187258188647E-17 +1.061223051070523E-16 +1.062766942131172E-16 +3.906617953067981E-17 -1.223555677392632E-16 +3.425234876407036E-18 -2.435465973440287E-17 -2.851558705389387E-18 -2.401029760915956E-17 +1.400719690229018E-16 -5.558805726370705E-18 -3.825351340008555E-17 -3.013856474166282E-17 +8.469869607389216E-18 +2.582177330280200E-17 -3.685504617226144E-17 -6.459434263167205E-17 -3.501230585968964E-17 -2.971030548697557E-17 +9.783095087132329E-20 -7.377930599269992E-18
+4.090538226814298E-18 -2.599163747740376E-18 +3.104997968087535E-17 -2.669604903754182E-17 -2.158671100904215E-17 -3.596342670881133E-17 -2.055507043390356E-17 +1.907137427822523E-17 +1.271355021547381E-16 -7.308841885378812E-17 -2.379262752405998E-17 +7.794279508537369E-18 +1.010275879883569E-16 +3.893649241232996E-17 +2.588573971005566E-17 -7.043850535753483E-17 +6.738029132134592E-17 +1.190318277652854E-16 +3.244590694712985E-17 -1.349408720716701E-16 +1.194188232066155E-17 -1.502668447945480E-17 -8.235823064693793E-18 -2.587788462578529E-17 +1.678385957593997E-16 -4.815066636802038E-18 +1.226195519641348E-17 -3.172569089469043E-17 +5.710334870875233E-18 +3.902182173145120E-17 -1.376308580981874E-17 -3.252651504706032E-17 -2.860064811113099E-17 -1.363776354092880E-17 +1.488733572744710E-17 -1.697040441527948E-17
+5.107888609631362E-18 -6.057182799911159E-19 +5.016272196284814E-17 -3.598679624804568E-17 -4.189851047647465E-18 -2.577550020509811E-17 +2.621724254959823E-19 -1.946185885062252E-17 +1.131636144214511E-16 -5.155292159856995E-17 -1.468723913679310E-17 -2.996706032988254E-18 +8.718627056797286E-17 +2.570006063319833E-17 +4.528363311843663E-17 -3.702681828517471E-17 +6.892709321318431E-17 +6.925438067390380E-17 +4.200680369348908E-17 -1.361712820749884E-16 +2.622172792539274E-17 -2.382767609203383E-17 +3.781047174178116E-17 -3.084947234857268E-17 +1.478425431210505E-16 +1.296027634724955E-17 -6.433735959327200E-18 +7.441846286622078E-18 +1.367864897291532E-17 -4.949460623827423E-19 -3.976948223776647E-17 -6.034100311488343E-17 -4.191766801863500E-17 -1.268314556990796E-17 +1.257676845211863E-17 -1.190591748139148E-17
+2.058824152264212E-17 +2.241929112952761E-17 +2.035805145805669E-17 -1.892461242718053E-17 -2.336818362604808E-17 -3.777483966396944E-17 -2.187360347152617E-17 +3.488803896595318E-18 +7.245448130640085E-17 -1.107509811697648E-16 -4.776091872243343E-17 -4.508781600723652E-18 +1.276543186555270E-16 +2.655159087767954E-17 +4.171244933452008E-17 +1.305682957722055E-17 +7.479381434669995E-17 +1.179402443952629E-16 +3.361879605600944E-17 -1.446555187157639E-16 +3.689627665709628E-17 -9.912700752770930E-18 +2.534668625137576E-18 -5.068730784103960E-17 +1.776795151541155E-16 -1.132738453754040E-17 -1.030367395254523E-17 +3.552064329335737E-18 -1.310214723805127E-17 +3.285822625563887E-17 -7.796157601307222E-18 -7.833927894942024E-17 -3.507160682666633E-17 -1.672563501571124E-18 +1.920853300961483E-17 +1.889546289806358E-18
+4.020633584238230E-18 -7.064258170835928E-18 +3.691219110956297E-17 -4.065322208441906E-17 -4.058061456709264E-18 -2.390458259842375E-17 -5.034640236698141E-18 -1.506563718147592E-17 +9.104946798029341E-17 -6.518115859652841E-17 -1.686341462737132E-17 -1.610669385556923E-17 +7.990271716478087E-17 +2.338124619938842E-17 +4.674392144211710E-17 +1.475971609744947E-17 +9.175883750722680E-17 +1.159954490684814E-16 +2.779557149908756E-17 -1.028468324897339E-16 +2.354576017056784E-17 +3.641347419097582E-18 -2.164824275806754E-17 +1.054008137583837E-17 +1.582522234471112E-16 -1.815413552228306E-18 -3.334667627854224E-17 +5.357700920283894E-18 +1.748400771303040E-17 +2.624786826620863E-17 -6.418380516343804E-18 -7.410869220721028E-17 -4.468618893876062E-17 -2.710773860836159E-17 +1.322493407295051E-17 -2.558263255536138E-17
+1.819517639795860E-17 -7.179920102480758E-18 +1.006732633322682E-17 -4.320101002796828E-17 +1.000963270305466E-17 -1.706759315448578E-17 -1.868373519517538E-17 -6.985003532735469E-18 +1.124034914413191E-16 -1.218650205729521E-16 -2.977334011824980E-17 +1.184183625301005E-17 +1.347373306986397E-16 +4.807484130305448E-17 +1.747767982521892E-17 -6.276281684209417E-18 +6.642832224030405E-17 +1.405963316480041E-16 -1.481312507776746E-18 -7.770755541495237E-17 +2.824738565430303E-17 -1.347103700801180E-18 +2.631512521335306E-17 +2.088875309407190E-17 +2.301968025998578E-16 -1.807132580198905E-17 +3.295821887545529E-19 +2.419871676942930E-17 +2.956336463736472E-17 +2.660255679392659E-17 +5.126859857118782E-17 -6.068313579368940E-17 -1.362353679398301E-18 +5.238710820619348E-18 +6.119171864413232E-17 -1.122521458806032E-17
-8.534334486743105E-18 -8.978108917429073E-19 +3.766143607238098E-18 -4.849387221615543E-17 -1.465686544124261E-17 -1.638339411986132E-18 -9.857098245784148E-18 -3.770374458012010E-17 +3.935314104788506E-17 -7.187322885007233E-17 -1.845230218587348E-17 +8.214716366164791E-19 +1.003214615675797E-16 +5.353866881298646E-17 +4.679877286228500E-17 +1.553603170341737E-17 +4.908675107108465E-17 +7.418427070916565E-17 -9.300597180509174E-19 -8.853765216297781E-17 +2.689327904794054E-17 +2.763646785945722E-17 +6.522869697288995E-17 +7.875819262637378E-19 +1.520737370368873E-16 +1.104544687499255E-17 -3.639361888411403E-17 -2.137527873089545E-17 +2.964808019593008E-17 +2.563138545968674E-17 +1.154393164098294E-17 -4.248333701769023E-17 -4.025688202461620E-17 +1.956556676635311E-17 +6.860656773206547E-17 -4.707850179585438E-17
+1.754643872525698E-17 +2.946910644349702E-19 -4.328523123336584E-17 -4.799987515755706E-17 -1.172952982606447E-17 +1.729499003580367E-17 -2.648915134827083E-17 -3.186151772924019E-18 +8.089085069163986E-17 -6.925460877624761E-17 -2.445577409911305E-17 +1.173309028736303E-17 +1.457878120079219E-16 +1.409594351544808E-17 +5.407120641849275E-17 +2.834493462402266E-17 +6.535576977746504E-17 +1.062163185419603E-16 -9.337010080460357E-19 -8.746251774408673E-17 +2.548679717982738E-17 +5.939690208499675E-18 -1.785747084404501E-17 -3.076907461533813E-17 +1.120082777068313E-16 +2.842923903113556E-17 -8.359502375158135E-19 -6.889606257640289E-18 +3.186060049212689E-18 +5.821735504128804E-17 +2.784867194647593E-17 -4.626254813528720E-17 -1.918730625109476E-17 +9.903859815658102E-18 +1.867874510691391E-17 -9.697559582242947E-17
+3.045901884982944E-18 -9.980408073200961E-18 +1.161166523156812E-18 -4.787996959726796E-17 -3.576376996828420E-17 -3.984716321236464E-18 -2.177925397049760E-17 +5.458179165438779E-18 +7.341734377523365E-17 -5.804876542106092E-17 -1.690250903310352E-17 -1.545560373294029E-17 +8.925677257433713E-17 +1.403414553402566E-17 +1.264706541727827E-17 +1.966854924648065E-17 +5.239630786123646E-17 +8.199706638070502E-17 -2.908200970167484E-17 -9.274578350958961E-17 +8.897761915266790E-18 -3.764136466098951E-18 -1.492020205173297E-17 +1.488035829258046E-17 +7.138213657885159E-17 +3.622186842000646E-17 -3.040393902554382E-19 -5.096348324459136E-17 +1.943851041505862E-17 +2.953927069299482E-17 +1.470161386907793E-17 -2.152867584259112E-17 -4.544008207231065E-17 -1.336496870178918E-17 -4.340440883021907E-18 -6.292305075182521E-17
-4.316373535396603E-18 +1.262957428231312E-17 -2.410258347106862E-17 -4.984540662342515E-17 -2.615359230778704E-17 +4.962970539793751E-18 +2.340851523168527E-17 +4.716781891457599E-18 +1.028763004518262E-16 -7.163723106356077E-17 -3.420081504474601E-17 +7.033601831544910E-18 +1.161765719544621E-16 -1.561485927378324E-18 +2.919691429382180E-17 -1.196047781702839E-17 +6.908639427189340E-17 +1.512255341117040E-16 -1.361672099815607E-17 -6.793292148671196E-17 +2.376059866511825E-17 +2.059785592420518E-18 -7.711966446126535E-18 +3.101740356790890E-17 +7.941123152152316E-17 -9.113956228533457E-18 -2.833503814141111E-17 +3.013568870680091E-17 +5.084411795549606E-18 +6.955295850200686E-17 +1.395034821706103E-19 -3.149219038118982E-17 -2.976272552789277E-17 -3.089909249957909E-17 +1.773421134044827E-18 -6.618421186566545E-17
+2.048041270456210E-18 +1.394502474243031E-17 +2.429733668862741E-17 -3.591527898874568E-18 -2.124307649596074E-17 +8.309919922614472E-19 +4.150931970267324E-19 +2.046845800120347E-17 +8.136962370009243E-17 -3.675011700236602E-17 -1.545610700784898E-17 -3.404531894462144E-18 +9.598965948135957E-17 +3.742700628523593E-17 +1.824489026824341E-17 -2.096985207633806E-18 +5.491604810360233E-17 +8.751720085266257E-17 -9.447271208460507E-18 -6.278113753660543E-17 +5.249804539690511E-17 -1.307192995730470E-17 +3.836384079266933E-17 +2.723962598050790E-17 +1.054048432957978E-16 -1.600587323223947E-17 -1.872865889155691E-17 -1.060196740502882E-18 -6.886540207837579E-18 +4.593422439461276E-18 -3.677033917840075E-18 -1.135382030985234E-17 -2.548240369801706E-17 +6.622824746198541E-18 +1.385915952525551E-17 -3.365687799843441E-17
-1.485435790709319E-17 +3.515494774992836E-17 -2.489645462280068E-17 -4.735184956482378E-17 -1.772714866552637E-17 -3.081408564039669E-17 +1.331563149755261E-18 +6.619944987371257E-18 +8.653315784093821E-17 -7.278926562927001E-17 -1.258630842251724E-17 +1.874262329735090E-19 +1.047881087522434E-16 -1.897213016094771E-17 +2.287532762190876E-17 -3.002344259935816E-17 +4.296621713862180E-17 +1.193410929599634E-16 +1.755429659374219E-17 -5.321354134340001E-17 +9.197074906042804E-17 +1.041826945605354E-17 -3.646739297276386E-18 +1.206445572333217E-17 +8.812648732950100E-17 -1.658718811133938E-17 -4.902751552002488E-17 -2.379153321173717E-18 -1.254486120106668E-17 +1.584807302040205E-17 +1.584763533952043E-17 +8.640652361577370E-18 -6.190508766962939E-17 -2.765178532757806E-17 -2.551592622332581E-17 -8.952835002642355E-17
-5.591891447484864E-18 +2.930349635329983E-17 -1.278984123192407E-17 -8.199850739553740E-17 -3.732588785727940E-17 -3.235952151007719E-17 +2.591854033435702E-17 -2.279098535116828E-17 +7.207792185144344E-17 -5.731228169054113E-17 +1.173497448970850E-18 +1.414665852108384E-17 +1.167916467845487E-16 +2.542288799818390E-17 +7.064869615035754E-18 -8.140645339023004E-18 +5.485617632901869E-17 +4.126835597699761E-18 +5.194643070548683E-17 -6.930022735329632E-17 +6.460504376800253E-17 +9.812534655413176E-18 -2.775504655330967E-18 +1.782883453004653E-17 +6.838279876345456E-17 +1.463536140992048E-17 -4.469739161235028E-17 -3.785764964262496E-17 -2.775728501412138E-17 +1.668081768819275E-17 -2.590363750340345E-17 +2.239607243279337E-17 -6.480654115456598E-17 -1.361345799397886E-17 -2.741506988718020E-17 -1.785416444600493E-17
-2.998299302166313E-17 +2.257266015575209E-17 -1.204017656338643E-17 -4.655299760057235E-17 -5.396968010557200E-17 -3.081203397833483E-17 +1.532518936519442E-17 -1.805737105994267E-17 +7.855979977980709E-17 -4.347248092030526E-17 -1.280364740086941E-17 +4.674432520670368E-20 +9.548026924681120E-17 +5.297682394794479E-17 +1.907179664127645E-17 +1.023169801443168E-18 +6.030236916855983E-17 -2.727492670936026E-17 +4.385149001921321E-17 -5.682794990674683E-17 +7.229823046161797E-17 +1.545100184264602E-17 +1.024739931031953E-17 +4.244943937855744E-17 +8.314483904100334E-17 +3.079195366913070E-17 -8.077915866865356E-17 -5.090686141480653E-17 +2.846171545150364E-17 -1.968988339279707E-18 -2.371446076807090E-17 -9.600322600505679E-18 -6.853528328264266E-17 -1.143237112088020E-17 -1.587073717863986E-18 -4.081406471173011E-17
-1.051204445236729E-17 +1.145069672897098E-17 -1.214260729743884E-17 -5.756474641006719E-17 -4.065318989860350E-17 -1.077448702135381E-17 +9.537442869660829E-18 -4.285450230201679E-18 +5.789008297974045E-17 -5.550228954228693E-17 -6.432346233775060E-18 -1.141864058769526E-17 +8.392268773575710E-17 +2.428325903748870E-17 +1.783236060925210E-17 -1.042001684088011E-17 +7.039302666371519E-17 -2.361850149160131E-17 +3.048659780643802E-17 -6.227155164772537E-17 +3.771282110393280E-17 +2.912117389287330E-17 +1.425185465805005E-17 +3.286597704764472E-19 +6.331513881125835E-17 -1.004024061339646E-17 -1.960695871563740E-17 -3.021755561452259E-17 +1.886825834202154E-17 -3.042708776890176E-17 -1.071000817391545E-17 -3.848026329029026E-19 -3.543537103646535E-17 +1.457204186032545E-17 -4.039443121099980E-17 -3.799785769725887E-17
-1.275450658118464E-17 +1.239617209294097E-17 -2.187053278153604E-17 -6.753549218387987E-17 -4.307166204944039E-17 -3.125754692811767E-17 -1.841950711870471E-17 -1.202688086835914E-18 +4.690261685572028E-17 -5.686012505464087E-17 -6.457970467355246E-18 -2.762171581519996E-17 +1.046408771137722E-16 +4.529910794100947E-17 +5.907181071615401E-17 -2.843602786352641E-17 +7.896929097762391E-17 -3.467529944028445E-17 +5.550626255643374E-17 -2.885724693240440E-17 +9.209879560975809E-17 +2.989248735240031E-17 +8.754937148272613E-18 -4.065533237467768E-19 +5.630607116769538E-17 +5.109116012200500E-18 -3.101735734036167E-17 -5.652511855286224E-17 +2.624105906539542E-18 -7.493898509440882E-18 +2.127215032594046E-17 +3.590650114173373E-17 -7.152587342177866E-17 +1.766107215319101E-17 -2.754524717735281E-17 -4.949790278146682E-17
-8.175114861230752E-18 +1.119900534619307E-17 +2.915188646942648E-18 -3.003778252255913E-17 -5.725906482416644E-17 -8.178243507149619E-18 +2.457385038355416E-17 +4.042414921606118E-19 +4.465485427628436E-17 -3.583530734758464E-17 -2.046454043748443E-17 -6.583287699307331E-18 +9.923616733688637E-17 +2.908610826923238E-17 +1.757945800207536E-17 -1.640452536035801E-17 +6.364281791935079E-17 -2.536085695935984E-17 +4.015462579549507E-17 -3.339635372159488E-17 +3.891248333981183E-17 +1.920025289841721E-17 -2.391044040538368E-17 -5.052007538545265E-18 +5.174569061459330E-17 -2.069113355678532E-17 -1.874153752390145E-17 -2.762056687807862E-17 -4.483095793476747E-17 +8.078282531280713E-18 -1.015587581106238E-17 +5.057016582527657E-17 -4.653707297536957E-17 -1.446709670872895E-17 -1.414002776660802E-17 +1.304826325061700E-17
-2.040790802546389E-17 +1.585939172271133E-17 -1.584930329528330E-17 -2.767245956571299E-17 -1.029018096538341E-16 +3.191075849838458E-17 +4.817636745695783E-17 +2.392882688552757E-18 +5.728300394854445E-17 -5.254198324089556E-17 -3.043871966806371E-17 -1.041727582634864E-17 +1.312507861676916E-16 +3.785913304916378E-17 +2.863731418837246E-17 -1.777094781539156E-17 +8.847692973626611E-17 -5.062731210343986E-17 +7.788335113213035E-17 -5.049311444637853E-17 +5.646956866258869E-17 -1.799301554183116E-18 +1.729632782367806E-18 -5.270565095996312E-18 +8.071528410219030E-17 +2.365483720531344E-17 -7.551064897278660E-17 -1.575093904078923E-17 -1.884918754777032E-17 +2.385989650322219E-17 +2.739707129557602E-17 +1.023460879576099E-16 -6.021137097164065E-17 +1.241019774486486E-17 +4.225425785403822E-18 -2.521580263616814E-17
-5.500684385310157E-18 +7.796931769835860E-18 +5.935144517020822E-18 -3.107415981789401E-17 -5.950852445826318E-17 -5.150467437900199E-18 +3.576234108183537E-17 +8.431415586601789E-18 +3.187658521518625E-17 -3.330503515205066E-17 -2.222423460480866E-17 -1.530814969480078E-17 +9.598271863526220E-17 +2.997174232009756E-17 +2.234087241761524E-17 -2.451870066740110E-17 +5.035785714537741E-17 -9.281188172931888E-17 +1.638350684147055E-17 -3.878412668756441E-17 +1.565161483710541E-17 -5.989087570571127E-19 -1.977700415428312E-17 +2.569073805085412E-18 +2.889960641492611E-17 +7.326734550061593E-18 -8.950436234393144E-18 -3.088069702270321E-17 -1.765159708382496E-17 +1.385998928817892E-17 +4.609409222732060E-18 +1.215669487759275E-17 -5.886327322688326E-17 +1.391428907215284E-17 -5.138287815847659E-18 +1.835416530079814E-17
-1.708661918183203E-17 +8.609475063926075E-19 +7.813299105117204E-18 -3.413293770172518E-17 -8.855589904683573E-17 -8.761685909590521E-18 +5.726815151901868E-17 +1.110290528308860E-17 +3.337124791486144E-17 -4.563567200371749E-17 -6.691619758938672E-17 -4.258857112666484E-17 +1.279699415060667E-16 +2.874420215119846E-17 +4.993600765256702E-17 -6.435815638442913E-18 +3.413116515974266E-17 -1.141465662145660E-16 +4.329712034120383E-17 -4.802435573284694E-17 +5.884963065259558E-17 -8.097250926370768E-18 -4.686193378362358E-17 +4.304932407205356E-17 +7.945283296127948E-17 +3.276733607624789E-17 +6.074032159506263E-18 -1.197896433067277E-16 -5.658976261984962E-17 +4.647200827982778E-17 +5.196185960425901E-18 +2.283197271988948E-17 -3.440506526413272E-17 +5.834035830035399E-18 -2.374975101755114E-17 -5.214629477074326E-17
-3.686383205682478E-18 +1.805960337143742E-18 +3.482727216086054E-18 -1.544032565930797E-17 -5.893210914235474E-17 -2.727137479375787E-17 +3.578288875317953E-17 +9.324139860061342E-18 +2.868834978240872E-17 -3.309514192813297E-17 -1.197973727798774E-17 +7.349183108671782E-18 +8.693293162058839E-17 +2.441587117951563E-17 +3.921610396366370E-17 -1.422600548744476E-17 +2.864527274578380E-17 -5.029850891412653E-17 +2.014470380327247E-17 -3.303400799987951E-17 +6.240430462439363E-17 +2.015613573521420E-17 -4.525031263987250E-18 +2.461109548269278E-17 +7.725056136125242E-17 +5.313001288253129E-19 +7.283612890896636E-18 -2.874718343874554E-17 -1.760070967991939E-17 +1.421174380219150E-18 -5.257811156748306E-18 -8.146675855539556E-18 -3.895695901169571E-17 +7.892916838039194E-19 -1.502458539705837E-17 -2.680366184048605E-17
-4.026298489120100E-18 +2.713499392296835E-18 +3.464911728342548E-18 -2.171572813434904E-17 -6.488126167749608E-17 -3.025435090512220E-17 +3.105005155101281E-17 +1.010208368789042E-17 +3.419939139405693E-17 -4.084745928535287E-17 +4.024459242697248E-18 +2.428491664892097E-18 +7.517015088960550E-17 +3.139510672571600E-17 +2.119496705619211E-17 +5.981241823726387E-18 +4.167950545379874E-17 -1.036698900895710E-16 +3.438311522608862E-17 -3.816846646391775E-17 +9.679948479720910E-17 +1.035842671885806E-17 -7.065929396079104E-17 +6.434815016406707E-17 +8.721058898378660E-17 -1.008768655604306E-17 -4.041081569600032E-17 +1.583882716493046E-18 -1.487936665240989E-17 -2.953767126330791E-17 -3.158167241037215E-17 +6.327962568137667E-17 -3.944261652035594E-17 -3.210589088047479E-18 +2.744591177524062E-17 +1.296936833507629E-17
-2.016421168376136E-18 +1.866186227281740E-17 -1.632317544603962E-17 -1.063004241340792E-17 -4.495669340174870E-17 +1.085136465705261E-17 +2.430205253073748E-17 +2.623799911119233E-18 +2.689510995445042E-17 -3.097850194464158E-17 -1.441421330995192E-17 +1.024269343437555E-17 +3.343337100124567E-17 +1.456602999682451E-17 +2.993309148811284E-17 +8.169333395427782E-18 +2.147174764758664E-17 -2.131002071183835E-17 -1.997716966798344E-17 -1.594653623235140E-17 +3.552846515870859E-17 -1.297815274188002E-17 -5.199048572837067E-18 +1.856849321306609E-17 +1.019262080022386E-16 +1.994035739798290E-18 +1.141579430027672E-17 -5.264261522352337E-18 -5.274753804172296E-17 -2.795895054455558E-17 +6.175889129294184E-18 -8.175423603250106E-18 -2.593614665779607E-17 +9.817747968961605E-18 -8.237987828538326E-19 -1.541054872516718E-17
-1.881610699117903E-18 +2.706329859839613E-18 -4.968339204121021E-17 -1.357377723979514E-17 -9.501617114802719E-17 -6.053000348438942E-18 +4.105881199534035E-17 +1.838382763237451E-18 +2.693994933586705E-17 -2.557145403836370E-17 -1.359719769193902E-17 +4.501476350307782E-18 +7.946391831708254E-17 +2.159075472819039E-17 +3.249845435587658E-17 +2.965339502375425E-18 +1.975957633454954E-17 -4.271956888448458E-17 +5.889122824822686E-18 -3.175005428441281E-17 +4.763696372861794E-17 +2.152689870632039E-17 -1.711897807677430E-17 +3.114974994848903E-17 +6.358165407620123E-17 +3.495549744762173E-17 +1.154870290571383E-17 +9.656861262864231E-18 -3.759481679930805E-17 -5.503912636184720E-17 +3.402298370558708E-17 +1.659617141415782E-17 -8.836334102497837E-17 -2.421732928523969E-17 +1.103737415844612E-17 -1.892543532195983E-17
+8.893848485918779E-19 +1.015682118223170E-17 -5.058407824749647E-17 +3.773805823473100E-18 -2.030019781293666E-17 -4.897283202565895E-18 +2.999100957117564E-17 +5.905702766442208E-18 +1.165536788227632E-17 -2.540697464593728E-17 -6.053645166175124E-18 +1.654004076243841E-17 +6.264105603765514E-17 +3.303878415729045E-18 +1.627755715261492E-17 -4.374433175571548E-18 +1.487217659147026E-17 -3.905477825134180E-17 +1.086335528850018E-17 -2.351625022033377E-17 +6.329840724166360E-17 +1.547670399279925E-17 -6.443715634161008E-18 +5.055317285757312E-17 +4.600367969836216E-17 -1.674284795081710E-17 +6.459773387300209E-17 +4.548882600451433E-17 -1.449247286809089E-17 +1.294694546109760E-17 -9.113350932220238E-18 -2.363092084931896E-17 -5.690843352564795E-17 +6.013550406082298E-17 -2.915126517982747E-17 -3.180446691109393E-17
+1.578933645987904E-17 +2.966740555083583E-17 -4.665842374182836E-17 -2.719878235955384E-18 -1.649289836960076E-18 +1.065932759296103E-17 +9.495589790841339E-18 -1.241337867381588E-18 +2.160453746063533E-17 -3.777444741473739E-17 +4.893694156816323E-18 +4.237769967329950E-17 +7.418755561573769E-17 -3.479540662076176E-18 -2.473825028618158E-17 +2.709089197391488E-19 -1.893898122355615E-18 -5.417123314105490E-17 +2.487367009431636E-17 -2.901808323356296E-17 +8.153532902650881E-17 +2.952774812765284E-17 -1.293917861926913E-17 +3.050921605929584E-17 +6.779596688311725E-17 +3.944225592868136E-18 -9.405957903273652E-18 +2.512083063483231E-17 +1.609192472872165E-17 -4.320418403515496E-18 -4.270141563349298E-17 -2.524444442887783E-17 -2.265611595541875E-17 -7.788918480744350E-18 -1.000015224785579E-17 -4.573285178239086E-17
+7.910230061758403E-18 +1.874379548831686E-17 -5.641275512001115E-17 -2.808141237811075E-19 +9.094757408663468E-18 +5.532984317827432E-18 +2.298662864195329E-17 +2.830634173064106E-19 +2.040878707921944E-17 -1.911753656294947E-17 -2.901486077269298E-18 +2.572147381035303E-17 +5.138825689217702E-17 +5.985278235530612E-19 +2.351217229996662E-17 -2.303706773480905E-17 +4.505959943268039E-17 -5.398690225943165E-17 +5.893996326177816E-18 -6.652821104279202E-17 +3.641471077900641E-17 +1.382260883932076E-17 -5.046614043946133E-19 +5.420216967150013E-17 +5.186964693465051E-17 -1.550937441502014E-17 +1.400965837194507E-18 +1.152746645735858E-17 +8.991613238879851E-18 -2.881641351232128E-18 +1.474419778214212E-17 -5.099094128132535E-17 -9.221024190436868E-17 +2.166012704346166E-18 +8.287856639564080E-18 -2.812139525635473E-17
+8.489663944667481E-18 +3.580808713819401E-17 -6.346445562592767E-17 -9.214665918952651E-18 -1.403201440275162E-17 +1.846985516233742E-17 +1.751548742446973E-17 -3.885081974385289E-18 +2.328899170852099E-17 -3.086025996784357E-17 +2.670977105133716E-19 +3.676976109859685E-17 +5.989656249219973E-17 -3.106751832197269E-18 -1.093280309740290E-17 -6.962247567173359E-18 +3.754391318171344E-17 -6.427526026395697E-17 +4.625816367707581E-17 -5.336226354314344E-17 +7.396054453393217E-17 +5.093301876895996E-17 +2.223504693241777E-17 +3.514036387644473E-18 +7.921776937692172E-17 -2.282398498421150E-17 +4.668635597705668E-17 +1.605572107192447E-17 -2.389957425405117E-19 +1.675049974326361E-17 +2.131346354263937E-18 -3.348828894477248E-17 -6.504977831724447E-17 +2.290436983436268E-17 -7.342692954225696E-20 -1.921980009089182E-17
+1.198633896503951E-17 +1.281933850395176E-17 -6.214956393211547E-17 +1.129976554648961E-17 -6.908850750013498E-18 +2.131313003154601E-17 +1.528256014644867E-17 +1.445459316102606E-18 +2.601464663246257E-17 -2.213259462142589E-17 -4.520808511282213E-18 +2.645779849427704E-17 +4.452360757545093E-17 +9.484400671013279E-19 -5.730198743211373E-19 -2.289870252316699E-17 +2.390034533366613E-17 -5.138489809713024E-17 +4.861023715696349E-17 -5.954552376758630E-17 +6.593171195328582E-17 +2.805120552915185E-17 +1.769687113561336E-17 -1.421744084622895E-17 +4.146348903032435E-17 -1.031208021037128E-17 +2.130265810844747E-17 +1.552473911450856E-17 +1.029009629381374E-18 +1.476639851988238E-17 +1.270508133800886E-17 -4.935262727751239E-17 -1.865658821430715E-17 +6.923113074767640E-18 -2.398525472332253E-17 -4.692014855543216E-17
+7.551275194103385E-18 +2.684031997158745E-17 -6.228202865064121E-17 +1.266877677991025E-17 -6.148331505462218E-19 +7.166389826554325E-18 +1.731514420044469E-17 +5.032629681618624E-19 +2.150309939035955E-17 -2.523449370178703E-17 +4.115447166180910E-18 +3.270266003664060E-17 +5.082466458315025E-17 -1.284885390476922E-17 -2.225764082976554E-17 -8.786621844343660E-18 -2.061990100968868E-17 -5.118866882203680E-17 +1.625437166828898E-17 -7.442768265580695E-17 +6.245677977218950E-17 +3.146921846134142E-17 +3.763590024148988E-17 -2.114441137223514E-17 +6.540188489808686E-17 +1.377921653691324E-17 +3.902558562290897E-17 +1.709503431299697E-17 +3.588413083082382E-18 -2.107917217905861E-18 +3.995516622205259E-17 -6.306361897848756E-17 -3.390370361010841E-17 +6.411423622817222E-19 -2.218474316679554E-17 -3.430269164311312E-17
+5.878497986353156E-18 -1.252450892981542E-17 -7.202167999127285E-17 +7.282320002465162E-18 +4.442229728000156E-19 -4.406305498869503E-18 +1.165246702720846E-17 +4.235492291359597E-18 +3.505413758299208E-17 -2.089814570511555E-17 -1.428517293843415E-18 +2.349868353080532E-17 +4.123466952663161E-17 -5.478735892362451E-19 +1.659409872457798E-17 +7.128623117432744E-18 -1.707460411028474E-17 -5.104210916190885E-17 +2.616176547265897E-17 -5.607386901119371E-17 +3.429426969041360E-17 +4.523292636807637E-17 +2.620113042479436E-17 -2.948608222178287E-17 +6.217595121140022E-17 +1.404761247245705E-17 +3.237198585263839E-17 +1.398892673286985E-17 -3.897406962328188E-17 +1.755361655960203E-17 +1.813562942916959E-17 -6.429088619370059E-17 -1.568906206619819E-17 -1.648871168380049E-17 -3.273809775196742E-17 -3.144037096626062E-17
+4.933770250332671E-18 -1.410790466496342E-18 -8.203050024343862E-17 +9.711721227399512E-18 -1.702167626523474E-17 +3.317621937475064E-17 +2.125377068618072E-17 -7.528233765921795E-18 +3.175312512771490E-17 +9.578779766381381E-18 +2.970479192770324E-17 +2.661392386832037E-17 +1.524714878712633E-17 +4.747009442355687E-18 +1.653113893802741E-17 +1.753493225452801E-17 +9.566561320814708E-18 -5.034581089877263E-17 +3.041717249965658E-17 -5.686640424952846E-17 +3.083611165279897E-17 +2.180001510680935E-17 +1.272311599060294E-17 -3.538989247130948E-17 +6.433564536243240E-17 +4.057119286062261E-17 +5.093561818440760E-17 +3.640446946772027E-17 -2.488366063058525E-17 +1.329357996838045E-17 +2.254133488635071E-17 -5.460436515511466E-17 +1.281698122966302E-17 +3.455576616875708E-17 -4.348331371792108E-17 -1.719560206741614E-17
-9.410093201527510E-19 -2.120991595495172E-17 -4.194940077619774E-17 -1.128153395871110E-17 -1.394402327683908E-17 +2.339471902095912E-17 +2.412753179019559E-17 +1.139918510378769E-17 +2.048690041279663E-17 +4.085920608802312E-18 +2.141054078258204E-17 +2.229241219972579E-17 +1.845810612201882E-17 +3.452036552867836E-18 +2.939188365238334E-17 +1.423680549825253E-17 -4.933503002714223E-18 -3.945778862342173E-17 +1.563929477861875E-17 -3.583203660066823E-17 +1.874971093209304E-17 +1.714181770063367E-17 +2.539768963724520E-17 -1.744669744943392E-17 +4.198449832768631E-17 -1.517650911868808E-17 +4.476158480082675E-17 +1.178637895528071E-17 -2.789203127080165E-17 +3.869499821511108E-17 +4.650306653753081E-17 -3.101765520929821E-17 -2.745078206979736E-17 -2.736004752011902E-17 -2.714226758163757E-17 -3.315546181518228E-17
+6.758657944935761E-18 -1.119142189400896E-17 -1.820497568386018E-17 +9.516316006422979E-19 -2.402530921653411E-17 +2.982659467418109E-17 +1.599803535864092E-17 -2.422596499398477E-18 +1.743502043893126E-17 -2.106261527532356E-18 +2.488747672940042E-17 +2.949265804060028E-17 +3.458608000934492E-17 +1.000257959638491E-17 +3.759546930758337E-17 -1.445841862157074E-17 -1.411867409315343E-17 -4.503974114200300E-17 +2.814604203872994E-17 -3.646310796044035E-17 +8.437858029815395E-18 +1.174905016042347E-17 +1.685503237266744E-17 +7.044470410933571E-18 +1.985023009094085E-17 -2.656992580256063E-17 +5.275118242854652E-17 -1.794301192763160E-17 -4.693547062911997E-17 +1.736218618660942E-17 +2.924746027336847E-17 -3.079278850268608E-17 -3.435345666256341E-17 +2.063197212892941E-17 -3.097910037456276E-17 +2.366707099825545E-18
-4.330384823468753E-19 -1.984081302428800E-17 -1.124066285932051E-17 -3.134515815381829E-18 -1.536643184299115E-17 +2.739336725571178E-17 +9.101516843540662E-18 -4.696160759376319E-18 +1.879639187187787E-17 -1.107609351277176E-17 +2.619736728527182E-17 +2.862900630133847E-17 +2.577755397196000E-19 +1.537268482876458E-17 +3.347864003402265E-17 -1.115413361098987E-17 -3.763301693383265E-18 -1.847785612417816E-17 +1.702847045755758E-17 +1.469764257754177E-18 +2.508032991906321E-19 +5.491798113039195E-18 +2.890631465471205E-17 +3.715666962892217E-19 -1.473961853320364E-17 +1.764521629709524E-17 +3.219691797752164E-17 -2.916493093798255E-18 -3.087896010411518E-17 +1.640838040820371E-17 +3.548632554878823E-17 -4.485741327092874E-17 -5.973809341483437E-17 -3.366357541801182E-17 -2.472629797761112E-17 -1.992532202059646E-17
+1.487946708528746E-19 -3.031621782345819E-17 +1.797338888746420E-17 -3.738267452767170E-17 -2.295719384244750E-17 +3.747383432580808E-18 +3.718475324291590E-17 -1.010476106148533E-17 +1.666098031490794E-18 -1.687121386678771E-17 +2.382936249760335E-17 -5.234654801607561E-18 -1.101254972602474E-17 +2.336132777227864E-17 +1.591417142478723E-17 -3.312084709810744E-17 -2.289440710902843E-17 -1.864961644743763E-17 -1.041331439493942E-17 -2.167425406812737E-19 +3.271491126365244E-17 -3.245747426907246E-18 +6.418999310710507E-18 -2.881852175855789E-17 -2.045431654700126E-17 +6.262206282249495E-17 -1.661115795763151E-17 -1.667234727947832E-17 -5.509039014111959E-17 +5.169064856286392E-17 -7.862956946808037E-18 -3.523652857601538E-17 -3.943364304853446E-17 -2.721979862689352E-17 +8.783954938912242E-19 -3.899723996511978E-17
+3.711996078910771E-18 -2.439846417760223E-17 -6.264888277383439E-18 -3.501212822498242E-18 -2.689405577651355E-18 -1.632280811676372E-17 +1.132840681520364E-17 -7.421217765059347E-18 +1.194747971254418E-17 +9.541936054982947E-18 +1.300500846809991E-17 +1.401935486549536E-17 -2.612772750763886E-17 +2.488811238295229E-17 +4.837285906478846E-17 -1.868179696850747E-17 +1.607785945942662E-17 -1.861556063678805E-17 -1.476222659028982E-17 +1.303484266109179E-17 +4.879679617230830E-17 +1.158231628051936E-17 +1.011498437376706E-17 -6.137366509735830E-18 -2.966627108616390E-17 +2.579497664521279E-18 -3.094087498171201E-18 +1.169593664303499E-17 -3.526997447052278E-18 +3.468507463017926E-17 -2.355981610726627E-18 -2.573922684696409E-17 -5.067314804816775E-17 +1.218067785765821E-17 -1.523730226038056E-17 -1.664453477351558E-17
+6.631569953045120E-18 -2.855139599624889E-17 +2.380414521055664E-17 +1.602517798332471E-17 -1.111371989438908E-17 -1.754464708436092E-17 +6.410426678740290E-18 -1.236553321969617E-17 +3.283707950456878E-18 +1.436927087470049E-17 +4.678150196498964E-17 -1.274764201425277E-17 -1.053855122048633E-17 +3.044478531056168E-17 +2.102221217970284E-17 -1.214009776360555E-17 -2.253961060382236E-17 -5.405090336353347E-18 -5.252994994351752E-17 +2.536521455369768E-17 +3.333936291666216E-17 +2.042795356046285E-18 -1.728963433765111E-17 +4.813430878344861E-18 -3.076035766515086E-17 -1.721345859627745E-17 -2.677515840156578E-17 +3.702514407509359E-17 -2.316244299550209E-17 +3.914656217638485E-17 -7.296283963883233E-18 -1.697742180652405E-17 -7.702196727636382E-18 +2.948125173809041E-17 -2.701318618874739E-18 -1.478396628384839E-17
+1.353735854733944E-17 -2.767014343560164E-17 -1.563889717701092E-17 +1.236070975033786E-17 -2.327527946610312E-17 -1.958071737474858E-17 -4.392545568561231E-18 -6.011071924648134E-18 +9.029678443389916E-18 +8.688147630071164E-19 +4.043883687137777E-17 +1.549089950209471E-18 +1.553181340047463E-17 +2.441888503814603E-17 +2.038755970478107E-18 -1.593605714801306E-17 -3.375792019934318E-17 +2.267576257620194E-18 -3.110155277871981E-17 +1.917019706447446E-17 +1.479038144318969E-17 -8.494410337828328E-18 +2.793502801673812E-17 +3.005394692748072E-18 -1.522382218622990E-17 -3.279674867889595E-17 -1.258614296730807E-17 +2.412724651920995E-18 +4.733616709190722E-18 +4.372908240834691E-17 +5.213697194419947E-18 -2.044579284941179E-17 -1.855747070755310E-17 -1.164129697220875E-17 -1.012972222170499E-17 -1.766936541262318E-17
+2.022216460530162E-17 -1.720469949435982E-17 -9.637397821684909E-18 +3.387499561285013E-18 +1.819549820201795E-17 -2.086741492566342E-18 -9.096817529659311E-18 -1.441247760443171E-18 -6.248588008557785E-18 +1.438979257980314E-17 +2.755116512983886E-17 +5.104139219256477E-17 -4.560315468767024E-18 +3.474860955656232E-17 +1.827689105144218E-19 -2.104372446471796E-17 -1.208746934797760E-17 +4.411875324046145E-19 -3.292204178004280E-17 +1.601726319463431E-18 -5.350527149541567E-18 +3.054429702374721E-18 -1.439202389056120E-17 +1.555634105345873E-17 -1.900715010072860E-18 -3.488748173053656E-17 -9.460839798027142E-18 +3.121582701897685E-17 -2.369401269323273E-17 +3.027237490652088E-17 +4.470775517577061E-17 +4.034481726355687E-18 -6.707454591207399E-18 -2.025086892732533E-17 -1.902670494152839E-18 +1.401000500051124E-17
+1.922663078282393E-17 -1.998687179976793E-18 -8.072779661797240E-18 +6.498998491020744E-18 +1.131022786238902E-17 -8.323883201203462E-18 +3.076746594753260E-17 -1.367169170501096E-18 -9.844905777161698E-19 +2.056400708323513E-18 +3.415044948368688E-17 +4.035152322300585E-18 -5.455358032334241E-20 +2.466880198700984E-17 +9.612156425600381E-18 +1.021455457806960E-18 -2.059660717964291E-17 +8.751325765136529E-18 +1.027386029905779E-18 +7.948912800218886E-18 +1.068464487594703E-17 +1.539374655156467E-17 +1.814867472897092E-17 +1.901275829260935E-17 -2.282823067824575E-17 -5.124912551313806E-17 +2.779845395726923E-17 -2.591141671768384E-17 -1.076478080703150E-17 +4.177435656045030E-17 +3.775621757490950E-17 -1.705947153924453E-17 -5.103611273694088E-19 -8.517891785219218E-18 -1.134899842855292E-17 -1.830100881760956E-17
+1.394086072164563E-17 -1.505936195449699E-17 -1.744528044525007E-17 +1.777213295934843E-17 -2.031901851957865E-18 +2.008274543019758E-18 +2.276308509041752E-17 -4.240866330870252E-18 +2.842775699285453E-17 +4.486928517786962E-18 +2.110996913576179E-17 -2.754727400384418E-17 +4.171172896794916E-19 +3.269625625573185E-17 +1.450741578788044E-17 -1.780332707418234E-17 -1.057977918726601E-17 +8.130915947095900E-18 -1.906636525562681E-18 +5.768169670079121E-18 +1.110521393277516E-17 +2.446425951590634E-17 +1.278125278720372E-17 +2.102986776001957E-17 -3.311608069473500E-17 +1.341899441421790E-17 +2.067999184332632E-17 +2.515450714101142E-17 -2.419810352075271E-17 -3.200370196481308E-18 +3.166934041127596E-17 -4.590703896970702E-18 -2.523399130362742E-17 +1.023681173100666E-17 -2.510417884628107E-17 -7.268518483552067E-18
+1.825079353826273E-17 +1.519782305440782E-17 -3.013384483934537E-19 +3.624336670021302E-18 +5.109853588535598E-18 -3.996431023649705E-18 +1.362625703734521E-17 -5.190920936868883E-18 +3.211561549890661E-18 +4.152806743333526E-19 +5.488868008443869E-17 +1.004651717889141E-18 -8.174211366516403E-18 +2.508462352916087E-17 +1.946772278636114E-17 -8.934374018079833E-18 +8.260081619986042E-19 +1.316627432832797E-18 -2.025575883100872E-17 -3.126861057830539E-17 +1.531615339978023E-17 +2.016107085426059E-17 +2.042411662358265E-17 +2.523137569284590E-17 -1.057186326251516E-17 -3.827429922099161E-19 -2.955319948389924E-17 -1.084331125027040E-17 -3.530176888781510E-17 +1.100586577072664E-17 +1.913414566761146E-17 +1.289154791321466E-17 +5.954787094170237E-19 -3.026958326163641E-17 -3.710811241258774E-17 +1.355928944295040E-17
+1.164963628072005E-18 -6.977929860253528E-18 -6.164664967473807E-18 +2.020500501361158E-17 -6.774080052683847E-19 -2.842971347491239E-18 +6.192359173039849E-18 -1.939634383863269E-17 +6.365698730915316E-18 +2.490986216205913E-17 +5.571648628297250E-17 +1.029796120033231E-17 -4.231816947873508E-18 +2.558382868913193E-17 +1.452451934392871E-17 -1.644006638300396E-17 -1.260335881999740E-17 +4.821369182104939E-18 -1.730757594676722E-17 -6.107958195508854E-18 +7.285485704138515E-18 +9.101724926149959E-18 +6.180264908617409E-18 +1.123556535469640E-17 -1.845218120679469E-18 +9.225154403740387E-19 +1.674942797135815E-18 +5.459045416922528E-18 -2.296279572647994E-17 -1.022460576201428E-17 -5.237288160593715E-19 +2.118471036649824E-18 -2.373604459793205E-18 -1.468764833470664E-17 -1.191843730849322E-17 +2.089791031607915E-18
+7.822369498137037E-18 -4.350841979092170E-18 -7.085860708379935E-19 +1.198074132488847E-17 -1.349939758317649E-17 +4.820443524971911E-18 +1.401370263638387E-17 -8.615055353540482E-18 +1.638004725459610E-18 -8.154976121745656E-18 +8.292993677575765E-18 +3.809511413066274E-18 -1.611911063373836E-18 +2.450061319114526E-17 +1.475537648682810E-17 -1.209129414179338E-17 -7.863070001251858E-18 +3.241983603224003E-18 -1.850092345880339E-17 -1.110922099382824E-17 +5.867577256135931E-18 +1.769785856122638E-17 +1.541964554668197E-17 +1.192504437732996E-17 -7.972391561383129E-18 +4.019170958151633E-19 -7.751846989920719E-18 +7.159351927743089E-19 -2.943695408297802E-17 -5.361403375965684E-18 +7.585078495959254E-18 -7.194150033326659E-19 -8.022178755969086E-19 -2.097094307812762E-17 -2.566551325954063E-17 +5.715485396922588E-18


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/f-occ.real.symmps.gnu <==
# bond-dimensions: [ 100.  120.  140.  160.  180.  200.  220.  240.  260.  280.  300.  320.  340.  360.  380.  400.  420.  440.  460.  480.  500.  600.  700.  800.  900. 1000. 1100. 1200. 1300. 1400. 1500. 1600. 1700. 1800. 1900. 2000.]
+4.523924289337374E-01 +4.531722888094858E-01 +4.533915538715024E-01 +4.534328339405476E-01 +4.534683867496438E-01 +4.535379050537810E-01 +4.535591413914236E-01 +4.535763443053720E-01 +4.535975590150642E-01 +4.535979276973986E-01 +4.536102394830939E-01 +4.536170319713685E-01 +4.536183665100529E-01 +4.536188428393934E-01 +4.536206358147672E-01 +4.536218184992345E-01 +4.536228035171836E-01 +4.536236591865620E-01 +4.536243719586661E-01 +4.536245075315982E-01 +4.536249305552605E-01 +4.536257384612704E-01 +4.536259969467653E-01 +4.536261045024389E-01 +4.536261457725544E-01 +4.536261710193326E-01 +4.536261813555119E-01 +4.536261872295450E-01 +4.536261910132122E-01 +4.536261930793225E-01 +4.536261944112215E-01 +4.536261949810156E-01 +4.536261956672955E-01 +4.536261958292905E-01 +4.536261958648181E-01 +4.536261960458318E-01
+5.223581766873679E-01 +5.219025951059304E-01 +5.217331020580616E-01 +5.216720396530703E-01 +5.216358483843684E-01 +5.215919928834216E-01 +5.215739634991873E-01 +5.215601200540695E-01 +5.215473713999916E-01 +5.215448295113269E-01 +5.215375250542938E-01 +5.215331566241770E-01 +5.215316873519323E-01 +5.215308083413485E-01 +5.215295127270377E-01 +5.215286110518376E-01 +5.215279163836658E-01 +5.215273473957591E-01 +5.215268523854838E-01 +5.215266533346621E-01 +5.215263668717194E-01 +5.215257381207774E-01 +5.215255337578280E-01 +5.215254515332886E-01 +5.215254170265288E-01 +5.215253984775983E-01 +5.215253899634499E-01 +5.215253852014323E-01 +5.215253825298811E-01 +5.215253809220979E-01 +5.215253799013463E-01 +5.215253793392045E-01 +5.215253790940265E-01 +5.215253790231046E-01 +5.215253788394467E-01 +5.215253786586537E-01
+4.561784385424957E-01 +4.569857352793468E-01 +4.572535443027834E-01 +4.573325000417122E-01 +4.573846247933845E-01 +4.574594052546375E-01 +4.574866404694798E-01 +4.575080719386728E-01 +4.575301843915335E-01 +4.575328465651877E-01 +4.575455976308396E-01 +4.575529829202958E-01 +4.575550412890219E-01 +4.575560862465124E-01 +4.575581444570189E-01 +4.575595694913149E-01 +4.575606980751759E-01 +4.575616422041380E-01 +4.575624508704093E-01 +4.575627017285953E-01 +4.575631748094576E-01 +4.575641512436428E-01 +4.575644666879670E-01 +4.575645961785065E-01 +4.575646485906157E-01 +4.575646782555767E-01 +4.575646912518638E-01 +4.575646982966741E-01 +4.575647030270434E-01 +4.575647053972379E-01 +4.575647067631521E-01 +4.575647078912209E-01 +4.575647083726854E-01 +4.575647084872950E-01 +4.575647088701612E-01 +4.575647090006090E-01
+5.246144894376089E-01 +5.239722027776920E-01 +5.236769171804676E-01 +5.235379156536244E-01 +5.234627203824428E-01 +5.233950555720072E-01 +5.233614954029276E-01 +5.233363932800290E-01 +5.233176995248117E-01 +5.233105119579289E-01 +5.232997797266781E-01 +5.232928651056836E-01 +5.232896467914510E-01 +5.232874878358509E-01 +5.232852564214675E-01 +5.232836212186672E-01 +5.232824328328078E-01 +5.232815043165754E-01 +5.232806666025149E-01 +5.232802071646807E-01 +5.232797300497753E-01 +5.232785934495364E-01 +5.232782186327380E-01 +5.232780690010089E-01 +5.232780033929036E-01 +5.232779703645695E-01 +5.232779544349432E-01 +5.232779461032454E-01 +5.232779410258125E-01 +5.232779383144307E-01 +5.232779366332214E-01 +5.232779355848864E-01 +5.232779347138293E-01 +5.232779344701851E-01 +5.232779342424988E-01 +5.232779341171763E-01
+4.552322639314942E-01 +4.562309693167789E-01 +4.566213525353465E-01 +4.567765668536054E-01 +4.568676600461039E-01 +4.569640680338277E-01 +4.570058341304702E-01 +4.570379931408312E-01 +4.570655264691146E-01 +4.570728021830760E-01 +4.570885938477420E-01 +4.570982204067624E-01 +4.571019652087802E-01 +4.571042063284734E-01 +4.571071066524572E-01 +4.571092047975101E-01 +4.571107826107888E-01 +4.571120442540683E-01 +4.571131550854443E-01 +4.571136485939849E-01 +4.571142884690000E-01 +4.571157218699175E-01 +4.571161906377173E-01 +4.571163811428091E-01 +4.571164613730286E-01 +4.571165037588706E-01 +4.571165233844502E-01 +4.571165337839304E-01 +4.571165402900349E-01 +4.571165437743414E-01 +4.571165458550254E-01 +4.571165471392012E-01 +4.571165479683361E-01 +4.571165483385193E-01 +4.571165486509854E-01 +4.571165488976718E-01
+5.268494060833181E-01 +5.259687678388680E-01 +5.255074899332006E-01 +5.252712317850748E-01 +5.251466275343118E-01 +5.250494676057653E-01 +5.249980138782950E-01 +5.249587201414609E-01 +5.249329011175999E-01 +5.249195600170896E-01 +5.249046410642910E-01 +5.248947575021289E-01 +5.248892608494371E-01 +5.248854802599512E-01 +5.248821243981860E-01 +5.248796137034030E-01 +5.248778309342598E-01 +5.248764707763141E-01 +5.248752181566061E-01 +5.248744477603808E-01 +5.248737496644921E-01 +5.248720079159208E-01 +5.248714289856893E-01 +5.248711973823984E-01 +5.248710953020369E-01 +5.248710453310318E-01 +5.248710205446053E-01 +5.248710078366059E-01 +5.248710001185135E-01 +5.248709959250822E-01 +5.248709933643023E-01 +5.248709918549612E-01 +5.248709909093768E-01 +5.248709903345022E-01 +5.248709899582976E-01 +5.248709896178654E-01
+4.536504880867952E-01 +4.548689799578016E-01 +4.554335633797565E-01 +4.556889820808918E-01 +4.558315199521006E-01 +4.559565404525516E-01 +4.560169063984688E-01 +4.560625083225077E-01 +4.560972227043665E-01 +4.561105366933401E-01 +4.561301061536507E-01 +4.561425832951175E-01 +4.561485422837779E-01 +4.561523395445827E-01 +4.561563120663531E-01 +4.561592409069769E-01 +4.561613872243173E-01 +4.561630488832119E-01 +4.561645544748575E-01 +4.561653550847883E-01 +4.561661977663571E-01 +4.561682037517985E-01 +4.561688636366185E-01 +4.561691313426975E-01 +4.561692455333872E-01 +4.561693036096975E-01 +4.561693314751259E-01 +4.561693458082932E-01 +4.561693544915815E-01 +4.561693593567102E-01 +4.561693622884239E-01 +4.561693640665828E-01 +4.561693650930911E-01 +4.561693658219807E-01 +4.561693661330823E-01 +4.561693664427625E-01
+5.290121849705823E-01 +5.278174176320047E-01 +5.271765955623986E-01 +5.268294303015563E-01 +5.266477566966372E-01 +5.265167630563292E-01 +5.264450700702523E-01 +5.263917736086493E-01 +5.263566959232324E-01 +5.263367254632314E-01 +5.263175683965674E-01 +5.263044753084284E-01 +5.262964413618907E-01 +5.262908860796287E-01 +5.262863315502404E-01 +5.262829175950711E-01 +5.262805015044663E-01 +5.262786877086447E-01 +5.262769797093436E-01 +5.262758810395198E-01 +5.262749610590119E-01 +5.262725867939930E-01 +5.262717951189455E-01 +5.262714776526455E-01 +5.262713386038745E-01 +5.262712711557870E-01 +5.262712373628738E-01 +5.262712202139945E-01 +5.262712101956938E-01 +5.262712044482389E-01 +5.262712009391651E-01 +5.262711989011314E-01 +5.262711976174685E-01 +5.262711968108095E-01 +5.262711963896919E-01 +5.262711961228724E-01
+4.519429522038160E-01 +4.534442240086687E-01 +4.541920837452152E-01 +4.545613303248118E-01 +4.547590787486541E-01 +4.549164826434068E-01 +4.549973668213114E-01 +4.550561229195427E-01 +4.550999936028129E-01 +4.551199273333098E-01 +4.551436862584585E-01 +4.551590748773549E-01 +4.551675250777333E-01 +4.551731282975771E-01 +4.551782264842091E-01 +4.551820332672700E-01 +4.551847733175622E-01 +4.551868630813132E-01 +4.551887953778948E-01 +4.551899329256910E-01 +4.551909893822630E-01 +4.551935962134669E-01 +4.551944563087472E-01 +4.551948052090151E-01 +4.551949544757606E-01 +4.551950287020982E-01 +4.551950647335912E-01 +4.551950832662644E-01 +4.551950943440995E-01 +4.551951004572845E-01 +4.551951041520079E-01 +4.551951063663137E-01 +4.551951078313763E-01 +4.551951086575975E-01 +4.551951091485388E-01 +4.551951095716495E-01
+5.310332160905322E-01 +5.295023794621864E-01 +5.286560468795919E-01 +5.281906787904946E-01 +5.279460881768763E-01 +5.277836486983467E-01 +5.276875990990197E-01 +5.276233027755312E-01 +5.275775076759449E-01 +5.275500989079986E-01 +5.275267567991583E-01 +5.275108603398582E-01 +5.275001271087549E-01 +5.274926543748579E-01 +5.274869866352014E-01 +5.274827562619537E-01 +5.274797349419781E-01 +5.274774373900073E-01 +5.274753165873746E-01 +5.274738864547317E-01 +5.274727536637945E-01 +5.274697676952493E-01 +5.274687746131967E-01 +5.274683744792352E-01 +5.274682003144243E-01 +5.274681167433489E-01 +5.274680749015287E-01 +5.274680536079165E-01 +5.274680409673473E-01 +5.274680339941915E-01 +5.274680297810345E-01 +5.274680272812694E-01 +5.274680257019561E-01 +5.274680247506627E-01 +5.274680241852941E-01 +5.274680236500223E-01
+4.502628622757636E-01 +4.520930405439818E-01 +4.530255107811171E-01 +4.535160479579119E-01 +4.537694101042697E-01 +4.539590646782261E-01 +4.540619671117170E-01 +4.541335858517063E-01 +4.541860454027711E-01 +4.542133514156995E-01 +4.542408427647138E-01 +4.542590957111144E-01 +4.542701694295522E-01 +4.542775620057867E-01 +4.542837847166546E-01 +4.542883797820215E-01 +4.542917199701397E-01 +4.542942582415150E-01 +4.542965949998631E-01 +4.542980624696655E-01 +4.542993136328444E-01 +4.543025063457145E-01 +4.543035582782749E-01 +4.543039838463205E-01 +4.543041670658214E-01 +4.543042562078285E-01 +4.543042999411223E-01 +4.543043223380374E-01 +4.543043351657624E-01 +4.543043430554798E-01 +4.543043474568278E-01 +4.543043499904697E-01 +4.543043517260689E-01 +4.543043527882136E-01 +4.543043534627743E-01 +4.543043538582582E-01
+5.328838782756552E-01 +5.309894671440675E-01 +5.299442034809206E-01 +5.293652952699398E-01 +5.290538442220216E-01 +5.288616184646662E-01 +5.287405680739030E-01 +5.286659542619349E-01 +5.286098862823253E-01 +5.285752139574923E-01 +5.285478408185902E-01 +5.285294010845736E-01 +5.285160740638957E-01 +5.285068384112562E-01 +5.285001541444626E-01 +5.284951976570434E-01 +5.284916349441303E-01 +5.284888183733213E-01 +5.284863224616694E-01 +5.284845959065594E-01 +5.284832790430593E-01 +5.284797313574923E-01 +5.284785541251125E-01 +5.284780796917293E-01 +5.284778753085319E-01 +5.284777771084829E-01 +5.284777280658871E-01 +5.284777031459865E-01 +5.284776882999269E-01 +5.284776803959623E-01 +5.284776755746722E-01 +5.284776725814111E-01 +5.284776708307665E-01 +5.284776696157627E-01 +5.284776689589439E-01 +5.284776684306584E-01
+4.486602916057997E-01 +4.508572345313126E-01 +4.519649937176793E-01 +4.525824465202057E-01 +4.528986281977764E-01 +4.531174232022439E-01 +4.532422001339046E-01 +4.533250191044829E-01 +4.533863737483257E-01 +4.534202314358021E-01 +4.534515284975775E-01 +4.534723249470355E-01 +4.534857198255242E-01 +4.534949030025353E-01 +4.535020792174498E-01 +4.535074126247485E-01 +4.535112056000905E-01 +4.535141977926303E-01 +4.535169163439954E-01 +4.535186966175989E-01 +4.535201165816632E-01 +4.535238328539140E-01 +4.535250569319370E-01 +4.535255521120992E-01 +4.535257642369180E-01 +4.535258669801856E-01 +4.535259172874600E-01 +4.535259430702722E-01 +4.535259593475119E-01 +4.535259666317574E-01 +4.535259717917767E-01 +4.535259747915675E-01 +4.535259765694723E-01 +4.535259777522123E-01 +4.535259784721852E-01 +4.535259791418083E-01
+5.345423373900425E-01 +5.322995147640267E-01 +5.310580030100990E-01 +5.303597115212912E-01 +5.299888681849244E-01 +5.297658683317926E-01 +5.296220682854941E-01 +5.295380931546769E-01 +5.294715853890213E-01 +5.294306949530190E-01 +5.293995091670611E-01 +5.293783516604305E-01 +5.293629702943309E-01 +5.293521989125732E-01 +5.293446334814443E-01 +5.293389863964071E-01 +5.293349284317261E-01 +5.293317602324543E-01 +5.293288685561576E-01 +5.293268897393278E-01 +5.293254115448482E-01 +5.293213832975030E-01 +5.293200514213001E-01 +5.293195105347442E-01 +5.293192789451329E-01 +5.293191696490581E-01 +5.293191138638271E-01 +5.293190859968306E-01 +5.293190700112422E-01 +5.293190606704864E-01 +5.293190550708032E-01 +5.293190519484001E-01 +5.293190497949657E-01 +5.293190484894824E-01 +5.293190476783195E-01 +5.293190471025576E-01
+4.472001505700552E-01 +4.497530657727286E-01 +4.510478628026761E-01 +4.517756361507423E-01 +4.521517250834635E-01 +4.524004422331875E-01 +4.525441719151057E-01 +4.526394134982298E-01 +4.527067980505957E-01 +4.527469982115049E-01 +4.527817038010337E-01 +4.528047546524497E-01 +4.528202238711660E-01 +4.528309935774006E-01 +4.528390504075473E-01 +4.528449848916956E-01 +4.528492596111170E-01 +4.528525301755036E-01 +4.528556346823738E-01 +4.528576410567355E-01 +4.528592425731585E-01 +4.528634037774765E-01 +4.528647749488014E-01 +4.528653323444213E-01 +4.528655689738773E-01 +4.528656835988805E-01 +4.528657401783534E-01 +4.528657686757953E-01 +4.528657851184798E-01 +4.528657945902055E-01 +4.528658002820062E-01 +4.528658036203895E-01 +4.528658056940455E-01 +4.528658070147369E-01 +4.528658079008792E-01 +4.528658084915989E-01
+5.359610479353284E-01 +5.334197989973234E-01 +5.319822969512912E-01 +5.311951353256378E-01 +5.307629593268300E-01 +5.305081285344081E-01 +5.303481779647936E-01 +5.302528166719290E-01 +5.301783970599055E-01 +5.301316750190669E-01 +5.300972796758646E-01 +5.300738802411042E-01 +5.300568203291214E-01 +5.300448465883947E-01 +5.300363974180673E-01 +5.300302399356337E-01 +5.300258347555820E-01 +5.300223201148579E-01 +5.300190371117002E-01 +5.300168846746669E-01 +5.300152451108467E-01 +5.300108336120601E-01 +5.300093841483934E-01 +5.300087885523880E-01 +5.300085353124763E-01 +5.300084161831775E-01 +5.300083550719658E-01 +5.300083250062343E-01 +5.300083076516202E-01 +5.300082976913301E-01 +5.300082917222043E-01 +5.300082879048388E-01 +5.300082858714937E-01 +5.300082844072643E-01 +5.300082835139817E-01 +5.300082828976590E-01
+4.459626478555092E-01 +4.488155541104099E-01 +4.502767848103670E-01 +4.511040352795899E-01 +4.515369453590663E-01 +4.518077784185431E-01 +4.519677378654651E-01 +4.520735891884409E-01 +4.521465721307719E-01 +4.521927937388204E-01 +4.522301963047741E-01 +4.522553519912100E-01 +4.522724841369519E-01 +4.522845513579987E-01 +4.522933621494771E-01 +4.522997347391217E-01 +4.523043918158554E-01 +4.523080317160775E-01 +4.523114081713944E-01 +4.523135926550311E-01 +4.523153500158802E-01 +4.523198869272079E-01 +4.523213747743027E-01 +4.523219827852318E-01 +4.523222411647770E-01 +4.523223650620199E-01 +4.523224267027929E-01 +4.523224573866063E-01 +4.523224751030258E-01 +4.523224855103948E-01 +4.523224914944853E-01 +4.523224952919163E-01 +4.523224974324171E-01 +4.523224989614710E-01 +4.523224997496466E-01 +4.523225004762851E-01
+5.372140294286306E-01 +5.343299779184368E-01 +5.327293658917363E-01 +5.318681673582505E-01 +5.313834357871661E-01 +5.311004271021510E-01 +5.309282124644622E-01 +5.308233966889260E-01 +5.307426977194790E-01 +5.306909265389711E-01 +5.306541726199432E-01 +5.306283090644055E-01 +5.306098377215769E-01 +5.305969907061013E-01 +5.305879327101461E-01 +5.305813627992323E-01 +5.305766285577564E-01 +5.305728510735729E-01 +5.305693243735391E-01 +5.305669677136418E-01 +5.305652127090668E-01 +5.305605039293029E-01 +5.305589506775646E-01 +5.305583158988405E-01 +5.305580438421018E-01 +5.305579176391354E-01 +5.305578524626064E-01 +5.305578203544694E-01 +5.305578019362954E-01 +5.305577913082865E-01 +5.305577850878755E-01 +5.305577812521599E-01 +5.305577788878602E-01 +5.305577772997678E-01 +5.305577764300639E-01 +5.305577757263913E-01
+4.449429392730853E-01 +4.480330394855793E-01 +4.496595293918546E-01 +4.505638018650822E-01 +4.510475448758300E-01 +4.513368128644952E-01 +4.515125430785942E-01 +4.516265897408658E-01 +4.517036684898416E-01 +4.517544891696448E-01 +4.517938104938932E-01 +4.518207389550592E-01 +4.518393277322866E-01 +4.518524304691195E-01 +4.518619718741771E-01 +4.518686899365348E-01 +4.518736125796665E-01 +4.518774957427677E-01 +4.518811164886671E-01 +4.518834377233615E-01 +4.518853536912996E-01 +4.518901451210462E-01 +4.518917393352707E-01 +4.518923844117054E-01 +4.518926613529204E-01 +4.518927906580256E-01 +4.518928567202167E-01 +4.518928894821450E-01 +4.518929084263939E-01 +4.518929191139731E-01 +4.518929254937474E-01 +4.518929296046947E-01 +4.518929318356101E-01 +4.518929333507690E-01 +4.518929343767190E-01 +4.518929350524080E-01
+5.382396452174985E-01 +5.350549972391259E-01 +5.333000381911225E-01 +5.323896010445354E-01 +5.318565997046656E-01 +5.315548950547575E-01 +5.313722410389051E-01 +5.312566316376636E-01 +5.311723188716103E-01 +5.311172658636367E-01 +5.310787446172077E-01 +5.310511073277584E-01 +5.310317365167962E-01 +5.310180110617267E-01 +5.310084812056822E-01 +5.310014659085803E-01 +5.309966042198473E-01 +5.309925715719460E-01 +5.309889174838507E-01 +5.309864116696584E-01 +5.309845371851177E-01 +5.309796104005096E-01 +5.309779825834220E-01 +5.309773148958826E-01 +5.309770286066782E-01 +5.309768972690510E-01 +5.309768289167284E-01 +5.309767953511818E-01 +5.309767760384370E-01 +5.309767652735213E-01 +5.309767586421229E-01 +5.309767546477570E-01 +5.309767522051370E-01 +5.309767506829534E-01 +5.309767496431713E-01 +5.309767489423520E-01
+4.441650776366955E-01 +4.474369499079250E-01 +4.492002673367937E-01 +4.501571884717887E-01 +4.506813444579915E-01 +4.509877730807025E-01 +4.511738322398414E-01 +4.512937329428120E-01 +4.513752964523836E-01 +4.514295408369836E-01 +4.514696804769492E-01 +4.514980691836243E-01 +4.515175240638766E-01 +4.515315237379410E-01 +4.515415772755549E-01 +4.515484361167829E-01 +4.515536003063733E-01 +4.515576557749540E-01 +4.515613901316595E-01 +4.515638791782604E-01 +4.515658782882059E-01 +4.515708696932353E-01 +4.515725439127876E-01 +4.515732190075444E-01 +4.515735086137164E-01 +4.515736422957121E-01 +4.515737128592434E-01 +4.515737468297427E-01 +4.515737663466879E-01 +4.515737776966784E-01 +4.515737843620682E-01 +4.515737885044511E-01 +4.515737909952606E-01 +4.515737926058138E-01 +4.515737936650883E-01 +4.515737943281675E-01
+5.389664931712540E-01 +5.355578572592499E-01 +5.336953771408881E-01 +5.327578545473390E-01 +5.321949986991278E-01 +5.318759950632531E-01 +5.316856852571146E-01 +5.315611704460573E-01 +5.314749238724700E-01 +5.314172248747500E-01 +5.313776720776546E-01 +5.313486783165540E-01 +5.313286818142811E-01 +5.313142442125238E-01 +5.313043942179441E-01 +5.312972705112246E-01 +5.312922181872646E-01 +5.312880321954709E-01 +5.312843738632268E-01 +5.312816676251425E-01 +5.312797517882053E-01 +5.312746669707994E-01 +5.312729746264786E-01 +5.312722810462048E-01 +5.312719863850277E-01 +5.312718509793284E-01 +5.312717801505583E-01 +5.312717452903093E-01 +5.312717253763465E-01 +5.312717142192720E-01 +5.312717074404143E-01 +5.312717031966485E-01 +5.312717008841936E-01 +5.312716991859625E-01 +5.312716978820198E-01 +5.312716974660083E-01
+4.436592223662341E-01 +4.470408246551304E-01 +4.488982622891582E-01 +4.498844717342265E-01 +4.504392150675732E-01 +4.507553475870358E-01 +4.509496505411254E-01 +4.510738773024225E-01 +4.511578779824064E-01 +4.512148188751510E-01 +4.512551529397632E-01 +4.512843911474673E-01 +4.513044580320646E-01 +4.513191209385963E-01 +4.513294555202920E-01 +4.513364162689967E-01 +4.513417269343700E-01 +4.513460219367219E-01 +4.513496890484291E-01 +4.513523754023401E-01 +4.513544067870038E-01 +4.513595002101472E-01 +4.513612280971942E-01 +4.513619264715613E-01 +4.513622209115248E-01 +4.513623602566040E-01 +4.513624324626134E-01 +4.513624676480386E-01 +4.513624880285188E-01 +4.513624995224021E-01 +4.513625061754737E-01 +4.513625105379729E-01 +4.513625128757767E-01 +4.513625147454655E-01 +4.513625158471977E-01 +4.513625163952864E-01
+5.394121125888632E-01 +5.358479634550551E-01 +5.339247107948070E-01 +5.329805908696514E-01 +5.323974715155325E-01 +5.320690662052272E-01 +5.318711592178064E-01 +5.317404021447923E-01 +5.316551840367886E-01 +5.315957419223262E-01 +5.315552153893490E-01 +5.315251941047144E-01 +5.315047921844535E-01 +5.314903564788601E-01 +5.314802935533858E-01 +5.314730421613418E-01 +5.314678924180177E-01 +5.314635261077586E-01 +5.314599848557469E-01 +5.314571375555496E-01 +5.314551787262927E-01 +5.314500407622815E-01 +5.314483047012291E-01 +5.314475891170496E-01 +5.314472907949324E-01 +5.314471524576208E-01 +5.314470806828342E-01 +5.314470450146394E-01 +5.314470249318050E-01 +5.314470135331828E-01 +5.314470067541752E-01 +5.314470023437432E-01 +5.314469999206859E-01 +5.314469983610671E-01 +5.314469973873286E-01 +5.314469964413507E-01
+4.434306965662430E-01 +4.468653569626004E-01 +4.487578806619071E-01 +4.497452397169394E-01 +4.503211851565677E-01 +4.506392638630033E-01 +4.508392273615577E-01 +4.509640314356720E-01 +4.510492605225851E-01 +4.511088665915934E-01 +4.511485848712654E-01 +4.511780890025474E-01 +4.511987330182990E-01 +4.512135718957589E-01 +4.512237878285617E-01 +4.512309677674147E-01 +4.512362347093047E-01 +4.512406387206968E-01 +4.512443018278613E-01 +4.512471043949229E-01 +4.512491133745994E-01 +4.512542600718426E-01 +4.512560135952676E-01 +4.512567248431047E-01 +4.512570236246138E-01 +4.512571646949238E-01 +4.512572369093952E-01 +4.512572731904136E-01 +4.512572934272436E-01 +4.512573051653274E-01 +4.512573117045250E-01 +4.512573161969312E-01 +4.512573187482375E-01 +4.512573202449123E-01 +4.512573216762383E-01 +4.512573219869594E-01
+5.395378599576607E-01 +5.359283290638085E-01 +5.340019377405875E-01 +5.330532933704070E-01 +5.324633475475616E-01 +5.321343609158027E-01 +5.319326820666626E-01 +5.317980052648437E-01 +5.317145490327641E-01 +5.316550313675105E-01 +5.316142521783220E-01 +5.315832928302778E-01 +5.315628718667598E-01 +5.315487797878828E-01 +5.315385921652724E-01 +5.315312252481876E-01 +5.315260783082207E-01 +5.315217147314096E-01 +5.315182807713155E-01 +5.315153948215111E-01 +5.315133713978890E-01 +5.315082491468192E-01 +5.315064844195339E-01 +5.315057571118448E-01 +5.315054594231087E-01 +5.315053203306360E-01 +5.315052478991831E-01 +5.315052119511823E-01 +5.315051913269638E-01 +5.315051799978747E-01 +5.315051733672917E-01 +5.315051692742846E-01 +5.315051664842803E-01 +5.315051648228586E-01 +5.315051635376494E-01 +5.315051632665218E-01
+4.434664804315515E-01 +4.468654206415923E-01 +4.487660067804475E-01 +4.497357108647304E-01 +4.503285360194998E-01 +4.506378652759261E-01 +4.508399897618250E-01 +4.509659427031014E-01 +4.510493871351295E-01 +4.511106779066985E-01 +4.511486274397679E-01 +4.511781082636233E-01 +4.511991803902192E-01 +4.512138078750615E-01 +4.512238856836608E-01 +4.512310691797348E-01 +4.512362859373333E-01 +4.512407473075321E-01 +4.512443034017773E-01 +4.512471296304298E-01 +4.512491395777122E-01 +4.512542437006088E-01 +4.512560035380510E-01 +4.512567183226718E-01 +4.512570127896482E-01 +4.512571538996095E-01 +4.512572256094717E-01 +4.512572627004929E-01 +4.512572828806191E-01 +4.512572944621356E-01 +4.512573012269767E-01 +4.512573052698925E-01 +4.512573080581423E-01 +4.512573097764526E-01 +4.512573109529341E-01 +4.512573115743072E-01
+5.393440645313692E-01 +5.358149178851846E-01 +5.339196166991985E-01 +5.329810369257093E-01 +5.323942646733237E-01 +5.320713095803411E-01 +5.318700040491555E-01 +5.317348142506169E-01 +5.316539985716557E-01 +5.315954959883691E-01 +5.315552262088454E-01 +5.315241513851898E-01 +5.315037490252061E-01 +5.314902909086553E-01 +5.314800056913183E-01 +5.314727232171385E-01 +5.314676392918944E-01 +5.314634234580122E-01 +5.314600265419395E-01 +5.314571530237183E-01 +5.314551384503080E-01 +5.314501010553290E-01 +5.314483347095105E-01 +5.314476108315506E-01 +5.314473161251346E-01 +5.314471760042048E-01 +5.314471043243133E-01 +5.314470682644165E-01 +5.314470481306883E-01 +5.314470364784611E-01 +5.314470301217163E-01 +5.314470260960187E-01 +5.314470233001558E-01 +5.314470215951695E-01 +5.314470202284687E-01 +5.314470196671430E-01
+4.437709740765897E-01 +4.470783046618153E-01 +4.489192216565927E-01 +4.498615742874276E-01 +4.504550407397052E-01 +4.507546724729263E-01 +4.509530377793280E-01 +4.510779000645068E-01 +4.511581934351199E-01 +4.512191260458138E-01 +4.512553817789793E-01 +4.512847023981863E-01 +4.513057937414814E-01 +4.513198286983411E-01 +4.513296575785208E-01 +4.513367285824726E-01 +4.513418145299639E-01 +4.513461651835936E-01 +4.513497354295268E-01 +4.513525082858102E-01 +4.513544141247480E-01 +4.513594489953694E-01 +4.513611931503065E-01 +4.513618973179626E-01 +4.513621848630034E-01 +4.513623264817750E-01 +4.513623964789089E-01 +4.513624335819711E-01 +4.513624533291047E-01 +4.513624649219036E-01 +4.513624712254764E-01 +4.513624753552514E-01 +4.513624779075059E-01 +4.513624797145811E-01 +4.513624808614028E-01 +4.513624816611528E-01
+5.389065392978979E-01 +5.354996616980181E-01 +5.336757685626431E-01 +5.327651972333338E-01 +5.321920435162332E-01 +5.318814569961275E-01 +5.316828522638234E-01 +5.315507591375999E-01 +5.314735944896677E-01 +5.314165994953156E-01 +5.313774496296121E-01 +5.313471819188472E-01 +5.313268033534321E-01 +5.313138731579021E-01 +5.313039396888305E-01 +5.312968128353018E-01 +5.312919035490309E-01 +5.312878557451721E-01 +5.312844325298556E-01 +5.312816898618755E-01 +5.312797004618889E-01 +5.312747766770519E-01 +5.312730476632974E-01 +5.312723294518898E-01 +5.312720449621319E-01 +5.312719030566565E-01 +5.312718335651359E-01 +5.312717977493722E-01 +5.312717779240829E-01 +5.312717667409528E-01 +5.312717604341294E-01 +5.312717562892555E-01 +5.312717537979715E-01 +5.312717521600564E-01 +5.312717509132252E-01 +5.312717503186358E-01
+4.443755104152036E-01 +4.474637584467799E-01 +4.492330658775722E-01 +4.501189764975527E-01 +4.507019500689373E-01 +4.509879462117845E-01 +4.511786015713433E-01 +4.513005636837777E-01 +4.513760781218163E-01 +4.514352522005513E-01 +4.514702964813464E-01 +4.514984737325998E-01 +4.515192722607603E-01 +4.515326354985905E-01 +4.515421061264057E-01 +4.515487537614505E-01 +4.515537636602568E-01 +4.515579279691119E-01 +4.515614103034021E-01 +4.515640707361359E-01 +4.515658631547293E-01 +4.515707937252203E-01 +4.515724653217812E-01 +4.515731588473074E-01 +4.515734373199984E-01 +4.515735755482225E-01 +4.515736446847274E-01 +4.515736809609994E-01 +4.515736998373030E-01 +4.515737107919536E-01 +4.515737171213650E-01 +4.515737209972158E-01 +4.515737236811982E-01 +4.515737253736160E-01 +4.515737264004958E-01 +4.515737270412725E-01
+5.381876873257118E-01 +5.349781757018567E-01 +5.332639736114092E-01 +5.324026536907326E-01 +5.318512817901447E-01 +5.315627941890729E-01 +5.313695635607673E-01 +5.312424283861251E-01 +5.311703138580794E-01 +5.311156153802733E-01 +5.310777515750944E-01 +5.310494138320909E-01 +5.310296435971240E-01 +5.310172415871897E-01 +5.310077353975600E-01 +5.310009932671280E-01 +5.309962573689347E-01 +5.309923195813303E-01 +5.309890265758712E-01 +5.309864369164520E-01 +5.309845372702303E-01 +5.309797614501467E-01 +5.309781184121074E-01 +5.309774040783072E-01 +5.309771286903279E-01 +5.309769904576418E-01 +5.309769224991712E-01 +5.309768880737197E-01 +5.309768683945135E-01 +5.309768573807627E-01 +5.309768515459147E-01 +5.309768478488227E-01 +5.309768452758797E-01 +5.309768436710309E-01 +5.309768426057231E-01 +5.309768419219124E-01
+4.452210340378449E-01 +4.480281982114336E-01 +4.497071788583988E-01 +4.505174432230744E-01 +4.510733239362879E-01 +4.513372942190139E-01 +4.515200869739335E-01 +4.516366665079765E-01 +4.517056277468717E-01 +4.517614859970070E-01 +4.517952933932350E-01 +4.518214111961667E-01 +4.518414950665536E-01 +4.518539026211475E-01 +4.518628993369610E-01 +4.518691124472515E-01 +4.518738004350332E-01 +4.518778262459911E-01 +4.518811704970820E-01 +4.518836304615792E-01 +4.518853051529954E-01 +4.518900305915961E-01 +4.518916109360773E-01 +4.518922849222499E-01 +4.518925518860301E-01 +4.518926821397948E-01 +4.518927490456225E-01 +4.518927830253877E-01 +4.518928021180165E-01 +4.518928127030549E-01 +4.518928185886348E-01 +4.518928221724272E-01 +4.518928248361429E-01 +4.518928262133115E-01 +4.518928272968595E-01 +4.518928278662444E-01
+5.371904875848160E-01 +5.342647532397171E-01 +5.326780318297312E-01 +5.318906910367109E-01 +5.313690275189582E-01 +5.311090126998141E-01 +5.309245148137419E-01 +5.308064485679848E-01 +5.307394352123228E-01 +5.306883701672752E-01 +5.306524106371666E-01 +5.306262419428845E-01 +5.306077618182777E-01 +5.305959170807819E-01 +5.305869785743688E-01 +5.305807666901875E-01 +5.305763057279361E-01 +5.305725269038519E-01 +5.305693535829790E-01 +5.305669796661543E-01 +5.305652438329341E-01 +5.305606961700264E-01 +5.305591366423956E-01 +5.305584457590495E-01 +5.305581812431048E-01 +5.305580485096180E-01 +5.305579835305410E-01 +5.305579514734936E-01 +5.305579323878428E-01 +5.305579221409881E-01 +5.305579164419296E-01 +5.305579128212980E-01 +5.305579106248830E-01 +5.305579089474118E-01 +5.305579080887131E-01 +5.305579073684500E-01
+4.463054152064738E-01 +4.487756800356558E-01 +4.503295193191245E-01 +4.510618100239911E-01 +4.515693016952773E-01 +4.518066228488077E-01 +4.519792073743678E-01 +4.520862156834647E-01 +4.521494055395057E-01 +4.522003932468453E-01 +4.522322742202719E-01 +4.522563455582168E-01 +4.522745290707025E-01 +4.522862766653627E-01 +4.522946167555414E-01 +4.523003950705062E-01 +4.523046831081045E-01 +4.523084535130051E-01 +4.523115447174371E-01 +4.523138266391912E-01 +4.523153428934582E-01 +4.523197519663081E-01 +4.523212285069638E-01 +4.523218711001366E-01 +4.523221269045086E-01 +4.523222477723028E-01 +4.523223105911449E-01 +4.523223421351094E-01 +4.523223603097341E-01 +4.523223701090864E-01 +4.523223757816845E-01 +4.523223792252045E-01 +4.523223813036168E-01 +4.523223829871704E-01 +4.523223838578607E-01 +4.523223844722755E-01
+5.359257623492159E-01 +5.333602450680255E-01 +5.319293801502791E-01 +5.312237130490103E-01 +5.307441362468964E-01 +5.305150073140411E-01 +5.303425600800310E-01 +5.302361180193057E-01 +5.301748596829688E-01 +5.301279924224210E-01 +5.300953477720198E-01 +5.300711235403029E-01 +5.300547851574127E-01 +5.300433488096945E-01 +5.300351606780783E-01 +5.300295153319164E-01 +5.300254138304029E-01 +5.300218881785101E-01 +5.300189870067968E-01 +5.300167712694285E-01 +5.300152265574998E-01 +5.300110029175805E-01 +5.300095470049878E-01 +5.300088859835185E-01 +5.300086382346421E-01 +5.300085132103394E-01 +5.300084533401340E-01 +5.300084235934006E-01 +5.300084061691462E-01 +5.300083967188375E-01 +5.300083910578578E-01 +5.300083879702920E-01 +5.300083856792563E-01 +5.300083838656838E-01 +5.300083834564481E-01 +5.300083826724451E-01
+4.476125893944441E-01 +4.497040620588479E-01 +4.510919308766922E-01 +4.517391003253983E-01 +4.521919757207585E-01 +4.523983508859614E-01 +4.525578559780755E-01 +4.526537102002235E-01 +4.527100634626028E-01 +4.527560829211919E-01 +4.527845403202345E-01 +4.528061067577420E-01 +4.528222187197841E-01 +4.528331744793652E-01 +4.528405785204583E-01 +4.528457772518167E-01 +4.528495718576208E-01 +4.528529943802344E-01 +4.528556642479258E-01 +4.528578268642006E-01 +4.528591513836349E-01 +4.528631620582456E-01 +4.528645067894725E-01 +4.528651135668139E-01 +4.528653492114961E-01 +4.528654600925196E-01 +4.528655177205377E-01 +4.528655460130143E-01 +4.528655625051317E-01 +4.528655713050367E-01 +4.528655769500591E-01 +4.528655797168171E-01 +4.528655819808691E-01 +4.528655835051162E-01 +4.528655840004588E-01 +4.528655848230356E-01
+5.344011108496741E-01 +5.322674941345305E-01 +5.310079617647213E-01 +5.303996867357190E-01 +5.299674582740188E-01 +5.297706088632657E-01 +5.296155255221459E-01 +5.295221624504859E-01 +5.294678588547026E-01 +5.294250107494419E-01 +5.293967728666525E-01 +5.293752538561455E-01 +5.293606303474294E-01 +5.293505163053936E-01 +5.293429987511410E-01 +5.293380574373734E-01 +5.293345000201072E-01 +5.293312931524051E-01 +5.293287019030913E-01 +5.293266654896248E-01 +5.293253496685461E-01 +5.293215113635745E-01 +5.293201886485178E-01 +5.293195643149261E-01 +5.293193404902136E-01 +5.293192243883500E-01 +5.293191710647209E-01 +5.293191435328395E-01 +5.293191282912255E-01 +5.293191198523618E-01 +5.293191144196883E-01 +5.293191113167727E-01 +5.293191096234534E-01 +5.293191082456327E-01 +5.293191075881978E-01 +5.293191070288934E-01
+4.491030060037006E-01 +4.508152322494205E-01 +4.519900766948584E-01 +4.525437856617138E-01 +4.529439715016023E-01 +4.531161095673103E-01 +4.532590131231466E-01 +4.533423139772717E-01 +4.533899899915723E-01 +4.534312843513289E-01 +4.534550825955533E-01 +4.534737333101060E-01 +4.534878116094839E-01 +4.534973788901457E-01 +4.535039967249226E-01 +4.535084490527417E-01 +4.535116576513512E-01 +4.535145971541291E-01 +4.535168381188973E-01 +4.535188700565883E-01 +4.535199705886193E-01 +4.535234941231056E-01 +4.535246867871364E-01 +4.535252524553727E-01 +4.535254597602169E-01 +4.535255600906868E-01 +4.535256099824793E-01 +4.535256353458669E-01 +4.535256495901046E-01 +4.535256575766947E-01 +4.535256624977224E-01 +4.535256653865247E-01 +4.535256671610084E-01 +4.535256681966152E-01 +4.535256688993460E-01 +4.535256693526996E-01
+5.326822187811686E-01 +5.309758929156121E-01 +5.299168106500328E-01 +5.294075232089092E-01 +5.290292318649424E-01 +5.288653637165097E-01 +5.287307213758414E-01 +5.286521598219188E-01 +5.286054072785665E-01 +5.285677993388701E-01 +5.285443869567483E-01 +5.285261606603286E-01 +5.285134076304043E-01 +5.285047547171332E-01 +5.284982408577067E-01 +5.284940310269267E-01 +5.284910973794460E-01 +5.284883167719703E-01 +5.284860555830161E-01 +5.284842655490485E-01 +5.284831878142519E-01 +5.284798042011201E-01 +5.284786421865558E-01 +5.284780706195444E-01 +5.284778725996009E-01 +5.284777666488963E-01 +5.284777218117908E-01 +5.284776970650243E-01 +5.284776843477399E-01 +5.284776768921391E-01 +5.284776720209866E-01 +5.284776692686317E-01 +5.284776675706517E-01 +5.284776666453860E-01 +5.284776658989658E-01 +5.284776652223973E-01
+4.507295820414494E-01 +4.520682622562244E-01 +4.530222581705721E-01 +4.534764096683897E-01 +4.538180738171639E-01 +4.539594366224164E-01 +4.540813806216217E-01 +4.541510591844388E-01 +4.541904446273997E-01 +4.542265896329147E-01 +4.542451598089894E-01 +4.542604050282386E-01 +4.542724193178080E-01 +4.542804118646391E-01 +4.542859742543611E-01 +4.542897141631689E-01 +4.542921716500996E-01 +4.542945509633202E-01 +4.542963759039435E-01 +4.542981909297041E-01 +4.542990809620807E-01 +4.543020460079372E-01 +4.543030790586856E-01 +4.543035882855743E-01 +4.543037666085589E-01 +4.543038567669931E-01 +4.543038983139346E-01 +4.543039197442129E-01 +4.543039315463772E-01 +4.543039381086413E-01 +4.543039428145589E-01 +4.543039448358902E-01 +4.543039461421916E-01 +4.543039473242788E-01 +4.543039479826807E-01 +4.543039482959578E-01
+5.307935153203245E-01 +5.294934280398291E-01 +5.286363571276421E-01 +5.282370620246488E-01 +5.279194206871817E-01 +5.277862734632920E-01 +5.276741994959643E-01 +5.276113981961857E-01 +5.275725530188651E-01 +5.275410352387052E-01 +5.275225262703980E-01 +5.275083045629405E-01 +5.274973401289029E-01 +5.274901194463795E-01 +5.274850060587406E-01 +5.274814965203030E-01 +5.274791799599861E-01 +5.274770033105238E-01 +5.274751017953406E-01 +5.274735463151213E-01 +5.274727172944126E-01 +5.274698702443142E-01 +5.274688885109604E-01 +5.274683830536248E-01 +5.274682128794648E-01 +5.274681187968311E-01 +5.274680833631893E-01 +5.274680622938005E-01 +5.274680518661820E-01 +5.274680461483640E-01 +5.274680419305241E-01 +5.274680399956879E-01 +5.274680385594576E-01 +5.274680377104612E-01 +5.274680369698338E-01 +5.274680362603816E-01
+4.524184490852049E-01 +4.534364227228178E-01 +4.541753318631716E-01 +4.545235560096033E-01 +4.548073376697307E-01 +4.549177073784308E-01 +4.550188340524355E-01 +4.550747003191910E-01 +4.551048867931699E-01 +4.551350876442909E-01 +4.551489164552655E-01 +4.551600950780186E-01 +4.551699887555527E-01 +4.551763724827498E-01 +4.551805427912550E-01 +4.551837144945964E-01 +4.551854226653163E-01 +4.551871343979152E-01 +4.551885319357367E-01 +4.551900687593796E-01 +4.551907418543496E-01 +4.551931124422645E-01 +4.551939687772577E-01 +4.551944151039699E-01 +4.551945630067966E-01 +4.551946415137921E-01 +4.551946733396354E-01 +4.551946906065759E-01 +4.551946994442490E-01 +4.551947046609254E-01 +4.551947080518243E-01 +4.551947099808527E-01 +4.551947112005692E-01 +4.551947119129156E-01 +4.551947127515017E-01 +4.551947131066160E-01
+5.287572168156512E-01 +5.278289953535109E-01 +5.271705745102465E-01 +5.268748172702075E-01 +5.266225499167604E-01 +5.265191644764436E-01 +5.264285306293890E-01 +5.263814790511737E-01 +5.263517307151764E-01 +5.263262951788656E-01 +5.263126298498940E-01 +5.263025736468551E-01 +5.262937242150860E-01 +5.262880068878169E-01 +5.262843494448546E-01 +5.262815262402507E-01 +5.262798784479343E-01 +5.262783129667306E-01 +5.262768391556892E-01 +5.262755964409960E-01 +5.262749896746933E-01 +5.262727286188288E-01 +5.262719406502748E-01 +5.262715158468831E-01 +5.262713750463374E-01 +5.262712971668967E-01 +5.262712712366079E-01 +5.262712548050635E-01 +5.262712473492485E-01 +5.262712427453879E-01 +5.262712391058471E-01 +5.262712379092898E-01 +5.262712368605784E-01 +5.262712361267199E-01 +5.262712355397465E-01 +5.262712350848817E-01
+4.541179007996859E-01 +4.548597283875092E-01 +4.553962779065508E-01 +4.556503816328595E-01 +4.558807093286116E-01 +4.559588229826281E-01 +4.560394764828072E-01 +4.560824651528873E-01 +4.561027170368429E-01 +4.561267900772625E-01 +4.561360551021721E-01 +4.561436166110971E-01 +4.561509616777978E-01 +4.561559685082419E-01 +4.561587598209836E-01 +4.561612555599662E-01 +4.561622588769338E-01 +4.561632340284416E-01 +4.561641797507667E-01 +4.561653856638564E-01 +4.561658543560458E-01 +4.561676344349024E-01 +4.561683019391167E-01 +4.561686778900867E-01 +4.561687968384888E-01 +4.561688615702618E-01 +4.561688832176277E-01 +4.561688957427059E-01 +4.561689015124205E-01 +4.561689052449502E-01 +4.561689080989059E-01 +4.561689094297781E-01 +4.561689101710516E-01 +4.561689107957110E-01 +4.561689111733302E-01 +4.561689117261750E-01
+5.265885486623701E-01 +5.259776569466510E-01 +5.255164992911163E-01 +5.253105640883391E-01 +5.251233042905444E-01 +5.250504507928435E-01 +5.249814160653197E-01 +5.249480738593721E-01 +5.249276820531198E-01 +5.249086111750397E-01 +5.248996220207992E-01 +5.248930477185036E-01 +5.248867443429172E-01 +5.248825207029206E-01 +5.248802520513777E-01 +5.248781958360466E-01 +5.248771460931915E-01 +5.248762445403933E-01 +5.248752388313609E-01 +5.248743133358186E-01 +5.248738903013187E-01 +5.248722508061178E-01 +5.248716634093054E-01 +5.248713286019107E-01 +5.248712160353186E-01 +5.248711575926511E-01 +5.248711408735668E-01 +5.248711297513876E-01 +5.248711255282550E-01 +5.248711220635367E-01 +5.248711197983568E-01 +5.248711184562853E-01 +5.248711179152737E-01 +5.248711172869406E-01 +5.248711167640211E-01 +5.248711167812148E-01
+4.557256704864137E-01 +4.562194562658275E-01 +4.565700573848948E-01 +4.567373973504736E-01 +4.569153119549421E-01 +4.569655523587215E-01 +4.570290572815888E-01 +4.570595200091953E-01 +4.570718597029945E-01 +4.570899033426674E-01 +4.570950578016544E-01 +4.570995252911481E-01 +4.571044267616495E-01 +4.571080783123550E-01 +4.571097005398058E-01 +4.571114725908887E-01 +4.571117961324539E-01 +4.571120928641150E-01 +4.571126234808350E-01 +4.571135313113425E-01 +4.571138083248134E-01 +4.571150276660513E-01 +4.571155146012928E-01 +4.571158213883748E-01 +4.571159152607890E-01 +4.571159660540118E-01 +4.571159778990325E-01 +4.571159859436044E-01 +4.571159888194204E-01 +4.571159910145825E-01 +4.571159927546382E-01 +4.571159936261934E-01 +4.571159940322577E-01 +4.571159943912657E-01 +4.571159947847867E-01 +4.571159950436783E-01
+5.243472207446143E-01 +5.239767141720352E-01 +5.236966948722286E-01 +5.235683685288545E-01 +5.234411078189827E-01 +5.233959969083170E-01 +5.233464891700842E-01 +5.233250025347221E-01 +5.233126372613834E-01 +5.232996457529032E-01 +5.232949936138965E-01 +5.232912524554431E-01 +5.232874097876543E-01 +5.232846556394920E-01 +5.232835216896060E-01 +5.232822389251038E-01 +5.232817848406294E-01 +5.232814536695782E-01 +5.232808506458325E-01 +5.232802474526509E-01 +5.232799888928892E-01 +5.232789460544505E-01 +5.232785538573123E-01 +5.232783073420548E-01 +5.232782259943757E-01 +5.232781846699579E-01 +5.232781765460931E-01 +5.232781704543212E-01 +5.232781682383730E-01 +5.232781666032404E-01 +5.232781656760009E-01 +5.232781643918272E-01 +5.232781641839527E-01 +5.232781638974831E-01 +5.232781637983773E-01 +5.232781635096233E-01
+4.566788491605719E-01 +4.569897607784384E-01 +4.571941686413793E-01 +4.572937606319638E-01 +4.574311508105684E-01 +4.574584074425161E-01 +4.575091957029318E-01 +4.575304321177428E-01 +4.575378743085147E-01 +4.575509795321662E-01 +4.575522765500337E-01 +4.575546884441399E-01 +4.575576320676826E-01 +4.575602209120005E-01 +4.575608488182007E-01 +4.575620456609782E-01 +4.575618270798911E-01 +4.575615847780420E-01 +4.575617770525502E-01 +4.575624265923153E-01 +4.575625716725416E-01 +4.575633419219933E-01 +4.575636803092584E-01 +4.575639354791398E-01 +4.575640099857265E-01 +4.575640490466694E-01 +4.575640537269945E-01 +4.575640576959364E-01 +4.575640585192036E-01 +4.575640592996164E-01 +4.575640600362305E-01 +4.575640607301006E-01 +4.575640607963745E-01 +4.575640611772903E-01 +4.575640611094126E-01 +4.575640612650096E-01
+5.221121775663010E-01 +5.219041515127083E-01 +5.217640987736681E-01 +5.216968591597173E-01 +5.216155277549968E-01 +5.215931429632593E-01 +5.215612533994268E-01 +5.215486423248114E-01 +5.215422664835555E-01 +5.215345108552712E-01 +5.215333052309580E-01 +5.215316680935889E-01 +5.215297949533130E-01 +5.215282759635760E-01 +5.215279396896706E-01 +5.215272823980496E-01 +5.215273102716991E-01 +5.215273893485485E-01 +5.215271817124636E-01 +5.215268093725812E-01 +5.215266994272124E-01 +5.215261640158131E-01 +5.215259366523083E-01 +5.215257674522810E-01 +5.215257138001044E-01 +5.215256902461622E-01 +5.215256879175111E-01 +5.215256851407843E-01 +5.215256847222570E-01 +5.215256846756505E-01 +5.215256846970893E-01 +5.215256837716341E-01 +5.215256837416296E-01 +5.215256833583856E-01 +5.215256832968336E-01 +5.215256833467073E-01
+4.529326519495449E-01 +4.531650946163748E-01 +4.533198636851940E-01 +4.533898944419548E-01 +4.535161276289675E-01 +4.535350349168851E-01 +4.535824770937489E-01 +4.536013639735441E-01 +4.536070377496757E-01 +4.536187342563850E-01 +4.536179343114505E-01 +4.536193761455619E-01 +4.536214474690051E-01 +4.536235786924283E-01 +4.536237193820157E-01 +4.536246729202320E-01 +4.536240969419906E-01 +4.536235338889241E-01 +4.536235269156564E-01 +4.536240985531784E-01 +4.536241815662413E-01 +4.536247687985093E-01 +4.536250600337461E-01 +4.536253208892880E-01 +4.536253945163289E-01 +4.536254294857439E-01 +4.536254297337044E-01 +4.536254322261659E-01 +4.536254316979926E-01 +4.536254313148880E-01 +4.536254310919387E-01 +4.536254320438527E-01 +4.536254318694730E-01 +4.536254322679030E-01 +4.536254323145164E-01 +4.536254324587951E-01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/f-occ.real.symmps.mkl <==
# bond-dimensions: [ 100.  120.  140.  160.  180.  200.  220.  240.  260.  280.  300.  320.  340.  360.  380.  400.  420.  440.  460.  480.  500.  600.  700.  800.  900. 1000. 1100. 1200. 1300. 1400. 1500. 1600. 1700. 1800. 1900. 2000.]
+4.523835513881526E-01 +4.531683693392650E-01 +4.533954382352036E-01 +4.534329545405590E-01 +4.534684065090641E-01 +4.535397243203570E-01 +4.535586173896642E-01 +4.535815995009211E-01 +4.535975453307332E-01 +4.536010240857645E-01 +4.536100068644857E-01 +4.536168598251790E-01 +4.536184216914147E-01 +4.536188128565296E-01 +4.536206778083948E-01 +4.536217930931060E-01 +4.536228516921859E-01 +4.536236730056612E-01 +4.536243691329022E-01 +4.536244867577639E-01 +4.536249306984158E-01 +4.536257344982425E-01 +4.536259971293971E-01 +4.536261048316211E-01 +4.536261457696770E-01 +4.536261711685814E-01 +4.536261815738032E-01 +4.536261870574172E-01 +4.536261910323759E-01 +4.536261931973995E-01 +4.536261943652578E-01 +4.536261950575788E-01 +4.536261957026474E-01 +4.536261956342032E-01 +4.536261958333717E-01 +4.536261679447066E-01
+5.223623407146395E-01 +5.219045445591104E-01 +5.217313395312041E-01 +5.216720333150412E-01 +5.216358449227942E-01 +5.215912049841960E-01 +5.215740916602459E-01 +5.215580548794062E-01 +5.215473800399429E-01 +5.215434373197282E-01 +5.215376270600515E-01 +5.215332449437262E-01 +5.215316617526538E-01 +5.215308192939000E-01 +5.215294932567354E-01 +5.215286235427000E-01 +5.215278964527816E-01 +5.215273416253210E-01 +5.215268536968458E-01 +5.215266626644136E-01 +5.215263665560896E-01 +5.215257396272520E-01 +5.215255336668758E-01 +5.215254514568779E-01 +5.215254170240859E-01 +5.215253982751439E-01 +5.215253896757092E-01 +5.215253854179903E-01 +5.215253825266560E-01 +5.215253809493569E-01 +5.215253799439994E-01 +5.215253795818391E-01 +5.215253789903218E-01 +5.215253790411440E-01 +5.215253789125780E-01 +5.215253911050080E-01
+4.561702626326071E-01 +4.569821029921979E-01 +4.572571084915804E-01 +4.573325162402693E-01 +4.573846356657258E-01 +4.574610151917903E-01 +4.574862125801851E-01 +4.575125099189917E-01 +4.575301690973324E-01 +4.575356362304526E-01 +4.575453897043991E-01 +4.575528166375454E-01 +4.575550911333325E-01 +4.575560625206388E-01 +4.575581824577567E-01 +4.575595457042810E-01 +4.575607388343463E-01 +4.575616540352974E-01 +4.575624483964896E-01 +4.575626832083706E-01 +4.575631748729905E-01 +4.575641479892607E-01 +4.575644668628389E-01 +4.575645963523305E-01 +4.575646485893540E-01 +4.575646784004811E-01 +4.575646911354949E-01 +4.575646983548822E-01 +4.575647029683987E-01 +4.575647052556499E-01 +4.575647067633399E-01 +4.575647078964278E-01 +4.575647083229238E-01 +4.575647086590416E-01 +4.575647086877203E-01 +4.575646814913920E-01
+5.246191624318661E-01 +5.239740864413958E-01 +5.236750753741081E-01 +5.235379529593394E-01 +5.234627133665457E-01 +5.233943113817162E-01 +5.233615614262667E-01 +5.233348778527457E-01 +5.233177142901276E-01 +5.233090602258793E-01 +5.232998776789290E-01 +5.232929752319566E-01 +5.232896198865417E-01 +5.232874935279294E-01 +5.232852386095100E-01 +5.232836360450993E-01 +5.232824159025987E-01 +5.232815001802302E-01 +5.232806679506430E-01 +5.232802170543073E-01 +5.232797294822487E-01 +5.232785944670191E-01 +5.232782184728274E-01 +5.232780689534975E-01 +5.232780033975732E-01 +5.232779704020939E-01 +5.232779547512375E-01 +5.232779460694917E-01 +5.232779410819555E-01 +5.232779382533088E-01 +5.232779366305927E-01 +5.232779353627806E-01 +5.232779348979085E-01 +5.232779344383515E-01 +5.232779343534899E-01 +5.232779518667969E-01
+4.552238555760568E-01 +4.562276541081331E-01 +4.566248971045633E-01 +4.567764776093544E-01 +4.568676686019570E-01 +4.569655727696553E-01 +4.570055594061849E-01 +4.570418023283224E-01 +4.570655052541912E-01 +4.570755416162086E-01 +4.570883924704724E-01 +4.570980378842637E-01 +4.571020147424577E-01 +4.571041878114631E-01 +4.571071419658400E-01 +4.571091801116886E-01 +4.571108186179363E-01 +4.571120533924988E-01 +4.571131526442719E-01 +4.571136305322882E-01 +4.571142892640384E-01 +4.571157191406891E-01 +4.571161909352197E-01 +4.571163813909505E-01 +4.571164614105938E-01 +4.571165038780703E-01 +4.571165233082178E-01 +4.571165337260733E-01 +4.571165403850644E-01 +4.571165437673331E-01 +4.571165458364574E-01 +4.571165471137827E-01 +4.571165479856650E-01 +4.571165483615624E-01 +4.571165488735577E-01 +4.571165260259340E-01
+5.268545294976048E-01 +5.259705674649828E-01 +5.255057186030989E-01 +5.252712551064739E-01 +5.251466140241412E-01 +5.250488598489036E-01 +5.249982885207576E-01 +5.249578516979558E-01 +5.249329226465996E-01 +5.249181056582565E-01 +5.249047292129759E-01 +5.248948826598653E-01 +5.248892318950688E-01 +5.248854835273784E-01 +5.248821114817227E-01 +5.248796311590881E-01 +5.248778173582830E-01 +5.248764688647352E-01 +5.248752191133204E-01 +5.248744570091204E-01 +5.248737486544286E-01 +5.248720085667750E-01 +5.248714286128726E-01 +5.248711972995821E-01 +5.248710952183113E-01 +5.248710452023950E-01 +5.248710205143328E-01 +5.248710077460359E-01 +5.248709999950989E-01 +5.248709959318049E-01 +5.248709934604627E-01 +5.248709918378385E-01 +5.248709908049781E-01 +5.248709903037908E-01 +5.248709897524073E-01 +5.248710025960450E-01
+4.536420584257633E-01 +4.548652622232703E-01 +4.554369271075379E-01 +4.556889212070255E-01 +4.558315243108058E-01 +4.559578839316601E-01 +4.560164592988346E-01 +4.560656450914932E-01 +4.560971980414806E-01 +4.561132619805608E-01 +4.561299198673539E-01 +4.561423918839448E-01 +4.561485940639832E-01 +4.561523243029460E-01 +4.561563467154732E-01 +4.561592114541232E-01 +4.561614157146823E-01 +4.561630571921608E-01 +4.561645522654196E-01 +4.561653392514999E-01 +4.561661991076032E-01 +4.561682014186473E-01 +4.561688641791909E-01 +4.561691315447791E-01 +4.561692456570028E-01 +4.561693037740192E-01 +4.561693315168580E-01 +4.561693457746063E-01 +4.561693545141910E-01 +4.561693593780355E-01 +4.561693622614456E-01 +4.561693640741292E-01 +4.561693651497009E-01 +4.561693658459864E-01 +4.561693660339136E-01 +4.561693437844950E-01
+5.290169433938985E-01 +5.278189028181268E-01 +5.271752383049947E-01 +5.268294015735792E-01 +5.266477562967582E-01 +5.265163640604869E-01 +5.264449416400901E-01 +5.263913363555474E-01 +5.263567353736064E-01 +5.263352987690308E-01 +5.263176289804182E-01 +5.263046049480844E-01 +5.262964118992453E-01 +5.262908853470777E-01 +5.262863193709371E-01 +5.262829378155039E-01 +5.262804974238897E-01 +5.262786856257423E-01 +5.262769801627561E-01 +5.262758881081760E-01 +5.262749593095863E-01 +5.262725868643232E-01 +5.262717943240386E-01 +5.262714775826309E-01 +5.262713381688003E-01 +5.262712708820273E-01 +5.262712373133178E-01 +5.262712202021750E-01 +5.262712102117402E-01 +5.262712044920813E-01 +5.262712009363513E-01 +5.262711988606484E-01 +5.262711976129505E-01 +5.262711968151890E-01 +5.262711965068637E-01 +5.262712092735669E-01
+4.519345858270041E-01 +4.534415199720738E-01 +4.541946689578765E-01 +4.545612881633765E-01 +4.547591048398091E-01 +4.549176458736207E-01 +4.549972983447398E-01 +4.550588790537516E-01 +4.550999437329466E-01 +4.551226159161643E-01 +4.551435258820221E-01 +4.551588899132950E-01 +4.551675775994681E-01 +4.551731153572383E-01 +4.551782653986957E-01 +4.551820032812526E-01 +4.551847993943909E-01 +4.551868700479846E-01 +4.551887953545328E-01 +4.551899189746480E-01 +4.551909916409869E-01 +4.551935939331886E-01 +4.551944569068477E-01 +4.551948053629616E-01 +4.551949544228527E-01 +4.551950289385658E-01 +4.551950649452668E-01 +4.551950832680746E-01 +4.551950943192177E-01 +4.551951005535014E-01 +4.551951041533534E-01 +4.551951063156986E-01 +4.551951078274101E-01 +4.551951086401062E-01 +4.551951091803995E-01 +4.551950872213274E-01
+5.310380628213307E-01 +5.295041971561688E-01 +5.286557928609590E-01 +5.281906266725249E-01 +5.279460733141503E-01 +5.277834504716381E-01 +5.276875763145429E-01 +5.276222668088516E-01 +5.275775567191754E-01 +5.275487371743358E-01 +5.275267998882239E-01 +5.275109682057847E-01 +5.275000995661978E-01 +5.274926510339981E-01 +5.274869709845401E-01 +5.274827749770006E-01 +5.274797337997122E-01 +5.274774381772678E-01 +5.274753158386032E-01 +5.274738909525910E-01 +5.274727497433055E-01 +5.274697681868422E-01 +5.274687734235360E-01 +5.274683746009525E-01 +5.274682000693680E-01 +5.274681168666512E-01 +5.274680745905619E-01 +5.274680534984474E-01 +5.274680408696201E-01 +5.274680338473622E-01 +5.274680299123987E-01 +5.274680273270236E-01 +5.274680257482417E-01 +5.274680246098040E-01 +5.274680241189154E-01 +5.274680378908286E-01
+4.502543547726938E-01 +4.520905227641832E-01 +4.530269021658979E-01 +4.535161264513156E-01 +4.537694142811161E-01 +4.539598979002561E-01 +4.540619112614019E-01 +4.541352358686775E-01 +4.541859848044695E-01 +4.542159515520240E-01 +4.542407028497380E-01 +4.542589414170085E-01 +4.542702123304033E-01 +4.542775463405773E-01 +4.542838266323651E-01 +4.542883531054772E-01 +4.542917407191258E-01 +4.542942625142240E-01 +4.542965947917453E-01 +4.542980519397375E-01 +4.542993161558934E-01 +4.543025038646333E-01 +4.543035587929314E-01 +4.543039839397864E-01 +4.543041677082789E-01 +4.543042565149611E-01 +4.543043002552756E-01 +4.543043224258939E-01 +4.543043359309671E-01 +4.543043432878459E-01 +4.543043474002721E-01 +4.543043498990518E-01 +4.543043517487294E-01 +4.543043527946298E-01 +4.543043534235356E-01 +4.543043330233391E-01
+5.328889342549618E-01 +5.309916553856631E-01 +5.299452920534514E-01 +5.293651950556988E-01 +5.290538458153354E-01 +5.288618108956366E-01 +5.287405885439103E-01 +5.286645989259896E-01 +5.286099488940187E-01 +5.285740163805970E-01 +5.285478463914807E-01 +5.285294800487916E-01 +5.285160510406157E-01 +5.285068472867840E-01 +5.285001283448857E-01 +5.284952176560834E-01 +5.284916345533855E-01 +5.284888223092384E-01 +5.284863215322144E-01 +5.284845925991217E-01 +5.284832745121915E-01 +5.284797312624799E-01 +5.284785531196685E-01 +5.284780798524016E-01 +5.284778747245439E-01 +5.284777771205076E-01 +5.284777277896116E-01 +5.284777030748268E-01 +5.284776891666556E-01 +5.284776802978980E-01 +5.284776754991247E-01 +5.284776726742585E-01 +5.284776707895544E-01 +5.284776696855061E-01 +5.284776689880346E-01 +5.284776813375657E-01
+4.486517389312226E-01 +4.508546823063789E-01 +4.519646192388474E-01 +4.525824088310561E-01 +4.528986723949106E-01 +4.531178615905948E-01 +4.532420625510434E-01 +4.533260721989635E-01 +4.533863076804134E-01 +4.534227168245976E-01 +4.534514413066162E-01 +4.534722032570072E-01 +4.534857641543067E-01 +4.534948792242181E-01 +4.535021056203510E-01 +4.535073823586662E-01 +4.535112146212964E-01 +4.535141990334805E-01 +4.535169161823872E-01 +4.535186867708516E-01 +4.535201183828206E-01 +4.535238324807841E-01 +4.535250575235082E-01 +4.535255524701482E-01 +4.535257646089913E-01 +4.535258670160008E-01 +4.535259176020662E-01 +4.535259431651689E-01 +4.535259576060256E-01 +4.535259665588234E-01 +4.535259716065935E-01 +4.535259749678884E-01 +4.535259766756288E-01 +4.535259778102954E-01 +4.535259784768764E-01 +4.535259603777342E-01
+5.345472096066286E-01 +5.323012543680198E-01 +5.310593748598998E-01 +5.303598455445676E-01 +5.299888452761087E-01 +5.297665536983446E-01 +5.296221203717659E-01 +5.295361846991137E-01 +5.294716884903703E-01 +5.294295772195038E-01 +5.293994695731256E-01 +5.293783923378090E-01 +5.293629539991611E-01 +5.293521991386193E-01 +5.293445790590811E-01 +5.293390097359270E-01 +5.293349222632077E-01 +5.293317660317173E-01 +5.293288668020562E-01 +5.293268849262320E-01 +5.293254068852814E-01 +5.293213836036449E-01 +5.293200512615674E-01 +5.293195105075705E-01 +5.293192793894688E-01 +5.293191690036343E-01 +5.293191137898470E-01 +5.293190857483370E-01 +5.293190696931489E-01 +5.293190606338747E-01 +5.293190550834279E-01 +5.293190517132688E-01 +5.293190496936692E-01 +5.293190487447069E-01 +5.293190477302384E-01 +5.293190589228761E-01
+4.471922168474020E-01 +4.497507735463267E-01 +4.510497124416978E-01 +4.517755196317557E-01 +4.521517365330817E-01 +4.524004105830283E-01 +4.525441015895020E-01 +4.526400232781053E-01 +4.527067014525450E-01 +4.527492162354249E-01 +4.527816567013420E-01 +4.528046711541597E-01 +4.528202567705479E-01 +4.528309805935029E-01 +4.528390629311460E-01 +4.528449483611748E-01 +4.528492763830385E-01 +4.528525281643793E-01 +4.528556342460116E-01 +4.528576405878863E-01 +4.528592448980464E-01 +4.528634018912587E-01 +4.528647754149476E-01 +4.528653325038713E-01 +4.528655690755052E-01 +4.528656837829785E-01 +4.528657400170182E-01 +4.528657688261200E-01 +4.528657854589566E-01 +4.528657945423578E-01 +4.528658003230292E-01 +4.528658038361337E-01 +4.528658056375059E-01 +4.528658069879781E-01 +4.528658078943483E-01 +4.528657917480114E-01
+5.359654264151338E-01 +5.334211392173187E-01 +5.319803994261811E-01 +5.311950176941436E-01 +5.307629277808472E-01 +5.305092737878851E-01 +5.303481611415228E-01 +5.302510320349837E-01 +5.301784902233335E-01 +5.301307517505099E-01 +5.300971954477154E-01 +5.300738253150717E-01 +5.300568186819515E-01 +5.300448502097218E-01 +5.300363855233785E-01 +5.300302537251967E-01 +5.300258326348343E-01 +5.300223272560017E-01 +5.300190350316060E-01 +5.300168854689512E-01 +5.300152405648383E-01 +5.300108347790080E-01 +5.300093822794077E-01 +5.300087886463638E-01 +5.300085353854458E-01 +5.300084157056421E-01 +5.300083555244330E-01 +5.300083251808642E-01 +5.300083074443918E-01 +5.300082975104216E-01 +5.300082917531044E-01 +5.300082878979440E-01 +5.300082858396401E-01 +5.300082844619243E-01 +5.300082834393830E-01 +5.300082933749081E-01
+4.459552182016889E-01 +4.488146098901887E-01 +4.502750212900944E-01 +4.511041319972198E-01 +4.515369077302311E-01 +4.518072528638096E-01 +4.519676587080559E-01 +4.520744648163981E-01 +4.521464317854957E-01 +4.521946913595511E-01 +4.522301516951031E-01 +4.522552436545320E-01 +4.522725046566562E-01 +4.522845548394100E-01 +4.522933731547052E-01 +4.522997017167468E-01 +4.523044051441046E-01 +4.523080346579696E-01 +4.523114058175053E-01 +4.523135924268815E-01 +4.523153568030567E-01 +4.523198863606227E-01 +4.523213768075139E-01 +4.523219828492484E-01 +4.523222410647700E-01 +4.523223651706289E-01 +4.523224264667270E-01 +4.523224572573353E-01 +4.523224755649788E-01 +4.523224856217063E-01 +4.523224915032855E-01 +4.523224951939921E-01 +4.523224974791413E-01 +4.523224988677634E-01 +4.523224998061278E-01 +4.523224862302397E-01
+5.372165578620703E-01 +5.343309354502389E-01 +5.327294551332856E-01 +5.318681898203352E-01 +5.313834942165037E-01 +5.311021361240018E-01 +5.309280454196532E-01 +5.308213360011020E-01 +5.307428383655896E-01 +5.306902967913011E-01 +5.306540976791505E-01 +5.306282525554843E-01 +5.306098278751616E-01 +5.305970194192050E-01 +5.305879352385375E-01 +5.305813924278523E-01 +5.305766238332379E-01 +5.305728600252602E-01 +5.305693239074279E-01 +5.305669690012540E-01 +5.305652099957510E-01 +5.305605037413321E-01 +5.305589492307863E-01 +5.305583157867405E-01 +5.305580438182204E-01 +5.305579173732750E-01 +5.305578524879869E-01 +5.305578204925245E-01 +5.305578021322882E-01 +5.305577911902443E-01 +5.305577849955224E-01 +5.305577812088653E-01 +5.305577790419578E-01 +5.305577773121397E-01 +5.305577764015545E-01 +5.305577845721797E-01
+4.449367189240913E-01 +4.480315406442562E-01 +4.496585768068251E-01 +4.505637581790837E-01 +4.510475964556508E-01 +4.513359812918545E-01 +4.515125607641295E-01 +4.516276895290880E-01 +4.517035502762695E-01 +4.517562566423670E-01 +4.517939189715046E-01 +4.518206728325200E-01 +4.518393603497871E-01 +4.518524313011148E-01 +4.518619724630100E-01 +4.518686499026738E-01 +4.518736234792602E-01 +4.518774913074510E-01 +4.518811179467641E-01 +4.518834349584460E-01 +4.518853556575477E-01 +4.518901438534839E-01 +4.518917408972201E-01 +4.518923841637597E-01 +4.518926612210643E-01 +4.518927907313428E-01 +4.518928567358873E-01 +4.518928893451361E-01 +4.518929082670951E-01 +4.518929194716554E-01 +4.518929256549580E-01 +4.518929296586509E-01 +4.518929318931991E-01 +4.518929334199822E-01 +4.518929343391442E-01 +4.518929235791806E-01
+5.382425443258300E-01 +5.350568552432151E-01 +5.332985766298411E-01 +5.323894911879711E-01 +5.318567234911257E-01 +5.315567615020832E-01 +5.313721132474285E-01 +5.312543719013093E-01 +5.311725155209647E-01 +5.311166477897514E-01 +5.310786629344153E-01 +5.310509980203839E-01 +5.310316884136868E-01 +5.310180312055375E-01 +5.310084891119565E-01 +5.310014917119252E-01 +5.309965991922836E-01 +5.309925874326916E-01 +5.309889169781470E-01 +5.309864129277568E-01 +5.309845334057489E-01 +5.309796104612562E-01 +5.309779812695651E-01 +5.309773145907644E-01 +5.309770286684147E-01 +5.309768970076373E-01 +5.309768289529585E-01 +5.309767954277301E-01 +5.309767764287959E-01 +5.309767650394883E-01 +5.309767586188824E-01 +5.309767546097365E-01 +5.309767518429787E-01 +5.309767504698386E-01 +5.309767498393797E-01 +5.309767559009415E-01
+4.441591972791860E-01 +4.474348433985272E-01 +4.492002099099636E-01 +4.501572078242395E-01 +4.506812574025913E-01 +4.509866655411939E-01 +4.511739313133249E-01 +4.512948279824821E-01 +4.513751135926464E-01 +4.514308467862784E-01 +4.514697148366085E-01 +4.514980536964477E-01 +4.515175329729669E-01 +4.515315210939653E-01 +4.515415775860932E-01 +4.515484077412175E-01 +4.515536185226534E-01 +4.515576415269168E-01 +4.515613888984034E-01 +4.515638773679034E-01 +4.515658808560888E-01 +4.515708693245600E-01 +4.515725457129490E-01 +4.515732192448445E-01 +4.515735083055370E-01 +4.515736427827217E-01 +4.515737128106223E-01 +4.515737468958223E-01 +4.515737662088151E-01 +4.515737779321595E-01 +4.515737843830325E-01 +4.515737885650367E-01 +4.515737911459963E-01 +4.515737926689033E-01 +4.515737937499139E-01 +4.515737857653974E-01
+5.389674784158387E-01 +5.355591424782158E-01 +5.336930906515146E-01 +5.327577505758516E-01 +5.321950955918510E-01 +5.318776768040757E-01 +5.316853980510259E-01 +5.315590668502026E-01 +5.314750766242854E-01 +5.314168314575967E-01 +5.313775868115549E-01 +5.313485175493664E-01 +5.313286032497541E-01 +5.313142682769766E-01 +5.313044035664631E-01 +5.312972781241745E-01 +5.312922065903180E-01 +5.312880614334281E-01 +5.312843756949216E-01 +5.312816670904909E-01 +5.312797464287105E-01 +5.312746673583617E-01 +5.312729728249791E-01 +5.312722811339348E-01 +5.312719852717114E-01 +5.312718506513601E-01 +5.312717804319127E-01 +5.312717452471879E-01 +5.312717256878523E-01 +5.312717141009107E-01 +5.312717075248308E-01 +5.312717034728881E-01 +5.312717007831524E-01 +5.312716991177402E-01 +5.312716980792620E-01 +5.312717024620454E-01
+4.436555103556821E-01 +4.470400790224888E-01 +4.488995262955288E-01 +4.498845940483491E-01 +4.504391632877578E-01 +4.507537204088461E-01 +4.509498684327088E-01 +4.510749658525307E-01 +4.511576709107201E-01 +4.512154178963476E-01 +4.512551274511387E-01 +4.512844109518886E-01 +4.513044858463504E-01 +4.513191052004696E-01 +4.513294324746092E-01 +4.513363929108066E-01 +4.513417329693513E-01 +4.513459570246526E-01 +4.513496886734608E-01 +4.513523762860918E-01 +4.513544093992337E-01 +4.513594998952831E-01 +4.513612301273234E-01 +4.513619260732328E-01 +4.513622223319589E-01 +4.513623607060261E-01 +4.513624322428159E-01 +4.513624676576761E-01 +4.513624874485911E-01 +4.513624993134670E-01 +4.513625061406333E-01 +4.513625101899674E-01 +4.513625130143223E-01 +4.513625146778710E-01 +4.513625155520168E-01 +4.513625109403526E-01
+5.394102978929056E-01 +5.358491408839089E-01 +5.339217664168641E-01 +5.329803958327743E-01 +5.323974876055185E-01 +5.320704024902080E-01 +5.318707304372777E-01 +5.317384454343459E-01 +5.316554692323960E-01 +5.315953178379966E-01 +5.315552350848903E-01 +5.315249947070216E-01 +5.315047229551225E-01 +5.314903748045272E-01 +5.314803113102801E-01 +5.314730516910985E-01 +5.314679030731947E-01 +5.314635640250097E-01 +5.314599841102755E-01 +5.314571367341669E-01 +5.314551781475729E-01 +5.314500404845008E-01 +5.314483029013553E-01 +5.314475892917520E-01 +5.314472913556584E-01 +5.314471523058624E-01 +5.314470809949021E-01 +5.314470449302054E-01 +5.314470249795589E-01 +5.314470135590610E-01 +5.314470067127355E-01 +5.314470025064217E-01 +5.314469995427713E-01 +5.314469980067780E-01 +5.314469965539944E-01 +5.314469993624606E-01
+4.434290290203930E-01 +4.468634476669848E-01 +4.487596548595472E-01 +4.497452041510344E-01 +4.503211478086703E-01 +4.506363715212932E-01 +4.508396709769387E-01 +4.509651398840132E-01 +4.510489776115750E-01 +4.511090773026387E-01 +4.511484145888706E-01 +4.511781511756064E-01 +4.511987752529503E-01 +4.512135575871589E-01 +4.512237552206020E-01 +4.512309445955803E-01 +4.512362292878093E-01 +4.512406009642931E-01 +4.512443120120118E-01 +4.512471049898557E-01 +4.512491187464759E-01 +4.512542604955300E-01 +4.512560162688570E-01 +4.512567242304549E-01 +4.512570229027588E-01 +4.512571650620172E-01 +4.512572366394345E-01 +4.512572732625408E-01 +4.512572931165935E-01 +4.512573050059618E-01 +4.512573118080803E-01 +4.512573159803179E-01 +4.512573188663854E-01 +4.512573204985096E-01 +4.512573218158087E-01 +4.512573199767031E-01
+5.395350633437247E-01 +5.359288199389983E-01 +5.339995620712703E-01 +5.330533576171256E-01 +5.324635129659026E-01 +5.321356774953410E-01 +5.319322104342940E-01 +5.317965096879325E-01 +5.317148107733305E-01 +5.316541146962904E-01 +5.316143554027316E-01 +5.315832210250367E-01 +5.315628325436448E-01 +5.315487975311003E-01 +5.315386244165246E-01 +5.315312349678376E-01 +5.315261116146880E-01 +5.315217418061098E-01 +5.315182707188110E-01 +5.315153880226149E-01 +5.315133721839437E-01 +5.315082471300132E-01 +5.315064835664880E-01 +5.315057573183685E-01 +5.315054591839224E-01 +5.315053202277934E-01 +5.315052479085747E-01 +5.315052118402736E-01 +5.315051915667492E-01 +5.315051801243053E-01 +5.315051733307679E-01 +5.315051693104953E-01 +5.315051665871867E-01 +5.315051647432899E-01 +5.315051637090095E-01 +5.315051639034678E-01
+4.434650476193944E-01 +4.468654341570237E-01 +4.487675079551726E-01 +4.497358099846339E-01 +4.503283871236765E-01 +4.506352715750437E-01 +4.508403824455212E-01 +4.509665129860534E-01 +4.510491938820822E-01 +4.511103728907636E-01 +4.511485081943792E-01 +4.511782061846957E-01 +4.511991814663114E-01 +4.512137954597261E-01 +4.512238474113892E-01 +4.512310500796068E-01 +4.512361992577040E-01 +4.512407260691254E-01 +4.512443138984419E-01 +4.512471407750318E-01 +4.512491411260582E-01 +4.512542447885770E-01 +4.512560042232407E-01 +4.512567175371895E-01 +4.512570128936522E-01 +4.512571543841067E-01 +4.512572254018563E-01 +4.512572627276943E-01 +4.512572827472410E-01 +4.512572944833340E-01 +4.512573012259014E-01 +4.512573052254629E-01 +4.512573080428738E-01 +4.512573097712567E-01 +4.512573109996370E-01 +4.512573125060595E-01
+5.393426387715902E-01 +5.358153182306943E-01 +5.339170885556477E-01 +5.329810930515589E-01 +5.323943698118038E-01 +5.320725629543013E-01 +5.318696421143317E-01 +5.317337252357922E-01 +5.316541685351343E-01 +5.315946997881216E-01 +5.315554252923744E-01 +5.315241186425264E-01 +5.315037290026288E-01 +5.314903017398107E-01 +5.314800353532999E-01 +5.314727459912114E-01 +5.314676540186605E-01 +5.314634463700733E-01 +5.314600187165364E-01 +5.314571501361893E-01 +5.314551390063089E-01 +5.314500977352290E-01 +5.314483376119498E-01 +5.314476114558802E-01 +5.314473166237276E-01 +5.314471762170839E-01 +5.314471043232811E-01 +5.314470681859526E-01 +5.314470482129158E-01 +5.314470366146957E-01 +5.314470299445799E-01 +5.314470259624086E-01 +5.314470235062255E-01 +5.314470215808534E-01 +5.314470208150616E-01 +5.314470184174507E-01
+4.437697753280216E-01 +4.470773126402595E-01 +4.489213765867067E-01 +4.498615553204665E-01 +4.504550518715305E-01 +4.507521325403295E-01 +4.509530157994671E-01 +4.510781470772281E-01 +4.511580454954165E-01 +4.512189834821303E-01 +4.512553399015273E-01 +4.512849046398341E-01 +4.513057909315805E-01 +4.513198397745913E-01 +4.513296251457280E-01 +4.513367152755397E-01 +4.513417338831068E-01 +4.513461499765581E-01 +4.513497471339527E-01 +4.513525230515366E-01 +4.513544235349415E-01 +4.513594539698031E-01 +4.513611889237811E-01 +4.513618965124495E-01 +4.513621850720084E-01 +4.513623259717796E-01 +4.513623962492740E-01 +4.513624336242435E-01 +4.513624532724348E-01 +4.513624648093200E-01 +4.513624713797691E-01 +4.513624753365991E-01 +4.513624779457914E-01 +4.513624797178720E-01 +4.513624804136068E-01 +4.513624857012760E-01
+5.389047595171328E-01 +5.354998518933657E-01 +5.336731443597645E-01 +5.327651755520583E-01 +5.321920045662720E-01 +5.318827237128393E-01 +5.316831229126100E-01 +5.315500419853847E-01 +5.314738014238999E-01 +5.314155366288847E-01 +5.313776126542744E-01 +5.313471012436838E-01 +5.313267557788919E-01 +5.313138718900033E-01 +5.313039683369621E-01 +5.312968344747048E-01 +5.312918914857652E-01 +5.312878739492070E-01 +5.312844267230628E-01 +5.312816872877578E-01 +5.312796964184775E-01 +5.312747772918555E-01 +5.312730515034451E-01 +5.312723296923151E-01 +5.312720442619208E-01 +5.312719032602514E-01 +5.312718335329720E-01 +5.312717979192113E-01 +5.312717781236224E-01 +5.312717667829889E-01 +5.312717603641708E-01 +5.312717570087481E-01 +5.312717539651018E-01 +5.312717521159817E-01 +5.312717515441492E-01 +5.312717468491877E-01
+4.443742234572702E-01 +4.474633842168990E-01 +4.492356018757837E-01 +4.501189412161171E-01 +4.507020656782414E-01 +4.509854786252846E-01 +4.511790145018074E-01 +4.513004711730793E-01 +4.513758596434835E-01 +4.514352468373592E-01 +4.514703231442957E-01 +4.514987155513273E-01 +4.515192729410991E-01 +4.515326289718851E-01 +4.515420908905545E-01 +4.515487732089465E-01 +4.515537053696620E-01 +4.515579187427471E-01 +4.515614203576554E-01 +4.515640851752016E-01 +4.515658729533223E-01 +4.515707945048127E-01 +4.515724658307551E-01 +4.515731587071209E-01 +4.515734376530196E-01 +4.515735754691481E-01 +4.515736445344650E-01 +4.515736805301982E-01 +4.515736996921376E-01 +4.515737106377258E-01 +4.515737171951693E-01 +4.515737205235864E-01 +4.515737235817810E-01 +4.515737253048480E-01 +4.515737262818305E-01 +4.515737343634942E-01
+5.381859163922325E-01 +5.349779602088047E-01 +5.332618895834841E-01 +5.324026707800688E-01 +5.318513913157067E-01 +5.315641566190978E-01 +5.313691555741888E-01 +5.312419739495956E-01 +5.311704569251923E-01 +5.311146448660159E-01 +5.310778385353327E-01 +5.310493184488142E-01 +5.310296316177014E-01 +5.310172532911973E-01 +5.310077770207533E-01 +5.310009938681352E-01 +5.309962307708049E-01 +5.309923334874042E-01 +5.309890201383149E-01 +5.309864272250764E-01 +5.309845333213242E-01 +5.309797640085967E-01 +5.309781171152638E-01 +5.309774044576683E-01 +5.309771283494182E-01 +5.309769899595718E-01 +5.309769224386233E-01 +5.309768881798460E-01 +5.309768686908614E-01 +5.309768571690044E-01 +5.309768515629611E-01 +5.309768477491094E-01 +5.309768452708797E-01 +5.309768433696306E-01 +5.309768428235689E-01 +5.309768364140661E-01
+4.452245881005368E-01 +4.480287789623115E-01 +4.497095896877618E-01 +4.505175206212813E-01 +4.510731374487223E-01 +4.513345636548375E-01 +4.515206294219181E-01 +4.516362451950556E-01 +4.517053830208989E-01 +4.517613323053836E-01 +4.517952473804543E-01 +4.518216178979141E-01 +4.518414776543020E-01 +4.518538946229761E-01 +4.518628462117971E-01 +4.518691530400905E-01 +4.518737807192675E-01 +4.518778211139136E-01 +4.518811753953689E-01 +4.518836492545986E-01 +4.518853206010583E-01 +4.518900316993235E-01 +4.518916111624924E-01 +4.518922845104718E-01 +4.518925526838733E-01 +4.518926827299214E-01 +4.518927489791685E-01 +4.518927830226965E-01 +4.518928018860190E-01 +4.518928130229959E-01 +4.518928185960103E-01 +4.518928222897253E-01 +4.518928247453110E-01 +4.518928267159247E-01 +4.518928270953114E-01 +4.518928381958862E-01
+5.371824316791386E-01 +5.342642637569130E-01 +5.326761354271636E-01 +5.318905687323449E-01 +5.313692011014822E-01 +5.311114529275862E-01 +5.309243263745463E-01 +5.308062709977291E-01 +5.307396362517292E-01 +5.306876089898330E-01 +5.306526416743359E-01 +5.306261553976735E-01 +5.306077830266784E-01 +5.305959406632496E-01 +5.305870486147917E-01 +5.305807650762228E-01 +5.305762756417272E-01 +5.305725367088173E-01 +5.305693486645526E-01 +5.305669699480186E-01 +5.305652341248783E-01 +5.305606985639019E-01 +5.305591362991401E-01 +5.305584456878437E-01 +5.305581807347776E-01 +5.305580479512866E-01 +5.305579835063376E-01 +5.305579513658950E-01 +5.305579327721963E-01 +5.305579221759661E-01 +5.305579163924872E-01 +5.305579124837307E-01 +5.305579104154934E-01 +5.305579092243743E-01 +5.305579081663843E-01 +5.305578998408480E-01
+4.463110337232071E-01 +4.487765710098672E-01 +4.503315117498748E-01 +4.510619808060192E-01 +4.515693111573992E-01 +4.518042534564045E-01 +4.519796187730075E-01 +4.520855753914865E-01 +4.521492313733625E-01 +4.521999907615583E-01 +4.522322169851580E-01 +4.522565303679936E-01 +4.522744848452585E-01 +4.522862796943112E-01 +4.522945531241542E-01 +4.523004350294300E-01 +4.523046871851752E-01 +4.523084372133901E-01 +4.523115541482461E-01 +4.523138449994230E-01 +4.523153544104160E-01 +4.523197529616315E-01 +4.523212291484157E-01 +4.523218707705975E-01 +4.523221273875182E-01 +4.523222481449057E-01 +4.523223105209987E-01 +4.523223422801159E-01 +4.523223600006627E-01 +4.523223702408375E-01 +4.523223756084950E-01 +4.523223794181256E-01 +4.523223813545219E-01 +4.523223825373197E-01 +4.523223837318313E-01 +4.523223974554408E-01
+5.359196782082812E-01 +5.333585713960106E-01 +5.319264263993281E-01 +5.312235412668591E-01 +5.307442595532104E-01 +5.305169485812012E-01 +5.303423833665282E-01 +5.302364061745060E-01 +5.301749391966333E-01 +5.301275255061605E-01 +5.300955709227020E-01 +5.300710367867449E-01 +5.300548219392360E-01 +5.300433542646967E-01 +5.300352530598402E-01 +5.300294916254823E-01 +5.300253902252001E-01 +5.300218922203837E-01 +5.300189808523051E-01 +5.300167570492084E-01 +5.300152177806915E-01 +5.300110051522168E-01 +5.300095452640815E-01 +5.300088860201481E-01 +5.300086380534279E-01 +5.300085135149337E-01 +5.300084533752263E-01 +5.300084234395015E-01 +5.300084064248097E-01 +5.300083966521671E-01 +5.300083909401589E-01 +5.300083875686178E-01 +5.300083857923540E-01 +5.300083843880375E-01 +5.300083833356528E-01 +5.300083734234697E-01
+4.476224036375303E-01 +4.497057336917256E-01 +4.510950911496021E-01 +4.517393379884268E-01 +4.521918837321988E-01 +4.523963087202330E-01 +4.525583173097316E-01 +4.526532056675310E-01 +4.527098314353986E-01 +4.527553819319517E-01 +4.527844985735654E-01 +4.528062949572272E-01 +4.528221834383742E-01 +4.528331824602490E-01 +4.528404916247624E-01 +4.528458253019885E-01 +4.528495848249157E-01 +4.528529824353583E-01 +4.528556677271265E-01 +4.528578429677395E-01 +4.528591590445428E-01 +4.528631621516086E-01 +4.528645082565949E-01 +4.528651135659129E-01 +4.528653494132847E-01 +4.528654602627032E-01 +4.528655176863255E-01 +4.528655462243629E-01 +4.528655622012412E-01 +4.528655715365299E-01 +4.528655770473323E-01 +4.528655800527456E-01 +4.528655823403374E-01 +4.528655831238173E-01 +4.528655840896467E-01 +4.528656003300601E-01
+5.343969683671894E-01 +5.322650818176896E-01 +5.310043951467128E-01 +5.303994985785311E-01 +5.299674907790879E-01 +5.297722227920794E-01 +5.296154720781925E-01 +5.295225048494436E-01 +5.294680408630983E-01 +5.294248529867897E-01 +5.293969099773934E-01 +5.293751713803229E-01 +5.293606855090355E-01 +5.293505073396738E-01 +5.293430861295091E-01 +5.293380380591564E-01 +5.293344746533387E-01 +5.293312884540680E-01 +5.293286973234662E-01 +5.293266468697327E-01 +5.293253437835820E-01 +5.293215125353842E-01 +5.293201864025673E-01 +5.293195639025607E-01 +5.293193406127299E-01 +5.293192244470649E-01 +5.293191710476919E-01 +5.293191433450734E-01 +5.293191285358835E-01 +5.293191196574137E-01 +5.293191145683479E-01 +5.293191117895605E-01 +5.293191093025431E-01 +5.293191078581850E-01 +5.293191073966933E-01 +5.293190961610614E-01
+4.491174502991805E-01 +4.508174244333726E-01 +4.519921447625001E-01 +4.525439485541842E-01 +4.529438998766108E-01 +4.531143353168475E-01 +4.532592716548173E-01 +4.533414527741986E-01 +4.533896856457568E-01 +4.534302823088692E-01 +4.534551249022144E-01 +4.534739146254476E-01 +4.534877549960069E-01 +4.534973930976863E-01 +4.535039136475673E-01 +4.535084727936404E-01 +4.535116797597773E-01 +4.535145844960657E-01 +4.535168406816135E-01 +4.535188896148913E-01 +4.535199747060683E-01 +4.535234945148453E-01 +4.535246887771457E-01 +4.535252524598736E-01 +4.535254594309128E-01 +4.535255600088928E-01 +4.535256099638724E-01 +4.535256355217275E-01 +4.535256495274812E-01 +4.535256577206325E-01 +4.535256627703982E-01 +4.535256650667653E-01 +4.535256670002871E-01 +4.535256684976873E-01 +4.535256689967104E-01 +4.535256873349785E-01
+5.326757675560265E-01 +5.309726021245850E-01 +5.299140495619296E-01 +5.294072568336290E-01 +5.290292222158615E-01 +5.288666432712491E-01 +5.287306502115954E-01 +5.286526899599026E-01 +5.286056600991489E-01 +5.285679553791910E-01 +5.285445554505915E-01 +5.285260888514572E-01 +5.285134637626582E-01 +5.285047400986588E-01 +5.284983062191194E-01 +5.284940183910966E-01 +5.284910768160496E-01 +5.284883213917304E-01 +5.284860541986129E-01 +5.284842448111814E-01 +5.284831839187925E-01 +5.284798044014873E-01 +5.284786395760979E-01 +5.284780703053822E-01 +5.284778726962844E-01 +5.284777667150121E-01 +5.284777217467761E-01 +5.284776967173432E-01 +5.284776843243860E-01 +5.284776767788686E-01 +5.284776718775078E-01 +5.284776696238247E-01 +5.284776676978298E-01 +5.284776661439816E-01 +5.284776658524469E-01 +5.284776533713219E-01
+4.507446333154376E-01 +4.520718099716270E-01 +4.530234673790232E-01 +4.534766091043363E-01 +4.538179423816317E-01 +4.539579250185674E-01 +4.540816395515045E-01 +4.541500635546352E-01 +4.541902238617908E-01 +4.542252996743126E-01 +4.542450036307660E-01 +4.542605711772301E-01 +4.542723389347159E-01 +4.542804265893077E-01 +4.542859037322809E-01 +4.542897330563624E-01 +4.542921976907695E-01 +4.542945378296612E-01 +4.542963769824880E-01 +4.542982117210708E-01 +4.542990807901782E-01 +4.543020467134603E-01 +4.543030814312859E-01 +4.543035884844596E-01 +4.543037660630645E-01 +4.543038565166879E-01 +4.543038982513590E-01 +4.543039199200435E-01 +4.543039312843128E-01 +4.543039380451330E-01 +4.543039422731584E-01 +4.543039446356522E-01 +4.543039460929701E-01 +4.543039475707616E-01 +4.543039478439658E-01 +4.543039680972026E-01
+5.307873347654198E-01 +5.294881626230344E-01 +5.286346404632335E-01 +5.282369869301244E-01 +5.279194783667917E-01 +5.277873612709746E-01 +5.276741587646147E-01 +5.276119767585038E-01 +5.275727443353531E-01 +5.275414014780039E-01 +5.275226160629143E-01 +5.275082306021380E-01 +5.274974388579060E-01 +5.274901067456238E-01 +5.274850461351026E-01 +5.274814901788114E-01 +5.274791603860896E-01 +5.274770053242238E-01 +5.274751022490761E-01 +5.274735279300273E-01 +5.274727164272643E-01 +5.274698700365636E-01 +5.274688862249933E-01 +5.274683829716683E-01 +5.274682132767525E-01 +5.274681189092167E-01 +5.274680835084907E-01 +5.274680619069740E-01 +5.274680521819233E-01 +5.274680459618424E-01 +5.274680421060531E-01 +5.274680401128624E-01 +5.274680385714691E-01 +5.274680376103359E-01 +5.274680368933655E-01 +5.274680235572680E-01
+4.524329856361826E-01 +4.534421788243872E-01 +4.541757317115919E-01 +4.545235716328949E-01 +4.548072257262182E-01 +4.549163287914903E-01 +4.550190568478900E-01 +4.550735427921352E-01 +4.551047752242571E-01 +4.551335172774387E-01 +4.551487976521663E-01 +4.551602443901959E-01 +4.551699282806528E-01 +4.551763856466655E-01 +4.551804916378859E-01 +4.551837225268520E-01 +4.551854523551212E-01 +4.551871258434130E-01 +4.551885314992317E-01 +4.551900895776764E-01 +4.551907402728939E-01 +4.551931134026220E-01 +4.551939702217922E-01 +4.551944152371180E-01 +4.551945627551028E-01 +4.551946413836936E-01 +4.551946733871298E-01 +4.551946908440747E-01 +4.551946994008399E-01 +4.551947047388300E-01 +4.551947081782072E-01 +4.551947098499198E-01 +4.551947111363451E-01 +4.551947121009258E-01 +4.551947125966613E-01 +4.551947342359439E-01
+5.287503978339414E-01 +5.278218458548323E-01 +5.271696206954367E-01 +5.268747011767241E-01 +5.266225302642582E-01 +5.265200622385120E-01 +5.264284605332101E-01 +5.263821300672762E-01 +5.263518288921591E-01 +5.263269124081341E-01 +5.263126563428627E-01 +5.263024979047224E-01 +5.262937897415141E-01 +5.262879943938585E-01 +5.262843742767819E-01 +5.262815260515860E-01 +5.262798584858438E-01 +5.262783188733611E-01 +5.262768413762547E-01 +5.262755810833865E-01 +5.262749877359175E-01 +5.262727282849744E-01 +5.262719401789279E-01 +5.262715158425136E-01 +5.262713750379655E-01 +5.262712972819387E-01 +5.262712712650960E-01 +5.262712544785770E-01 +5.262712474467551E-01 +5.262712427803219E-01 +5.262712396195965E-01 +5.262712380550751E-01 +5.262712368275535E-01 +5.262712364059616E-01 +5.262712353688490E-01 +5.262712217971427E-01
+4.541328762663424E-01 +4.548693766131008E-01 +4.553962602518319E-01 +4.556504714966133E-01 +4.558806352572682E-01 +4.559575993000853E-01 +4.560397014076412E-01 +4.560812483359620E-01 +4.561027069874384E-01 +4.561251266597328E-01 +4.561360996295327E-01 +4.561437678435775E-01 +4.561509175303943E-01 +4.561559764545312E-01 +4.561587179878615E-01 +4.561612563764465E-01 +4.561622916414156E-01 +4.561632244914567E-01 +4.561641777398139E-01 +4.561654048588922E-01 +4.561658518695707E-01 +4.561676352087263E-01 +4.561683020618147E-01 +4.561686778602596E-01 +4.561687961230629E-01 +4.561688614814410E-01 +4.561688832474997E-01 +4.561688961861046E-01 +4.561689015065832E-01 +4.561689054111346E-01 +4.561689079225550E-01 +4.561689090454465E-01 +4.561689101576573E-01 +4.561689106210973E-01 +4.561689113026064E-01 +4.561689340927583E-01
+5.265813310935462E-01 +5.259720984986840E-01 +5.255161939932262E-01 +5.253104073937124E-01 +5.251234193929331E-01 +5.250512030912295E-01 +5.249813426296825E-01 +5.249487486520675E-01 +5.249277035579270E-01 +5.249093608521159E-01 +5.248995688871437E-01 +5.248929726377385E-01 +5.248867887186168E-01 +5.248825131711150E-01 +5.248802689042412E-01 +5.248782000251001E-01 +5.248771268225869E-01 +5.248762493120604E-01 +5.248752409617383E-01 +5.248743007335436E-01 +5.248738897466000E-01 +5.248722504082074E-01 +5.248716634400099E-01 +5.248713285003412E-01 +5.248712172181840E-01 +5.248711579739860E-01 +5.248711409709770E-01 +5.248711293841486E-01 +5.248711252759142E-01 +5.248711219822735E-01 +5.248711198301127E-01 +5.248711188770503E-01 +5.248711180401360E-01 +5.248711176969951E-01 +5.248711168919745E-01 +5.248711028475643E-01
+4.557389966356598E-01 +4.562268288164519E-01 +4.565699722147432E-01 +4.567375047873657E-01 +4.569151706604195E-01 +4.569644417001139E-01 +4.570292466514257E-01 +4.570582530158839E-01 +4.570719058814022E-01 +4.570880442236511E-01 +4.570952021837118E-01 +4.570996790525134E-01 +4.571043923681445E-01 +4.571080842187319E-01 +4.571096628612879E-01 +4.571114698164855E-01 +4.571118296737392E-01 +4.571120850010021E-01 +4.571126209258765E-01 +4.571135498933827E-01 +4.571138053436445E-01 +4.571150284836734E-01 +4.571155145544322E-01 +4.571158220081667E-01 +4.571159142154922E-01 +4.571159651112225E-01 +4.571159780584583E-01 +4.571159860143172E-01 +4.571159888256169E-01 +4.571159909883156E-01 +4.571159926598676E-01 +4.571159934406366E-01 +4.571159939918119E-01 +4.571159943799866E-01 +4.571159948903121E-01 +4.571160180792591E-01
+5.243417953328584E-01 +5.239719066211563E-01 +5.236964662509555E-01 +5.235683117486765E-01 +5.234411819616653E-01 +5.233966483913658E-01 +5.233464252018711E-01 +5.233256803982902E-01 +5.233126148494026E-01 +5.233005370187029E-01 +5.232948935049739E-01 +5.232911775833408E-01 +5.232874401761687E-01 +5.232846499301457E-01 +5.232835385271312E-01 +5.232822418850701E-01 +5.232817649901107E-01 +5.232814570045071E-01 +5.232808521084948E-01 +5.232802359851442E-01 +5.232799869201454E-01 +5.232789460569609E-01 +5.232785532262357E-01 +5.232783069686316E-01 +5.232782257037922E-01 +5.232781858729019E-01 +5.232781763890563E-01 +5.232781696595101E-01 +5.232781682794689E-01 +5.232781667188277E-01 +5.232781654584590E-01 +5.232781646403366E-01 +5.232781642046289E-01 +5.232781642656014E-01 +5.232781635587203E-01 +5.232781503355578E-01
+4.566914391534485E-01 +4.569972418574265E-01 +4.571940118961121E-01 +4.572939401582838E-01 +4.574310394912943E-01 +4.574573259905025E-01 +4.575093729870542E-01 +4.575291276281611E-01 +4.575379510440691E-01 +4.575489810184951E-01 +4.575524885355414E-01 +4.575548423223879E-01 +4.575576019191755E-01 +4.575602247837531E-01 +4.575608096515598E-01 +4.575620442531187E-01 +4.575618665849848E-01 +4.575615775882000E-01 +4.575617745353260E-01 +4.575624446240804E-01 +4.575625667292361E-01 +4.575633421951324E-01 +4.575636800027650E-01 +4.575639358209750E-01 +4.575640101331066E-01 +4.575640483097526E-01 +4.575640537343422E-01 +4.575640585777301E-01 +4.575640584043222E-01 +4.575640593242431E-01 +4.575640600427675E-01 +4.575640602554321E-01 +4.575640607043915E-01 +4.575640609879443E-01 +4.575640612834334E-01 +4.575640885534153E-01
+5.221067829797879E-01 +5.219001134326722E-01 +5.217640707857075E-01 +5.216968020348206E-01 +5.216155900723021E-01 +5.215937094099722E-01 +5.215611766841414E-01 +5.215493046599675E-01 +5.215422303024846E-01 +5.215354798748991E-01 +5.215331839181497E-01 +5.215315945107523E-01 +5.215298126923670E-01 +5.215282720647721E-01 +5.215279589462176E-01 +5.215272832884527E-01 +5.215272936410567E-01 +5.215273920973782E-01 +5.215271832346802E-01 +5.215267997944560E-01 +5.215266991484829E-01 +5.215261638399105E-01 +5.215259361488583E-01 +5.215257675998992E-01 +5.215257141427868E-01 +5.215256904683336E-01 +5.215256875120734E-01 +5.215256856728223E-01 +5.215256847497216E-01 +5.215256845121169E-01 +5.215256840285993E-01 +5.215256838293879E-01 +5.215256839212448E-01 +5.215256833053751E-01 +5.215256832549481E-01 +5.215256672914119E-01
+4.529458951724040E-01 +4.531734990671613E-01 +4.533196667345438E-01 +4.533901724201040E-01 +4.535159397044628E-01 +4.535338527167417E-01 +4.535826763768765E-01 +4.535999122867100E-01 +4.536071345075592E-01 +4.536164773523051E-01 +4.536182007283436E-01 +4.536195451676266E-01 +4.536214185468788E-01 +4.536235830005659E-01 +4.536236738456592E-01 +4.536246724096701E-01 +4.536241330443785E-01 +4.536235263456143E-01 +4.536235245276478E-01 +4.536241180208994E-01 +4.536241779325330E-01 +4.536247694110553E-01 +4.536250599007021E-01 +4.536253211407548E-01 +4.536253947191995E-01 +4.536254287024319E-01 +4.536254303924378E-01 +4.536254323776477E-01 +4.536254316255509E-01 +4.536254314378243E-01 +4.536254318036037E-01 +4.536254320456299E-01 +4.536254317651472E-01 +4.536254320869468E-01 +4.536254325196309E-01 +4.536254600693090E-01


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.0.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.332108561057074E-01 +8.326579205241851E-01 +8.326133528844264E-01 +8.326056584748326E-01 +8.326037561446257E-01 +8.326031982824578E-01 +8.326030084388981E-01 +8.326029313249742E-01 +8.326028977846002E-01 +8.326028811011905E-01 +8.326028727363232E-01 +8.326028683748234E-01 +8.326028658450879E-01 +8.326028644153974E-01 +8.326028635543569E-01 +8.326028630123211E-01 +8.326028626651425E-01 +8.326028624874425E-01 +8.326028623435475E-01 +8.326028622506493E-01
+1.654027299197729E-01 +1.659326966177265E-01 +1.659753330338790E-01 +1.659826916141505E-01 +1.659845119042956E-01 +1.659850451756409E-01 +1.659852265767235E-01 +1.659853002650531E-01 +1.659853322845196E-01 +1.659853482371586E-01 +1.659853562214371E-01 +1.659853603883636E-01 +1.659853628020548E-01 +1.659853641732450E-01 +1.659853649957306E-01 +1.659853655126328E-01 +1.659853658453309E-01 +1.659853660151629E-01 +1.659853661514250E-01 +1.659853662398338E-01
+1.377435437006954E-03 +1.399993592331818E-03 +1.401891790775328E-03 +1.402222245654688E-03 +1.402303006942373E-03 +1.402327218657951E-03 +1.402335531774509E-03 +1.402338904892195E-03 +1.402340402778233E-03 +1.402341122484054E-03 +1.402341497287580E-03 +1.402341688873608E-03 +1.402341803069258E-03 +1.402341860805716E-03 +1.402341898779973E-03 +1.402341923527321E-03 +1.402341937795771E-03 +1.402341945548180E-03 +1.402341953072575E-03 +1.402341957468433E-03
+8.911098582149339E-06 +9.313762355854182E-06 +9.346107328405249E-06 +9.351372105285170E-06 +9.352626702997970E-06 +9.352998754478795E-06 +9.353125743061605E-06 +9.353177267438965E-06 +9.353199928322556E-06 +9.353210787067215E-06 +9.353216479281060E-06 +9.353219388199417E-06 +9.353221206374190E-06 +9.353221956996932E-06 +9.353222523643485E-06 +9.353222910385244E-06 +9.353223113015042E-06 +9.353223220213814E-06 +9.353223332872076E-06 +9.353223416475307E-06
+6.673426713228799E-08 +7.469341097333314E-08 +7.536211272718948E-08 +7.546969917824533E-08 +7.549341642459029E-08 +7.550033834234588E-08 +7.550266024841379E-08 +7.550359347609695E-08 +7.550395217399626E-08 +7.550415294517263E-08 +7.550424384807807E-08 +7.550431126182645E-08 +7.550434298142829E-08 +7.550435420408175E-08 +7.550436941118387E-08 +7.550436758983413E-08 +7.550437792984865E-08 +7.550438556892264E-08 +7.550438183971890E-08 +7.550439029609727E-08
+7.019822107207029E-10 +8.069728677437430E-10 +8.183898906436176E-10 +8.204572830630490E-10 +8.209114037958144E-10 +8.210443680036257E-10 +8.210927615250104E-10 +8.211116038876789E-10 +8.211151021339235E-10 +8.211193174333847E-10 +8.211203979784131E-10 +8.211311239062665E-10 +8.211315072706298E-10 +8.211317999117397E-10 +8.211322959658645E-10 +8.211315949016854E-10 +8.211322646214821E-10 +8.211331236167737E-10 +8.211324126874003E-10 +8.211333392125756E-10
+2.677948671132111E-12 +3.011129491678655E-12 +3.081365836726923E-12 +3.095782790394646E-12 +3.099824507848672E-12 +3.101109334624596E-12 +3.101721465382825E-12 +3.101940484548233E-12 +3.101936154993211E-12 +3.101977934162693E-12 +3.101981725672816E-12 +3.102354163463235E-12 +3.102350639722371E-12 +3.102358195202961E-12 +3.102362725031138E-12 +3.102351896463302E-12 +3.102352266891720E-12 +3.102371053610351E-12 +3.102355887986044E-12 +3.102374309078946E-12
+3.608991773896949E-15 +4.304579152117915E-15 +4.462333438994614E-15 +4.545169781303214E-15 +4.569965946743186E-15 +4.578364992905515E-15 +4.581376937894423E-15 +4.582660245381295E-15 +4.583708985651321E-15 +4.587878307041794E-15 +4.585379019201914E-15 +4.587109145719706E-15 +4.584060156144269E-15 +4.586119904760462E-15 +4.586069767990125E-15 +4.587554359250208E-15 +4.584660992931201E-15 +4.584144585782741E-15 +4.584743855771189E-15 +4.584139618830646E-15
+1.750937301328362E-16 +1.332407560169453E-15 +1.407880022570377E-15 +1.411119696587790E-15 +1.411912035232922E-15 +1.412079364731580E-15 +1.412179419064441E-15 +1.412219343606390E-15 +1.412219008832826E-15 +1.412250308617211E-15 +1.412232928709431E-15 +1.412329074757428E-15 +1.412312994985171E-15 +1.412322505916392E-15 +1.412331107385709E-15 +1.412331200897305E-15 +1.412322667023704E-15 +1.412319281123986E-15 +1.412323576290635E-15 +1.412319801526165E-15
+8.292213290637295E-17 +9.182118818211835E-17 +4.463912028574574E-18 +5.688706190646387E-18 +5.760792700781237E-18 +5.748697796684843E-18 +5.189678277329204E-18 +5.185250650197901E-18 +5.120114952686381E-18 +6.367172224895364E-18 +5.718615048793127E-18 +5.652951662929357E-18 +4.757189666664378E-18 +5.221227375034335E-18 +5.014860869345945E-18 +5.898106781999954E-18 +4.756918847224106E-18 +4.635832294322595E-18 +4.857080656454786E-18 +4.610710630867956E-18
+3.757163730928738E-17 +3.432659296395027E-18 +3.700456739468748E-20 +4.354198301563367E-19 +1.069412204743044E-19 +2.213306578890183E-19 +4.247681798643654E-19 +1.091010808694997E-19 +4.042872019774905E-20 +1.906180308577851E-19 +5.767848817453669E-20 +4.815432336250658E-20 +4.310799919057366E-19 +5.409783399794779E-20 +1.167342478377001E-19 +4.544610887785769E-19 +4.333743104055055E-20 +7.727171287938511E-20 +4.352573399657258E-19 +3.829200626891700E-20
+9.593510645565901E-18 +3.745112483602907E-20 +1.263378229568603E-20 +3.782537246993904E-20 +3.809471476549726E-20 +3.821042779683804E-20 +3.709676834039606E-20 +3.791873626231635E-20 +1.188488467724107E-20 +4.303297302800316E-20 +3.773557757650203E-20 +3.771612996887585E-20 +3.758727111837936E-20 +3.827869486778843E-20 +3.844079436284495E-20 +3.812685154674236E-20 +3.518412931528659E-20 +3.769980600830153E-20 +5.826997885783858E-20 +1.011979120975143E-20
+3.992822651051480E-18 +2.408684287668158E-20 +2.372187515910170E-21 +5.805932087571096E-21 +4.086994414397994E-21 +2.582805797536035E-20 +1.931706837646195E-20 +2.382865617095980E-21 +3.357032083163741E-21 +3.570664198572784E-20 +2.409068467004691E-21 +1.529873860708888E-20 +2.382548386760189E-21 +1.778184287336753E-20 +2.429161646940088E-21 +3.295176122839946E-21 +2.384731263272368E-21 +2.378506704822370E-21 +3.532926898305113E-20 +2.533359861985718E-21
+1.597565982363395E-18 +6.753959019063251E-21 +1.178387503988091E-21 +2.346799890159414E-21 +2.349502566806363E-21 +2.364921689901284E-21 +2.363722695929521E-21 +2.308916912977288E-22 +2.367287725245405E-21 +2.378142881465565E-21 +2.316207572627266E-21 +2.369120608122993E-21 +3.049626470428836E-22 +2.392159832028741E-21 +2.000705531701474E-21 +2.340601930069959E-21 +1.239956086593536E-22 +1.128373858074328E-21 +5.605840827218380E-21 +1.697361323141924E-21
+1.961542611630528E-19 +1.605813857043381E-22 +5.541564363632053E-23 +3.718299413986438E-22 +2.521663059028694E-22 +1.010836183744779E-22 +4.157893712577407E-25 +2.308916714769500E-22 +3.260865454669556E-23 +1.819567831661159E-23 +2.056227293465535E-22 +1.098545519740326E-22 +2.100787403382489E-23 +3.806391117984559E-22 +4.236732873545829E-23 +2.216864058567976E-22 +2.043204920121252E-23 +6.576861007477215E-23 +2.365109321983701E-21 +5.682960682133217E-24
+1.033460134943172E-19 +5.095676013590020E-23 +7.204518977659888E-25 +1.839655224362889E-25 +1.555106675572613E-23 +1.102028421404670E-24 +1.165386740707929E-25 +7.452230834824402E-25 +2.273166799605313E-25 +5.864975589756543E-25 +4.060400131843048E-25 +2.642503574318576E-25 +6.395661184682340E-25 +1.495238305732837E-24 +2.971487881318081E-25 +2.367590446592363E-25 +6.100896587832275E-25 +3.082889421297101E-25 +1.555807371432148E-22 +1.856381969422482E-25
+2.222506207250906E-21 +0.000000000000000E+00 +6.702668393561402E-26 +0.000000000000000E+00 +8.695827281289108E-26 +4.656573511372868E-26 +0.000000000000000E+00 +7.915702368343831E-26 +0.000000000000000E+00 +2.527209055754126E-25 +1.120249684471151E-25 +5.264253585828809E-26 +6.395518562644740E-25 +5.478449502807081E-26 +1.658204946808886E-25 +0.000000000000000E+00 +2.326315153785545E-26 +0.000000000000000E+00 +6.791127078187431E-25 +1.334265171580290E-27
+1.477942271389411E-21 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.604999800663286E-26 +0.000000000000000E+00 +8.037917229301281E-27 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.622341386151818E-26 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 -1.660662047989688E-24 +0.000000000000000E+00 -8.124538683864175E-26 +0.000000000000000E+00 +0.000000000000000E+00 -1.256724079259198E-24 +0.000000000000000E+00 -1.037447002091273E-25 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 -1.067176331388690E-26 +0.000000000000000E+00 -5.046695924383159E-26 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 -3.268916140222322E-23 -9.138143161538361E-25 -7.763736700778439E-25 -6.174450968614620E-25 -3.814905976475510E-24 -8.992837056083012E-24 -2.904329885972737E-24 -7.303758629475250E-25 -3.296707309470961E-25 -1.393129758941168E-23 -6.996392271462831E-25 +0.000000000000000E+00 -1.399201325142554E-25 +0.000000000000000E+00 -6.991647201554656E-24 -4.622312659630499E-24 -1.732419204665353E-24 +0.000000000000000E+00 -4.737229018336254E-23
-1.238333681059675E-24 -3.268968825895125E-23 -4.575179989305099E-23 -1.795277820184393E-23 -6.174451346993681E-25 -3.288719637998079E-23 -7.880010946766471E-23 -2.904330343851964E-24 -1.097052105265559E-22 -2.060327302903954E-23 -3.687781848252777E-23 -1.037977705643691E-23 -9.893943643909275E-22 -1.399216345933209E-25 -1.841766742708638E-22 -5.543938824285610E-23 -5.990795358614673E-22 -5.885826102720863E-23 -1.449808676685469E-25 -4.737293595073710E-23
-5.137948237837468E-23 -5.245139717572687E-21 -4.960699774895779E-20 -1.550725351957434E-21 -9.301370492311875E-21 -1.290808169071782E-21 -3.920593524423220E-21 -5.554982483642722E-21 -1.120054360971640E-20 -8.591797636066019E-22 -3.442147962741918E-21 -1.597473802039841E-21 -3.832194069499849E-21 -2.578272442998855E-21 -8.532894729194919E-22 -1.142432402772030E-22 -6.315579713206804E-21 -4.149386012123136E-21 -9.203199410877831E-23 -1.992174548829533E-20
-3.739596668317399E-20 -7.157945235619225E-19 -2.312332568494544E-19 -1.539308731974874E-20 -7.697111181129874E-20 -8.542761503263248E-21 -1.070325775534923E-20 -5.554982941705523E-21 -1.832799417737080E-19 -1.893681481052314E-20 -1.878900776354694E-19 -2.557749443519820E-19 -1.177893943036525E-19 -1.052018338774199E-19 -2.690472126706307E-19 -3.865805462413424E-20 -1.298450609958044E-19 -4.662983039653438E-19 -3.420886724993476E-21 -1.527667877484280E-19


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.0.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.332120816757470E-01 +8.326577267047709E-01 +8.326133849904678E-01 +8.326056622541075E-01 +8.326037559801267E-01 +8.326031986074895E-01 +8.326030084191236E-01 +8.326029314431669E-01 +8.326028978063409E-01 +8.326028809978098E-01 +8.326028726931971E-01 +8.326028683767133E-01 +8.326028659456948E-01 +8.326028644214348E-01 +8.326028635295870E-01 +8.326028630062868E-01 +8.326028626622631E-01 +8.326028624698658E-01 +8.326028623190718E-01 +8.326028664714962E-01
+1.654015127902975E-01 +1.659328905425088E-01 +1.659753013929280E-01 +1.659826878828228E-01 +1.659845120632366E-01 +1.659850448473879E-01 +1.659852265950306E-01 +1.659853001501893E-01 +1.659853322637935E-01 +1.659853483381949E-01 +1.659853562635716E-01 +1.659853603857288E-01 +1.659853627136148E-01 +1.659853641682320E-01 +1.659853650198993E-01 +1.659853655192035E-01 +1.659853658485476E-01 +1.659853660305581E-01 +1.659853661753952E-01 +1.659853620674104E-01
+1.377426868030131E-03 +1.399993516933800E-03 +1.401891348876498E-03 +1.402222197780949E-03 +1.402303012482179E-03 +1.402327221817540E-03 +1.402335533221559E-03 +1.402338901596167E-03 +1.402340401760006E-03 +1.402341124772382E-03 +1.402341498278947E-03 +1.402341689617111E-03 +1.402341791322686E-03 +1.402341859812634E-03 +1.402341899404737E-03 +1.402341923049390E-03 +1.402341937472758E-03 +1.402341947722676E-03 +1.402341953607494E-03 +1.402341907918700E-03
+8.911221783525445E-06 +9.313735059814437E-06 +9.346085677726256E-06 +9.351372008860446E-06 +9.352626730561218E-06 +9.352998816611305E-06 +9.353125763943911E-06 +9.353177248600608E-06 +9.353199930803468E-06 +9.353210850753143E-06 +9.353216474665626E-06 +9.353219391911361E-06 +9.353220822805418E-06 +9.353221915997500E-06 +9.353222512947551E-06 +9.353222878709837E-06 +9.353223098154720E-06 +9.353223232228823E-06 +9.353223317845387E-06 +9.353224414415744E-06
+6.673938660347149E-08 +7.469091676866295E-08 +7.536062496589328E-08 +7.546971961996934E-08 +7.549341398869194E-08 +7.550033726407402E-08 +7.550265967243670E-08 +7.550358155072576E-08 +7.550395304937712E-08 +7.550414653500554E-08 +7.550424973276588E-08 +7.550431008766021E-08 +7.550431598110082E-08 +7.550436399457965E-08 +7.550435679118299E-08 +7.550435211440613E-08 +7.550437738763930E-08 +7.550437981555885E-08 +7.550436894772364E-08 +7.550450378536181E-08
+7.020743211845413E-10 +8.067940335364244E-10 +8.183382116856397E-10 +8.204586887816689E-10 +8.209034064017095E-10 +8.210441217267660E-10 +8.210930147457552E-10 +8.211104077056549E-10 +8.211151414139870E-10 +8.211188024323833E-10 +8.211208002025672E-10 +8.211309996205094E-10 +8.211215723187280E-10 +8.211328671983310E-10 +8.211311741017935E-10 +8.211221655125535E-10 +8.211322624246310E-10 +8.211324355588860E-10 +8.211312726110591E-10 +8.211480494545154E-10
+2.676924806660428E-12 +3.008796719450573E-12 +3.080647346590937E-12 +3.095803424404802E-12 +3.099509206636693E-12 +3.101100324536512E-12 +3.101732875321583E-12 +3.101927785737412E-12 +3.101936703983619E-12 +3.101970202115486E-12 +3.101982362398838E-12 +3.102347283780394E-12 +3.101989058901005E-12 +3.102375388262011E-12 +3.102339771590150E-12 +3.101994903237358E-12 +3.102352573620503E-12 +3.102361401710041E-12 +3.102347128360090E-12 +3.102832008689285E-12
+3.603753351151897E-15 +4.279538770436371E-15 +4.457553864256679E-15 +4.548070020862465E-15 +4.567981886872051E-15 +4.578906068224168E-15 +4.581729520090570E-15 +4.585975909526111E-15 +4.586038982329474E-15 +4.582864458153484E-15 +4.584505635402555E-15 +4.583726514176480E-15 +4.582171051784603E-15 +4.587747016063193E-15 +4.584929164306386E-15 +4.583683902815471E-15 +4.584581818549561E-15 +4.585194400053848E-15 +4.588440615170055E-15 +4.588260625689733E-15
+3.369807750232648E-16 +1.333202646655808E-15 +1.407771394399544E-15 +1.411138364656419E-15 +1.411830422468034E-15 +1.412079267731396E-15 +1.412182740103492E-15 +1.412229919242536E-15 +1.412231764056188E-15 +1.412217857302513E-15 +1.412233614845351E-15 +1.412309500293976E-15 +1.412215992541822E-15 +1.412339257183769E-15 +1.412316458411182E-15 +1.412225278339620E-15 +1.412323252050213E-15 +1.412327553041473E-15 +1.412336251142779E-15 +1.412546227284494E-15
+2.390855643048535E-16 +8.749895801360623E-17 +5.723480056980662E-18 +5.751904891512234E-18 +5.682714755666690E-18 +5.702132123225315E-18 +5.087602754573361E-18 +6.097586627440139E-18 +6.563629578860505E-18 +4.418218340053801E-18 +5.175114811324973E-18 +4.057985465856096E-18 +4.488282207739789E-18 +5.961534803101444E-18 +5.276189213381578E-18 +5.040430584493539E-18 +4.465807001267035E-18 +4.778434538483946E-18 +6.081693604676934E-18 +5.256325261177327E-18
+6.071206056684781E-17 +4.315555997762454E-18 +3.105165232781614E-19 +3.858871150640602E-20 +1.669374571319515E-19 +8.859571296745199E-20 +3.797995772662567E-20 +1.377607198298013E-19 +4.590441931504868E-19 +6.026521028504056E-20 +3.870790935575142E-20 +4.759103301286746E-20 +3.796884735820764E-20 +4.352576811983487E-19 +9.547310554923232E-20 +5.235559931354027E-20 +3.799347411299556E-20 +3.438910077073125E-20 +1.826282668756724E-19 +2.918736513340235E-20
+3.103893380253732E-17 +1.079153722781087E-19 +7.713525495464443E-20 +1.272531446175848E-20 +3.803342501796704E-20 +3.797776012568173E-20 +7.388293760455106E-21 +3.815978090364054E-20 +3.812233769612113E-20 +3.760466516642709E-20 +1.381007446514332E-20 +3.975919165553886E-20 +9.943621235476684E-21 +6.267383924237642E-20 +3.776862490782752E-20 +3.798287148085822E-20 +3.683426280429710E-21 +3.438910064228692E-20 +3.820553236148263E-20 +9.509059238271254E-21
+1.381563709931043E-17 +3.231766758101696E-20 +3.641443081014661E-20 +2.362968883954899E-21 +1.619569684096674E-20 +6.785810147715978E-21 +2.390401647283428E-21 +3.210518156259797E-21 +3.635061480253115E-21 +2.430062444743387E-21 +2.394830523500787E-21 +1.345742618205004E-20 +2.374817291642040E-21 +3.798416499550656E-20 +2.377055864606314E-21 +3.783528306261855E-21 +2.378139326913156E-21 +9.672018128910801E-21 +2.411770405520336E-21 +2.755830004224980E-21
+6.228195912826455E-19 +6.766704942612263E-21 +2.379648436926969E-21 +2.384184883210882E-22 +2.366353136323809E-21 +2.380758639731116E-21 +1.063325128860503E-21 +2.306992570269124E-21 +2.354524620984512E-21 +1.498795148194755E-21 +1.587899317433207E-21 +2.367748830274937E-21 +2.406513316034651E-22 +2.393168977658072E-21 +4.218260626937399E-22 +2.385561404648438E-21 +1.447207725279919E-21 +2.340929739902086E-21 +6.332542298124015E-22 +2.187578834350117E-21
+4.925884777670814E-20 +1.021275012215967E-21 +1.404187413396038E-21 +1.118819957162694E-22 +3.576416855197629E-23 +3.092221373234278E-22 +1.943874605318821E-22 +9.528506236272032E-24 +1.310139347963533E-21 +1.057805953357207E-22 +1.274498527394719E-23 +1.279552139627949E-22 +1.912621781077786E-23 +5.869042360765057E-22 +3.634500109244752E-24 +1.723711767302577E-22 +1.150020358988914E-22 +9.554240332585977E-25 +6.332541981653042E-22 +2.202047474199043E-22
+4.450281604676073E-21 +2.041490848916825E-22 +8.560524778124998E-24 +5.097562488732473E-24 +1.728444085205321E-25 +4.044575340677439E-23 +2.342229056648802E-24 +6.162583833080324E-25 +1.888672301045121E-22 +1.262188587008379E-25 +1.167440044736205E-25 +6.078319328682917E-24 +1.049281651299171E-24 +1.365535299753408E-23 +5.806302232244341E-26 +6.310024274698055E-24 +1.344471508823070E-23 +1.997454574536240E-25 +2.864273337880958E-25 +6.384389487716467E-23
+1.155426630788699E-21 +4.599651849292327E-23 +8.560524399387786E-24 +9.599527731380468E-26 +1.728443912952849E-25 +1.094231911106492E-24 +8.218024242145480E-26 +0.000000000000000E+00 +7.162086058543256E-26 +0.000000000000000E+00 +0.000000000000000E+00 +1.086145944452063E-24 +0.000000000000000E+00 +1.510457946224267E-24 +0.000000000000000E+00 +1.198467900847443E-25 +7.393383017605492E-25 +0.000000000000000E+00 +1.056408852459783E-25 +0.000000000000000E+00
+4.217351110249807E-26 +0.000000000000000E+00 +3.338401008900997E-24 +0.000000000000000E+00 +0.000000000000000E+00 +6.156834336560806E-26 +0.000000000000000E+00 +0.000000000000000E+00 +7.161913765991313E-26 +0.000000000000000E+00 +0.000000000000000E+00 +4.197640676538325E-26 +0.000000000000000E+00 +9.804579342476463E-26 +0.000000000000000E+00 +0.000000000000000E+00 +7.850453654673456E-26 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +5.416661301490932E-25 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +1.634849762282162E-25 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 -2.230507502626719E-25 +0.000000000000000E+00 -4.418472000561333E-26 -2.982719719096057E-26 +0.000000000000000E+00 -1.777103692677846E-26 +0.000000000000000E+00 -7.510982066083366E-25 +0.000000000000000E+00 +0.000000000000000E+00 -2.288119853490430E-25 +0.000000000000000E+00 -4.011332607312229E-26
+0.000000000000000E+00 -3.084532853047678E-24 +0.000000000000000E+00 -2.974137644391898E-25 -2.825994748147909E-25 +0.000000000000000E+00 -2.236779667275838E-25 -5.393186739869021E-25 +0.000000000000000E+00 -2.903934285548595E-24 -3.659577707724114E-24 +0.000000000000000E+00 -8.775771136853812E-25 +0.000000000000000E+00 -1.166251406941010E-23 -9.993198618903520E-26 +0.000000000000000E+00 -2.298936741480383E-23 -2.575598672221748E-25 -5.866826253619772E-26
-1.914263402376256E-22 -4.906334544208354E-23 +0.000000000000000E+00 -5.898963004639260E-22 -9.998689368836154E-23 -3.710722198236400E-25 -8.539549666019616E-23 -3.878782849818924E-22 -1.374764202417550E-24 -2.903959859786727E-24 -7.666690978169876E-23 -6.411873329674305E-25 -5.767748124335432E-22 -6.112730668032098E-25 -2.673040492462222E-22 -3.643859425996124E-23 -2.031714398062571E-24 -2.298937104138830E-23 -2.592515195355793E-23 -1.472129590679701E-22
-8.751523277347170E-20 -1.147260927664091E-20 +0.000000000000000E+00 -1.883214523179784E-20 -5.273070088420018E-21 -2.514677199682014E-22 -4.039463072466399E-20 -7.127028801756429E-22 -1.607099925461052E-23 -1.315037293080187E-20 -3.483659721407274E-20 -2.014383365980213E-21 -1.170308813060351E-20 -5.935120336315192E-22 -5.420296313064093E-21 -4.180226547027140E-22 -2.747370871792118E-20 -1.792569902966923E-21 -2.565923001143689E-21 -2.540366736598367E-20
-3.716272502901621E-19 -1.147303432711800E-20 -1.753216309007339E-21 -2.107430252550905E-19 -1.084813824678329E-19 -8.319135258376253E-20 -2.350566634883024E-19 -2.679352610744243E-19 -3.496431924137548E-20 -1.036957242605649E-18 -2.772169893571982E-19 -5.775158917346232E-19 -5.845524990626349E-19 -1.244469221872718E-20 -1.198313599804072E-19 -2.321178656872145E-19 -6.129399831028164E-19 -3.849228769483678E-20 -1.225049452947688E-19 -1.594959097752009E-19


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.1.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.855819362564752E-01 +8.854920037658385E-01 +8.854847956464371E-01 +8.854835518979046E-01 +8.854832296783532E-01 +8.854831344388578E-01 +8.854831034250141E-01 +8.854830905960724E-01 +8.854830850091004E-01 +8.854830821513878E-01 +8.854830806905940E-01 +8.854830799691241E-01 +8.854830795305966E-01 +8.854830792282815E-01 +8.854830791133378E-01 +8.854830789945748E-01 +8.854830789550870E-01 +8.854830789189376E-01 +8.854830788822570E-01 +8.854830788792167E-01
+1.133089089641225E-01 +1.133958014994706E-01 +1.134027553967144E-01 +1.134039600107132E-01 +1.134042723977189E-01 +1.134043647323510E-01 +1.134043948128982E-01 +1.134044072575515E-01 +1.134044126762992E-01 +1.134044154515957E-01 +1.134044168673468E-01 +1.134044175675426E-01 +1.134044179947183E-01 +1.134044182860274E-01 +1.134044183979464E-01 +1.134044185130657E-01 +1.134044185511430E-01 +1.134044185859489E-01 +1.134044186217441E-01 +1.134044186248878E-01
+1.104159168724082E-03 +1.107146181314088E-03 +1.107390102710674E-03 +1.107427686592707E-03 +1.107437221233523E-03 +1.107440044914850E-03 +1.107440950321458E-03 +1.107441324637839E-03 +1.107441488944000E-03 +1.107441569543048E-03 +1.107441613474820E-03 +1.107441634205580E-03 +1.107441645318546E-03 +1.107441656120152E-03 +1.107441659147850E-03 +1.107441662641122E-03 +1.107441664081001E-03 +1.107441665363790E-03 +1.107441666296048E-03 +1.107441666124384E-03
+4.962207306451329E-06 +5.025480226765683E-06 +5.035524226190678E-06 +5.037006929264618E-06 +5.037292465861399E-06 +5.037369557622899E-06 +5.037395914915180E-06 +5.037405430289546E-06 +5.037409216127560E-06 +5.037410969637274E-06 +5.037412037518431E-06 +5.037412550423854E-06 +5.037412782599306E-06 +5.037412973132842E-06 +5.037412980319080E-06 +5.037413123371095E-06 +5.037413099114292E-06 +5.037413156518603E-06 +5.037413116245438E-06 +5.037413173991394E-06
+2.545625714242869E-08 +2.286806701400270E-08 +2.312281708722490E-08 +2.318949859234126E-08 +2.320153981490672E-08 +2.320545557126047E-08 +2.320692551498574E-08 +2.320736571764028E-08 +2.320749193527408E-08 +2.320755457813500E-08 +2.320759688631288E-08 +2.320762604546577E-08 +2.320763073966543E-08 +2.320764259769037E-08 +2.320763547623592E-08 +2.320764222986917E-08 +2.320763581206833E-08 +2.320763935445090E-08 +2.320763586966322E-08 +2.320764202311444E-08
+3.654882319715002E-09 +2.027841901317073E-10 +2.060238200771589E-10 +2.072869249749462E-10 +2.076114158328411E-10 +2.077845717148887E-10 +2.078462375956985E-10 +2.078652020303391E-10 +2.078685663542032E-10 +2.078704354920678E-10 +2.078719477578402E-10 +2.078739880277543E-10 +2.078738603174212E-10 +2.078749466381046E-10 +2.078741837113514E-10 +2.078741857543466E-10 +2.078739755641498E-10 +2.078740308453481E-10 +2.078736766353401E-10 +2.078741825804280E-10
+1.341614706890489E-09 +1.273290009828814E-12 +1.058587879851571E-12 +1.064283237306441E-12 +1.065852187259989E-12 +1.067513760727034E-12 +1.068366361614785E-12 +1.068414721446106E-12 +1.068627769495435E-12 +1.068451924790305E-12 +1.068643042095823E-12 +1.068679753999354E-12 +1.068682056394910E-12 +1.068758375209059E-12 +1.068521170876001E-12 +1.068663414422870E-12 +1.068581250609655E-12 +1.068623143025465E-12 +1.068561756857222E-12 +1.068603854636260E-12
+1.100404248500099E-09 +3.558892483517397E-13 +3.447835657780657E-15 +2.919579289602847E-15 +3.276185859437879E-15 +3.282882079535988E-15 +3.285239697914480E-15 +3.232162052221709E-15 +3.284359674292536E-15 +3.231044875808464E-15 +3.285886445849119E-15 +3.287031858127189E-15 +3.286289196627374E-15 +3.287854068094442E-15 +3.232803868519195E-15 +3.287564920125081E-15 +3.229760867872860E-15 +3.231635997937659E-15 +3.229757973653332E-15 +3.228389353130414E-15
+9.415161441877946E-10 +2.706789908044733E-13 +2.892811058206072E-15 +1.768441056548026E-15 +2.705543017874150E-15 +2.674288178612411E-15 +2.677034093918545E-15 +1.775728383906792E-15 +2.673118220530276E-15 +1.777275441256134E-15 +1.772340758772675E-15 +1.770847704221925E-15 +1.771212397336350E-15 +2.668744904263508E-15 +1.776554005928331E-15 +1.771651164792951E-15 +2.705079027727448E-15 +2.705965216252265E-15 +2.704982628603974E-15 +2.705823797195828E-15
+4.462413349511510E-10 +9.383063704444947E-14 +2.087451491769460E-15 +1.087099347176456E-15 +1.362741664275800E-15 +1.371581017187481E-15 +1.371182642417202E-15 +1.287799524838191E-15 +1.371341354489594E-15 +1.286342831515378E-15 +1.275041692238754E-15 +1.275490760168375E-15 +1.274814628043734E-15 +1.374920247841026E-15 +1.287806717173337E-15 +1.275955619915374E-15 +1.385572129474183E-15 +1.386445387931736E-15 +1.386080461273734E-15 +1.383793594503958E-15
+3.056790953801706E-10 +7.660635966790775E-14 +1.244376929381788E-15 +1.066984527073659E-15 +1.152162305855362E-15 +1.158758257619063E-15 +1.159721449500648E-15 +1.009965366980971E-15 +1.158469832302993E-15 +1.010355453435541E-15 +1.066447939101091E-15 +1.065605283298216E-15 +1.065167125758298E-15 +1.162169817019449E-15 +1.009897444579415E-15 +1.065298653049516E-15 +1.123552455506453E-15 +1.124337768869271E-15 +1.123410394707030E-15 +1.123306269544467E-15
+1.439920079226753E-10 +6.892955252744944E-14 +9.602088899027720E-16 +5.712680159052703E-16 +9.645828290976164E-16 +9.677370974995688E-16 +9.682783897697263E-16 +7.531910756358827E-16 +9.682129208473929E-16 +7.528870743180562E-16 +9.404326173537169E-16 +9.401248002467976E-16 +9.400976382476081E-16 +9.702616018158444E-16 +7.534423928475150E-16 +9.401588915096852E-16 +7.555178225615884E-16 +7.569311377134916E-16 +7.557829303872031E-16 +7.549342927923648E-16
+1.232806805412807E-11 +5.607661250847066E-14 +5.821345325302419E-16 +4.044841843418226E-16 +4.650971827856942E-16 +4.675836302084140E-16 +4.716248085106520E-16 +4.221444497351538E-16 +4.664032786241764E-16 +4.221638946621264E-16 +4.652746654068358E-16 +4.649648105796640E-16 +4.647620452367329E-16 +4.652004455929011E-16 +4.215383964140114E-16 +4.645759277561013E-16 +4.216540962668271E-16 +4.224674239703708E-16 +4.216546766078444E-16 +4.224773927390703E-16
+4.302857247352441E-13 +3.196396854723602E-14 +4.569535037298368E-16 +3.768838365341881E-16 +4.305713071936569E-16 +4.567251329686899E-16 +4.541363846954984E-16 +3.911946783788009E-16 +4.498635263886576E-16 +3.941662286067050E-16 +4.148174980939031E-16 +3.926091560801643E-16 +3.981564883724502E-16 +3.968912394898412E-16 +3.795226417003478E-16 +3.947847933582059E-16 +3.800950195050344E-16 +3.915382134599548E-16 +3.813163058504713E-16 +3.903236278789871E-16
+2.635238980720816E-14 +2.724393727480564E-14 +3.764132949466419E-16 +3.304749034417073E-16 +3.778793373428502E-16 +3.788191832978082E-16 +3.783326246600330E-16 +3.648620821758725E-16 +3.788944615542537E-16 +3.646438194027235E-16 +3.652104046432602E-16 +3.645537114267951E-16 +3.645123668123728E-16 +3.790456878815563E-16 +3.629004105459378E-16 +3.644348739505173E-16 +3.778208156727359E-16 +3.778873914441071E-16 +3.778623107935390E-16 +3.778858956290672E-16
+0.000000000000000E+00 +2.034833907002191E-14 +2.912148023391678E-16 +2.593499464723411E-16 +3.336600334500188E-16 +3.397139048590414E-16 +3.409590892368127E-16 +2.960468065627600E-16 +3.387245329239855E-16 +3.024310814339375E-16 +3.214956996837302E-16 +2.967535152555561E-16 +3.046991133312308E-16 +3.139568541748552E-16 +2.387487098019755E-16 +2.980279439688542E-16 +2.679772528173043E-16 +3.070366833733603E-16 +2.723635525212341E-16 +3.047005109846984E-16
+0.000000000000000E+00 +1.639618938529783E-14 +1.793551375525304E-16 +1.846484085498009E-16 +1.868978021663568E-16 +1.871563181462268E-16 +1.862161916262670E-16 +1.894461706798808E-16 +1.858958395746579E-16 +1.891325888654570E-16 +1.883897960048662E-16 +1.860965532759593E-16 +1.858744026356124E-16 +1.879067658983251E-16 +1.893134745550809E-16 +1.857592877949074E-16 +1.896257234212983E-16 +1.895776817569933E-16 +1.893955165131874E-16 +1.889614298390918E-16
+0.000000000000000E+00 +7.913049808352173E-15 +9.825262070860089E-17 +1.048058448861449E-16 +1.026551736778232E-16 +1.027859428280129E-16 +1.019370419188450E-16 +1.463745823638128E-16 +1.020544474509029E-16 +1.457491979829371E-16 +1.041861085348008E-16 +1.022332025844723E-16 +1.019906114394381E-16 +1.031693993739251E-16 +1.459725645998543E-16 +1.023212130156266E-16 +1.464253275317068E-16 +1.461296815939885E-16 +1.453327028720514E-16 +1.432915946555015E-16
+0.000000000000000E+00 +1.520057911844624E-16 +4.654511218099997E-17 +9.029801425801623E-17 +4.375905961173118E-17 +4.729460194345874E-17 +4.755089220258018E-17 +8.024567922893017E-17 +4.701032660710391E-17 +8.076377705143867E-17 +8.053045203353349E-17 +7.996567876055077E-17 +8.041632369000390E-17 +4.530006470518090E-17 +8.059966471290294E-17 +8.046520304288919E-17 +4.215150063699130E-17 +4.312187289725681E-17 +4.180522589581205E-17 +4.301658731615654E-17
+0.000000000000000E+00 +0.000000000000000E+00 +3.059897850472361E-17 +7.960706197251336E-17 +2.604799149962433E-17 +2.682010433215448E-17 +2.667903669026127E-17 +2.410168343403708E-17 +2.660327654470875E-17 +2.405801123876368E-17 +2.440397879967764E-17 +2.387567433825878E-17 +2.404198476430820E-17 +2.611130661241335E-17 +2.213243649166155E-17 +2.399326794155775E-17 +2.559979980839964E-17 +2.572769318568983E-17 +2.591378820742025E-17 +2.576125282306491E-17
+0.000000000000000E+00 +0.000000000000000E+00 +1.200268831101032E-17 +2.326760804899513E-17 +1.210524529847193E-17 +1.210707334607812E-17 +1.208327296587960E-17 +1.397312429680182E-17 +1.211693066603059E-17 +1.397023870480228E-17 +1.218724719644315E-17 +1.218818493285380E-17 +1.217911579949945E-17 +1.212063583031792E-17 +1.397259492869107E-17 +1.219628166662335E-17 +1.390595063641243E-17 +1.390647628913813E-17 +1.390966685203370E-17 +1.390296043715576E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.825329077105058E-18 +1.017809783597061E-19 +1.362528973323954E-19 +1.412951499665308E-19 +3.861694602100071E-18 +1.372684944535525E-19 +4.256247788355076E-18 +4.111246277883911E-18 +4.326424596979742E-18 +3.972744353132664E-18 +1.156235765407563E-19 +4.030908648616686E-18 +4.325402209432136E-18 +1.856637603173864E-19 +1.019294738474527E-19 +7.628305009245834E-20 +9.390024818165279E-20
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.1.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.855822416564645E-01 +8.854919508088988E-01 +8.854848036762757E-01 +8.854835527723617E-01 +8.854832296925349E-01 +8.854831345318741E-01 +8.854831033950679E-01 +8.854830906371769E-01 +8.854830850083502E-01 +8.854830821634649E-01 +8.854830806852353E-01 +8.854830799807145E-01 +8.854830795299368E-01 +8.854830792638320E-01 +8.854830790911754E-01 +8.854830790125534E-01 +8.854830789418285E-01 +8.854830788910091E-01 +8.854830789007722E-01 +8.854830803267697E-01
+1.133086039623195E-01 +1.133958540199314E-01 +1.134027476051733E-01 +1.134039591431990E-01 +1.134042723872002E-01 +1.134043646402648E-01 +1.134043948409749E-01 +1.134044072196004E-01 +1.134044126766506E-01 +1.134044154381832E-01 +1.134044168736595E-01 +1.134044175561114E-01 +1.134044179933560E-01 +1.134044182520157E-01 +1.134044184191632E-01 +1.134044184947736E-01 +1.134044185643971E-01 +1.134044186129480E-01 +1.134044186035332E-01 +1.134044172162756E-01
+1.104158668314161E-03 +1.107146628316363E-03 +1.107389892116317E-03 +1.107427679501937E-03 +1.107437217644159E-03 +1.107440044011595E-03 +1.107440952150415E-03 +1.107441321505787E-03 +1.107441489328836E-03 +1.107441570725299E-03 +1.107441612670138E-03 +1.107441634049802E-03 +1.107441647352913E-03 +1.107441654629914E-03 +1.107441660045207E-03 +1.107441662941647E-03 +1.107441664097947E-03 +1.107441666346507E-03 +1.107441665978287E-03 +1.107441627067009E-03
+4.962311339594841E-06 +5.025469959465208E-06 +5.035498204539987E-06 +5.037007074343974E-06 +5.037292395315037E-06 +5.037369532790620E-06 +5.037395951532838E-06 +5.037405399821215E-06 +5.037409221753949E-06 +5.037411120621318E-06 +5.037411911515396E-06 +5.037412547045035E-06 +5.037412770458853E-06 +5.037412933742214E-06 +5.037413023780621E-06 +5.037413135805746E-06 +5.037413085584509E-06 +5.037413109237298E-06 +5.037413125766978E-06 +5.037413217180218E-06
+2.545270623375609E-08 +2.286802416904238E-08 +2.312120538673719E-08 +2.318950283066383E-08 +2.320153631290004E-08 +2.320545363118012E-08 +2.320692885123267E-08 +2.320737262154143E-08 +2.320749791593434E-08 +2.320755847390436E-08 +2.320757741313112E-08 +2.320762412179778E-08 +2.320762997519568E-08 +2.320763577973894E-08 +2.320763912338520E-08 +2.320764225196356E-08 +2.320763704323692E-08 +2.320763522883358E-08 +2.320763984667864E-08 +2.320770394916162E-08
+3.654905469533197E-09 +2.027998354644415E-10 +2.059562057965475E-10 +2.072866428698048E-10 +2.076111450768263E-10 +2.077845292682421E-10 +2.078461540657632E-10 +2.078664277651068E-10 +2.078694843823180E-10 +2.078704509955313E-10 +2.078702449529912E-10 +2.078737979634778E-10 +2.078740128222081E-10 +2.078740193044814E-10 +2.078743701183044E-10 +2.078745888953066E-10 +2.078739130492464E-10 +2.078736087276580E-10 +2.078743902766937E-10 +2.078897825652593E-10
+1.343472395410858E-09 +1.193894442647677E-12 +1.057750313590945E-12 +1.064176684792422E-12 +1.065726771341096E-12 +1.067514112869456E-12 +1.068361775633861E-12 +1.068577407308499E-12 +1.068673950695479E-12 +1.068635260297420E-12 +1.068424960702382E-12 +1.068750413773306E-12 +1.068687987270634E-12 +1.068601302455372E-12 +1.068649290391974E-12 +1.068701241803951E-12 +1.068565107447730E-12 +1.068491840369758E-12 +1.068649727677229E-12 +1.068777550484679E-12
+1.098456222109121E-09 +3.010892906529241E-13 +3.241065020403306E-15 +3.225493827237884E-15 +3.224665675465692E-15 +3.280594215214980E-15 +3.282356602964771E-15 +3.286572496425517E-15 +3.480114802283387E-15 +3.286997123334930E-15 +2.875404310464582E-15 +3.283905506969152E-15 +3.285763062279880E-15 +3.229518096101890E-15 +3.286213813249120E-15 +3.286343839528990E-15 +3.230049478997653E-15 +3.231380872025836E-15 +3.285916849046378E-15 +2.878239797694162E-15
+9.431879048130444E-10 +1.823032665298551E-13 +2.702544200080091E-15 +1.773660578878784E-15 +2.706082177141170E-15 +2.674011221473790E-15 +2.674192059118785E-15 +1.770246091312440E-15 +2.885784043501541E-15 +1.771464625462882E-15 +1.772084260074258E-15 +2.705598004899122E-15 +1.770751129618780E-15 +2.705370891857917E-15 +1.771052638651059E-15 +1.778456110294389E-15 +2.706022936040484E-15 +1.775284520989742E-15 +1.500858186398556E-15 +1.464531200025444E-15
+4.459191840981731E-10 +9.254531076119740E-14 +1.350326937653829E-15 +1.283292115795182E-15 +1.382837787387605E-15 +1.369262519948669E-15 +1.370541759520458E-15 +1.274416169082568E-15 +2.092937027765509E-15 +1.275326755535506E-15 +1.084710954955127E-15 +1.365553150995715E-15 +1.274992102570657E-15 +1.386219913376213E-15 +1.273824116149750E-15 +1.275468689646591E-15 +1.385222201430685E-15 +1.287388696251161E-15 +1.185705649187665E-15 +9.034083633186634E-16
+3.058098327281842E-10 +6.991209309470473E-14 +1.135373888966398E-15 +1.008139228846210E-15 +1.122828203679874E-15 +1.156531094162563E-15 +1.157678249664776E-15 +1.064638178414789E-15 +1.262056666358789E-15 +1.065767794169614E-15 +8.996618039096094E-16 +1.154666105854892E-15 +1.065460653591074E-15 +1.123892296324681E-15 +1.064616240241258E-15 +1.065522162490266E-15 +1.123890294676268E-15 +1.009488986402457E-15 +9.809694157492338E-16 +5.272728823106172E-16
+1.444089033862001E-10 +6.747764524281784E-14 +9.373567568748140E-16 +7.491139123271671E-16 +7.548682442754485E-16 +9.664985106073463E-16 +9.679674268261529E-16 +9.395531621761551E-16 +9.941327918583630E-16 +9.401953198799455E-16 +4.983671843922331E-16 +9.678406595643938E-16 +9.403045648634731E-16 +7.571932110065839E-16 +9.396111101601036E-16 +9.399255515777728E-16 +7.559196762153365E-16 +7.531216885784283E-16 +4.880363028162395E-16 +4.691352548915351E-16
+1.227007658784806E-11 +5.755225845584355E-14 +5.064703239879311E-16 +4.193877981427720E-16 +4.288506643458392E-16 +4.674546802847653E-16 +4.671218302228773E-16 +4.652771388193458E-16 +4.724642289430788E-16 +4.650969001650751E-16 +3.975247952123183E-16 +4.655199200715495E-16 +4.649804027349147E-16 +4.222806378260659E-16 +4.647211607480473E-16 +4.653249655279057E-16 +4.223772526599113E-16 +4.214431050739133E-16 +4.625444059468345E-16 +3.954642476023734E-16
+3.774807874795059E-13 +3.096903054721860E-14 +4.531706721341664E-16 +3.821990346288902E-16 +4.158537838313431E-16 +4.554628749386940E-16 +4.563691350855428E-16 +4.001859007263670E-16 +4.573196924117827E-16 +4.062043523310041E-16 +3.695044307003353E-16 +4.117015315188012E-16 +4.182002992666390E-16 +3.888176339503516E-16 +3.857291930107999E-16 +4.265599278120712E-16 +3.917105265284294E-16 +3.777031187637037E-16 +3.819503542645374E-16 +3.341598212625467E-16
+4.813341628093223E-14 +2.731315645457076E-14 +3.765551673811245E-16 +3.630189586940760E-16 +3.777506243270861E-16 +3.788364380909085E-16 +3.788472523240480E-16 +3.649232840126566E-16 +3.793926430811407E-16 +3.654172416542565E-16 +3.294685144099988E-16 +3.779894092380775E-16 +3.657878413960945E-16 +3.778722589371455E-16 +3.635825992401297E-16 +3.657614306336501E-16 +3.778957867879610E-16 +3.628534845383005E-16 +2.930326818336430E-16 +2.861537395800949E-16
+0.000000000000000E+00 +2.022244510310392E-14 +3.452863992370609E-16 +2.610138705294053E-16 +3.310793414701858E-16 +3.396346421757412E-16 +3.395795113009869E-16 +3.087419370862014E-16 +3.409714460256297E-16 +3.157380642805543E-16 +1.884060828856286E-16 +3.265019371486512E-16 +3.228244422775950E-16 +2.990990887143304E-16 +2.770178922192023E-16 +3.267012880603736E-16 +3.077719056485220E-16 +2.132688767999811E-16 +2.623365222646652E-16 +1.885295910373163E-16
+0.000000000000000E+00 +1.658645302773298E-14 +1.783492575780731E-16 +1.870758426567825E-16 +1.888544163969138E-16 +1.871790298359931E-16 +1.860086327742002E-16 +1.872368159277853E-16 +1.857283333403461E-16 +1.866609362112802E-16 +1.750270277815792E-16 +1.857271633929342E-16 +1.864372883694330E-16 +1.896609393745167E-16 +1.861082089041823E-16 +1.872462485516432E-16 +1.895167395706170E-16 +1.894689776694066E-16 +1.863713991403231E-16 +1.476828171049650E-16
+0.000000000000000E+00 +8.178326918171934E-15 +9.687860296931457E-17 +1.419727418035789E-16 +1.457946365810369E-16 +1.027151708299791E-16 +1.026021977471590E-16 +1.032529166160582E-16 +1.025838831956665E-16 +1.030584753228400E-16 +1.461489068922545E-16 +1.020077511573004E-16 +1.032280187949595E-16 +1.468875777941783E-16 +1.027779851957692E-16 +1.028730428654559E-16 +1.466548508146588E-16 +1.467460661299269E-16 +1.036347153119375E-16 +1.099315081865827E-16
+0.000000000000000E+00 +3.422316148381445E-17 +4.406653628295814E-17 +8.024120290495286E-17 +4.305576508681609E-17 +4.734685682288829E-17 +4.719360312238627E-17 +7.984204319922267E-17 +4.662369257220341E-17 +8.022386349186225E-17 +9.603478802243369E-17 +4.370521448707449E-17 +8.011699239062736E-17 +4.272574662190553E-17 +8.021258939338741E-17 +8.050790402719806E-17 +4.325062514774674E-17 +8.028050967075806E-17 +8.722180466086083E-17 +9.620204076387007E-17
+0.000000000000000E+00 +0.000000000000000E+00 +2.709472726380516E-17 +2.316754873275550E-17 +2.699724522319026E-17 +2.671400387438617E-17 +2.691228336150620E-17 +2.423698779200684E-17 +2.924915135793736E-17 +2.455418680302891E-17 +7.971738399791420E-17 +2.594484949390508E-17 +2.475569738783418E-17 +2.595309665720665E-17 +2.332388882676397E-17 +2.429598320727428E-17 +2.572600843594840E-17 +2.097367965753996E-17 +2.319681416255183E-17 +8.904375471685013E-17
+0.000000000000000E+00 +0.000000000000000E+00 +1.206643085062061E-17 +1.389857072136749E-17 +1.390616962346858E-17 +1.210327281929696E-17 +1.211860234391595E-17 +1.218039199156705E-17 +2.757743551193499E-17 +1.219521238802939E-17 +1.783688266677453E-17 +1.211500824941939E-17 +1.218657831504022E-17 +1.391195478111769E-17 +1.218921717510422E-17 +1.219309346067569E-17 +1.390574203856942E-17 +1.396920943778502E-17 +1.217575480495614E-17 +5.939592543148978E-18
+0.000000000000000E+00 +0.000000000000000E+00 +2.542483759617526E-19 +3.781249990120434E-18 +7.835910666265189E-20 +1.392471892012003E-19 +1.312015116675084E-19 +4.066090995017642E-18 +1.078508034138062E-19 +3.796481402570814E-18 +4.005079528432260E-18 +9.577607060983636E-20 +3.762259662987764E-18 +9.266324144842358E-20 +3.887449619016966E-18 +4.981968164323201E-18 +4.251250029801718E-19 +3.807758355329367E-18 +3.941666114615681E-18 +3.890957089735053E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.10.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.873066266657532E-01 +8.867305056426067E-01 +8.866863695445130E-01 +8.866787836874315E-01 +8.866769997500971E-01 +8.866764610084403E-01 +8.866762827413018E-01 +8.866762099031265E-01 +8.866761779654010E-01 +8.866761621598125E-01 +8.866761543728172E-01 +8.866761503486600E-01 +8.866761480407513E-01 +8.866761467073294E-01 +8.866761459202436E-01 +8.866761454789113E-01 +8.866761451226562E-01 +8.866761449985947E-01 +8.866761448555792E-01 +8.866761447652769E-01
+1.115626324447037E-01 +1.121373703554826E-01 +1.121815592065198E-01 +1.121890906641058E-01 +1.121908568043136E-01 +1.121913892267188E-01 +1.121915657528762E-01 +1.121916375259870E-01 +1.121916690235429E-01 +1.121916845465297E-01 +1.121916922220518E-01 +1.121916961724650E-01 +1.121916984593672E-01 +1.121916997488650E-01 +1.121917005207129E-01 +1.121917009462640E-01 +1.121917013008425E-01 +1.121917014216322E-01 +1.121917015655846E-01 +1.121917016488925E-01
+1.120629355935889E-03 +1.125094311561844E-03 +1.125370299704554E-03 +1.125462148651308E-03 +1.125488205452078E-03 +1.125496881028151E-03 +1.125499309003119E-03 +1.125500570593228E-03 +1.125501112225878E-03 +1.125501427117916E-03 +1.125501559252118E-03 +1.125501641481796E-03 +1.125501667709719E-03 +1.125501713366952E-03 +1.125501730689735E-03 +1.125501746160006E-03 +1.125501748746777E-03 +1.125501751097294E-03 +1.125501751882393E-03 +1.125501758874470E-03
+8.214073221464695E-06 +6.756856890673409E-06 +6.620964164421171E-06 +6.605498210588280E-06 +6.601468003361743E-06 +6.600338367324531E-06 +6.600057878807470E-06 +6.599974526083775E-06 +6.599933958676521E-06 +6.599920702024068E-06 +6.599911063939254E-06 +6.599906811489109E-06 +6.599904181437753E-06 +6.599903769397394E-06 +6.599902738976868E-06 +6.599903278975572E-06 +6.599902639656263E-06 +6.599903741299269E-06 +6.599902123609627E-06 +6.599902284274559E-06
+8.264710656744931E-07 +1.446365451914641E-07 +5.910219728851390E-08 +5.299525018219186E-08 +5.192470057957970E-08 +5.158341942947240E-08 +5.150147303518520E-08 +5.148284672903552E-08 +5.146985036992086E-08 +5.146701907838430E-08 +5.146591756216784E-08 +5.146554172377841E-08 +5.146517832814928E-08 +5.146510826078937E-08 +5.146472525475231E-08 +5.146490643028151E-08 +5.146488730006839E-08 +5.146482590920054E-08 +5.146484693588743E-08 +5.146477155616132E-08
+5.654110053801472E-07 +4.782023454152216E-08 +8.665370815170447E-09 +2.006138171032121E-09 +8.517646654393415E-10 +5.881481785787536E-10 +5.037896725786689E-10 +4.776453619193560E-10 +4.667627457534013E-10 +4.625481157154084E-10 +4.602353496516732E-10 +4.593950986103069E-10 +4.589264961683966E-10 +4.586615344545176E-10 +4.585148800313659E-10 +4.584520375243110E-10 +4.584000545265320E-10 +4.583897939619557E-10 +4.583485367858581E-10 +4.583208508170164E-10
+1.546552988945498E-07 +3.034412042669898E-08 +3.847019667025320E-09 +9.966791231776304E-10 +3.409041251417223E-10 +1.211812666522992E-10 +4.271452042881118E-11 +1.952012095935217E-11 +9.761354910053397E-12 +5.839616057679722E-12 +3.426322070303640E-12 +2.568816379884491E-12 +2.100986222901768E-12 +1.802458545608679E-12 +1.694949121716618E-12 +1.612063449467830E-12 +1.563934866506956E-12 +1.536259706445134E-12 +1.518965221860729E-12 +1.508797906162752E-12
+1.366978161423202E-07 +2.030664478975958E-08 +2.861215539916899E-09 +5.677011158554753E-10 +2.157705400204380E-10 +6.305632148983304E-11 +2.517118734731475E-11 +1.345959870778900E-11 +5.198431897152824E-12 +2.860156235390994E-12 +1.429447001523893E-12 +8.881083499348591E-13 +5.074145651278309E-13 +3.009766724861206E-13 +1.983898071560852E-13 +1.219766423344791E-13 +7.228311846399290E-14 +4.754964937315158E-14 +3.030337435823720E-14 +1.958450416813880E-14
+1.242647767724948E-07 +1.027460563941769E-08 +2.001191390973817E-09 +4.797817483691624E-10 +1.388750015914429E-10 +5.026335415034187E-11 +1.875927354976045E-11 +8.097467949996948E-12 +3.615102768929022E-12 +2.020767245953441E-12 +9.943056238764651E-13 +5.847630683791392E-13 +3.159375607941978E-13 +1.902895841173868E-13 +1.170596034910518E-13 +7.144300008585007E-14 +4.460745442438350E-14 +3.245142226252172E-14 +2.207359109939000E-14 +1.278340627858030E-14
+7.956203190335482E-08 +9.166223771821415E-09 +1.369986931327969E-09 +3.310353872687338E-10 +9.704395908625560E-11 +3.893745774016794E-11 +1.299862912067968E-11 +6.182311646765477E-12 +2.519174690858052E-12 +1.303339337021443E-12 +6.766025364164693E-13 +4.111909559111490E-13 +2.356674535497551E-13 +1.449087009398623E-13 +8.948528096489582E-14 +5.610393544016033E-14 +3.451474611956004E-14 +2.181992303415857E-14 +1.409831087957728E-14 +8.451369180461816E-15
+1.035604138247501E-08 +4.166255030215148E-09 +9.003066572549939E-10 +2.825463461074865E-10 +8.785558257308119E-11 +2.691442925958087E-11 +1.050365234032448E-11 +5.116205248840260E-12 +2.030383619097060E-12 +1.177761375190962E-12 +5.522381670838364E-13 +2.975201207834382E-13 +1.753342329799211E-13 +1.124828596938174E-13 +7.015162001342571E-14 +4.434666079092657E-14 +2.633440294165442E-14 +1.818750251002815E-14 +1.205200285873676E-14 +6.928214503218767E-15
+4.234758355547540E-11 +3.721893600538496E-09 +6.990713520787470E-10 +1.372877591573520E-10 +6.978241617142783E-11 +2.378349234091101E-11 +9.271044393521850E-12 +3.695748746843529E-12 +1.643842275233348E-12 +8.241107817070858E-13 +4.668596433030975E-13 +2.698782767257455E-13 +1.495270699499859E-13 +8.611010315435909E-14 +5.315297300129874E-14 +3.164317719648828E-14 +2.160768040923819E-14 +1.496122797724066E-14 +1.032923194419317E-14 +5.623103037025107E-15
+0.000000000000000E+00 +2.395760081063178E-09 +4.629613270763625E-10 +1.029380952169642E-10 +3.647660885295944E-11 +1.781431168587593E-11 +6.608232302631298E-12 +2.848508925656145E-12 +1.476530872946745E-12 +7.053645727820047E-13 +3.876264251839370E-13 +2.006629217564887E-13 +1.208890513852027E-13 +7.014933311651152E-14 +4.788665281361519E-14 +2.663954932172655E-14 +1.749540815428063E-14 +1.165122277093118E-14 +7.775012817791247E-15 +4.535441156952315E-15
+0.000000000000000E+00 +1.179158895769967E-12 +7.558320008820934E-11 +6.552250963864859E-11 +7.311314427470277E-12 +1.431449603703103E-11 +3.898208860692037E-12 +2.071757223781799E-12 +1.032318352953959E-12 +5.386510363749180E-13 +3.439615174065350E-13 +1.711785946673562E-13 +8.913693747203848E-14 +5.662147798526442E-14 +3.320964088810373E-14 +1.914039617420865E-14 +1.299686908870866E-14 +9.949827782210390E-15 +6.891205215397279E-15 +3.323418145395176E-15
+0.000000000000000E+00 +0.000000000000000E+00 +1.936237542660772E-13 +3.668787534599372E-11 +1.635809446255581E-12 +9.128019783301400E-12 +1.862815379507439E-12 +1.866826297111387E-12 +6.449422339339746E-13 +4.372740255669884E-13 +2.314515087428055E-13 +1.142867116400475E-13 +7.456689034342952E-14 +4.694666831207995E-14 +3.029022028595104E-14 +1.569755076858305E-14 +1.062198312486309E-14 +7.280140991985276E-15 +4.089666133522632E-15 +2.408784458685525E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.782318062663909E-14 +1.041173285823081E-14 +8.474240711556672E-12 +1.039444321071145E-12 +1.351715289039789E-12 +2.175616443245025E-13 +2.503663232426036E-13 +1.499351365673977E-13 +8.542072703198636E-14 +4.454946738324355E-14 +3.369222548736757E-14 +2.088120324189644E-14 +1.119615376555264E-14 +8.205864828424306E-15 +6.353062349098533E-15 +3.613083585982696E-15 +1.726269796434182E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.094357389893992E-15 +8.519469046266881E-13 +1.062931358791584E-12 +1.187036640126198E-13 +1.863634520020865E-13 +8.637661350581550E-15 +2.579126765123774E-14 +3.114902699060369E-14 +2.219790264244311E-14 +1.459560730093627E-14 +8.284901884789487E-15 +5.472176484794192E-15 +4.636432774738647E-15 +2.923120112789975E-15 +1.231511797997685E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.673541644061724E-16 +1.276456624574039E-16 +7.933652225314026E-17 +1.248590629049479E-13 +2.266721421523133E-17 +2.192616447664122E-14 +2.433512672480187E-14 +1.890288415353084E-14 +2.582172645975806E-15 +3.588826189270731E-15 +3.620316462272425E-15 +2.514523861912804E-15 +1.554223734499525E-15 +9.211001073692864E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.188249089694676E-17 +8.786308083475386E-18 +3.532488533274327E-17 +1.380747301274541E-14 +1.285505965880890E-14 +1.751765296297220E-15 +2.716528761495563E-15 +2.842590614730752E-15 +1.984555964668298E-15 +3.713982804680528E-16 +7.828425162872621E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.116234415461045E-18 +1.447179194465295E-16 +1.262423962373030E-16 +1.444394690812089E-15 +1.417516555563763E-15 +1.550946680552886E-15 +2.449943201524502E-16 +5.019950968895613E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.308807324641761E-17 +2.507319237924609E-16 +2.451366297534530E-16 +4.646647999713664E-17 +6.972139871215083E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.10.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.873072199202743E-01 +8.867303801954058E-01 +8.866863914288895E-01 +8.866787857118914E-01 +8.866769986134759E-01 +8.866764613888605E-01 +8.866762827696946E-01 +8.866762095494435E-01 +8.866761779723424E-01 +8.866761621424515E-01 +8.866761544053270E-01 +8.866761503695240E-01 +8.866761480087659E-01 +8.866761466606868E-01 +8.866761458894186E-01 +8.866761454823329E-01 +8.866761451188312E-01 +8.866761448735212E-01 +8.866761448712180E-01 +8.866761473958158E-01
+1.115620307777943E-01 +1.121374919633066E-01 +1.121815385320863E-01 +1.121890885197496E-01 +1.121908578138142E-01 +1.121913888529669E-01 +1.121915657493518E-01 +1.121916378895268E-01 +1.121916690466241E-01 +1.121916845631761E-01 +1.121916921904866E-01 +1.121916961576265E-01 +1.121916984571441E-01 +1.121916997935943E-01 +1.121917005465336E-01 +1.121917009456312E-01 +1.121917013032229E-01 +1.121917015421337E-01 +1.121917015489362E-01 +1.121916990659282E-01
+1.120639751124544E-03 +1.125098103916810E-03 +1.125369156661217E-03 +1.125462252410432E-03 +1.125488322622577E-03 +1.125496877755449E-03 +1.125499285418865E-03 +1.125500558401609E-03 +1.125501085093729E-03 +1.125501430279831E-03 +1.125501558168411E-03 +1.125501633252352E-03 +1.125501700379424E-03 +1.125501715307997E-03 +1.125501736007236E-03 +1.125501743646271E-03 +1.125501750197112E-03 +1.125501756789049E-03 +1.125501752780989E-03 +1.125501711059500E-03
+8.212985054022596E-06 +6.756910226499232E-06 +6.620896314320251E-06 +6.605510559598399E-06 +6.601477915332171E-06 +6.600334952641986E-06 +6.600056645277335E-06 +6.599976774994362E-06 +6.599931088335846E-06 +6.599918240610935E-06 +6.599911079891933E-06 +6.599908709551481E-06 +6.599905698988240E-06 +6.599903748420977E-06 +6.599902248424671E-06 +6.599903009772524E-06 +6.599902624410098E-06 +6.599902595340421E-06 +6.599902260255180E-06 +6.599902434959036E-06
+8.262351265377984E-07 +1.446580199219202E-07 +5.910344245327216E-08 +5.299870934449707E-08 +5.192483867271793E-08 +5.158344973919698E-08 +5.150142425853142E-08 +5.148293090429852E-08 +5.146984649010348E-08 +5.146702102817620E-08 +5.146601530053356E-08 +5.146577428391728E-08 +5.146519532032722E-08 +5.146510564241334E-08 +5.146487320418779E-08 +5.146489950925749E-08 +5.146489043907002E-08 +5.146488514605405E-08 +5.146481763046163E-08 +5.146483504161155E-08
+5.647159197116795E-07 +4.780392162994949E-08 +8.664679120433415E-09 +2.006127602178008E-09 +8.519069088162692E-10 +5.881427265514722E-10 +5.037914570927317E-10 +4.776492071579322E-10 +4.667531563013626E-10 +4.625451416983390E-10 +4.602422807182273E-10 +4.594749172564737E-10 +4.589278676527737E-10 +4.586629572170403E-10 +4.585290935671774E-10 +4.584530505538836E-10 +4.584055551887386E-10 +4.583561287327800E-10 +4.583519192867605E-10 +4.583430985109912E-10
+1.545689206087751E-07 +3.035049285941026E-08 +3.845969628619301E-09 +9.968149603785660E-10 +3.408216449864447E-10 +1.211819156886713E-10 +4.271961506750567E-11 +1.951724161859831E-11 +9.754927919632759E-12 +5.851890238437111E-12 +3.434445953222500E-12 +2.568827750600908E-12 +2.101168931606134E-12 +1.802019616013790E-12 +1.696556162189435E-12 +1.611933676753429E-12 +1.564687094843124E-12 +1.535542904082012E-12 +1.518546291469052E-12 +1.508959718615015E-12
+1.367144109046628E-07 +2.030327806851070E-08 +2.862770050287795E-09 +5.677290943856928E-10 +2.156547463630846E-10 +6.305561117615400E-11 +2.516631545251961E-11 +1.346172509427527E-11 +5.206027346778771E-12 +2.862538709511765E-12 +1.440007096209389E-12 +8.862884641663259E-13 +5.078790884547009E-13 +3.005985534091240E-13 +1.994227698676328E-13 +1.218563023234412E-13 +7.302495238479869E-14 +4.773005985105369E-14 +3.055149907199404E-14 +2.006816489934304E-14
+1.242769570467560E-07 +1.026913881938059E-08 +2.001158151606094E-09 +4.803424026745222E-10 +1.389979060603217E-10 +5.026227293856514E-11 +1.875747035599445E-11 +8.099646867687796E-12 +3.611674068576186E-12 +2.013028548035853E-12 +1.001347678031595E-12 +5.804750264207583E-13 +3.161739692977084E-13 +1.900794422285530E-13 +1.190668407899633E-13 +7.132146765111123E-14 +4.607372062762578E-14 +3.295989306460041E-14 +2.119292699565772E-14 +1.319409510778240E-14
+7.962290124427509E-08 +9.160695597251817E-09 +1.369619546133683E-09 +3.313070212750205E-10 +9.709119501547755E-11 +3.893586446842159E-11 +1.299847261388055E-11 +6.182445557195308E-12 +2.509144254216396E-12 +1.300193487708232E-12 +6.750525987793146E-13 +4.101010792432490E-13 +2.357339138363922E-13 +1.449019377997641E-13 +9.134167104871355E-14 +5.607784563576125E-14 +3.553392146403206E-14 +2.175646290594798E-14 +1.443461749254031E-14 +9.208464834856575E-15
+1.035884763298737E-08 +4.165719108697791E-09 +9.008663211919254E-10 +2.822536943902083E-10 +8.768638004223755E-11 +2.691537844662019E-11 +1.050386124360079E-11 +5.115048454057022E-12 +2.025274273600874E-12 +1.185288972454077E-12 +5.488024849841291E-13 +2.974593682226278E-13 +1.753087604304157E-13 +1.125010602597965E-13 +7.172441192178531E-14 +4.433136692365523E-14 +2.695867485697422E-14 +1.810703198871638E-14 +1.197961880973483E-14 +7.413552526154086E-15
+7.267214538604295E-11 +3.715991591540969E-09 +6.980249496368836E-10 +1.374518055565394E-10 +6.967479547676253E-11 +2.378363686448426E-11 +9.268141374927129E-12 +3.697633420113262E-12 +1.647350661514791E-12 +8.235717486291344E-13 +4.628534247435413E-13 +2.712577939973045E-13 +1.491959214763379E-13 +8.615225660526297E-14 +5.348170852599952E-14 +3.164110296357985E-14 +2.227313431319109E-14 +1.514542587073447E-14 +1.026379519059482E-14 +5.790544622615284E-15
+0.000000000000000E+00 +2.398729673502660E-09 +4.638850268761154E-10 +1.027611326663630E-10 +3.653931962637012E-11 +1.781155104682118E-11 +6.605509204979610E-12 +2.850801826824781E-12 +1.476652718050861E-12 +7.112111696900646E-13 +3.840403323200970E-13 +2.004705894668457E-13 +1.207053555676680E-13 +7.019660845252736E-14 +4.826498158610548E-14 +2.666334103134257E-14 +1.765612130288538E-14 +1.185587859188168E-14 +7.685904138694264E-15 +4.543427453958941E-15
+0.000000000000000E+00 +1.154785022699166E-12 +7.538549959110525E-11 +6.508802087150898E-11 +7.308132787910182E-12 +1.432826121820109E-11 +3.895229778825718E-12 +2.073586721054540E-12 +1.040627440719394E-12 +5.432832213476060E-13 +3.363688892273624E-13 +1.721130548705676E-13 +8.912609202246868E-14 +5.671699735251380E-14 +3.338431594967156E-14 +1.917126987954263E-14 +1.294437226327659E-14 +9.954664820282526E-15 +6.668173699184102E-15 +3.522772763516426E-15
+0.000000000000000E+00 +0.000000000000000E+00 +2.501986732002471E-13 +3.674809360045779E-11 +1.639958295980702E-12 +9.119413729454985E-12 +1.862473203248775E-12 +1.865386871377273E-12 +6.428866059794142E-13 +4.332197313344178E-13 +2.288440426766134E-13 +1.168870744363687E-13 +7.447645124702759E-14 +4.697183653155650E-14 +3.022780690208896E-14 +1.571930957433559E-14 +1.064747196214470E-14 +7.273744951644629E-15 +4.434447055731082E-15 +2.661728396571532E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.583618299029943E-14 +1.220069292711205E-14 +8.468447658128120E-12 +1.043638947195703E-12 +1.352156933529902E-12 +2.170217407593278E-13 +2.506371496259610E-13 +1.560494695990629E-13 +8.447174647793051E-14 +4.450559983618113E-14 +3.384253743433746E-14 +2.078478385640523E-14 +1.118299767427591E-14 +8.214141735009411E-15 +6.367288619934279E-15 +3.800289586603343E-15 +1.874175704733909E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.108554716358871E-15 +8.512515440401566E-13 +1.061343040946859E-12 +1.188703103782669E-13 +1.853688227775125E-13 +8.128325493622499E-15 +2.616482580494914E-14 +3.106398999174173E-14 +2.217333684044088E-14 +1.427555034680840E-14 +8.281713647396268E-15 +5.453306570100741E-15 +4.652310838684435E-15 +3.065249561334396E-15 +1.359208384966998E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.622784590315926E-16 +1.540020376301985E-16 +4.443555725562153E-17 +1.235558384659790E-13 +3.567716551574976E-17 +2.148667643013811E-14 +2.445905175783344E-14 +1.891056312458384E-14 +2.623334919960260E-15 +3.603497206411813E-15 +3.621134556494687E-15 +2.535868400580801E-15 +1.588330217330943E-15 +9.989971764380763E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.860270026005809E-17 +7.004656938535658E-18 +1.679148788697471E-16 +1.376130094278867E-14 +1.289083161231928E-14 +1.762110053945305E-15 +2.791892680139697E-15 +2.789173946467476E-15 +1.985246991394797E-15 +3.615042895447353E-16 +7.686967978371035E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.144075808389802E-18 +3.312539279022048E-17 +2.158626218917294E-16 +1.396901975983934E-15 +1.436470845420308E-15 +1.578611919837966E-15 +2.293390023483428E-16 +4.750615204883931E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.695312501169661E-16 +1.978317583296037E-16 +2.246569632099492E-16 +4.523365103213523E-17 +4.710059660828256E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.11.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.863879741541868E-01 +8.859986746456918E-01 +8.859664551934131E-01 +8.859606819677204E-01 +8.859593308597049E-01 +8.859589071204571E-01 +8.859587678835259E-01 +8.859587095542515E-01 +8.859586834926969E-01 +8.859586709448084E-01 +8.859586645635764E-01 +8.859586612664122E-01 +8.859586595149020E-01 +8.859586582592780E-01 +8.859586575464626E-01 +8.859586571883362E-01 +8.859586569090144E-01 +8.859586568130718E-01 +8.859586566495210E-01 +8.859586566029779E-01
+1.124855902561175E-01 +1.128839277815391E-01 +1.129164132330708E-01 +1.129222090001459E-01 +1.129235578396373E-01 +1.129239799858717E-01 +1.129241179740914E-01 +1.129241754566086E-01 +1.129242013843230E-01 +1.129242137720866E-01 +1.129242200650765E-01 +1.129242233142751E-01 +1.129242250568502E-01 +1.129242262659256E-01 +1.129242269654198E-01 +1.129242273106986E-01 +1.129242275862506E-01 +1.129242276817146E-01 +1.129242278408267E-01 +1.129242278843754E-01
+1.115697634800205E-03 +1.110795925349877E-03 +1.110806160166771E-03 +1.110824591256482E-03 +1.110835925123359E-03 +1.110840063472727E-03 +1.110841987386628E-03 +1.110843006836647E-03 +1.110843251186781E-03 +1.110843437553350E-03 +1.110843543066450E-03 +1.110843597702122E-03 +1.110843613550757E-03 +1.110843660895478E-03 +1.110843675358527E-03 +1.110843688737095E-03 +1.110843692839197E-03 +1.110843693024140E-03 +1.110843697913894E-03 +1.110843700596655E-03
+8.066055143262231E-06 +6.339749072797377E-06 +6.243842380177266E-06 +6.231185845110062E-06 +6.227321686162309E-06 +6.226190768039696E-06 +6.225896350666886E-06 +6.225854182849893E-06 +6.225811253912347E-06 +6.225812421127865E-06 +6.225805853806483E-06 +6.225804675884396E-06 +6.225800774818098E-06 +6.225801596837553E-06 +6.225801101108501E-06 +6.225801208180031E-06 +6.225801308509695E-06 +6.225801795162726E-06 +6.225801431230736E-06 +6.225801829516685E-06
+1.195813425590177E-06 +1.286962210238084E-07 +5.634875758280558E-08 +4.750343096200048E-08 +4.603711345993295E-08 +4.572054882866747E-08 +4.564980239862029E-08 +4.561519846087495E-08 +4.560778350604853E-08 +4.560137970556357E-08 +4.560085597784067E-08 +4.560055177812845E-08 +4.560027057306046E-08 +4.560011915426302E-08 +4.560019848232494E-08 +4.560006141407749E-08 +4.559998923457444E-08 +4.559995526160375E-08 +4.559999966846297E-08 +4.559998027180823E-08
+4.650210726643088E-07 +4.430362563660130E-08 +9.755568620535256E-09 +2.167025398932473E-09 +9.467683201278259E-10 +5.485361047648844E-10 +4.605070555972184E-10 +4.346266880266449E-10 +4.193704712942740E-10 +4.139260736374373E-10 +4.112456671196790E-10 +4.101197656033536E-10 +4.095851464510351E-10 +4.091981033292169E-10 +4.090331654665812E-10 +4.089402598332740E-10 +4.088499137592237E-10 +4.088244627854844E-10 +4.087854082861694E-10 +4.087776830207795E-10
+3.397217235899970E-07 +3.080627790053015E-08 +4.670026817462599E-09 +1.231116969268641E-09 +3.208849661946974E-10 +1.232982948592791E-10 +4.616983480042515E-11 +2.822827924279052E-11 +1.081441758737698E-11 +6.409607340566661E-12 +3.767536950266978E-12 +2.683418210910617E-12 +2.012087128436754E-12 +1.725361173346423E-12 +1.609332217108020E-12 +1.509173221617942E-12 +1.435467724001318E-12 +1.404315558907536E-12 +1.383759955354629E-12 +1.370090724637428E-12
+3.198927060020913E-07 +1.893054089098067E-08 +3.458741745414453E-09 +5.984469237984809E-10 +2.732277854815762E-10 +7.245053709442351E-11 +2.670830427577250E-11 +1.331763034979968E-11 +5.624259660785418E-12 +3.399503383476165E-12 +1.836345797593906E-12 +9.780381804230695E-13 +5.692262825766147E-13 +3.648282529599408E-13 +2.325409396918607E-13 +1.332007587534713E-13 +8.195378703362547E-14 +5.478224434645571E-14 +3.827954465770161E-14 +2.405138542192882E-14
+2.263322156739429E-07 +1.484934241921197E-08 +2.216088037372634E-09 +5.227701766239681E-10 +1.335954445459474E-10 +4.689136770553532E-11 +1.929622446236908E-11 +1.054655498189876E-11 +4.448405028097099E-12 +1.955738428009947E-12 +1.154856143592272E-12 +6.699630216948654E-13 +3.839189486376347E-13 +2.198528467679353E-13 +1.415511077933719E-13 +9.859257905693452E-14 +6.031850385279292E-14 +3.551726517824437E-14 +2.250687286097403E-14 +1.571770420920707E-14
+9.662191024000154E-08 +8.610307307559088E-09 +1.456932431303775E-09 +3.587456871432056E-10 +1.064353736860891E-10 +3.422805992125312E-11 +1.360907175592667E-11 +6.858221644587540E-12 +3.244713844915862E-12 +1.654022659429165E-12 +8.879860935063734E-13 +4.596865347477755E-13 +2.559512624689637E-13 +1.578801376163544E-13 +1.062515350472019E-13 +6.631539446544314E-14 +3.924131472230100E-14 +2.721116410900431E-14 +1.793952450245772E-14 +1.254705338320309E-14
+2.846819048653155E-08 +6.983819904742011E-09 +1.338337736440360E-09 +3.068542711096566E-10 +7.184783802530509E-11 +2.896351913836346E-11 +1.159641774048461E-11 +5.058491035292665E-12 +2.310686273795800E-12 +1.264635192139607E-12 +7.357796267456212E-13 +3.866530793812491E-13 +2.221180150775294E-13 +1.295821598780366E-13 +7.966027979928001E-14 +4.744227950294813E-14 +3.125057921147604E-14 +2.155183555677851E-14 +1.397898697087526E-14 +9.433983860464347E-15
+2.850514540102225E-11 +5.136275606794936E-09 +9.099945269523174E-10 +2.371030172897186E-10 +6.227660609255397E-11 +2.208607534148132E-11 +1.034743107409838E-11 +4.286525083481576E-12 +1.992074811458776E-12 +1.036322215924112E-12 +5.718219563384638E-13 +2.793371353788688E-13 +1.749430146807834E-13 +1.027553625733926E-13 +6.452264095533511E-14 +3.960163700918904E-14 +2.591116382629566E-14 +1.774160919706659E-14 +1.063560241132325E-14 +6.732704521188337E-15
+0.000000000000000E+00 +3.580170930617288E-09 +8.188842176196145E-10 +1.623679692785458E-10 +3.937726950596762E-11 +1.614795252138069E-11 +7.602773173899624E-12 +3.759113213624131E-12 +1.727341316104569E-12 +6.892124483946023E-13 +3.996463850381625E-13 +2.282419213165868E-13 +1.305058715404323E-13 +8.315587208216072E-14 +5.339186190321859E-14 +3.524170877947257E-14 +1.900285066159293E-14 +1.516334527762260E-14 +8.680633703745887E-15 +5.509521477984276E-15
+0.000000000000000E+00 +1.768857324429325E-12 +5.974832198221609E-10 +1.225778307252650E-10 +2.950919359614205E-11 +1.307085310404446E-11 +5.456461819250940E-12 +2.566053830981241E-12 +1.117926190257678E-12 +5.562085133391687E-13 +3.282264851216812E-13 +1.845454033922528E-13 +8.825562488560046E-14 +5.915565017029356E-14 +4.491012254971982E-14 +2.591232882466402E-14 +1.501349955662521E-14 +1.226822044133928E-14 +7.067817008380489E-15 +4.603446405933434E-15
+0.000000000000000E+00 +0.000000000000000E+00 +1.522581049434987E-13 +4.454938685700713E-11 +1.944501866953261E-11 +7.366944467386241E-12 +4.261903789224314E-12 +1.861940457592579E-12 +7.907509039057521E-13 +3.819936741655200E-13 +2.888069513517106E-13 +1.425284445789608E-13 +8.146509223023504E-14 +5.119791076811801E-14 +3.674907504030074E-14 +1.957146403839377E-14 +1.043407862568158E-14 +8.385972857070625E-15 +5.397559870933306E-15 +3.681498879544815E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.836583650964217E-14 +1.336483819116903E-11 +4.258308936226657E-12 +2.337497162128724E-12 +1.066630518246330E-12 +6.483609461359437E-13 +2.483691369818652E-13 +1.609763917191489E-13 +1.110991301273652E-13 +6.240225333047530E-14 +3.758196440489676E-14 +2.237302879121124E-14 +1.474423250942961E-14 +8.320802444778833E-15 +5.810371897612319E-15 +4.477202244426054E-15 +2.468255769069995E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.523721544637006E-16 +1.578201320030488E-12 +9.494789616219586E-13 +5.388189273183240E-13 +4.153922183376296E-13 +1.382894460476733E-13 +1.082729722406532E-13 +8.419729727714392E-14 +4.566047030963296E-14 +2.653708476470039E-14 +1.480756824300115E-14 +1.238721334931920E-14 +7.402267099905194E-15 +4.538597129542284E-15 +3.059469958455616E-15 +1.878940971932358E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.127839336918338E-17 +2.032380272843590E-13 +2.504759896698936E-13 +6.511631511652270E-14 +6.406474390904490E-14 +3.538419779709534E-14 +2.374752752113136E-14 +1.844141926709076E-14 +9.892423466847542E-15 +8.211722037878276E-15 +5.665521789395723E-15 +2.535802636474156E-15 +1.861285664658096E-15 +1.559499044742562E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.180583249059356E-16 +2.255471825461053E-14 +2.416893247471534E-14 +1.623160978558885E-14 +1.523181192963265E-14 +6.998542440495219E-15 +8.393154674554759E-15 +3.926996264599714E-15 +2.598863692701287E-15 +1.738917573838683E-15 +1.196178246069800E-15 +9.569114392572525E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.212077650659268E-17 +1.264697894363885E-17 +3.182419036135454E-15 +2.906356895117384E-15 +2.014122479001923E-15 +2.093120417279653E-15 +9.675605975412458E-16 +8.916834910255909E-16 +5.220391181427502E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.740071207987893E-17 +1.596446447066299E-16 +2.334333640988209E-16 +5.556976222505088E-16 +4.470954076028232E-16 +1.674645507144408E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.378180297555916E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.11.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.863886178365687E-01 +8.859987113322123E-01 +8.859664569020274E-01 +8.859606830119275E-01 +8.859593298547843E-01 +8.859589072459026E-01 +8.859587677465651E-01 +8.859587091835288E-01 +8.859586832813025E-01 +8.859586709104356E-01 +8.859586645879480E-01 +8.859586612885348E-01 +8.859586593202033E-01 +8.859586581935928E-01 +8.859586575618237E-01 +8.859586571774680E-01 +8.859586569417897E-01 +8.859586568065081E-01 +8.859586566739802E-01 +8.859586577842067E-01
+1.124849401775237E-01 +1.128838918824678E-01 +1.129164115770755E-01 +1.129222081107797E-01 +1.129235588296578E-01 +1.129239798669214E-01 +1.129241181138110E-01 +1.129241758480673E-01 +1.129242016088586E-01 +1.129242138207203E-01 +1.129242200448645E-01 +1.129242232877092E-01 +1.129242252155366E-01 +1.129242263327305E-01 +1.129242269541600E-01 +1.129242273243366E-01 +1.129242275538703E-01 +1.129242276792939E-01 +1.129242278160102E-01 +1.129242267222541E-01
+1.115705137702754E-03 +1.110795139523784E-03 +1.110806113231400E-03 +1.110824444598052E-03 +1.110835939575708E-03 +1.110840055935975E-03 +1.110841982717268E-03 +1.110842989135978E-03 +1.110843238606096E-03 +1.110843423741210E-03 +1.110843538357708E-03 +1.110843604987914E-03 +1.110843648690374E-03 +1.110843657984230E-03 +1.110843673838553E-03 +1.110843686028576E-03 +1.110843692352636E-03 +1.110843701382841E-03 +1.110843697908994E-03 +1.110843682117144E-03
+8.065555828805001E-06 +6.339772871085811E-06 +6.243833378785677E-06 +6.231175399645619E-06 +6.227323016934748E-06 +6.226191814297205E-06 +6.225898413641285E-06 +6.225851255752786E-06 +6.225811748514033E-06 +6.225811963297245E-06 +6.225806520900321E-06 +6.225801697015288E-06 +6.225801647445748E-06 +6.225803312980003E-06 +6.225798629838247E-06 +6.225801276123377E-06 +6.225801404874560E-06 +6.225802433363998E-06 +6.225801810121688E-06 +6.225801240560391E-06
+1.195818657435809E-06 +1.286793753567301E-07 +5.635223254210451E-08 +4.750541094272104E-08 +4.603670815099021E-08 +4.572056381272675E-08 +4.564968708739643E-08 +4.561514164089318E-08 +4.560674601551337E-08 +4.560139313352626E-08 +4.560085040027919E-08 +4.560070890632565E-08 +4.560026347785893E-08 +4.560020724144308E-08 +4.560010363538078E-08 +4.559995540563349E-08 +4.559998530971382E-08 +4.559993971421087E-08 +4.559997975970103E-08 +4.559994920101792E-08
+4.647488897703885E-07 +4.429864235387405E-08 +9.756994688214246E-09 +2.167325616485423E-09 +9.466930639124327E-10 +5.485453827044293E-10 +4.605036353763509E-10 +4.345812318298875E-10 +4.193646265968331E-10 +4.139157369563869E-10 +4.111704161145496E-10 +4.101191799315209E-10 +4.095858258368868E-10 +4.092076055297346E-10 +4.090265303956147E-10 +4.089199307491260E-10 +4.088544510026005E-10 +4.088284245611443E-10 +4.087925248018541E-10 +4.087725578194843E-10
+3.397748012964360E-07 +3.079863766392362E-08 +4.667720935963774E-09 +1.231411210522623E-09 +3.207795282640613E-10 +1.232993252800480E-10 +4.616257009669077E-11 +2.822964593082140E-11 +1.080326530753841E-11 +6.406711158144902E-12 +3.759662435192610E-12 +2.672748345376747E-12 +2.012731574532829E-12 +1.722567537931284E-12 +1.610600688591676E-12 +1.508917285961008E-12 +1.437274251341334E-12 +1.402392846467700E-12 +1.383117202253393E-12 +1.370277102914363E-12
+3.190281773373853E-07 +1.892750167016466E-08 +3.459208538701819E-09 +5.982351258868943E-10 +2.730677689970062E-10 +7.244619592964572E-11 +2.670826319459353E-11 +1.334414301275512E-11 +5.626207168332299E-12 +3.401497046292585E-12 +1.798531003761051E-12 +9.688877405740881E-13 +5.698027214566735E-13 +3.375952951251487E-13 +2.288517743438284E-13 +1.330695463352799E-13 +8.159870463917336E-14 +5.487645061274951E-14 +3.736629298530214E-14 +2.319629900656078E-14
+2.267887394905595E-07 +1.485257059006714E-08 +2.217386953843299E-09 +5.228882814166165E-10 +1.334816762464933E-10 +4.688428674212049E-11 +1.929614485368345E-11 +1.052066280433043E-11 +4.449955592440275E-12 +1.957180888941727E-12 +1.162262276992755E-12 +6.618765228204992E-13 +3.844303731769895E-13 +2.268964923267764E-13 +1.410262508454499E-13 +9.816957702565612E-14 +5.830310626940313E-14 +3.667125319198198E-14 +2.279855484709632E-14 +1.500851163149620E-14
+9.654868521062395E-08 +8.614097106707182E-09 +1.455838266882662E-09 +3.588583090663083E-10 +1.064221407134941E-10 +3.422718125601436E-11 +1.359609867718956E-11 +6.844016899976323E-12 +3.241910621183314E-12 +1.654035867403614E-12 +9.117108612267853E-13 +4.579862601956637E-13 +2.562091917532168E-13 +1.640344373720683E-13 +1.020446529724056E-13 +6.577620400670629E-14 +4.148344747624436E-14 +2.566136961701227E-14 +1.783141900757003E-14 +1.144694149878515E-14
+2.851746627624546E-08 +6.983494205262957E-09 +1.337614528792285E-09 +3.066796105591913E-10 +7.179143078784016E-11 +2.896137709451341E-11 +1.158895671896670E-11 +5.064818366350451E-12 +2.303917050481659E-12 +1.265781260480823E-12 +7.421798337458630E-13 +3.895158175596204E-13 +2.220296042133439E-13 +1.339960983172213E-13 +7.611396832114790E-14 +4.713207181789271E-14 +3.216913194256359E-14 +2.125719749267297E-14 +1.367629980610579E-14 +9.310215333992186E-15
+6.696326974614695E-11 +5.135922201977546E-09 +9.101177089731362E-10 +2.368585284227619E-10 +6.229246921184271E-11 +2.207952967163774E-11 +1.033842922444384E-11 +4.288760487418353E-12 +1.993373713621692E-12 +1.037825526710746E-12 +5.416278081027077E-13 +2.813048329923231E-13 +1.746629553906882E-13 +1.059164449819777E-13 +6.330121612098801E-14 +3.945479093737059E-14 +2.531617052921718E-14 +1.779988562878130E-14 +1.092768698205829E-14 +6.644177947703485E-15
+0.000000000000000E+00 +3.581273670854792E-09 +8.205887887761286E-10 +1.624899845467973E-10 +3.942950904658155E-11 +1.614604724799754E-11 +7.609786688650327E-12 +3.767867775527150E-12 +1.729911132218691E-12 +6.897647787958468E-13 +3.950722608911080E-13 +2.313482673803773E-13 +1.302343659535614E-13 +8.276717758564250E-14 +5.192385749851086E-14 +3.536645457874725E-14 +2.080290363599399E-14 +1.481695213408871E-14 +8.793663209010418E-15 +5.124246788109032E-15
+0.000000000000000E+00 +1.404766947787384E-12 +5.965344538626818E-10 +1.225532058024549E-10 +2.950406883756093E-11 +1.306997336756755E-11 +5.450171234961375E-12 +2.566144471859120E-12 +1.117125409710169E-12 +5.570221759706052E-13 +3.282292674900510E-13 +1.856469730463306E-13 +8.813461735426958E-14 +5.725550068034395E-14 +4.478347760104152E-14 +2.586730524148979E-14 +1.493015171337517E-14 +1.189162472770696E-14 +7.069927107763926E-15 +4.732653197774507E-15
+0.000000000000000E+00 +0.000000000000000E+00 +4.980210189467778E-14 +4.454818908663200E-11 +1.949116314126928E-11 +7.360397633035755E-12 +4.261422331822240E-12 +1.861860863852600E-12 +7.908222425585346E-13 +3.815088433216284E-13 +2.873819406567083E-13 +1.426259019630539E-13 +8.138919525374705E-14 +4.782280316388978E-14 +3.537328480698545E-14 +1.951722997253110E-14 +9.977846486803272E-15 +8.246671755227620E-15 +5.556142491029549E-15 +3.350295243822689E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.450046726940646E-14 +1.329754667259427E-11 +4.261568280447408E-12 +2.339964834493851E-12 +1.062467613158104E-12 +6.509023873470321E-13 +2.474958317734806E-13 +1.607204961368273E-13 +1.108521154428240E-13 +6.239803641833579E-14 +3.612532517340754E-14 +2.198297214054649E-14 +1.484266718545426E-14 +7.635073902779477E-15 +5.800246254561766E-15 +4.609280216622220E-15 +2.551302107455430E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.961863523316849E-15 +1.573737051041317E-12 +9.478179423805362E-13 +5.383184460130113E-13 +4.166574610499938E-13 +1.389702288357602E-13 +1.075883815681650E-13 +8.446308065417529E-14 +4.557554452420852E-14 +2.483522927914436E-14 +1.517873785596036E-14 +1.227404665584321E-14 +6.570831764989779E-15 +4.486648878703730E-15 +3.145117142120126E-15 +1.496146164327838E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.683425522547123E-16 +2.027397641929365E-13 +2.490774971609429E-13 +6.554458994547191E-14 +6.277729172730401E-14 +3.613101834474790E-14 +2.364390564568721E-14 +1.763024170949542E-14 +9.811182079104075E-15 +8.278122637421611E-15 +3.604443502576049E-15 +2.517780304830879E-15 +1.883154128110728E-15 +1.303036289453240E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.479139923537782E-16 +2.313990792127393E-14 +2.517477892477301E-14 +1.556150877445311E-14 +1.537178207059793E-14 +7.084178087389286E-15 +6.949070896459652E-15 +3.837148081953421E-15 +2.181110654640022E-15 +1.712062146637456E-15 +1.205424446109678E-15 +9.721024416994096E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.012042299960838E-17 +3.968100795532830E-17 +2.974745889525482E-15 +2.871475460216130E-15 +1.994873188187181E-15 +9.374649990790177E-16 +9.764800531872089E-16 +8.811768981166282E-16 +8.822434565234273E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.041657069533987E-16 +5.294823000118209E-16 +5.630917068111616E-16 +4.507536492787718E-16 +6.061878215507773E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.067182441483260E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.12.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.877199968189742E-01 +8.870333857043745E-01 +8.869823569599673E-01 +8.869738320685617E-01 +8.869718658143466E-01 +8.869712671035570E-01 +8.869710677551836E-01 +8.869709861212409E-01 +8.869709504332832E-01 +8.869709333065534E-01 +8.869709247013609E-01 +8.869709203308838E-01 +8.869709177305781E-01 +8.869709162881854E-01 +8.869709154013758E-01 +8.869709149010145E-01 +8.869709145576212E-01 +8.869709143379296E-01 +8.869709142115026E-01 +8.869709141068693E-01
+1.111595076750675E-01 +1.118452040152003E-01 +1.118962715607822E-01 +1.119047527776317E-01 +1.119067055643064E-01 +1.119073002484866E-01 +1.119074981430168E-01 +1.119075787310215E-01 +1.119076141132180E-01 +1.119076310225278E-01 +1.119076394978357E-01 +1.119076438086236E-01 +1.119076463876748E-01 +1.119076478101383E-01 +1.119076486865050E-01 +1.119076491731414E-01 +1.119076495171077E-01 +1.119076497265069E-01 +1.119076498550330E-01 +1.119076499549732E-01
+1.109680932024243E-03 +1.114452490765012E-03 +1.114772606296237E-03 +1.114859233152067E-03 +1.114882333178728E-03 +1.114889515657504E-03 +1.114891919986816E-03 +1.114893189325037E-03 +1.114893655114551E-03 +1.114893921120807E-03 +1.114894087090347E-03 +1.114894157127317E-03 +1.114894190428972E-03 +1.114894212818594E-03 +1.114894225356935E-03 +1.114894240954072E-03 +1.114894241356298E-03 +1.114894252336598E-03 +1.114894252223255E-03 +1.114894255521348E-03
+8.381083651287433E-06 +6.664019104804221E-06 +6.515691770112748E-06 +6.497475241957707E-06 +6.492983941479442E-06 +6.491569119582244E-06 +6.491152314597806E-06 +6.491079606451089E-06 +6.491009378125236E-06 +6.490989944174842E-06 +6.490970016631610E-06 +6.490967382207287E-06 +6.490960123531352E-06 +6.490959495326248E-06 +6.490958748133898E-06 +6.490957894727846E-06 +6.490957181186667E-06 +6.490956786081881E-06 +6.490955184077174E-06 +6.490956552684975E-06
+1.218709625642292E-06 +1.492344671383450E-07 +5.973966862362200E-08 +5.238282351861618E-08 +5.094043830720479E-08 +5.046209974799168E-08 +5.033796697268946E-08 +5.030605896896880E-08 +5.028674153401856E-08 +5.028312018322803E-08 +5.028023958889742E-08 +5.027914347043667E-08 +5.027859612856380E-08 +5.027833925278610E-08 +5.027824040989761E-08 +5.027792541829922E-08 +5.027800849616180E-08 +5.027797415035502E-08 +5.027779511902301E-08 +5.027790711748479E-08
+6.493235229416744E-07 +5.511970969340383E-08 +8.628786666339173E-09 +2.463345614756383E-09 +9.942020251873855E-10 +6.208112310624083E-10 +5.147482066624358E-10 +4.777959762624889E-10 +4.597487610597810E-10 +4.537011134255570E-10 +4.496545450090699E-10 +4.483775598690715E-10 +4.475445829156925E-10 +4.471376336873047E-10 +4.468637892866419E-10 +4.467023735536096E-10 +4.466661053834512E-10 +4.465986750954811E-10 +4.465441520211058E-10 +4.465401532608943E-10
+2.551021284755939E-07 +3.834309385223442E-08 +4.781272235948655E-09 +1.122326117685071E-09 +4.726947258338784E-10 +1.586614506188389E-10 +5.607968508112982E-11 +2.914876000012283E-11 +1.372393065007934E-11 +8.253440858267113E-12 +4.904149469467732E-12 +3.440767331388802E-12 +2.385834918314198E-12 +2.020196723878134E-12 +1.821747342037101E-12 +1.666226853939124E-12 +1.601874791704574E-12 +1.544969216542789E-12 +1.513148736442299E-12 +1.495586078891432E-12
+1.562853046646541E-07 +2.717804296351969E-08 +3.115430991026284E-09 +6.602370430847880E-10 +2.677323735676836E-10 +8.319918282188711E-11 +3.545510177211634E-11 +1.901746702859003E-11 +7.708076745970889E-12 +3.981311667957040E-12 +2.473143557378370E-12 +1.432817559519909E-12 +7.655901948151953E-13 +5.069520896251639E-13 +3.153842383920896E-13 +2.105245761266797E-13 +1.288698589594565E-13 +8.941563689207544E-14 +5.377924465298340E-14 +3.551194559143288E-14
+1.415112520038745E-07 +1.182409655254544E-08 +2.377240372608719E-09 +6.277391928624564E-10 +1.979976803387505E-10 +6.759850574011263E-11 +2.393079197440556E-11 +1.095016941077572E-11 +5.344339408270120E-12 +2.919633619192932E-12 +1.601118097658792E-12 +9.305383111702674E-13 +5.091833538108851E-13 +3.465529821403590E-13 +1.907735089551291E-13 +1.147189107674873E-13 +7.811739204833149E-14 +5.477615682764856E-14 +3.680350343186973E-14 +2.605426095545516E-14
+1.222185344048806E-08 +1.051542469328117E-08 +1.878356719413079E-09 +4.316410584252840E-10 +1.500378051971052E-10 +4.643640333071212E-11 +1.787555068096907E-11 +9.602460274731603E-12 +4.383248806692074E-12 +1.927780622230390E-12 +1.099468955196289E-12 +6.681899855483575E-13 +3.745072018223401E-13 +2.425090819009735E-13 +1.439640972937617E-13 +8.796691955570053E-14 +6.306835308707530E-14 +4.378993707655429E-14 +2.497322676256351E-14 +1.714840565698391E-14
+3.034644708569828E-10 +1.544695986774936E-09 +1.071430070100336E-09 +3.288215717878242E-10 +1.233770965698820E-10 +3.741631122907758E-11 +1.450076863799913E-11 +7.236941532480233E-12 +3.629178468140079E-12 +1.637673849550041E-12 +9.229974614903715E-13 +4.999077265725440E-13 +2.650809215038036E-13 +1.802577991517746E-13 +1.132549860338984E-13 +7.169139834347246E-14 +4.933243235517559E-14 +3.059315679152769E-14 +2.076044943636488E-14 +1.437160245017697E-14
+3.312779474220663E-11 +8.934343739083906E-12 +7.677995043082372E-10 +1.894198063944950E-10 +8.668454642740159E-11 +2.925317448683325E-11 +1.221712126826610E-11 +6.080426820732574E-12 +2.804073834745644E-12 +1.344166419525642E-12 +7.289912827830218E-13 +4.486135157875647E-13 +2.079511427139259E-13 +1.590359264730549E-13 +8.737654225794301E-14 +5.528484826850387E-14 +3.686255056623756E-14 +2.526025222658850E-14 +1.687825031215051E-14 +1.156534806399097E-14
+0.000000000000000E+00 +2.092768723007188E-12 +5.106004791269272E-10 +1.121963428848198E-10 +6.570551665459347E-11 +2.009729289216366E-11 +8.300743792528980E-12 +4.684332212719684E-12 +2.418739517060821E-12 +1.058122711682353E-12 +5.882843644518445E-13 +3.402034716120777E-13 +1.769110163614919E-13 +1.153485478873249E-13 +7.485861224977364E-14 +4.914991774131376E-14 +2.982853267338348E-14 +2.081794528794015E-14 +1.308791258836835E-14 +9.563459359602751E-15
+0.000000000000000E+00 +0.000000000000000E+00 +3.103893763435596E-10 +7.309551428185934E-11 +5.337012014998679E-12 +1.603798638005841E-11 +5.284942592961878E-12 +3.062356227191698E-12 +1.416203764525948E-12 +6.803677772381606E-13 +5.165979763621396E-13 +2.985920413132314E-13 +1.402416385421787E-13 +9.826860115952365E-14 +5.955405902895182E-14 +3.620972307164127E-14 +2.176866519813154E-14 +1.544791492533014E-14 +1.085774809523976E-14 +7.914594162747313E-15
+0.000000000000000E+00 +0.000000000000000E+00 +2.075683813456342E-13 +5.374123458935193E-11 +1.425384193009105E-14 +1.167300131782312E-11 +1.837958706567419E-12 +2.190563903405013E-12 +8.626602500020330E-13 +5.575117807281382E-13 +3.597910641462852E-13 +2.210691320883349E-13 +8.381701753284951E-14 +7.832335735663364E-14 +4.997573565722302E-14 +2.968235529290155E-14 +1.809888005437939E-14 +1.297650269076450E-14 +8.241734302283468E-15 +4.955528509530686E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.947790974882805E-14 +3.497936423524106E-15 +9.885688484190711E-12 +1.298727673188913E-12 +1.727923889250116E-12 +2.260316921433435E-13 +2.845246878354971E-13 +2.824338260437412E-13 +1.314604567984146E-13 +7.613281782349838E-14 +5.389107238106247E-14 +2.960592516052382E-14 +2.225355680676022E-14 +1.161158782779243E-14 +1.041105922686502E-14 +6.987083572527719E-15 +4.316243885494340E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.510761144772953E-15 +9.676698847902062E-16 +1.248113041529516E-12 +3.575446110170951E-16 +2.389451382930782E-13 +1.829448889873366E-13 +2.912853640055418E-14 +3.600726846506051E-14 +3.698047072318239E-14 +1.937737408786822E-14 +1.473289678221961E-14 +9.656653840728129E-15 +6.882378384113014E-15 +4.533587454568190E-15 +3.642083657381021E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.291258292837106E-16 +1.510974173893741E-16 +1.462378190732327E-13 +1.458542061434103E-13 +1.634117251349806E-14 +3.001334965323473E-14 +3.027373968326165E-14 +3.671239400334840E-15 +4.815808336407126E-15 +4.385376846587964E-15 +4.478213145969691E-15 +2.753410601787632E-15 +1.898839131896752E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.144748329533754E-17 +1.066968358918005E-16 +6.173109134710692E-17 +5.121635446096695E-18 +1.630638788682048E-14 +1.914320785495450E-16 +2.007315320244866E-15 +3.398384787265316E-15 +3.410632657731135E-15 +1.971905442350779E-15 +5.177542807676506E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.840225699956597E-18 +4.054641138669246E-18 +1.857576402106687E-16 +7.515519559042679E-17 +1.724502751431098E-15 +1.826220856835500E-15 +3.028526212336677E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.916084885556663E-17 +2.582898487980683E-16 +5.748029192030982E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.12.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.877212353645910E-01 +8.870333113448574E-01 +8.869823646844840E-01 +8.869738379518323E-01 +8.869718648892690E-01 +8.869712668984311E-01 +8.869710676059935E-01 +8.869709858073411E-01 +8.869709504394934E-01 +8.869709333183518E-01 +8.869709246546973E-01 +8.869709203141974E-01 +8.869709177554671E-01 +8.869709162697244E-01 +8.869709154182271E-01 +8.869709149014202E-01 +8.869709145478863E-01 +8.869709144043053E-01 +8.869709142082048E-01 +8.869709164985499E-01
+1.111582920791664E-01 +1.118452750241788E-01 +1.118962635240406E-01 +1.119047471283582E-01 +1.119067063931079E-01 +1.119073003727203E-01 +1.119074981447385E-01 +1.119075790420492E-01 +1.119076141017396E-01 +1.119076309792636E-01 +1.119076395259352E-01 +1.119076438275312E-01 +1.119076463648437E-01 +1.119076478214129E-01 +1.119076486591135E-01 +1.119076491807224E-01 +1.119076495206450E-01 +1.119076496605750E-01 +1.119076498559903E-01 +1.119076476055997E-01
+1.109658894057086E-03 +1.114455630159724E-03 +1.114772907274405E-03 +1.114858993517549E-03 +1.114882418779341E-03 +1.114889588905410E-03 +1.114892038718622E-03 +1.114893189602419E-03 +1.114893663781646E-03 +1.114893956451293E-03 +1.114894106808171E-03 +1.114894152821510E-03 +1.114894188304805E-03 +1.114894220435001E-03 +1.114894236104870E-03 +1.114894229508329E-03 +1.114894248133739E-03 +1.114894252122017E-03 +1.114894252659553E-03 +1.114894213538564E-03
+8.381327009706773E-06 +6.664188224114518E-06 +6.515694753081537E-06 +6.497476025942821E-06 +6.492995482484930E-06 +6.491578655548243E-06 +6.491169619734371E-06 +6.491082278806359E-06 +6.491005990350048E-06 +6.490985834174970E-06 +6.490968478554035E-06 +6.490969402575854E-06 +6.490960212998285E-06 +6.490959004341999E-06 +6.490958590420456E-06 +6.490961804932708E-06 +6.490956516546957E-06 +6.490956586586732E-06 +6.490956829517868E-06 +6.490956237020268E-06
+1.218109968691737E-06 +1.492675358651811E-07 +5.974884122430594E-08 +5.238343231890276E-08 +5.094026481568841E-08 +5.046020907942761E-08 +5.033945091508306E-08 +5.030598134442961E-08 +5.028679088664905E-08 +5.028332891311709E-08 +5.028058475627304E-08 +5.027919661247071E-08 +5.027857390310038E-08 +5.027840545216099E-08 +5.027819217305260E-08 +5.027749834109040E-08 +5.027807932635091E-08 +5.027795537303062E-08 +5.027802084015493E-08 +5.027789979833162E-08
+6.490409511306487E-07 +5.511630531873333E-08 +8.628374354581812E-09 +2.464225912707686E-09 +9.943113660285272E-10 +6.206668869615022E-10 +5.180679550422690E-10 +4.778000162964738E-10 +4.597436334846409E-10 +4.537296939451721E-10 +4.496722722952492E-10 +4.483838180886116E-10 +4.475414577870006E-10 +4.471306267375450E-10 +4.468602238688565E-10 +4.466234473297977E-10 +4.466832859504201E-10 +4.465991655006365E-10 +4.465805302816794E-10 +4.465402630186952E-10
+2.549291854907818E-07 +3.835033264402917E-08 +4.782118306759840E-09 +1.123277530373940E-09 +4.724508347376620E-10 +1.586621747979762E-10 +5.927880625504825E-11 +2.917531146804595E-11 +1.368215125219544E-11 +8.259229865661438E-12 +4.915636804314607E-12 +3.444705091319439E-12 +2.385749965866358E-12 +2.009673402194176E-12 +1.825505120439592E-12 +1.671053828755334E-12 +1.599762813364810E-12 +1.544928722307111E-12 +1.513116782348299E-12 +1.495390193842695E-12
+1.560991873292852E-07 +2.717759735862673E-08 +3.115954161192983E-09 +6.607768362334002E-10 +2.674325749878151E-10 +8.323488153718877E-11 +3.577362401159358E-11 +1.900534948535640E-11 +7.710055724283683E-12 +3.980850540491470E-12 +2.488017108336144E-12 +1.439712998923759E-12 +7.639906513603837E-13 +5.238294490427975E-13 +3.119635124068712E-13 +2.200391034266356E-13 +1.282853499767534E-13 +8.750644578381873E-14 +5.382665778960833E-14 +3.607367880090583E-14
+1.415671018282786E-07 +1.182445340875959E-08 +2.377750916780355E-09 +6.279387804954252E-10 +1.981820220361834E-10 +6.758591795656142E-11 +2.546759746279158E-11 +1.095563909593254E-11 +5.361297270981859E-12 +2.914793294405038E-12 +1.590766638974870E-12 +9.352606784402013E-13 +5.072261142536581E-13 +3.393362435798161E-13 +1.824976355035917E-13 +1.288688592674219E-13 +7.986479104225481E-14 +5.183086382234733E-14 +3.665923855636196E-14 +2.585310461071716E-14
+1.224324745433113E-08 +1.051642076595131E-08 +1.879169362538123E-09 +4.324122714890330E-10 +1.498945924851042E-10 +4.642487704978133E-11 +1.820447581990334E-11 +9.603442494931678E-12 +4.381231648376612E-12 +1.932596289844777E-12 +1.089308933737772E-12 +6.689905774638899E-13 +3.742492350438215E-13 +2.452761570879064E-13 +1.424369542187552E-13 +9.994504406087507E-14 +6.260087686536181E-14 +4.061659070867798E-14 +2.494985627330245E-14 +1.747062362387614E-14
+3.204670573302036E-10 +1.547377999348599E-09 +1.071332214360047E-09 +3.294989836088046E-10 +1.231345446417276E-10 +3.746948684299768E-11 +1.446005454379419E-11 +7.245525596977053E-12 +3.625047097834358E-12 +1.637522656870121E-12 +9.218013045322853E-13 +4.966094883991605E-13 +2.661024580410643E-13 +1.820885788714257E-13 +1.114020957314061E-13 +7.767517805393534E-14 +4.848221409939626E-14 +2.992655659857720E-14 +2.006627445983940E-14 +1.438865454138856E-14
+2.506879578987957E-11 +9.112446332555785E-12 +7.635114120333577E-10 +1.894303169174982E-10 +8.654325544522707E-11 +2.928785448908078E-11 +1.302473036494245E-11 +6.062441117917683E-12 +2.779163213753212E-12 +1.347519061789121E-12 +7.274505763935155E-13 +4.453817567388634E-13 +2.076929578126685E-13 +1.560971610954008E-13 +8.991039025321958E-14 +5.898224491909449E-14 +3.712482934123169E-14 +2.459631130177519E-14 +1.662718141960807E-14 +1.150680878178926E-14
+0.000000000000000E+00 +3.440575900448829E-12 +5.112677807437723E-10 +1.126217123716773E-10 +6.577198679117012E-11 +2.010754624337678E-11 +8.856999056212631E-12 +4.670551649792540E-12 +2.407226510455924E-12 +1.059153574448388E-12 +5.852185523269536E-13 +3.385736504772178E-13 +1.774768242095316E-13 +1.201899061439808E-13 +7.502825581692751E-14 +4.963935468769780E-14 +2.966199695981329E-14 +1.947821483302507E-14 +1.301155462829248E-14 +9.421948596719249E-15
+0.000000000000000E+00 +0.000000000000000E+00 +3.107288540389713E-10 +7.284309553528989E-11 +5.356619117988847E-12 +1.605587420114149E-11 +5.203205018379101E-12 +3.054542152157648E-12 +1.408724444345540E-12 +6.808525099352933E-13 +5.247652679747364E-13 +2.979306624702197E-13 +1.407896874100944E-13 +9.655122337587484E-14 +6.059386322796543E-14 +3.820744538176508E-14 +2.181168401407545E-14 +1.466584908373484E-14 +1.088728001115957E-14 +7.783957797983067E-15
+0.000000000000000E+00 +0.000000000000000E+00 +3.987652836254832E-13 +5.377118993283352E-11 +1.362543308393273E-14 +1.169921362536628E-11 +1.839519876441277E-12 +2.188932488475760E-12 +8.793978957265255E-13 +5.571542561397023E-13 +3.653213856638496E-13 +2.170259905388489E-13 +8.436757233634175E-14 +8.044411047562089E-14 +4.973277789489673E-14 +2.945137571771492E-14 +1.814891729372203E-14 +1.269151582759293E-14 +8.271187062601026E-15 +4.971717707525454E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.470212748881220E-14 +4.060818448381192E-15 +9.872825179483009E-12 +1.297079133866063E-12 +1.727121136484504E-12 +2.257157330917884E-13 +2.839672214192195E-13 +2.821802546137395E-13 +1.339350037065344E-13 +7.616826729499419E-14 +5.293684519079958E-14 +3.214433803507286E-14 +2.452421852217921E-14 +1.160089318427169E-14 +1.018270840398985E-14 +6.980411522382296E-15 +4.302072510142800E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.165603130947204E-15 +1.542875615073988E-15 +1.259291248917431E-12 +1.943816501353416E-16 +2.374866852518357E-13 +1.789265872323688E-13 +2.892214109110821E-14 +3.642931252567283E-14 +3.684379278104944E-14 +1.868894667903649E-14 +1.771956310998409E-14 +9.687749289102701E-15 +6.200767085963494E-15 +4.528053209001246E-15 +3.515527671645945E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.413553896444363E-16 +7.574056495931337E-17 +1.462766950690931E-13 +1.488130036767598E-13 +1.642673385301822E-14 +2.956174698385819E-14 +3.081489815636899E-14 +3.622809299201574E-15 +3.646705011058207E-15 +4.400957879908688E-15 +4.474479061507024E-15 +2.714047503683859E-15 +1.959734583440670E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.297394473719050E-17 +8.775577951907872E-17 +3.450843275321725E-17 +4.292795784954942E-18 +1.605047279723873E-14 +7.160968998780412E-17 +1.914838235742029E-15 +3.585690980802084E-15 +3.528749104766518E-15 +1.947825320085738E-15 +5.402328799919231E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.103175553503060E-16 +2.013365148649136E-18 +5.905749764737944E-17 +1.662465525503432E-15 +1.668707571843869E-15 +1.799448981494356E-15 +3.177985788337558E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.396623476911968E-16 +3.045243942726522E-16 +2.198412162960051E-16 +5.688213640675106E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.13.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.865322578526939E-01 +8.860453165124300E-01 +8.860075522478105E-01 +8.860009285692548E-01 +8.859994239948066E-01 +8.859989460197838E-01 +8.859987867081365E-01 +8.859987209803932E-01 +8.859986926076310E-01 +8.859986792984522E-01 +8.859986721055200E-01 +8.859986684903249E-01 +8.859986664322770E-01 +8.859986652362701E-01 +8.859986645370890E-01 +8.859986640138041E-01 +8.859986638001733E-01 +8.859986636112829E-01 +8.859986634841848E-01 +8.859986634159618E-01
+1.123396786325637E-01 +1.128356346745274E-01 +1.128737067905256E-01 +1.128803980284489E-01 +1.128819022153555E-01 +1.128823826284006E-01 +1.128825409238017E-01 +1.128826058765917E-01 +1.128826342316142E-01 +1.128826474209326E-01 +1.128826545945917E-01 +1.128826581767111E-01 +1.128826602095219E-01 +1.128826613812465E-01 +1.128826620741691E-01 +1.128826625947385E-01 +1.128826628101449E-01 +1.128826629838011E-01 +1.128826631035142E-01 +1.128826631725449E-01
+1.116847156575948E-03 +1.112348895826282E-03 +1.112351642963896E-03 +1.112338354852581E-03 +1.112349590761044E-03 +1.112350764589147E-03 +1.112352598915028E-03 +1.112353632459078E-03 +1.112353799674471E-03 +1.112353958909854E-03 +1.112354010010029E-03 +1.112354056167782E-03 +1.112354086972583E-03 +1.112354115472488E-03 +1.112354123402911E-03 +1.112354126094463E-03 +1.112354127037134E-03 +1.112354140586522E-03 +1.112354148384915E-03 +1.112354147849313E-03
+8.323389119264769E-06 +6.408514042742996E-06 +6.296962735753026E-06 +6.279089303317401E-06 +6.274400461535965E-06 +6.272881674828791E-06 +6.272558422523285E-06 +6.272489285666118E-06 +6.272430892074441E-06 +6.272425899804040E-06 +6.272411941927979E-06 +6.272407212262641E-06 +6.272406412405769E-06 +6.272404663523233E-06 +6.272404170470054E-06 +6.272405146853247E-06 +6.272402988937580E-06 +6.272404945175934E-06 +6.272404676968177E-06 +6.272404644638071E-06
+1.284968090325892E-06 +1.398754698972337E-07 +6.077454397302547E-08 +4.891924236960469E-08 +4.703841405293939E-08 +4.663037291343066E-08 +4.651756835067349E-08 +4.646550297200571E-08 +4.645212452868573E-08 +4.644431829378602E-08 +4.644280875556267E-08 +4.644245917579378E-08 +4.644143110829834E-08 +4.644134221674593E-08 +4.644134298827124E-08 +4.644113853012373E-08 +4.644107286747888E-08 +4.644107414001992E-08 +4.644110644878182E-08 +4.644098413985603E-08
+5.536912386915193E-07 +4.663901378331192E-08 +1.175173671658375E-08 +2.509133465269592E-09 +1.185640154288491E-09 +6.025048847137733E-10 +4.919758069906337E-10 +4.532582434392706E-10 +4.317918083590518E-10 +4.247794957249864E-10 +4.203133760049869E-10 +4.185589545203625E-10 +4.176008612583112E-10 +4.170772887151275E-10 +4.168511355153143E-10 +4.166626006537353E-10 +4.165754976055221E-10 +4.165045012010073E-10 +4.164849845902298E-10 +4.164462710431537E-10
+3.577282436118018E-07 +3.616321916405158E-08 +5.953302347009229E-09 +1.509755505370596E-09 +4.851327443175314E-10 +1.545413800141887E-10 +6.348664407743919E-11 +3.633784251245529E-11 +1.472098659077001E-11 +8.896747081449585E-12 +5.110470175700794E-12 +3.370023861331011E-12 +2.510805470326673E-12 +1.959822493693259E-12 +1.774633700738180E-12 +1.613150549315603E-12 +1.513192528510341E-12 +1.462112272726191E-12 +1.424695333921495E-12 +1.407044466159683E-12
+3.212050317173107E-07 +2.550627855647281E-08 +4.255905844374285E-09 +8.170186646281907E-10 +3.079054237763027E-10 +9.525510853802993E-11 +3.606472075534003E-11 +1.789048386005904E-11 +7.933561715466704E-12 +5.045625219570069E-12 +2.812755034221931E-12 +1.320749580111885E-12 +9.819966550322152E-13 +5.835353533939271E-13 +3.583209400148382E-13 +2.240007982975973E-13 +1.337853621063212E-13 +9.064535009399904E-14 +6.301014661945604E-14 +4.099036052072967E-14
+2.489127640665559E-07 +1.640017006602142E-08 +2.896148619613723E-09 +6.801273785989025E-10 +2.034476008214690E-10 +6.093561205126182E-11 +2.746553504839190E-11 +1.422712257640124E-11 +5.737020378702130E-12 +3.020025808200374E-12 +1.676845530122371E-12 +9.590922729000059E-13 +5.557119064053359E-13 +3.492992220072805E-13 +2.206510078774943E-13 +1.558716282923135E-13 +9.481735829450106E-14 +6.358236583521894E-14 +3.913482255613357E-14 +2.686878844248646E-14
+9.640681453486875E-08 +9.977226955456265E-09 +1.944774691147281E-09 +4.145469107401358E-10 +1.705873601569224E-10 +4.750504307334499E-11 +1.803863312419352E-11 +9.600796978258814E-12 +4.481562752821234E-12 +2.511833798634381E-12 +1.314096267960049E-12 +6.805946258419071E-13 +4.000663340705827E-13 +2.487215654492582E-13 +1.549888432900702E-13 +1.048204316131619E-13 +6.637930479354978E-14 +4.623678431898820E-14 +2.772051071592744E-14 +2.056409510887912E-14
+3.001150046688595E-08 +7.742183005679210E-09 +1.808214736370704E-09 +3.778973703882799E-10 +1.288724537015777E-10 +3.406791930119044E-11 +1.631580900165780E-11 +7.652508428949424E-12 +3.634248658432060E-12 +1.893933593782330E-12 +1.028874168445450E-12 +5.450455662604763E-13 +3.483812308996951E-13 +2.038403835681771E-13 +1.141026577306476E-13 +7.416768811663027E-14 +4.551126604079364E-14 +3.400994300029221E-14 +2.116377547162476E-14 +1.629844307190557E-14
+4.536232623415253E-11 +5.303539182678856E-09 +1.456149957641647E-09 +2.815642148859367E-10 +9.865585489923458E-11 +2.985369391873291E-11 +1.385228068807211E-11 +4.971399593375210E-12 +2.932767687061684E-12 +1.573418093355270E-12 +8.082653478318970E-13 +4.619474773889335E-13 +2.599086131435990E-13 +1.567463090982850E-13 +9.259295926493221E-14 +6.230518697262500E-14 +4.060656977093829E-14 +2.780753444768825E-14 +1.782714948331101E-14 +1.206290774262540E-14
+0.000000000000000E+00 +3.794616847496148E-09 +8.771828478387708E-10 +1.976495232678714E-10 +7.129896433333113E-11 +2.002252035027899E-11 +9.020028397597443E-12 +4.377632632832786E-12 +2.496731868093414E-12 +1.234306016924344E-12 +6.566299194478398E-13 +3.787565253152059E-13 +2.158889960493257E-13 +1.233195560749121E-13 +7.759149000777362E-14 +5.075983906802795E-14 +3.278908864987769E-14 +2.168592140706807E-14 +1.417345842809259E-14 +1.001279164367184E-14
+0.000000000000000E+00 +1.456424070711243E-12 +6.379327271193786E-10 +1.474599171830765E-10 +5.225750087402066E-11 +1.568858305710530E-11 +6.336982022674306E-12 +3.197480008112607E-12 +1.792622645960426E-12 +9.525274343107227E-13 +4.711868092800645E-13 +3.088002474229133E-13 +1.675416532937823E-13 +8.973573894394916E-14 +6.277053609661143E-14 +3.897765375242167E-14 +2.621936536236654E-14 +1.749179126369240E-14 +1.156025610559822E-14 +8.531108234580816E-15
+0.000000000000000E+00 +0.000000000000000E+00 +6.843320986382007E-14 +1.037342893938181E-10 +4.207671326568827E-11 +8.365036276138300E-12 +5.285826693823791E-12 +2.237666402363138E-12 +1.037942893801499E-12 +6.754404882668656E-13 +4.013594375492394E-13 +2.010790280314469E-13 +1.426113923393023E-13 +7.462494816486329E-14 +4.957736261465633E-14 +3.005012281607356E-14 +1.665133682204898E-14 +1.244863853656928E-14 +9.173503653233144E-15 +6.441763459789037E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.715598258463498E-15 +1.432040940553739E-11 +4.774129289626165E-12 +3.290726395316589E-12 +1.191631120582244E-12 +6.806604956402328E-13 +5.767605769042281E-13 +2.823380398446278E-13 +1.441407989434362E-13 +8.572359383014233E-14 +6.783122825325845E-14 +3.028149996039635E-14 +2.248384073152058E-14 +1.193925521943802E-14 +9.659012654320982E-15 +6.545081189423111E-15 +5.212588157453690E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.843070032244754E-16 +1.659059570245453E-12 +2.021277854612824E-12 +6.086209879781476E-13 +6.105592870953575E-13 +2.070917945416020E-13 +1.581277388271138E-13 +9.105112624951153E-14 +7.087955700723010E-14 +3.706480190920121E-14 +1.778557347714833E-14 +1.676075763074335E-14 +9.190154304577552E-15 +7.602492141515556E-15 +4.023644967044536E-15 +3.892519909722989E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.644500854514641E-15 +2.110019316263184E-13 +2.140212997121241E-13 +1.179011870525158E-13 +7.336200772227138E-14 +7.347861316669746E-14 +2.525407536146019E-14 +1.997217817314275E-14 +1.089551478977992E-14 +1.134498521537908E-14 +8.155514977927952E-15 +4.359515592581936E-15 +2.865696642917916E-15 +2.360775070163432E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.467835391889748E-16 +2.464854767567062E-14 +2.436847602294883E-14 +1.505907929648920E-14 +8.437783693054871E-15 +8.134376710950775E-15 +3.983440960112483E-15 +2.856678918962139E-15 +2.313951222290679E-15 +1.612827502964046E-15 +1.369587848429888E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.593216795899377E-17 +3.470100459076967E-15 +2.772201104221984E-15 +2.044782207672524E-15 +1.688266363888148E-15 +9.031640827720510E-16 +1.123294867334846E-15 +1.007099765634005E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.521107702955044E-16 +1.106671147897625E-16 +4.702615985912176E-16 +5.384592340992039E-16 +4.399169554747618E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.13.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.865325377222211E-01 +8.860454386807478E-01 +8.860075458927462E-01 +8.860009319128435E-01 +8.859994216868077E-01 +8.859989447806543E-01 +8.859987866076595E-01 +8.859987208556184E-01 +8.859986926896218E-01 +8.859986790658011E-01 +8.859986719748751E-01 +8.859986685234421E-01 +8.859986664191118E-01 +8.859986651593496E-01 +8.859986644840210E-01 +8.859986640933150E-01 +8.859986637811588E-01 +8.859986636175886E-01 +8.859986635273334E-01 +8.859986645722733E-01
+1.123394154379727E-01 +1.128355173271870E-01 +1.128737136871615E-01 +1.128803951177847E-01 +1.128819042320109E-01 +1.128823839102947E-01 +1.128825410321484E-01 +1.128826059773804E-01 +1.128826341600593E-01 +1.128826476459481E-01 +1.128826547091031E-01 +1.128826581307458E-01 +1.128826602165503E-01 +1.128826614579984E-01 +1.128826621237919E-01 +1.128826625071906E-01 +1.128826628147896E-01 +1.128826629764241E-01 +1.128826630658304E-01 +1.128826620352834E-01
+1.116832050125483E-03 +1.112344035562632E-03 +1.112351093750979E-03 +1.112337963480738E-03 +1.112349854880745E-03 +1.112350719068231E-03 +1.112352591477597E-03 +1.112353653337367E-03 +1.112353788939363E-03 +1.112353971979347E-03 +1.112354023313911E-03 +1.112354065724488E-03 +1.112354092581463E-03 +1.112354112599363E-03 +1.112354125610583E-03 +1.112354132186415E-03 +1.112354141189986E-03 +1.112354142044725E-03 +1.112354144301767E-03 +1.112354129087531E-03
+8.323059312853509E-06 +6.408493274828832E-06 +6.296969593857064E-06 +6.279044532708286E-06 +6.274427235950775E-06 +6.272885790813984E-06 +6.272558196644707E-06 +6.272492629878519E-06 +6.272431013490269E-06 +6.272420290322708E-06 +6.272414754169741E-06 +6.272410475246771E-06 +6.272407098272768E-06 +6.272407566866708E-06 +6.272405525399637E-06 +6.272407063282223E-06 +6.272403206059986E-06 +6.272404546031435E-06 +6.272403349497917E-06 +6.272404324523697E-06
+1.284587804023077E-06 +1.399015028613096E-07 +6.077511492642762E-08 +4.892083302394553E-08 +4.703897688707490E-08 +4.662952383453315E-08 +4.651741880017024E-08 +4.646527541266749E-08 +4.645228465351029E-08 +4.644447983288312E-08 +4.644282378969718E-08 +4.644248783267729E-08 +4.644128635015442E-08 +4.644142699328861E-08 +4.644124611513567E-08 +4.644116528034772E-08 +4.644106733199217E-08 +4.644108262559021E-08 +4.644107501608263E-08 +4.644102354371313E-08
+5.535832180490400E-07 +4.665118946319464E-08 +1.175153613357881E-08 +2.509774860209735E-09 +1.185560571218279E-09 +6.021437062914403E-10 +4.919491161065032E-10 +4.532800506716616E-10 +4.318036953026747E-10 +4.247927099965340E-10 +4.203347888794332E-10 +4.185619068812279E-10 +4.176249178056096E-10 +4.170990168150794E-10 +4.168533127144542E-10 +4.166637076324389E-10 +4.165840622458851E-10 +4.165073942801920E-10 +4.164663178885122E-10 +4.164376057044502E-10
+3.574478409140106E-07 +3.617342779569192E-08 +5.954916923720666E-09 +1.510035651518702E-09 +4.851345595159263E-10 +1.544745927456933E-10 +6.349194871640790E-11 +3.632836393434275E-11 +1.471066374067757E-11 +8.896756319005856E-12 +5.075340070461561E-12 +3.371908913132148E-12 +2.545909559349921E-12 +1.980711361047896E-12 +1.780478422410530E-12 +1.613097172227580E-12 +1.513915405062670E-12 +1.459326532507543E-12 +1.424300596481894E-12 +1.407686096253482E-12
+3.207979443377634E-07 +2.551387025583026E-08 +4.256162278909569E-09 +8.172643021566189E-10 +3.078634805651041E-10 +9.523844854218043E-11 +3.605146585052136E-11 +1.787335299805024E-11 +7.944646991064357E-12 +5.047108704174999E-12 +2.794783153024368E-12 +1.318207260705466E-12 +9.525841236779652E-13 +5.839770014716634E-13 +3.480264994968268E-13 +2.257584549735295E-13 +1.342476667157114E-13 +8.865464134984205E-14 +6.098566844789572E-14 +4.360084140712040E-14
+2.487825840937274E-07 +1.640193431300693E-08 +2.896140176325109E-09 +6.801969142242704E-10 +2.034245612250389E-10 +6.088962126133316E-11 +2.747047074265777E-11 +1.424648165126649E-11 +5.740920819290338E-12 +3.019906075179447E-12 +1.689900337389838E-12 +9.570550015194830E-13 +5.594531720137475E-13 +3.526771324380756E-13 +2.074847219110191E-13 +1.570497757780262E-13 +9.481111478988758E-14 +6.303558191084742E-14 +3.881954410829465E-14 +2.716924060346424E-14
+9.659170581708587E-08 +9.976689778162337E-09 +1.943837620331285E-09 +4.146393557986610E-10 +1.705927870486834E-10 +4.749040178386270E-11 +1.803635670841726E-11 +9.621214046001223E-12 +4.481310466758148E-12 +2.515645671197935E-12 +1.339607049323142E-12 +6.808604641020448E-13 +3.915323400437370E-13 +2.558368274951205E-13 +1.439591515439123E-13 +1.038946925283313E-13 +6.630943468490604E-14 +4.762479186003110E-14 +2.908291227133169E-14 +2.095683526126952E-14
+2.991876837937548E-08 +7.744495903418849E-09 +1.808324558001652E-09 +3.780785635574075E-10 +1.288945397140989E-10 +3.406136237682541E-11 +1.630815033247783E-11 +7.628204327968136E-12 +3.629604287025127E-12 +1.894068266770330E-12 +1.042010191067724E-12 +5.458095376304839E-13 +3.443747155493358E-13 +2.051681537221144E-13 +1.084210517949716E-13 +7.273003741517066E-14 +4.545395877719150E-14 +3.478538739772989E-14 +2.167657492124016E-14 +1.692756672410314E-14
+2.050248981453071E-11 +5.306911054889602E-09 +1.455735503181331E-09 +2.815962013206503E-10 +9.865418813688507E-11 +2.986039056140397E-11 +1.383843832698551E-11 +4.968083035674032E-12 +2.934042876371582E-12 +1.569074864595810E-12 +8.052636958486946E-13 +4.626749784473912E-13 +2.626790774281757E-13 +1.559733859957721E-13 +9.173385753132129E-14 +6.288444621618049E-14 +4.054987282176288E-14 +2.713872700972998E-14 +1.762246919287191E-14 +1.235261404608781E-14
+0.000000000000000E+00 +3.792511291297416E-09 +8.770489040607077E-10 +1.974295869296172E-10 +7.144116845912377E-11 +2.002584906389562E-11 +9.021986619608851E-12 +4.363397797054576E-12 +2.496074739628160E-12 +1.230424914135662E-12 +6.430848432767896E-13 +3.783909756371841E-13 +2.260957754156946E-13 +1.275683164942344E-13 +7.805236250880900E-14 +5.142609773896112E-14 +3.266817139863161E-14 +2.222644376144048E-14 +1.402391923867017E-14 +9.826134221044866E-15
+0.000000000000000E+00 +6.906743676468088E-13 +6.378079141415124E-10 +1.476195608918332E-10 +5.212629790386807E-11 +1.569580441156371E-11 +6.327704143213083E-12 +3.197450519607414E-12 +1.794461043769093E-12 +9.528371527432156E-13 +4.566243366269177E-13 +3.096094085067483E-13 +1.559358384665080E-13 +8.959957850540327E-14 +6.664862288935729E-14 +3.881319401656675E-14 +2.629873322420779E-14 +1.669968400010042E-14 +1.197491497511483E-14 +8.323197761658299E-15
+0.000000000000000E+00 +0.000000000000000E+00 +1.208548113585077E-13 +1.038568945043494E-10 +4.207090983368995E-11 +8.352082066332226E-12 +5.281920432813118E-12 +2.237641027926722E-12 +1.038281666849158E-12 +6.766016763335311E-13 +4.003524334183435E-13 +2.013730373236196E-13 +1.220529826581337E-13 +7.412063703486933E-14 +4.662332623444594E-14 +3.037453473402082E-14 +1.653191967180579E-14 +1.212705968388934E-14 +9.102768534756422E-15 +6.391289996437946E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.181922334688708E-14 +1.432020044280463E-11 +4.788233210413395E-12 +3.297066449564647E-12 +1.196175994397797E-12 +6.815451804396692E-13 +5.768707280098414E-13 +2.828551727030677E-13 +1.434896034325490E-13 +7.386640492518148E-14 +6.802868799220293E-14 +2.902922677268631E-14 +2.268234016203659E-14 +1.205824991027049E-14 +1.014171251763885E-14 +7.082908942778382E-15 +5.320589353836363E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.507721234188709E-15 +1.639419903020190E-12 +2.020440079465103E-12 +6.108876376581193E-13 +6.115604374302387E-13 +2.074281723171489E-13 +1.608905715206154E-13 +9.120527641908686E-14 +6.496980341337443E-14 +3.707363289750182E-14 +1.917155263541263E-14 +1.675930791942593E-14 +9.287057015402267E-15 +8.680412235813629E-15 +4.120781693521855E-15 +3.785929188724920E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.969916776468541E-16 +2.095043202205629E-13 +2.134790715447057E-13 +1.192824332130203E-13 +7.385773031540472E-14 +7.313335577528902E-14 +2.644451208923067E-14 +2.006696882028825E-14 +1.129660755291301E-14 +1.131400228844751E-14 +8.143661307167907E-15 +6.703961682435139E-15 +2.891243061676578E-15 +2.250700172254581E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.420497599672031E-17 +2.576640888449942E-14 +2.477818374220226E-14 +1.420401123188804E-14 +8.383674932553689E-15 +8.454456607839315E-15 +3.897972540159425E-15 +2.862347093211828E-15 +2.975553213583003E-15 +1.628536169890739E-15 +1.336555833828788E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.985364390346904E-17 +3.198858563562282E-15 +3.197040095279614E-15 +2.103994628275002E-15 +1.776219681874287E-15 +2.275012198170046E-15 +1.125522504073527E-15 +9.233400325215291E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.948145582713961E-16 +1.421002561806867E-16 +2.241712083069959E-16 +5.349620002202909E-16 +3.689265586320450E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.14.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.880513827069290E-01 +8.872508389659930E-01 +8.871945027036539E-01 +8.871849919784979E-01 +8.871828462435231E-01 +8.871821932475945E-01 +8.871819738734770E-01 +8.871818857601905E-01 +8.871818465540188E-01 +8.871818284050678E-01 +8.871818188013914E-01 +8.871818140204824E-01 +8.871818112276554E-01 +8.871818096823069E-01 +8.871818087271823E-01 +8.871818081740784E-01 +8.871818079485222E-01 +8.871818076087139E-01 +8.871818074722795E-01 +8.871818073263541E-01
+1.108368799270623E-01 +1.116349038443337E-01 +1.116914159985622E-01 +1.117009015955979E-01 +1.117030335432528E-01 +1.117036845902747E-01 +1.117039027608172E-01 +1.117039904779865E-01 +1.117040292673168E-01 +1.117040473382673E-01 +1.117040568432900E-01 +1.117040615737948E-01 +1.117040643482932E-01 +1.117040658760263E-01 +1.117040668221128E-01 +1.117040673748666E-01 +1.117040675930192E-01 +1.117040679303335E-01 +1.117040680588982E-01 +1.117040682027965E-01
+1.100876602679361E-03 +1.107319992866081E-03 +1.107546209173194E-03 +1.107623454922352E-03 +1.107648535901689E-03 +1.107654324310265E-03 +1.107656680393661E-03 +1.107657509036435E-03 +1.107658122372094E-03 +1.107658284070105E-03 +1.107658426645371E-03 +1.107658492757973E-03 +1.107658522846155E-03 +1.107658547532687E-03 +1.107658558789193E-03 +1.107658559067067E-03 +1.107658570891275E-03 +1.107658572233619E-03 +1.107658581877823E-03 +1.107658584320531E-03
+8.457694199740260E-06 +6.615990818550924E-06 +6.447788723131832E-06 +6.423933378668031E-06 +6.418529560305538E-06 +6.416843953562386E-06 +6.416354596445768E-06 +6.416176738711748E-06 +6.416081620623121E-06 +6.416050597358772E-06 +6.416027467955844E-06 +6.416022903706518E-06 +6.416016808147305E-06 +6.416012713337243E-06 +6.416012730281053E-06 +6.416013808032895E-06 +6.416010068531908E-06 +6.416011689873640E-06 +6.416010296041318E-06 +6.416010070233083E-06
+1.230933068591884E-06 +1.594533842307299E-07 +6.135396270979016E-08 +5.199817168346879E-08 +5.030151335580295E-08 +4.970027752398864E-08 +4.952032854125461E-08 +4.947798174320436E-08 +4.945288088561575E-08 +4.944477155598493E-08 +4.944038881452351E-08 +4.943876447261978E-08 +4.943815750794455E-08 +4.943762830920004E-08 +4.943729382658422E-08 +4.943720045608613E-08 +4.943716327097850E-08 +4.943703354403707E-08 +4.943693658997976E-08 +4.943689765835419E-08
+7.132500684804589E-07 +5.882656682148896E-08 +9.537924536882066E-09 +2.885584806791869E-09 +1.220695006603654E-09 +6.725150796608789E-10 +5.378629626131298E-10 +4.797169065169629E-10 +4.580280937401629E-10 +4.471160459462922E-10 +4.423785789726680E-10 +4.404094932942834E-10 +4.393976832164469E-10 +4.387940336387481E-10 +4.382998592870201E-10 +4.381184116318919E-10 +4.380345858201876E-10 +4.379423918629950E-10 +4.378728566261949E-10 +4.378517016592470E-10
+2.816932510881677E-07 +4.242959504107371E-08 +5.599975161437584E-09 +1.294948412664500E-09 +5.402194350656282E-10 +2.134495408218779E-10 +9.153959613913160E-11 +3.535624423437941E-11 +2.180641045495745E-11 +1.017269292622563E-11 +6.213654409719819E-12 +4.216936939628952E-12 +2.905018105601159E-12 +2.308082136857225E-12 +1.957120749811361E-12 +1.770364587674439E-12 +1.643862008810639E-12 +1.572697373935681E-12 +1.527312340605179E-12 +1.495039130939786E-12
+1.627136215806399E-07 +3.228293996866014E-08 +3.719799859356036E-09 +8.261260326913383E-10 +3.055279079150451E-10 +1.077727821753035E-10 +4.940782727504903E-11 +2.502885823278331E-11 +1.249847935910941E-11 +5.491642308544273E-12 +3.196291833406085E-12 +1.857671368429326E-12 +1.083900415691149E-12 +7.513790543816162E-13 +4.786128287652912E-13 +3.126996247526668E-13 +1.820149745165736E-13 +1.404991744320815E-13 +8.504457251258564E-14 +5.562793318484291E-14
+1.398717899540982E-08 +1.411320792993223E-08 +2.666186648641484E-09 +7.238952263605657E-10 +2.394022739024878E-10 +8.180044679069054E-11 +3.833977582605801E-11 +1.395921430818257E-11 +7.422791487898279E-12 +3.925161158461097E-12 +2.254594811369866E-12 +1.253300180266668E-12 +7.467933534942465E-13 +5.041940460086289E-13 +2.709028691172762E-13 +1.941515316490903E-13 +1.119291107870021E-13 +8.269651102708293E-14 +5.808711451879153E-14 +3.627160329560283E-14
+4.304032283977773E-10 +1.245259312638290E-08 +2.126445660310716E-09 +5.202983754149167E-10 +1.987520900812992E-10 +5.970486717467093E-11 +2.857720746270694E-11 +1.180326259792861E-11 +5.736733505337153E-12 +2.794192108893393E-12 +1.607881180338244E-12 +8.732441366543172E-13 +5.549690662766118E-13 +3.494555460792238E-13 +2.192484701618965E-13 +1.409502381800016E-13 +9.304305814334042E-14 +6.423680941127985E-14 +4.022427780180094E-14 +2.719240108603839E-14
+6.153654237516814E-11 +1.636599335264798E-09 +1.199657689160189E-09 +3.771819940450095E-10 +1.679904410870466E-10 +5.008062936495605E-11 +2.255153706775068E-11 +9.210318313316252E-12 +4.869667503057942E-12 +2.238478380460740E-12 +1.288753005147469E-12 +6.695999840517758E-13 +4.100322641232721E-13 +2.694737878691124E-13 +1.582167890067564E-13 +1.090795302802438E-13 +7.117211919575434E-14 +4.768470753217434E-14 +3.198011397124675E-14 +2.100606369919792E-14
+0.000000000000000E+00 +9.654143042017973E-12 +6.743689554783061E-10 +2.347769609367095E-10 +1.037828659754256E-10 +3.914781202479812E-11 +1.860768971765640E-11 +7.875356612788659E-12 +4.048665359728829E-12 +1.857693688670958E-12 +1.102829626632541E-12 +6.083360667226004E-13 +3.317985183782236E-13 +2.196577670577527E-13 +1.260717465036919E-13 +8.778340607563353E-14 +5.395869151240075E-14 +3.868178199019991E-14 +2.597935241239276E-14 +1.680058403346899E-14
+0.000000000000000E+00 +1.449739243681815E-12 +4.211363676658118E-10 +1.021197564361218E-10 +5.594290160310670E-11 +2.623451015764037E-11 +1.298071815298762E-11 +5.437023713836544E-12 +3.555280238645001E-12 +1.466960971983845E-12 +8.273845552742318E-13 +4.933752500997142E-13 +2.757192004208751E-13 +1.722953372140068E-13 +1.028815245019226E-13 +7.206364245004850E-14 +4.340041043097800E-14 +2.957023386600391E-14 +1.930529457484676E-14 +1.401854043759077E-14
+0.000000000000000E+00 +0.000000000000000E+00 +4.259810627597233E-13 +7.444641935663168E-11 +1.389299248371848E-11 +1.752207874823902E-11 +8.382783107716810E-12 +3.763903113251777E-12 +2.117363763538931E-12 +9.838023384200250E-13 +7.230754794702845E-13 +4.213209603292009E-13 +2.197115969692864E-13 +1.554460245706863E-13 +8.578368529586509E-14 +6.137038362421823E-14 +3.312454808813533E-14 +2.212797988155569E-14 +1.538611344123816E-14 +1.129436937839188E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.719156976038439E-14 +2.199286677832523E-14 +1.434533629408013E-11 +2.132373404450544E-12 +2.418860914814609E-12 +1.415153011550433E-12 +6.152239466802559E-13 +4.438511510513030E-13 +2.950373023936074E-13 +1.437370627706877E-13 +9.591179413534782E-14 +7.855515448620017E-14 +4.918087844439705E-14 +2.721329975556603E-14 +1.995034827002840E-14 +1.091669237070004E-14 +8.269719671187131E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.511631848085127E-14 +1.100623413843946E-11 +3.736427944135469E-15 +2.102033202880538E-12 +2.931619543698097E-13 +3.193989952272722E-13 +3.371972484526355E-13 +1.545017061092776E-13 +9.657055981682133E-14 +7.487057510920112E-14 +4.137909058954275E-14 +3.213445761243621E-14 +1.765488611410054E-14 +1.212795765591588E-14 +9.918424858659700E-15 +7.475846960779342E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.844045827168518E-15 +4.139372171055702E-16 +1.391002025361959E-12 +5.267241083946567E-16 +2.439964812153625E-13 +2.780746011164795E-13 +3.884810888960838E-14 +4.229410717412026E-14 +4.504047193955344E-14 +3.100980153801642E-14 +2.129953078190711E-14 +1.352762905879577E-14 +9.802810344695431E-15 +5.645192064592558E-15 +4.969997129141332E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.149138673074906E-16 +8.635724057521333E-17 +5.615746309048555E-17 +1.670158419590960E-13 +4.030390257628293E-17 +2.837071858317003E-14 +3.286388294362986E-14 +2.175088466137250E-14 +4.852569316426672E-15 +5.338595605392835E-15 +5.586864199163864E-15 +3.567294651372782E-15 +2.503274793977616E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.491073185407235E-17 +7.556532916566182E-18 +1.226864972974228E-17 +1.897015363826063E-14 +1.909085081972431E-14 +2.089708672837140E-16 +3.244265308343122E-15 +3.686557939195464E-15 +2.405929648546749E-15 +2.251054803087827E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.618287919766561E-16 +6.321336849787021E-17 +4.136694704174077E-18 +2.276562737873593E-17 +1.092846219214179E-16 +1.815936164123391E-15 +6.987684270555582E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.428297580505264E-16 +2.232698356075852E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.14.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.880522929611080E-01 +8.872508642478532E-01 +8.871945095621817E-01 +8.871849953946362E-01 +8.871828463276366E-01 +8.871821922424675E-01 +8.871819742327292E-01 +8.871818855066623E-01 +8.871818466750723E-01 +8.871818282307823E-01 +8.871818188899430E-01 +8.871818141505826E-01 +8.871818112060369E-01 +8.871818096697259E-01 +8.871818087599577E-01 +8.871818081024188E-01 +8.871818077316131E-01 +8.871818075669307E-01 +8.871818073285638E-01 +8.871818095279804E-01
+1.108359918950873E-01 +1.116348834404655E-01 +1.116914102318869E-01 +1.117008987026629E-01 +1.117030334550872E-01 +1.117036855621413E-01 +1.117039023495121E-01 +1.117039907108741E-01 +1.117040291621420E-01 +1.117040475286850E-01 +1.117040567651740E-01 +1.117040614186316E-01 +1.117040643674303E-01 +1.117040658916183E-01 +1.117040667956767E-01 +1.117040674340100E-01 +1.117040678122435E-01 +1.117040679695936E-01 +1.117040682127660E-01 +1.117040660450186E-01
+1.100854823049703E-03 +1.107315327000736E-03 +1.107545141221980E-03 +1.107622970450345E-03 +1.107648546298463E-03 +1.107654358424474E-03 +1.107656722483232E-03 +1.107657529030805E-03 +1.107658106794608E-03 +1.107658269251320E-03 +1.107658415317146E-03 +1.107658520490444E-03 +1.107658525018692E-03 +1.107658543570895E-03 +1.107658549866470E-03 +1.107658575366009E-03 +1.107658565707084E-03 +1.107658576544258E-03 +1.107658572798849E-03 +1.107658540993416E-03
+8.457983428507928E-06 +6.615818160433934E-06 +6.447764745708798E-06 +6.423890470545202E-06 +6.418523398406794E-06 +6.416843171126506E-06 +6.416364364802453E-06 +6.416177416297854E-06 +6.416081937379034E-06 +6.416049330100063E-06 +6.416028105194424E-06 +6.416020602690933E-06 +6.416017201577249E-06 +6.416013685205831E-06 +6.416015242333212E-06 +6.416009818252786E-06 +6.416013218341186E-06 +6.416009955632746E-06 +6.416009230770025E-06 +6.416009540454102E-06
+1.230487949181430E-06 +1.594312752499529E-07 +6.135123117948378E-08 +5.199931490116147E-08 +5.030194980479248E-08 +4.970015283527428E-08 +4.952048371005720E-08 +4.947795483497800E-08 +4.945230170836832E-08 +4.944468273706817E-08 +4.944014332342894E-08 +4.943870114017097E-08 +4.943807772454295E-08 +4.943761060048472E-08 +4.943734910443907E-08 +4.943736125069618E-08 +4.943695242110228E-08 +4.943698864759235E-08 +4.943693358553864E-08 +4.943690611785631E-08
+7.134462409683931E-07 +5.881971764281324E-08 +9.537838014144360E-09 +2.886579901878179E-09 +1.220875671332982E-09 +6.723808427355702E-10 +5.379435846244254E-10 +4.797244862643498E-10 +4.579945944769361E-10 +4.471198598466892E-10 +4.424932616803207E-10 +4.403711097376752E-10 +4.393937850955726E-10 +4.387798096308159E-10 +4.383013004704282E-10 +4.381672907264540E-10 +4.379694157848738E-10 +4.379299640233893E-10 +4.378714491192908E-10 +4.378458225583326E-10
+2.811472856953829E-07 +4.242117899789639E-08 +5.601614955351794E-09 +1.295187675372791E-09 +5.401598721341967E-10 +2.135402065060308E-10 +9.148702691594129E-11 +3.535444902220363E-11 +2.181662609077190E-11 +1.017920696396077E-11 +6.402789670608332E-12 +4.092626733657612E-12 +2.898898851128268E-12 +2.308320098259547E-12 +1.960830117702513E-12 +1.770508757759695E-12 +1.640716322167548E-12 +1.572900268161346E-12 +1.527575655985229E-12 +1.496027398557809E-12
+1.628176038572494E-07 +3.227678253813274E-08 +3.719752255538940E-09 +8.281845047325205E-10 +3.052526725072360E-10 +1.077443712751285E-10 +4.940464037621482E-11 +2.503175513140153E-11 +1.247544287511553E-11 +5.505128723799048E-12 +3.235326846879584E-12 +1.786657801103169E-12 +1.082606393027182E-12 +7.583691190965783E-13 +4.800595068701724E-13 +3.132876820243891E-13 +1.818698804248513E-13 +1.403986599598909E-13 +8.474733849924377E-14 +5.981346410758460E-14
+1.397019512045364E-08 +1.411038376316322E-08 +2.667267700574381E-09 +7.234005875905887E-10 +2.396834033341791E-10 +8.178633319180727E-11 +3.835848819380228E-11 +1.396227443341737E-11 +7.437968380390741E-12 +3.911696897883747E-12 +2.281126040503058E-12 +1.252727009591527E-12 +7.418339643801562E-13 +5.126931013864913E-13 +2.810057222597254E-13 +1.941090268906549E-13 +1.127402919225784E-13 +8.283146264037053E-14 +5.710812450321024E-14 +3.914090251413564E-14
+4.326787647201186E-10 +1.245001866669040E-08 +2.126874979021157E-09 +5.203167626391369E-10 +1.985149946184443E-10 +5.967249390791849E-11 +2.860139638749370E-11 +1.180005833186490E-11 +5.752987082156472E-12 +2.824345001333448E-12 +1.613193151499943E-12 +8.517434718054270E-13 +5.628956296736883E-13 +3.554935207674198E-13 +2.178704405036724E-13 +1.404976647886624E-13 +9.279552534242791E-14 +6.435281665455569E-14 +4.014345498985779E-14 +2.772308349587197E-14
+3.537299310004044E-11 +1.646824883554184E-09 +1.199331580310244E-09 +3.770819104104451E-10 +1.675790549406938E-10 +5.016799144038509E-11 +2.248839563694930E-11 +9.209320504046387E-12 +4.862216275195239E-12 +2.232099136279068E-12 +1.334169795314185E-12 +6.569437177237089E-13 +4.125503609271352E-13 +2.673309496391504E-13 +1.623729947832633E-13 +1.088152296939779E-13 +7.002932183425353E-14 +4.778462186050274E-14 +3.188269362804663E-14 +2.116409568605381E-14
+0.000000000000000E+00 +9.007743597376645E-12 +6.737243192668474E-10 +2.346829459895069E-10 +1.037064960563392E-10 +3.920483836960476E-11 +1.860254867231238E-11 +7.870249294776562E-12 +4.055659947156376E-12 +1.863656996047569E-12 +1.108591670188276E-12 +6.054861920951672E-13 +3.331925248320150E-13 +2.191865991967140E-13 +1.222159127320352E-13 +8.756806224713664E-14 +5.499290718367389E-14 +3.875026380829614E-14 +2.552041353848869E-14 +1.771131587402075E-14
+0.000000000000000E+00 +1.326037257907466E-12 +4.219902635626898E-10 +1.025640947791906E-10 +5.595387677580017E-11 +2.622709518381785E-11 +1.301039283687893E-11 +5.432001127792505E-12 +3.527053657198582E-12 +1.471791894202432E-12 +8.776396735697505E-13 +4.735562921413420E-13 +2.735358736856354E-13 +1.717887345335586E-13 +9.940530807013916E-14 +7.193605669189498E-14 +4.297984079695303E-14 +2.955422644779879E-14 +1.902281972414395E-14 +1.418312787743238E-14
+0.000000000000000E+00 +0.000000000000000E+00 +3.377391508905288E-13 +7.439314288227894E-11 +1.387103130524229E-11 +1.752610689221717E-11 +8.388631647587277E-12 +3.763721705319256E-12 +2.108674519754058E-12 +9.945053240076217E-13 +7.435778936544134E-13 +4.167382716669455E-13 +2.212604498855958E-13 +1.526358657572223E-13 +8.478528142070161E-14 +6.101469875741675E-14 +3.286358329356793E-14 +2.217689276304752E-14 +1.533136902981573E-14 +1.148294365104173E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.023843460678568E-14 +2.831474271195202E-14 +1.436684789523274E-11 +2.136416607891677E-12 +2.419999490313254E-12 +1.425849150104008E-12 +6.050988648576875E-13 +4.441625178802349E-13 +2.848292166774256E-13 +1.435902933933459E-13 +9.419735250577692E-14 +7.723268587973168E-14 +4.925093473876209E-14 +2.717744103289927E-14 +1.985756586417021E-14 +1.093845015182237E-14 +8.453799955279958E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.314752369791708E-15 +1.101402450940014E-11 +2.592608622775009E-15 +2.099217844125580E-12 +2.925044621950661E-13 +3.163875742735844E-13 +3.329882824745121E-13 +1.560907075247547E-13 +9.362706640250458E-14 +7.444853347872261E-14 +4.037316003494619E-14 +3.180731637818351E-14 +1.740249260021655E-14 +1.229180813563042E-14 +9.906615003147477E-15 +7.589784061163400E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.493587159622454E-15 +7.693117013699311E-16 +1.395214346494728E-12 +3.546052871116392E-16 +2.424587327514743E-13 +2.803909947724579E-13 +3.879709467073030E-14 +4.192590566445925E-14 +4.474432184539827E-14 +3.103942804538814E-14 +2.156732108296315E-14 +1.406156190243492E-14 +9.772168136427151E-15 +5.657370465721273E-15 +4.897134204168213E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.672566949893656E-16 +2.254069381094898E-17 +9.778606076193723E-17 +1.646617349648254E-13 +1.718447488156868E-16 +2.879684711283351E-14 +3.432741521010855E-14 +2.231275785028654E-14 +4.833687797129985E-15 +5.594881036702479E-15 +5.604771084468612E-15 +3.566363117509662E-15 +2.559192179085399E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.552452255988501E-17 +2.722162750045618E-17 +5.034318728617455E-17 +1.801054610983201E-14 +1.772048561125722E-14 +7.526540022034818E-17 +3.410241524147233E-15 +3.920444417220661E-15 +2.410158255114963E-15 +7.985509984642336E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.878377286066692E-17 +1.107697252711484E-16 +3.042157802349747E-18 +2.090802203601968E-16 +1.979854104630228E-15 +1.806687027344581E-15 +2.447584681719281E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.069809478826077E-16 +4.458145169974864E-16 +4.746004724437663E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.15.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.866703185103006E-01 +8.860912449739509E-01 +8.860487644631394E-01 +8.860414716337622E-01 +8.860398356474475E-01 +8.860393202202115E-01 +8.860391514550479E-01 +8.860390799796073E-01 +8.860390507294017E-01 +8.860390359462635E-01 +8.860390289452363E-01 +8.860390251137951E-01 +8.860390229743642E-01 +8.860390217318193E-01 +8.860390209596622E-01 +8.860390205282153E-01 +8.860390202920095E-01 +8.860390200465262E-01 +8.860390198765321E-01 +8.860390198612113E-01
+1.121975692435279E-01 +1.127888327791198E-01 +1.128316207624025E-01 +1.128390434849456E-01 +1.128406862246831E-01 +1.128412052436091E-01 +1.128413746955148E-01 +1.128414457947747E-01 +1.128414751919351E-01 +1.128414900326040E-01 +1.128414970784515E-01 +1.128415009245066E-01 +1.128415030757354E-01 +1.128415043149926E-01 +1.128415050884902E-01 +1.128415055206365E-01 +1.128415057475344E-01 +1.128415059892438E-01 +1.128415061610319E-01 +1.128415061761363E-01
+1.119723914006657E-03 +1.113145970188365E-03 +1.113172576078141E-03 +1.113115806582291E-03 +1.113122309136816E-03 +1.113123005486812E-03 +1.113123542615352E-03 +1.113124353304347E-03 +1.113124374232859E-03 +1.113124415510712E-03 +1.113124412542191E-03 +1.113124421978878E-03 +1.113124417273316E-03 +1.113124427149342E-03 +1.113124429546529E-03 +1.113124430033429E-03 +1.113124440543857E-03 +1.113124444050698E-03 +1.113124444364560E-03 +1.113124444628562E-03
+8.848834397324933E-06 +6.457703487845586E-06 +6.335661366403638E-06 +6.310218900721305E-06 +6.304694094382828E-06 +6.302788137558359E-06 +6.302403910099887E-06 +6.302211193797887E-06 +6.302171610558959E-06 +6.302123578696633E-06 +6.302113318581663E-06 +6.302101486897494E-06 +6.302101408201744E-06 +6.302099082695696E-06 +6.302097235234831E-06 +6.302097609597634E-06 +6.302097204191140E-06 +6.302097973570918E-06 +6.302096212479408E-06 +6.302096392892103E-06
+1.417452145468568E-06 +1.511539884114127E-07 +6.654972197455794E-08 +5.017246636203397E-08 +4.777397257951563E-08 +4.730559756062783E-08 +4.710010515777161E-08 +4.703896962152995E-08 +4.701348453390817E-08 +4.700760948541618E-08 +4.700131792324691E-08 +4.700090196819160E-08 +4.699932978873749E-08 +4.699898184496236E-08 +4.699883645214286E-08 +4.699857428540440E-08 +4.699841954514208E-08 +4.699846070438264E-08 +4.699841605980824E-08 +4.699837411745059E-08
+7.878195125268392E-07 +5.049829731661237E-08 +1.644050932911352E-08 +3.186719141968997E-09 +1.448740211714681E-09 +7.068797353207608E-10 +5.263290503077953E-10 +4.751009195937378E-10 +4.450938470875710E-10 +4.343082719347412E-10 +4.279707010918879E-10 +4.251301454135046E-10 +4.234437522673311E-10 +4.226675099685870E-10 +4.222105200143298E-10 +4.219306411307892E-10 +4.217533540490875E-10 +4.216532383009532E-10 +4.215925336531859E-10 +4.215454798093900E-10
+4.914106732775716E-07 +4.083334112171772E-08 +7.175176485441097E-09 +1.777188027163821E-09 +5.839621056423065E-10 +2.393698062276660E-10 +9.265617518951574E-11 +5.034515899267398E-11 +2.485822690127509E-11 +1.277753827597033E-11 +6.620621650279249E-12 +4.294469633979804E-12 +3.320243471532875E-12 +2.397319582728407E-12 +2.013927278395484E-12 +1.789570047306883E-12 +1.648351044178473E-12 +1.544852477825136E-12 +1.478453928646123E-12 +1.451710009849536E-12
+3.499924458292667E-07 +2.924488089129533E-08 +5.244583120897689E-09 +1.077839435663154E-09 +3.732996448300050E-10 +1.458572069356217E-10 +4.523235353016695E-11 +2.494882505915594E-11 +1.269113385477465E-11 +7.334062360741840E-12 +4.074094259758928E-12 +2.004290368830322E-12 +1.459243173159540E-12 +7.463695118379306E-13 +5.522984574633729E-13 +3.446564366248777E-13 +2.578233234561582E-13 +1.450159136117021E-13 +9.889639730617276E-14 +7.568108238734778E-14
+2.989453443184651E-07 +1.777281360119284E-08 +3.825873342202853E-09 +8.797970645200277E-10 +2.629902676383657E-10 +8.444766560641298E-11 +3.806409477931702E-11 +1.978996203018025E-11 +9.490324986677385E-12 +4.997991784841189E-12 +2.604999323832518E-12 +1.508776797918864E-12 +8.773306701937649E-13 +5.663712167261306E-13 +3.833210409092784E-13 +2.203719135068704E-13 +1.720249918410604E-13 +9.882521187573821E-14 +6.482200560179882E-14 +4.439027299877100E-14
+1.030250818402101E-07 +1.130731238419995E-08 +2.184873839343546E-09 +4.819531758489878E-10 +2.138965074560512E-10 +6.718901617030725E-11 +2.500621470469717E-11 +1.373740978531681E-11 +7.278962600409068E-12 +3.795730747506914E-12 +2.032736658157298E-12 +1.059969368694618E-12 +6.552763362393658E-13 +3.755765930024207E-13 +2.595309716602818E-13 +1.510487145369680E-13 +1.122292201387886E-13 +7.568641855814305E-14 +5.114425816308337E-14 +3.272784289433801E-14
+9.082369026720011E-08 +8.514534797959517E-09 +1.885323829535877E-09 +4.478678337669723E-10 +1.483093805856101E-10 +5.738109303694433E-11 +2.342622476034902E-11 +1.066148324711686E-11 +5.319103917645648E-12 +3.039537526353753E-12 +1.584600557905852E-12 +9.222827690561860E-13 +5.486462691115149E-13 +3.093281157918540E-13 +2.083992789491086E-13 +1.218546888261256E-13 +7.945661792863504E-14 +5.565954605394228E-14 +3.729847896061687E-14 +2.470845253612103E-14
+2.887178700010929E-11 +5.319132539853091E-09 +1.790278930429141E-09 +3.237881457328296E-10 +1.168388559792855E-10 +4.915491503993627E-11 +1.792475808184799E-11 +8.325886956709132E-12 +4.472055404655462E-12 +2.373055340582644E-12 +1.296015224277105E-12 +7.282049649558762E-13 +4.449771957402889E-13 +2.576655100828059E-13 +1.767911983067058E-13 +9.597265749062587E-14 +6.719426445001009E-14 +4.624632986006705E-14 +2.987812124588593E-14 +2.003116952545134E-14
+0.000000000000000E+00 +3.927415893237493E-09 +8.311608149420377E-10 +2.474097467691822E-10 +8.985437272006223E-11 +3.847670233750929E-11 +1.367455550699980E-11 +6.774500510226779E-12 +3.358386206440718E-12 +1.921717857298394E-12 +8.625267627704850E-13 +5.379157598371122E-13 +3.400560283151560E-13 +2.120709957759205E-13 +1.232091399808531E-13 +7.858601635982804E-14 +5.430082029843520E-14 +3.552054405128477E-14 +2.359058903957076E-14 +1.576913431796683E-14
+0.000000000000000E+00 +1.538591647239655E-12 +6.094072475699536E-10 +1.537175263072518E-10 +6.043389772760877E-11 +2.929689746752207E-11 +8.103060187396440E-12 +5.372802672761039E-12 +2.762204156443002E-12 +1.473878929268290E-12 +7.043245373567199E-13 +4.373491863388026E-13 +2.731979164417144E-13 +1.389404890377640E-13 +9.428555542398554E-14 +6.302513776588918E-14 +4.492083980551235E-14 +3.003978774104864E-14 +1.817558529193888E-14 +1.287584775627349E-14
+0.000000000000000E+00 +0.000000000000000E+00 +9.985775497624829E-14 +1.069540515413413E-10 +4.025184828685084E-11 +1.217284953640587E-11 +5.735316074818125E-12 +4.479640153337405E-12 +1.844486023257930E-12 +1.173304053385838E-12 +5.400285605939097E-13 +2.726344582117714E-13 +2.082734133474220E-13 +1.049013355795252E-13 +7.962800615829037E-14 +4.649781377684490E-14 +3.215512965823565E-14 +1.888196062838245E-14 +1.404060482426169E-14 +1.066145655305891E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.025095732268449E-13 +1.208170187541078E-11 +6.722723200045402E-12 +5.018514656335177E-12 +1.676468701331283E-12 +1.268779847540160E-12 +7.987261380641419E-13 +4.835533406882746E-13 +1.941805783718567E-13 +1.561931494763357E-13 +8.489878188815842E-14 +4.990624400431023E-14 +3.413079309746905E-14 +2.727330388586252E-14 +1.364003440423536E-14 +1.053438206030497E-14 +7.043747118151156E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.632288466562981E-15 +1.638236016580380E-12 +9.332242093718284E-13 +6.897226701259459E-13 +2.937457215647708E-13 +2.191957114694048E-13 +1.259224441590099E-13 +1.061320062465022E-13 +7.207878721232195E-14 +4.250494204131594E-14 +2.250538608285326E-14 +1.969524082992852E-14 +1.048803469288999E-14 +8.470713016365881E-15 +4.374419177516321E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.341865607945765E-15 +2.092984856989761E-13 +1.432560390158866E-13 +1.412518739164958E-13 +8.434475838080795E-14 +3.528684591212068E-14 +2.804084936116687E-14 +2.145306715312211E-14 +1.242442614991839E-14 +1.250880612500094E-14 +8.566621550166764E-15 +6.429844285296513E-15 +3.073701834611256E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.326496566559237E-17 +1.706858453614451E-17 +2.563490344630482E-14 +1.742668590073271E-14 +1.470871182525768E-14 +9.780939926023548E-15 +9.892313759907952E-15 +3.953826048284064E-15 +2.991228843451293E-15 +3.234128237799126E-15 +1.915561148378163E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.484017236301482E-17 +1.267771478616648E-17 +3.056115767501200E-15 +3.056348471265625E-15 +2.357729416284152E-15 +1.720895906644446E-15 +1.973541705547129E-15 +1.084310087912961E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.322998234193017E-17 +6.009874872487946E-17 +1.044814618165054E-16 +3.507100255124819E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.15.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.866707892806266E-01 +8.860913829715416E-01 +8.860487498495350E-01 +8.860414611445624E-01 +8.860398348630038E-01 +8.860393197124261E-01 +8.860391511628161E-01 +8.860390799858208E-01 +8.860390508656797E-01 +8.860390359183518E-01 +8.860390288435377E-01 +8.860390249974619E-01 +8.860390229530337E-01 +8.860390217074060E-01 +8.860390210985989E-01 +8.860390204736885E-01 +8.860390202498628E-01 +8.860390200676518E-01 +8.860390199273962E-01 +8.860390208997598E-01
+1.121970952440788E-01 +1.127886965714250E-01 +1.128316353820418E-01 +1.128390473747957E-01 +1.128406868101517E-01 +1.128412057560295E-01 +1.128413749834757E-01 +1.128414457934327E-01 +1.128414750844146E-01 +1.128414900665572E-01 +1.128414971822572E-01 +1.128415010455202E-01 +1.128415030944519E-01 +1.128415043401943E-01 +1.128415049535023E-01 +1.128415055684109E-01 +1.128415057938965E-01 +1.128415059742747E-01 +1.128415061118967E-01 +1.128415051541461E-01
+1.119726581915767E-03 +1.113144122753127E-03 +1.113172554094895E-03 +1.113121916555122E-03 +1.113122482555002E-03 +1.113122997888045E-03 +1.113123550555198E-03 +1.113124349802037E-03 +1.113124346957969E-03 +1.113124404251106E-03 +1.113124408015990E-03 +1.113124416110836E-03 +1.113124418534834E-03 +1.113124426951691E-03 +1.113124425655585E-03 +1.113124437215135E-03 +1.113124437169028E-03 +1.113124439571679E-03 +1.113124442864428E-03 +1.113124428203124E-03
+8.848857106181331E-06 +6.457754527420490E-06 +6.335676551069489E-06 +6.309992982688046E-06 +6.304719787907524E-06 +6.302787998045577E-06 +6.302400095518171E-06 +6.302209937490171E-06 +6.302170111432116E-06 +6.302128730402621E-06 +6.302115768571390E-06 +6.302102636318445E-06 +6.302102852012355E-06 +6.302098146284749E-06 +6.302097304758450E-06 +6.302097152665421E-06 +6.302096415091869E-06 +6.302096291777342E-06 +6.302096008581492E-06 +6.302096273180626E-06
+1.417394438588083E-06 +1.511529679080458E-07 +6.655303421832441E-08 +5.033719274446703E-08 +4.777407347336074E-08 +4.730773475794201E-08 +4.710023016021673E-08 +4.703888469181214E-08 +4.701351482431755E-08 +4.700765475135630E-08 +4.700130948754750E-08 +4.700097341991509E-08 +4.699924905041664E-08 +4.699922642956109E-08 +4.699873858055308E-08 +4.699856955929030E-08 +4.699835511229513E-08 +4.699845228689300E-08 +4.699839383737613E-08 +4.699837473728734E-08
+7.876543053156695E-07 +5.049315026737439E-08 +1.644000059382124E-08 +3.552903962600492E-09 +1.448650892386400E-09 +7.074737651023730E-10 +5.263252576428930E-10 +4.750917701235494E-10 +4.450753521452722E-10 +4.343110228477332E-10 +4.279521754460297E-10 +4.251463497204696E-10 +4.234307778923814E-10 +4.227336655371198E-10 +4.222081918877353E-10 +4.219496055332496E-10 +4.217600931015910E-10 +4.216536551641996E-10 +4.215905431148977E-10 +4.215437606543625E-10
+4.914533556672187E-07 +4.083654245002964E-08 +7.174063827687072E-09 +1.832604948686296E-09 +5.838637397128096E-10 +2.395497720572933E-10 +9.264921788189965E-11 +5.034671532891505E-11 +2.485867054627345E-11 +1.279545428890622E-11 +6.615157944371712E-12 +4.284815725712569E-12 +3.315766946924404E-12 +2.406456103316072E-12 +2.028531690067057E-12 +1.788676867921310E-12 +1.647536664367256E-12 +1.547049769201839E-12 +1.479404127682648E-12 +1.448969755895731E-12
+3.498650452436834E-07 +2.924717428248738E-08 +5.245478138800611E-09 +1.181376658013508E-09 +3.733935853945683E-10 +1.459232976019947E-10 +4.523553905306693E-11 +2.494271798104009E-11 +1.269540976450285E-11 +7.320524085666591E-12 +4.073039686567641E-12 +1.998962827371508E-12 +1.459099273377288E-12 +7.592748617328088E-13 +5.288393352836639E-13 +3.490662125993786E-13 +2.574500062230305E-13 +1.518477204199305E-13 +9.905873949535005E-14 +7.218240912374062E-14
+2.996319093370875E-07 +1.777711952652297E-08 +3.825234258500279E-09 +9.171827563355849E-10 +2.630589885538244E-10 +8.449216955772543E-11 +3.806242129336819E-11 +1.978855245103089E-11 +9.492260487136941E-12 +4.997622702700660E-12 +2.605362841163734E-12 +1.493684063647407E-12 +8.787071750882063E-13 +5.656970632661139E-13 +3.636608750535139E-13 +2.263409973672827E-13 +1.750851059935748E-13 +9.825745612993135E-14 +6.491420767086279E-14 +4.531995178769780E-14
+1.031128825669306E-07 +1.130790934310184E-08 +2.184878732499711E-09 +4.726491412557100E-10 +2.139326362044567E-10 +6.724006115273887E-11 +2.500232992515344E-11 +1.373730861855405E-11 +7.267498788557645E-12 +3.804512663845728E-12 +2.033403398854910E-12 +1.037688817956123E-12 +6.558106637170525E-13 +3.830160048990264E-13 +2.549051941766567E-13 +1.477602805413450E-13 +1.156211627409690E-13 +7.647432332875373E-14 +5.108103578250369E-14 +3.107525549783774E-14
+9.089795044147357E-08 +8.514299714640532E-09 +1.884577526974251E-09 +4.420758481002184E-10 +1.481869693127227E-10 +5.741617159365215E-11 +2.343473083685827E-11 +1.065895350978351E-11 +5.317294637667110E-12 +3.055187072983098E-12 +1.582663565132616E-12 +9.145661718740493E-13 +5.494389038686726E-13 +3.107036197105323E-13 +2.076811499550362E-13 +1.232832962621924E-13 +8.158729534716343E-14 +5.614934779293686E-14 +3.718826929508982E-14 +2.391055879778116E-14
+2.638527527591444E-11 +5.322252654892265E-09 +1.790112772527431E-09 +3.414649280859858E-10 +1.167425993204205E-10 +4.915523063526479E-11 +1.793041359955617E-11 +8.324445386387503E-12 +4.477254981373651E-12 +2.371978013627998E-12 +1.293769712994570E-12 +7.323770215603700E-13 +4.455048174551242E-13 +2.654256243154963E-13 +1.760296287062466E-13 +9.838782346162006E-14 +6.842115461923995E-14 +4.595389528597768E-14 +2.984763416951810E-14 +1.942805386180532E-14
+0.000000000000000E+00 +3.926373764256909E-09 +8.314643989996193E-10 +2.351916538852729E-10 +8.976838473227153E-11 +3.844561631864839E-11 +1.368258485358449E-11 +6.770134922254090E-12 +3.365511988878514E-12 +1.916359024164098E-12 +8.615856788436887E-13 +5.456377408971422E-13 +3.410613334962233E-13 +2.118387006262196E-13 +1.308343596951031E-13 +8.262370067591390E-14 +5.431935761098970E-14 +3.608335790702813E-14 +2.353580162148876E-14 +1.520702641946932E-14
+0.000000000000000E+00 +1.955456853315896E-12 +6.087448308110371E-10 +1.513036381283244E-10 +6.051681093934281E-11 +2.929448789260895E-11 +8.108940230198066E-12 +5.377556448484614E-12 +2.765297786344389E-12 +1.471548527964344E-12 +7.042743481960039E-13 +4.346414978800524E-13 +2.736703128886563E-13 +1.394236993786078E-13 +9.388204278023902E-14 +6.239298369352896E-14 +4.531136767177135E-14 +3.059565927311131E-14 +1.815420274513575E-14 +1.283020188715548E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.868624627405987E-13 +1.071312897893051E-10 +4.025416667925656E-11 +1.218719612201034E-11 +5.745231948574254E-12 +4.475106936015124E-12 +1.846514384417648E-12 +1.172941494187005E-12 +5.404043917122394E-13 +2.720100141445907E-13 +2.077700392905334E-13 +1.050017247780608E-13 +7.525856754908178E-14 +5.052134112238057E-14 +3.158435711081074E-14 +1.946851025064025E-14 +1.405073078934270E-14 +1.020913517238318E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.431689439560674E-14 +1.205946651926637E-11 +6.741875844999845E-12 +5.012086543047250E-12 +1.675915763808871E-12 +1.262659323008858E-12 +7.958656276391041E-13 +4.840737901412559E-13 +2.028621203862235E-13 +1.563039231140476E-13 +8.332872287173002E-14 +4.874472553184490E-14 +3.568068758921792E-14 +2.638374397560543E-14 +1.374249278547194E-14 +1.052573106382198E-14 +7.071883569963235E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.544021143084616E-16 +1.635132291151744E-12 +9.327700495374444E-13 +6.872497901563333E-13 +2.921017081467206E-13 +2.200148495125672E-13 +1.237917717201176E-13 +1.061407720641822E-13 +7.227965683261956E-14 +3.773411146322214E-14 +2.259918945016462E-14 +1.974183857171742E-14 +1.058324200351272E-14 +8.448916917309575E-15 +4.375152099639167E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.313166448109486E-15 +2.088628657939805E-13 +1.449892431574522E-13 +1.415188864609474E-13 +8.327601821131263E-14 +3.541390892698799E-14 +2.773707413555986E-14 +2.159027102864030E-14 +1.261139468687279E-14 +1.245689583914069E-14 +8.509393500188196E-15 +6.466526349090371E-15 +3.081474735422682E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.943975775607783E-17 +3.275633894933801E-17 +2.400546334756554E-14 +1.738253039887433E-14 +1.431237765940626E-14 +9.929074196187215E-15 +9.885979758878551E-15 +3.723166018094567E-15 +3.009084463994874E-15 +3.196079278812669E-15 +1.948703068302947E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.541811038950211E-17 +1.383973430748894E-16 +2.830757214995535E-15 +2.880797123549794E-15 +2.236237211688462E-15 +1.725490371541792E-15 +2.042725558777590E-15 +1.229934483924520E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.591167022202893E-17 +5.554444606818552E-17 +1.303562108221675E-16 +4.875161918434035E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.16.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.883068973807856E-01 +8.874123515663122E-01 +8.873508343902262E-01 +8.873405682020215E-01 +8.873382820011426E-01 +8.873375856772756E-01 +8.873373516185847E-01 +8.873372576651852E-01 +8.873372156591346E-01 +8.873371959929264E-01 +8.873371859362524E-01 +8.873371810226766E-01 +8.873371781435758E-01 +8.873371762957929E-01 +8.873371753480332E-01 +8.873371749484266E-01 +8.873371743605901E-01 +8.873371741704852E-01 +8.873371739590252E-01 +8.873371737837192E-01
+1.105862716344628E-01 +1.114784007181150E-01 +1.115402031853288E-01 +1.115504677104475E-01 +1.115527578360446E-01 +1.115534547817568E-01 +1.115536886639337E-01 +1.115537828000606E-01 +1.115538244253880E-01 +1.115538441064561E-01 +1.115538540746806E-01 +1.115538589694273E-01 +1.115538618390680E-01 +1.115538636797145E-01 +1.115538646300023E-01 +1.115538650246924E-01 +1.115538656155304E-01 +1.115538658052538E-01 +1.115538660111794E-01 +1.115538661832149E-01
+1.095596514504153E-03 +1.102310264593659E-03 +1.102467711128047E-03 +1.102528291313187E-03 +1.102540651345762E-03 +1.102544526652674E-03 +1.102546285540459E-03 +1.102546709888596E-03 +1.102547334815736E-03 +1.102547433281625E-03 +1.102547574755747E-03 +1.102547620291423E-03 +1.102547647560264E-03 +1.102547659646265E-03 +1.102547665159960E-03 +1.102547673449857E-03 +1.102547673551390E-03 +1.102547674243925E-03 +1.102547680669074E-03 +1.102547683727192E-03
+8.505533574111837E-06 +6.590042122531253E-06 +6.398655457744406E-06 +6.373547427189957E-06 +6.366232807241279E-06 +6.364294980030441E-06 +6.363558150797141E-06 +6.363301061190245E-06 +6.363181434263214E-06 +6.363138018835946E-06 +6.363111900833802E-06 +6.363100768339575E-06 +6.363091414709168E-06 +6.363090754019348E-06 +6.363085689354130E-06 +6.363084000545934E-06 +6.363081823018947E-06 +6.363082335467413E-06 +6.363081861303607E-06 +6.363082306555962E-06
+1.327610254455973E-06 +1.691623197453100E-07 +6.454132815435346E-08 +5.217750801540185E-08 +4.987185400949937E-08 +4.918185283266423E-08 +4.896127485827737E-08 +4.888833392519209E-08 +4.885829255514492E-08 +4.884413021373415E-08 +4.883921611948235E-08 +4.883623450634625E-08 +4.883536094404363E-08 +4.883465870230097E-08 +4.883434269765206E-08 +4.883403653866003E-08 +4.883408786746796E-08 +4.883380451065992E-08 +4.883376278870788E-08 +4.883373120093787E-08
+7.030029164341390E-07 +6.239313300192502E-08 +1.198256817995698E-08 +3.992855967545850E-09 +1.500437295495029E-09 +7.238686449334631E-10 +5.682664962100082E-10 +4.834579517039737E-10 +4.585517900418220E-10 +4.438357890042158E-10 +4.380376947878382E-10 +4.351273046078202E-10 +4.337449265326886E-10 +4.328150509313630E-10 +4.321795566006486E-10 +4.318717165028091E-10 +4.317061951269349E-10 +4.315675632870465E-10 +4.314906597313852E-10 +4.314438495622784E-10
+4.504212432886719E-07 +4.682356777029651E-08 +6.688435557264228E-09 +2.064528458851891E-09 +6.269300523638820E-10 +2.786082504530576E-10 +1.165980475218942E-10 +4.646837376751575E-11 +2.788940172039492E-11 +1.411567384988401E-11 +8.454160505618404E-12 +5.842673125807431E-12 +3.562540076247506E-12 +2.692025903936819E-12 +2.250110105676825E-12 +1.943554054934977E-12 +1.732806539902222E-12 +1.628078615796918E-12 +1.547594370277059E-12 +1.515038216262901E-12
+1.732369346628263E-07 +3.669771121651953E-08 +4.231466614930727E-09 +1.267735022400545E-09 +3.511826852985525E-10 +1.495565601557099E-10 +6.319757571897773E-11 +3.183644216027661E-11 +1.662499545966467E-11 +7.904839453142379E-12 +4.362757330179814E-12 +2.682021672838082E-12 +1.551567278460467E-12 +1.092047864078379E-12 +6.827912732490784E-13 +4.885151796109078E-13 +2.795472861043753E-13 +1.933000626348683E-13 +1.290590180826982E-13 +9.415694830666355E-14
+7.399685761941965E-08 +1.634831065205402E-08 +3.259997103234750E-09 +1.033529652148957E-09 +2.819873554910247E-10 +1.153821907270550E-10 +4.520908000682750E-11 +1.842170327443062E-11 +1.034579314880202E-11 +5.333958902841907E-12 +3.123457458770473E-12 +1.871104797355715E-12 +1.099691538388909E-12 +7.574889191329959E-13 +4.280390837887224E-13 +2.719221583592958E-13 +1.676905364707739E-13 +1.171168683026738E-13 +8.626316743204587E-14 +6.200220675953571E-14
+6.459890504535884E-10 +1.425891340677049E-08 +2.341376496622035E-09 +7.210105420607967E-10 +2.394674109306009E-10 +8.164571655101599E-11 +3.700225312349204E-11 +1.658328474515137E-11 +7.832038802783960E-12 +3.789919216397423E-12 +2.226480859704369E-12 +1.254288488306843E-12 +8.225284823092577E-13 +5.188730100628719E-13 +3.102068521191909E-13 +2.063756663470990E-13 +1.346990708457903E-13 +9.335442829317124E-14 +6.213746445855836E-14 +4.134527300859027E-14
+2.247698629385859E-11 +1.714550509101276E-09 +1.795361611472009E-09 +5.049850103501228E-10 +2.048205267947937E-10 +6.619468654088726E-11 +2.952593797683852E-11 +1.192159569735759E-11 +5.940582163498707E-12 +3.083355203623814E-12 +1.890397729304913E-12 +1.033819121897604E-12 +6.038374571862556E-13 +3.995649111897895E-13 +2.252858663778761E-13 +1.610019561272762E-13 +1.099510194417427E-13 +7.090732456906438E-14 +4.656423562443393E-14 +3.266594287696857E-14
+0.000000000000000E+00 +9.342605395359772E-12 +6.876057098320355E-10 +3.751813512907996E-10 +1.254389482756570E-10 +5.063123848257995E-11 +2.492637374410111E-11 +1.014748227761634E-11 +4.890017092079299E-12 +2.323324567731970E-12 +1.461948238150832E-12 +8.286158718378784E-13 +4.920236574663549E-13 +3.270556153701673E-13 +1.888897878655524E-13 +1.229034943686640E-13 +8.237601741545945E-14 +5.362177750065098E-14 +3.741180754519634E-14 +2.672027796910531E-14
+0.000000000000000E+00 +1.008448656251984E-12 +5.290721623373676E-10 +1.112007005566874E-10 +5.959933989135453E-11 +2.480436809017407E-11 +1.491588667763432E-11 +7.350143808738607E-12 +4.505112774245843E-12 +2.077166773160301E-12 +1.177514539310848E-12 +6.830221445106989E-13 +3.952129478634755E-13 +2.574604235776505E-13 +1.476371174022562E-13 +9.994836591807150E-14 +6.330090479479787E-14 +4.205860435213716E-14 +2.828472817612218E-14 +2.120140686148087E-14
+0.000000000000000E+00 +0.000000000000000E+00 +6.425642968154890E-13 +2.194405176226244E-13 +1.690530286858668E-11 +1.836494709520404E-11 +1.024044028720878E-11 +4.495600620936624E-12 +2.592669322626300E-12 +1.422234167568234E-12 +8.897007614087117E-13 +6.100571537152811E-13 +3.375829815506914E-13 +2.170016098593545E-13 +1.258468475420149E-13 +7.954063302411742E-14 +4.840415037828118E-14 +3.459494129999337E-14 +2.137194927692981E-14 +1.674776643248029E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.048385993258455E-14 +2.518663891362834E-14 +1.715536971741029E-11 +2.632131801012872E-12 +2.793209165368104E-12 +1.401398716879506E-12 +6.864661901413619E-13 +6.945623655988015E-13 +4.050994156984292E-13 +2.280500625369428E-13 +1.553394692377950E-13 +9.345663182502013E-14 +6.985722122595569E-14 +4.065157820830982E-14 +3.064702741673679E-14 +1.837159071190152E-14 +1.274073555496785E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.445580695473120E-15 +1.125831988829505E-11 +2.769540631914665E-15 +1.991018453522161E-12 +3.620745657473864E-13 +3.545683538446241E-13 +3.937462321872199E-13 +2.123493490431123E-13 +1.115427254293743E-13 +1.183394994671635E-13 +6.515159072533084E-14 +3.848057083251829E-14 +2.572515990753747E-14 +1.794053827266914E-14 +1.446507511911597E-14 +1.080186187148818E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.797079186331661E-15 +2.189047746810969E-16 +1.692566196920974E-16 +6.064812559560467E-16 +2.566865101879372E-13 +3.065483284860261E-13 +4.913307069813652E-14 +5.016833145466201E-14 +5.352003380570520E-14 +3.325772798982652E-14 +2.841388074787462E-14 +1.622693891497398E-14 +1.344536022806660E-14 +1.031870309731879E-14 +7.749744338123704E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.566691586845582E-16 +2.190771087083649E-16 +1.779501037680703E-13 +5.963961822450984E-17 +1.834666316982415E-14 +3.019731775548455E-14 +2.181060426180709E-14 +6.407978049275713E-15 +6.256547808835859E-15 +7.319744005603838E-15 +3.831867718477401E-15 +3.995697607463354E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.831001853919023E-17 +3.369507305517921E-17 +1.294295426945730E-17 +1.280861785134413E-16 +2.054285179597324E-14 +1.267418587522956E-16 +2.121728174694185E-15 +3.523063849107184E-15 +2.809417979108906E-15 +2.939546076207021E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.030745540495405E-17 +4.116823783832831E-18 +1.526331675135484E-16 +2.320240769181228E-17 +1.302641666886928E-16 +2.116061709241235E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.203571529330262E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.16.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.883081420799803E-01 +8.874123875461789E-01 +8.873508440252191E-01 +8.873405629213624E-01 +8.873382818137260E-01 +8.873375850397336E-01 +8.873373513156197E-01 +8.873372575611956E-01 +8.873372157437824E-01 +8.873371958726405E-01 +8.873371860310050E-01 +8.873371808990191E-01 +8.873371779282022E-01 +8.873371763510590E-01 +8.873371754394379E-01 +8.873371746804509E-01 +8.873371745190008E-01 +8.873371741175509E-01 +8.873371739876916E-01 +8.873371757585971E-01
+1.105850580760364E-01 +1.114783684432183E-01 +1.115401941063842E-01 +1.115504721379896E-01 +1.115527601224480E-01 +1.115534554542275E-01 +1.115536889803830E-01 +1.115537828842194E-01 +1.115538243112341E-01 +1.115538442034094E-01 +1.115538539750842E-01 +1.115538590888478E-01 +1.115538620519485E-01 +1.115538636261276E-01 +1.115538645491347E-01 +1.115538652868559E-01 +1.115538654567566E-01 +1.115538658503277E-01 +1.115538659828704E-01 +1.115538642438052E-01
+1.095566792255228E-03 +1.102306646086579E-03 +1.102467176088084E-03 +1.102529107892334E-03 +1.102538888619562E-03 +1.102544497617181E-03 +1.102546275284241E-03 +1.102546726864266E-03 +1.102547359929392E-03 +1.102547456071619E-03 +1.102547579432513E-03 +1.102547624635798E-03 +1.102547647379878E-03 +1.102547659470332E-03 +1.102547655062820E-03 +1.102547678891847E-03 +1.102547669389976E-03 +1.102547681807792E-03 +1.102547677696099E-03 +1.102547648778925E-03
+8.504082223251926E-06 +6.589952736350135E-06 +6.398641568423170E-06 +6.373580980833759E-06 +6.366044667687285E-06 +6.364288902110301E-06 +6.363554790356664E-06 +6.363303810711945E-06 +6.363183588587531E-06 +6.363138522232533E-06 +6.363112076053430E-06 +6.363100654362442E-06 +6.363093813578920E-06 +6.363089430049444E-06 +6.363085200585367E-06 +6.363084343374844E-06 +6.363086480277907E-06 +6.363082605748721E-06 +6.363084916743025E-06 +6.363081798063378E-06
+1.327099888274614E-06 +1.692126400701054E-07 +6.453618361983778E-08 +5.218167998546333E-08 +4.988031330836180E-08 +4.918198387084514E-08 +4.896132272484528E-08 +4.888844228955481E-08 +4.885886254126902E-08 +4.884415151994010E-08 +4.883922521801930E-08 +4.883625578266264E-08 +4.883563620545816E-08 +4.883457580489453E-08 +4.883433308532209E-08 +4.883404105772882E-08 +4.883396011290740E-08 +4.883383238483546E-08 +4.883338406963173E-08 +4.883371968534019E-08
+7.033670197757278E-07 +6.236643973827860E-08 +1.198056840601135E-08 +3.993186783454187E-09 +1.372271495692277E-09 +7.236485212895565E-10 +5.683037049658295E-10 +4.834591606193156E-10 +4.592865516975278E-10 +4.438418904129623E-10 +4.380494772259207E-10 +4.351265332945615E-10 +4.337382003257588E-10 +4.327602884232449E-10 +4.321709707724103E-10 +4.318703777546261E-10 +4.316966213747223E-10 +4.315647504411025E-10 +4.314351894149338E-10 +4.314435078486083E-10
+4.506000967028755E-07 +4.682545404995689E-08 +6.689776327181050E-09 +2.063157274857366E-09 +6.193488482075902E-10 +2.787151126306121E-10 +1.165865813033328E-10 +4.646714954733371E-11 +2.787524833076393E-11 +1.411862719803592E-11 +8.426769458173585E-12 +5.827652264476301E-12 +3.567763854807681E-12 +2.680439476982953E-12 +2.256993965910411E-12 +1.945190426210148E-12 +1.730348954489356E-12 +1.629071874219732E-12 +1.547861928168998E-12 +1.515388042352287E-12
+1.731722341326197E-07 +3.670167477335966E-08 +4.231774510717942E-09 +1.269141553267785E-09 +3.478872649301335E-10 +1.496102336597585E-10 +6.321801590293659E-11 +3.183627368602922E-11 +1.651454655454521E-11 +7.903625606849029E-12 +4.361056300818506E-12 +2.680463828305390E-12 +1.556229962094540E-12 +1.071687929765510E-12 +6.902949559489804E-13 +4.960564090617033E-13 +2.783001734731395E-13 +1.979799300625803E-13 +1.294995809341181E-13 +9.375209780057491E-14
+7.404526165122470E-08 +1.632837226799133E-08 +3.260131998487975E-09 +1.033358498261846E-09 +2.775638874420817E-10 +1.152931428807160E-10 +4.521450581817903E-11 +1.842314372496998E-11 +1.085457293911761E-11 +5.334345444872981E-12 +3.144599304279585E-12 +1.883020419319055E-12 +1.101721453596779E-12 +7.520573607063120E-13 +4.351528484622863E-13 +2.718485481316325E-13 +1.711027949997139E-13 +1.153143564374953E-13 +8.423021032033465E-14 +6.399673723757325E-14
+6.502852521349264E-10 +1.426344148327044E-08 +2.341715823942100E-09 +7.198315191114846E-10 +2.412293825580756E-10 +8.165783464658962E-11 +3.700865258142806E-11 +1.658632818628540E-11 +7.764648872609232E-12 +3.795233108097319E-12 +2.223583341570010E-12 +1.257061918107188E-12 +8.131018739279443E-13 +5.133519676490523E-13 +3.075291477839112E-13 +2.047132725198353E-13 +1.358488839924105E-13 +8.916795599414641E-14 +6.036105801194649E-14 +4.346320999510744E-14
+3.472024981608055E-11 +1.701703631883693E-09 +1.794843665986253E-09 +5.047223758100954E-10 +1.918338198857245E-10 +6.627589976255878E-11 +2.952979843869515E-11 +1.192255958936999E-11 +6.076277733472115E-12 +3.087401170010739E-12 +1.878294900538146E-12 +1.027724112821517E-12 +5.979434200052871E-13 +4.026896180612897E-13 +2.281407556970899E-13 +1.608165655478301E-13 +1.137297764215452E-13 +6.996129131563346E-14 +4.496175416624362E-14 +3.493188724039908E-14
+0.000000000000000E+00 +9.978973601485567E-12 +6.857945803474636E-10 +3.754230808801491E-10 +1.229041805804987E-10 +5.070603294602879E-11 +2.492782053751483E-11 +1.014615892916807E-11 +5.109477722506183E-12 +2.323572958350837E-12 +1.446199907912499E-12 +8.183610893126276E-13 +4.947039021451335E-13 +3.264222866096643E-13 +1.854989782224927E-13 +1.269304292973379E-13 +8.282578623512725E-14 +5.382672705251302E-14 +3.659344787216550E-14 +2.795242818946292E-14
+0.000000000000000E+00 +2.069361680551691E-12 +5.294471798986780E-10 +1.110549299000198E-10 +6.017258567115738E-11 +2.483678638545591E-11 +1.492023541833857E-11 +7.349096704613624E-12 +4.763486417446658E-12 +2.075657438297954E-12 +1.171182431708799E-12 +6.812205949735728E-13 +3.942230228305462E-13 +2.603082954791671E-13 +1.499054474242106E-13 +1.101592776475785E-13 +6.513731349548761E-14 +4.278020648818679E-14 +2.783562185938566E-14 +2.135814387639535E-14
+0.000000000000000E+00 +0.000000000000000E+00 +5.022592719613401E-13 +2.033269092320153E-13 +1.696311431509716E-11 +1.841499761374117E-11 +1.024322641060852E-11 +4.496351855932322E-12 +2.589408618049793E-12 +1.423268682263953E-12 +8.823624301302268E-13 +6.111520850737153E-13 +3.385254701663184E-13 +2.163598652881669E-13 +1.379324321975364E-13 +8.112859812587081E-14 +4.876582447969524E-14 +3.470740057802657E-14 +2.125053994901496E-14 +1.709452829541537E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.515620483175305E-14 +3.629920041555677E-14 +1.717067231160810E-11 +2.633812710719884E-12 +2.791768496854334E-12 +1.402496443460371E-12 +6.860978843042748E-13 +7.059455745815942E-13 +4.075715220563549E-13 +2.300963225393610E-13 +1.570279040816112E-13 +1.099165922999027E-13 +7.286241060803854E-14 +4.128400750536470E-14 +3.079116575212191E-14 +1.856911585913029E-14 +1.212427780379122E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.484848926041494E-14 +1.119647760196761E-11 +7.759313697454980E-15 +1.990971649131291E-12 +3.620806268762646E-13 +3.542764465877528E-13 +4.021558160033370E-13 +2.140274293506994E-13 +1.132021299126463E-13 +1.153929353006909E-13 +6.619814098564765E-14 +4.159449497999095E-14 +2.672493700043042E-14 +1.840250563693082E-14 +1.417110221752032E-14 +1.103678953613832E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.708328106971794E-15 +1.641486083716078E-15 +7.154289673445450E-16 +4.049308188696044E-16 +2.567528465076795E-13 +2.967340440633011E-13 +4.932680996751236E-14 +4.998092178256364E-14 +5.319426407414814E-14 +3.637951239884186E-14 +2.879623808699982E-14 +1.538406411500287E-14 +1.394709766911403E-14 +1.098655898337569E-14 +7.335450954534562E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.112897503882624E-16 +4.811306410039689E-16 +1.855197529160961E-13 +2.605532103664779E-17 +1.835170880467679E-14 +3.020171308705157E-14 +2.324152778844804E-14 +6.396254634811934E-15 +6.305446437240282E-15 +7.125268345766005E-15 +4.432298436892866E-15 +3.848023279228826E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.992765943395103E-17 +4.725348022284986E-18 +5.841305002363506E-17 +1.198528895961627E-17 +2.003752865034818E-14 +2.507897469523115E-16 +2.016453918111510E-15 +3.465864715779945E-15 +2.913858687701962E-15 +2.678514941632445E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.130316068233074E-16 +3.554942794210809E-18 +1.777242107324452E-18 +9.842610652261068E-18 +2.234044994741517E-15 +2.103063517358099E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.739000359808326E-16 +1.257853427171650E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.17.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.868082086248250E-01 +8.861325713767045E-01 +8.860859693364792E-01 +8.860780385600653E-01 +8.860762854187615E-01 +8.860757475076939E-01 +8.860755680448408E-01 +8.860754937388765E-01 +8.860754635586798E-01 +8.860754481516590E-01 +8.860754409084677E-01 +8.860754371803155E-01 +8.860754348570666E-01 +8.860754335393999E-01 +8.860754327962110E-01 +8.860754323329434E-01 +8.860754319765464E-01 +8.860754318352746E-01 +8.860754317162226E-01 +8.860754315990684E-01
+1.120632458160906E-01 +1.127470098031731E-01 +1.127940580592664E-01 +1.128020864612610E-01 +1.128038499011715E-01 +1.128043939933910E-01 +1.128045741835788E-01 +1.128046489158389E-01 +1.128046792051402E-01 +1.128046947830753E-01 +1.128047020765685E-01 +1.128047058608294E-01 +1.128047081853864E-01 +1.128047095134547E-01 +1.128047102643119E-01 +1.128047107248676E-01 +1.128047110881750E-01 +1.128047112289157E-01 +1.128047113468083E-01 +1.128047114618252E-01
+1.116338217804260E-03 +1.113564196897435E-03 +1.113511161932815E-03 +1.113483664765682E-03 +1.113488414748697E-03 +1.113487072052429E-03 +1.113487729432399E-03 +1.113487844409985E-03 +1.113487946568374E-03 +1.113487875491656E-03 +1.113487876952638E-03 +1.113487849277324E-03 +1.113487859899216E-03 +1.113487858128307E-03 +1.113487856564559E-03 +1.113487864605830E-03 +1.113487857221320E-03 +1.113487858443314E-03 +1.113487860608273E-03 +1.113487862807486E-03
+8.692520119102783E-06 +6.498113989277820E-06 +6.356745380975521E-06 +6.330327321437108E-06 +6.324111950205079E-06 +6.322090382258972E-06 +6.321635376225104E-06 +6.321417222074330E-06 +6.321349851620876E-06 +6.321315994167749E-06 +6.321299850773598E-06 +6.321288543758333E-06 +6.321284827198088E-06 +6.321282227414926E-06 +6.321278901672567E-06 +6.321275280020430E-06 +6.321276846987547E-06 +6.321276850632793E-06 +6.321276319637417E-06 +6.321276525375071E-06
+1.314537411551655E-06 +1.606768460470856E-07 +6.591850979163759E-08 +5.081805909225643E-08 +4.836697481754150E-08 +4.773738819962506E-08 +4.749920757673617E-08 +4.742031913207502E-08 +4.739513302798841E-08 +4.738380606760754E-08 +4.737744982374424E-08 +4.737537039024906E-08 +4.737507424325943E-08 +4.737358197565201E-08 +4.737344747161519E-08 +4.737326396698391E-08 +4.737308931898352E-08 +4.737305908131064E-08 +4.737298060684230E-08 +4.737294878374376E-08
+8.690191074226900E-07 +5.681849810464374E-08 +1.356779080886450E-08 +3.762476793282626E-09 +1.572035682986241E-09 +7.627603271328875E-10 +5.499199609537996E-10 +4.882585688210428E-10 +4.551484677739256E-10 +4.406421792743908E-10 +4.337027088983559E-10 +4.293517716085985E-10 +4.274646093543361E-10 +4.264332758288673E-10 +4.257971039639469E-10 +4.254855564136873E-10 +4.252400602060828E-10 +4.251147496317758E-10 +4.250224215892107E-10 +4.249696161337923E-10
+4.935640272882531E-07 +4.725819154226276E-08 +8.285810722441074E-09 +2.162908923370573E-09 +6.719432679879881E-10 +2.700723427740530E-10 +1.169809013821789E-10 +6.160537349646679E-11 +2.958305563324207E-11 +1.617006948909279E-11 +8.870771219000894E-12 +5.736449477465519E-12 +3.848178866092580E-12 +2.851829170455505E-12 +2.236044464173038E-12 +1.931670294358964E-12 +1.738989446996392E-12 +1.612433367929867E-12 +1.533027954683030E-12 +1.492410298338718E-12
+3.397496592775255E-07 +3.427421253867295E-08 +5.211225939123941E-09 +1.193026927969074E-09 +4.450835705528500E-10 +1.704145191618837E-10 +6.234433285976491E-11 +3.075051069184135E-11 +1.585937343951977E-11 +8.435333633915631E-12 +4.880484548387102E-12 +2.906564815211583E-12 +1.697359279938443E-12 +1.033340054737058E-12 +7.068537182708827E-13 +4.667238595199168E-13 +3.285736062962162E-13 +2.085971784878175E-13 +1.382028253698954E-13 +9.728372757443959E-14
+3.047596717104935E-07 +1.990600227699573E-08 +3.301212651377226E-09 +9.218017763869697E-10 +3.117030862206062E-10 +1.011915093304511E-10 +4.788218026743429E-11 +2.429294500458719E-11 +1.133907185022832E-11 +6.012360265993179E-12 +3.332966843435917E-12 +1.844085322502172E-12 +1.152399960991511E-12 +7.486110425170793E-13 +4.777530295678194E-13 +2.842865565558877E-13 +2.032783272371887E-13 +1.290852445699611E-13 +8.952105492454215E-14 +6.371243459049653E-14
+1.043308827192268E-07 +1.366647166235713E-08 +2.846150653952611E-09 +6.308418744918825E-10 +2.237896028481548E-10 +8.192287848812218E-11 +3.441748373776181E-11 +1.589518412341818E-11 +8.489694844644288E-12 +4.766379247428538E-12 +2.601454598652706E-12 +1.430134316471013E-12 +8.550470164418750E-13 +5.261051157135487E-13 +3.098806754164579E-13 +1.988380463962057E-13 +1.484018885023712E-13 +9.582997672060124E-14 +6.783988014603107E-14 +4.712217048742547E-14
+8.883530144991561E-08 +1.101686190831077E-08 +2.470962887187325E-09 +5.385759589396097E-10 +1.847000657110307E-10 +6.538723433565189E-11 +3.110295890916217E-11 +1.156619368321292E-11 +6.596519526601772E-12 +3.648210802828898E-12 +2.000981659622651E-12 +1.214813191805029E-12 +6.805283150993953E-13 +4.445654500047934E-13 +2.520551915248029E-13 +1.702139436099230E-13 +1.036967532384625E-13 +7.353045458981456E-14 +4.884977618045864E-14 +3.703221856997261E-14
+2.509859691723244E-11 +9.066816593580167E-09 +1.491380343153983E-09 +4.082267771500982E-10 +1.566431944699769E-10 +5.511426960059436E-11 +2.113842027787927E-11 +9.473865046353314E-12 +5.544129367544361E-12 +2.990817654850217E-12 +1.704830817019075E-12 +8.888172067012500E-13 +5.673819629110126E-13 +3.385619996063932E-13 +2.184576906978146E-13 +1.364255162934493E-13 +8.663770990822835E-14 +6.163626669340805E-14 +4.071643764513863E-14 +2.764982095035278E-14
+0.000000000000000E+00 +3.824663421067929E-09 +9.222246264361670E-10 +2.723759332593718E-10 +1.000416108864753E-10 +3.981922285697485E-11 +1.678583475911942E-11 +7.958195009753678E-12 +4.056400034881447E-12 +2.374919515241165E-12 +1.367636318765164E-12 +7.106403223676305E-13 +4.455636385510819E-13 +2.650202497386357E-13 +1.599028215474551E-13 +1.104644150375767E-13 +7.362504907347351E-14 +4.851590978429473E-14 +3.567684076510892E-14 +2.320746348766664E-14
+0.000000000000000E+00 +6.717395038589910E-13 +6.813735924719078E-10 +1.706255449310763E-10 +6.403773802828375E-11 +3.305037773268951E-11 +1.264498461338556E-11 +5.819353153972676E-12 +3.294451386986141E-12 +1.903613330271375E-12 +7.725939337683781E-13 +5.912670155919234E-13 +3.669480582511186E-13 +2.076156947473275E-13 +1.236912594934564E-13 +8.856470759100769E-14 +6.271635976958689E-14 +3.597833620537916E-14 +2.509278785824114E-14 +1.832013326749453E-14
+0.000000000000000E+00 +0.000000000000000E+00 +2.945224820898725E-13 +1.075929046555437E-10 +4.473741430702766E-11 +1.245177655293790E-11 +6.963259116426970E-12 +5.044548716327820E-12 +2.391856006433582E-12 +1.331450121346104E-12 +6.607220647725767E-13 +4.054244832938288E-13 +2.440925872829883E-13 +1.452591736981197E-13 +9.894994434452736E-14 +6.014758029924512E-14 +4.821549914640622E-14 +2.864957115088940E-14 +1.878461830020007E-14 +1.355276619743724E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.738113811198473E-14 +1.167418272955731E-11 +6.897546457020551E-12 +5.799318145733204E-12 +1.704973807292215E-12 +1.347560231227249E-12 +9.221570788295582E-13 +4.658881527175132E-13 +2.822488775792280E-13 +1.909441531926160E-13 +9.682243693030271E-14 +7.577396589346442E-14 +3.996555155434359E-14 +3.305317768898476E-14 +1.639342785276034E-14 +1.438561980349689E-14 +1.111080126721925E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.437902389431664E-15 +1.587489933235212E-12 +9.567985409972248E-13 +7.747452767037428E-13 +5.116989420633852E-13 +2.236383165222793E-13 +1.804788112073797E-13 +1.151761670677285E-13 +7.405206720102677E-14 +5.743016576031611E-14 +2.894569022349125E-14 +2.548719640923199E-14 +1.280689312518802E-14 +8.911964860840438E-15 +8.115236099301027E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.059660405346888E-15 +2.033327335739689E-13 +2.620362470556139E-13 +1.278185167131107E-13 +9.405179841775956E-14 +8.974584506344816E-14 +2.797587507856745E-14 +3.031272794060532E-14 +1.886624442788318E-14 +1.325939840926437E-14 +8.422084495168669E-15 +8.130986252444931E-15 +5.399624213797019E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.146568782665536E-17 +5.238769490386213E-17 +2.406190773433296E-14 +2.328526586150370E-14 +1.490940513699376E-14 +1.775985804721617E-14 +1.130078191050569E-14 +1.117903252207980E-14 +2.980401536096716E-15 +3.038228465595380E-15 +3.252321032873643E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.147474473255599E-17 +1.359396053648158E-17 +2.943466894177233E-15 +2.935224017239520E-15 +2.081315201613210E-15 +1.982717345952696E-15 +1.939813383619530E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.536277715938874E-17 +8.494658300186213E-17 +6.251835542372105E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.17.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.868088385735285E-01 +8.861328014392907E-01 +8.860859511882977E-01 +8.860780388685585E-01 +8.860762865979885E-01 +8.860757476926274E-01 +8.860755679575518E-01 +8.860754937285367E-01 +8.860754636237613E-01 +8.860754482553652E-01 +8.860754411078543E-01 +8.860754371239035E-01 +8.860754347487683E-01 +8.860754335018818E-01 +8.860754330174239E-01 +8.860754323181874E-01 +8.860754319061867E-01 +8.860754318430063E-01 +8.860754318115345E-01 +8.860754325102076E-01
+1.120626382065595E-01 +1.127467853937918E-01 +1.127940753685329E-01 +1.128020857257326E-01 +1.128038489729216E-01 +1.128043938796247E-01 +1.128045742945481E-01 +1.128046488649881E-01 +1.128046791459531E-01 +1.128046946793347E-01 +1.128047018805108E-01 +1.128047059138635E-01 +1.128047082952667E-01 +1.128047095553646E-01 +1.128047100411261E-01 +1.128047107472638E-01 +1.128047111547631E-01 +1.128047112192920E-01 +1.128047112515994E-01 +1.128047105659177E-01
+1.116322877501011E-03 +1.113558745215027E-03 +1.113511972455455E-03 +1.113484069464647E-03 +1.113488184664617E-03 +1.113487005528478E-03 +1.113487709408725E-03 +1.113487902667921E-03 +1.113487933826963E-03 +1.113487876097060E-03 +1.113487876224985E-03 +1.113487853445417E-03 +1.113487862727883E-03 +1.113487853879565E-03 +1.113487858572997E-03 +1.113487855026838E-03 +1.113487857721893E-03 +1.113487859955375E-03 +1.113487860104762E-03 +1.113487847688290E-03
+8.687273664642154E-06 +6.497947105378325E-06 +6.356783075845201E-06 +6.330346600820007E-06 +6.324092289517581E-06 +6.322085411621157E-06 +6.321631497430999E-06 +6.321417398643615E-06 +6.321359851663205E-06 +6.321315432301097E-06 +6.321297303980872E-06 +6.321287791805391E-06 +6.321280598414269E-06 +6.321281878690761E-06 +6.321278743074558E-06 +6.321277201844636E-06 +6.321280140220159E-06 +6.321277233565847E-06 +6.321276683087686E-06 +6.321276424008530E-06
+1.312863712985514E-06 +1.606702133756036E-07 +6.591578994954888E-08 +5.082124096839469E-08 +4.836602560431977E-08 +4.773756780855506E-08 +4.749936326019427E-08 +4.742213683294488E-08 +4.739470731099783E-08 +4.738379440783548E-08 +4.737738707472607E-08 +4.737532572774515E-08 +4.737466798470343E-08 +4.737374909658876E-08 +4.737349166605845E-08 +4.737328021581957E-08 +4.737307276588357E-08 +4.737305419431962E-08 +4.737301319407141E-08 +4.737294858592984E-08
+8.696672787663443E-07 +5.680789306493387E-08 +1.356478652018154E-08 +3.763518218440386E-09 +1.571973476801917E-09 +7.628623038095187E-10 +5.499337991781542E-10 +4.879022162516697E-10 +4.545426100697412E-10 +4.406419912130072E-10 +4.337031866357577E-10 +4.293615044164885E-10 +4.274789644530650E-10 +4.264380958168367E-10 +4.258210658125679E-10 +4.254881958556893E-10 +4.252186753768773E-10 +4.251021330017991E-10 +4.250239489544933E-10 +4.249695475207835E-10
+4.927842461614419E-07 +4.724593926368386E-08 +8.284485037453278E-09 +2.161961806109638E-09 +6.718277382337163E-10 +2.700458902105493E-10 +1.169783548783532E-10 +6.210435787578561E-11 +2.781620020794376E-11 +1.617060829677498E-11 +8.869728931362019E-12 +5.729360880890218E-12 +3.893591702256806E-12 +2.867930744719365E-12 +2.243755164960302E-12 +1.932037652672481E-12 +1.745757415615574E-12 +1.612670537082092E-12 +1.532068890792130E-12 +1.492254976037846E-12
+3.397537221073109E-07 +3.426226443147886E-08 +5.210425320156820E-09 +1.193053992236828E-09 +4.449317585114307E-10 +1.704698247899922E-10 +6.234876134964252E-11 +3.114460096967146E-11 +1.595405067290475E-11 +8.434892980454676E-12 +4.880621005334206E-12 +2.900930071228761E-12 +1.748454025824863E-12 +1.050728089725615E-12 +7.219439356867482E-13 +4.678611550799353E-13 +3.329809654332992E-13 +2.086345114030717E-13 +1.377180364751812E-13 +9.681066337215106E-14
+3.049888158445264E-07 +1.991392047338879E-08 +3.300757639580922E-09 +9.221403951608027E-10 +3.116622841544045E-10 +1.012633752714751E-10 +4.788292828845024E-11 +2.374633301462833E-11 +1.132016931682143E-11 +6.012434653408786E-12 +3.333531223544852E-12 +1.848169232498218E-12 +1.146797714510513E-12 +7.715874060790896E-13 +4.930833184788899E-13 +2.851302450375359E-13 +2.065147498077203E-13 +1.321739141374385E-13 +9.110175867729638E-14 +6.285493450721523E-14
+1.040743875853414E-07 +1.366338766852103E-08 +2.845361518443555E-09 +6.310318052314293E-10 +2.238058057762913E-10 +8.186413756350097E-11 +3.441990349084061E-11 +1.604132040367436E-11 +8.764258558182409E-12 +4.766767595314423E-12 +2.601285723120151E-12 +1.433726122531630E-12 +8.629844643263838E-13 +5.304417035301983E-13 +3.200850407637348E-13 +1.991590579987261E-13 +1.506560987300713E-13 +1.005401756066964E-13 +7.030630500339851E-14 +4.575744691233245E-14
+8.890840228942322E-08 +1.101815131304999E-08 +2.469923685143970E-09 +5.379903867320453E-10 +1.847211026784322E-10 +6.534574593329221E-11 +3.110770292987130E-11 +1.233755983294177E-11 +6.800552777747960E-12 +3.648639479433062E-12 +1.999662879391469E-12 +1.219103719903752E-12 +7.090251894859703E-13 +4.369966617598440E-13 +2.558303847965592E-13 +1.698606064283113E-13 +1.050034012840945E-13 +7.810394107215347E-14 +5.086478106367902E-14 +3.524557067704414E-14
+2.818188291057832E-11 +9.061295323946841E-09 +1.491661965776902E-09 +4.076269647142546E-10 +1.566557956402570E-10 +5.513022303332216E-11 +2.114155669629488E-11 +9.501704057296259E-12 +5.280631161188591E-12 +2.990875037199502E-12 +1.704474093678507E-12 +8.897389020223900E-13 +5.731172200255731E-13 +3.307327457370159E-13 +2.186296095939930E-13 +1.361088001513513E-13 +8.756784626170550E-14 +6.338489237908266E-14 +4.222510958350315E-14 +2.710297204304074E-14
+0.000000000000000E+00 +3.829808054287957E-09 +9.223866145798212E-10 +2.722948642260533E-10 +1.000472848140378E-10 +3.981726298432183E-11 +1.679111944520075E-11 +7.977627197222899E-12 +4.010178059719315E-12 +2.374938219235514E-12 +1.368210151954372E-12 +7.120730860637528E-13 +4.554463613065010E-13 +2.619298474963061E-13 +1.589366086200399E-13 +1.104950012748330E-13 +7.422032900241939E-14 +4.908113648031936E-14 +3.625807282342333E-14 +2.254286798343618E-14
+0.000000000000000E+00 +1.716433702724105E-12 +6.816352532631693E-10 +1.700533420600078E-10 +6.400712040224124E-11 +3.307677130768747E-11 +1.266086436194942E-11 +5.824005741884793E-12 +2.856890948737353E-12 +1.903855409056478E-12 +7.733181324366058E-13 +5.884976816577167E-13 +3.851746391377338E-13 +2.017087338894366E-13 +1.211356323573384E-13 +8.828942660558837E-14 +6.251128982361110E-14 +3.618563015436151E-14 +2.551598396443454E-14 +1.826375574028846E-14
+0.000000000000000E+00 +0.000000000000000E+00 +4.241160187689295E-13 +1.087034182195188E-10 +4.476547838950879E-11 +1.243244118413103E-11 +6.973219549212464E-12 +5.038512636039600E-12 +2.213665707523763E-12 +1.331737207400031E-12 +6.606951924702025E-13 +4.057188891914105E-13 +2.880385177935709E-13 +1.410758814235482E-13 +9.654278545106583E-14 +6.011303227385104E-14 +4.829715653072995E-14 +2.843437902039809E-14 +1.917194905851117E-14 +1.347661691729865E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.595658548331935E-14 +1.171465904454899E-11 +6.929944346254599E-12 +5.805509264896579E-12 +1.702772456808961E-12 +1.362819429805718E-12 +9.218254947959906E-13 +4.660130099740844E-13 +2.815542508587545E-13 +1.941371082214410E-13 +1.015398174885650E-13 +7.551431223324291E-14 +3.983937537727662E-14 +3.227382698943989E-14 +1.764270227047334E-14 +1.361674064750299E-14 +1.061855930110107E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.174227859564111E-16 +1.582489382963261E-12 +9.537277291970495E-13 +7.768180732719113E-13 +5.121296510800977E-13 +2.241210377890043E-13 +1.800975628967811E-13 +1.148590641181676E-13 +7.363014204882429E-14 +5.752650929563891E-14 +2.862536775696235E-14 +2.462721141534702E-14 +1.378611919438292E-14 +8.967690443391513E-15 +8.166888606538237E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.219532671219961E-16 +2.000652970633838E-13 +2.625312675578619E-13 +1.274436328753194E-13 +9.342909179048107E-14 +8.961072195803878E-14 +2.617892143063387E-14 +2.762356788461262E-14 +1.901515421074357E-14 +1.294729986345006E-14 +8.323877044409957E-15 +7.686794070737409E-15 +4.094077438506635E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.952825583184438E-17 +2.859716946031159E-17 +2.484028247906252E-14 +2.312676552219571E-14 +1.668027116294436E-14 +1.905963784496077E-14 +1.134826720843783E-14 +1.102039874469664E-14 +3.021608466177412E-15 +3.118587625137530E-15 +3.208567300000845E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.095939272364244E-16 +5.043888255120958E-18 +2.926346700045907E-15 +2.919356396793461E-15 +2.193951162540188E-15 +1.800336828981606E-15 +1.954015960509856E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.418032018053009E-16 +7.517309349607271E-17 +2.028173769163027E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.18.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.885173381208173E-01 +8.875321661309900E-01 +8.874659297268533E-01 +8.874549333573387E-01 +8.874525096949242E-01 +8.874517785283992E-01 +8.874515290220061E-01 +8.874514319026845E-01 +8.874513885447222E-01 +8.874513676649853E-01 +8.874513573526379E-01 +8.874513521060429E-01 +8.874513491676113E-01 +8.874513472481417E-01 +8.874513461820337E-01 +8.874513454575259E-01 +8.874513451728278E-01 +8.874513449004867E-01 +8.874513447896040E-01 +8.874513446667684E-01
+1.103798697112507E-01 +1.113622868043722E-01 +1.114287305651579E-01 +1.114397733628174E-01 +1.114421975705667E-01 +1.114429309227238E-01 +1.114431800994127E-01 +1.114432778027901E-01 +1.114433209598405E-01 +1.114433418655507E-01 +1.114433521128375E-01 +1.114433573596774E-01 +1.114433602963019E-01 +1.114433622322049E-01 +1.114433632986385E-01 +1.114433640161335E-01 +1.114433643072148E-01 +1.114433645800727E-01 +1.114433646919999E-01 +1.114433648119002E-01
+1.091484186859771E-03 +1.098624109256993E-03 +1.098864060809237E-03 +1.098893398336150E-03 +1.098910102651441E-03 +1.098913143238088E-03 +1.098915129423886E-03 +1.098915314818854E-03 +1.098915804757697E-03 +1.098915908282402E-03 +1.098916022113906E-03 +1.098916059483853E-03 +1.098916080333702E-03 +1.098916074498194E-03 +1.098916082272062E-03 +1.098916094740972E-03 +1.098916089891314E-03 +1.098916091187430E-03 +1.098916088747097E-03 +1.098916094207290E-03
+8.481820342268271E-06 +6.560985798107457E-06 +6.367709917525339E-06 +6.336794808198778E-06 +6.329281880133085E-06 +6.326942972911804E-06 +6.326200257915838E-06 +6.325846911757624E-06 +6.325700973253968E-06 +6.325653057877987E-06 +6.325636215231319E-06 +6.325618276032403E-06 +6.325609023685845E-06 +6.325604726990602E-06 +6.325600051599547E-06 +6.325596684294165E-06 +6.325596309172409E-06 +6.325595416997665E-06 +6.325597508161869E-06 +6.325595244793598E-06
+1.358197240115330E-06 +1.777420713552613E-07 +6.755594613634698E-08 +5.213667108089516E-08 +4.956641016465439E-08 +4.882266768383044E-08 +4.856544616532562E-08 +4.846543934084924E-08 +4.843515221374469E-08 +4.841801394755954E-08 +4.841067466005495E-08 +4.840664878306706E-08 +4.840544136584507E-08 +4.840439415538995E-08 +4.840392118520882E-08 +4.840360356090199E-08 +4.840352592474371E-08 +4.840336480939331E-08 +4.840313405641063E-08 +4.840313892236381E-08
+7.651170535908629E-07 +6.713916371409961E-08 +1.482882860789644E-08 +4.294877525297280E-09 +1.631480692745738E-09 +7.600720881840698E-10 +5.860682689729479E-10 +4.916075814871856E-10 +4.588355949215295E-10 +4.417997913109638E-10 +4.349339304083191E-10 +4.314215204131040E-10 +4.296477475277655E-10 +4.284573044912391E-10 +4.276995757134982E-10 +4.273098465553669E-10 +4.271086449738288E-10 +4.269425139960753E-10 +4.268292182032459E-10 +4.267745395485642E-10
+4.631255709483321E-07 +4.741530577078573E-08 +1.084173206852545E-08 +2.197781607246270E-09 +7.148169218563347E-10 +3.069362827520036E-10 +1.330094764492315E-10 +5.245731256168839E-11 +3.082857790976059E-11 +1.621802965395734E-11 +1.058707841486824E-11 +6.587366398457704E-12 +4.377848202157612E-12 +3.023853969030622E-12 +2.426912167404037E-12 +2.055272405352694E-12 +1.816380170123557E-12 +1.672470076297239E-12 +1.580767342346107E-12 +1.527772000250658E-12
+1.505076323867447E-07 +3.348843838652372E-08 +5.523046224006863E-09 +1.386975530797140E-09 +3.909022773815017E-10 +1.651258407535226E-10 +7.366044069889608E-11 +3.763201451360621E-11 +1.925183970686732E-11 +9.052871331630574E-12 +5.835088256834522E-12 +3.269802833147109E-12 +1.901692868463486E-12 +1.263844475212569E-12 +8.378623014757092E-13 +6.119347782031945E-13 +3.901162320563374E-13 +2.365559034104629E-13 +1.663791697109460E-13 +1.228757606308749E-13
+8.870069793373686E-08 +1.866891092886395E-08 +3.742439974211190E-09 +1.169315849768251E-09 +3.244485544867642E-10 +1.227829119568559E-10 +5.322304022577327E-11 +2.253398065290577E-11 +1.176561524907282E-11 +6.120589771992703E-12 +3.617889722567921E-12 +2.310709464878347E-12 +1.391011961494514E-12 +8.633855259879200E-13 +5.124325256504044E-13 +3.374454588769664E-13 +2.257135251008105E-13 +1.529838734874626E-13 +1.075563692554737E-13 +7.713444921868404E-14
+4.761425842458745E-10 +1.572968406623439E-08 +2.692264128422085E-09 +7.942738406273106E-10 +2.738856411698585E-10 +9.051056587824525E-11 +4.210915377740913E-11 +1.828613002281497E-11 +9.702102096863670E-12 +4.384918364565388E-12 +2.642447931990261E-12 +1.563102805039091E-12 +1.044836383184238E-12 +6.164816817021808E-13 +3.920149954758846E-13 +2.533651778645966E-13 +1.770645811542272E-13 +1.202823306897891E-13 +7.559680993996426E-14 +5.573476605437313E-14
+3.639037424950596E-11 +1.773265860197547E-09 +2.021353157171283E-09 +5.770213720588135E-10 +2.195880607197137E-10 +7.457879613108465E-11 +3.372147321041637E-11 +1.405695606446198E-11 +6.641606075320056E-12 +3.671646970090939E-12 +2.303369251740621E-12 +1.273345830395821E-12 +8.112419220770560E-13 +4.833636506110370E-13 +2.985727554105593E-13 +1.931371704817824E-13 +1.419536714281334E-13 +9.428344422411377E-14 +6.269997556674101E-14 +4.187213112738395E-14
+0.000000000000000E+00 +1.000204748378309E-11 +7.294505213985975E-10 +3.986025843124904E-10 +1.450778404645998E-10 +5.432798279453110E-11 +2.997209308304227E-11 +1.180631807430707E-11 +5.629981603486168E-12 +3.134374936395562E-12 +1.895659892650051E-12 +1.038524805099053E-12 +6.560343306116314E-13 +3.746372675468311E-13 +2.566556781942626E-13 +1.485430825496422E-13 +1.120934233749143E-13 +6.769063314837774E-14 +4.990046151950804E-14 +3.313606873611114E-14
+0.000000000000000E+00 +2.740456330644687E-12 +1.919539587063925E-12 +1.308688447515992E-10 +6.311883872124855E-11 +2.921319891933220E-11 +1.752706356317708E-11 +8.237345487550440E-12 +5.112732615825330E-12 +2.557152024958802E-12 +1.286924120561704E-12 +7.676583010475009E-13 +5.622806603943644E-13 +2.967038251618567E-13 +2.137847234299995E-13 +1.125330621662271E-13 +8.076909118062741E-14 +5.626656052687706E-14 +3.629329563838128E-14 +2.632670953050019E-14
+0.000000000000000E+00 +0.000000000000000E+00 +2.756158214178184E-13 +2.405418176250239E-13 +2.018126463674018E-11 +2.119369223644130E-11 +1.095513940704773E-11 +5.311916506047131E-12 +3.152928170568855E-12 +1.726517998659410E-12 +1.147877046422835E-12 +6.650225815224531E-13 +4.528963906064708E-13 +2.535264129104717E-13 +1.761040748236544E-13 +9.593377989366962E-14 +6.248246390904406E-14 +3.936249335284920E-14 +2.999339349203794E-14 +2.125712830745562E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.429875928536293E-14 +4.474983096448063E-14 +1.524382325794968E-11 +3.201799093204289E-12 +3.353828168603293E-12 +1.748452066488751E-12 +8.179539007841246E-13 +8.661500119509469E-13 +5.029477400131356E-13 +2.528748590257171E-13 +1.635829058417844E-13 +1.348077498625920E-13 +7.399336465111585E-14 +5.212400974210871E-14 +3.354612349980893E-14 +2.598699996845954E-14 +1.779185746157675E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.891262509948276E-14 +6.358579183307633E-15 +4.558370442903342E-15 +2.066277882552152E-12 +1.443943886743144E-12 +4.687445096485517E-13 +2.664711132644257E-13 +2.164436308864345E-13 +1.225067513703020E-13 +1.370089419981185E-13 +7.629000392648662E-14 +5.395173660007395E-14 +3.148292159544481E-14 +2.179416579612540E-14 +1.757195187843962E-14 +1.552167682534636E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.632897150947780E-15 +1.729581690893598E-15 +4.409103466178004E-13 +1.549946715510316E-13 +1.401776599739302E-13 +1.924050656276939E-13 +6.187288729391097E-14 +6.554296044286230E-14 +3.195206067926416E-14 +3.069391389505613E-14 +1.811623143281089E-14 +1.713023407309531E-14 +1.219061625880472E-14 +1.125246985139792E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.594749325511489E-15 +1.014293412192356E-16 +6.139145921637563E-17 +5.893712495021152E-14 +1.101872500699028E-16 +3.174130197114219E-14 +2.424504641370444E-14 +2.239283712288832E-14 +8.519128487499433E-15 +7.913807401844138E-15 +3.622425439751398E-15 +4.687949434405557E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.004897992805654E-17 +2.604832756402600E-17 +8.008095295478318E-17 +1.047783904749050E-16 +7.914627173594664E-15 +1.942957465932397E-15 +3.501506511093241E-15 +3.014454457549726E-15 +2.984890582760398E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.189488706511099E-18 +3.641899081548216E-17 +6.493222472682051E-17 +1.043200228565733E-16 +2.188987988355558E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.609027654284916E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.18.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.885181127727937E-01 +8.875323695655415E-01 +8.874658856646271E-01 +8.874549345570162E-01 +8.874525092819174E-01 +8.874517786345807E-01 +8.874515286881981E-01 +8.874514319636557E-01 +8.874513886143800E-01 +8.874513676754634E-01 +8.874513574627322E-01 +8.874513521406410E-01 +8.874513492181311E-01 +8.874513473050958E-01 +8.874513462812275E-01 +8.874513455878610E-01 +8.874513452625834E-01 +8.874513449423145E-01 +8.874513450595568E-01 +8.874513462092056E-01
+1.103790924151525E-01 +1.113620897833198E-01 +1.114287889534088E-01 +1.114397722250544E-01 +1.114421979572145E-01 +1.114429308971050E-01 +1.114431804435526E-01 +1.114432777066399E-01 +1.114433208515424E-01 +1.114433418473201E-01 +1.114433520162429E-01 +1.114433573318477E-01 +1.114433602519438E-01 +1.114433621851059E-01 +1.114433632038511E-01 +1.114433638947615E-01 +1.114433642232024E-01 +1.114433645396486E-01 +1.114433644210464E-01 +1.114433632969855E-01
+1.091488394440689E-03 +1.098617722302396E-03 +1.098853840111704E-03 +1.098893343734227E-03 +1.098910130920745E-03 +1.098913076501891E-03 +1.098915123946693E-03 +1.098915348899659E-03 +1.098915835294707E-03 +1.098915914611707E-03 +1.098916008978837E-03 +1.098916054174029E-03 +1.098916074662261E-03 +1.098916064410507E-03 +1.098916078248263E-03 +1.098916084345600E-03 +1.098916079538762E-03 +1.098916088646387E-03 +1.098916092059635E-03 +1.098916066968378E-03
+8.481032212060993E-06 +6.561044035620952E-06 +6.366658767021666E-06 +6.336785990700030E-06 +6.329281377310645E-06 +6.326928821066911E-06 +6.326195232434282E-06 +6.325847890549198E-06 +6.325705759628523E-06 +6.325654281829061E-06 +6.325635369903714E-06 +6.325616545676369E-06 +6.325608659435174E-06 +6.325604854988939E-06 +6.325599660744390E-06 +6.325598105074821E-06 +6.325601021371355E-06 +6.325596551229407E-06 +6.325595040952852E-06 +6.325594924126910E-06
+1.357175128900354E-06 +1.777364565852823E-07 +6.684579130472929E-08 +5.214091978077720E-08 +4.956586211398572E-08 +4.882285828176540E-08 +4.856553479358706E-08 +4.846554753079353E-08 +4.843655332653555E-08 +4.841816123889957E-08 +4.841125422639849E-08 +4.840657201445973E-08 +4.840531769890363E-08 +4.840452052638695E-08 +4.840392490830611E-08 +4.840360825165213E-08 +4.840342267136032E-08 +4.840336252037292E-08 +4.840327101584299E-08 +4.840316889265895E-08
+7.651160075658007E-07 +6.713485932185538E-08 +1.414447934401123E-08 +4.295110260358408E-09 +1.631577859042693E-09 +7.599086475564874E-10 +5.860079618072229E-10 +4.916184435828122E-10 +4.600290282340363E-10 +4.418203784827163E-10 +4.348082986106643E-10 +4.315334969232187E-10 +4.296397253150363E-10 +4.284499265426954E-10 +4.276936991085863E-10 +4.273114272719564E-10 +4.271064461942648E-10 +4.269453913183137E-10 +4.268469834196503E-10 +4.267779047978836E-10
+4.635270895209740E-07 +4.740005952949979E-08 +9.355597349780388E-09 +2.195160281450112E-09 +7.143759722211112E-10 +3.069902216757675E-10 +1.330561286851623E-10 +5.244329522062599E-11 +3.066293682149367E-11 +1.621290331077218E-11 +1.029513314008113E-11 +6.692870681260854E-12 +4.380667577572923E-12 +3.015572977246720E-12 +2.425625057209848E-12 +2.054728210375764E-12 +1.826366732262613E-12 +1.676446236315886E-12 +1.580977957789332E-12 +1.527888828783177E-12
+1.505602735050796E-07 +3.345677866169767E-08 +5.252320763761034E-09 +1.388553187841045E-09 +3.908223188218674E-10 +1.651939487267199E-10 +7.365023491171314E-11 +3.763769160524606E-11 +1.999614143448608E-11 +9.061290227775873E-12 +5.703025378067163E-12 +3.283385277876326E-12 +1.901582061051299E-12 +1.258349333946835E-12 +8.611135681055580E-13 +6.177128882076429E-13 +3.834217393008409E-13 +2.370272544036340E-13 +1.660748794838772E-13 +1.235552118626203E-13
+8.851422028602480E-08 +1.865014178696801E-08 +3.660861837502388E-09 +1.169367183826191E-09 +3.243419946963660E-10 +1.227150275723155E-10 +5.322872648377088E-11 +2.253566827822196E-11 +1.174511725706439E-11 +6.126425108821106E-12 +3.631561397636158E-12 +2.369126751191578E-12 +1.392136317978457E-12 +8.591025403455496E-13 +5.356966708571433E-13 +3.438970696975436E-13 +2.200863675390977E-13 +1.538325211539251E-13 +1.084744708462489E-13 +8.016484713813240E-14
+4.726554339799464E-10 +1.572444522576126E-08 +2.647997280331823E-09 +7.921241410270531E-10 +2.738169015164863E-10 +9.057974240837728E-11 +4.213066201036974E-11 +1.828419655787375E-11 +9.902962280111570E-12 +4.385578717551730E-12 +2.717691026826888E-12 +1.570011228546336E-12 +1.042098405514045E-12 +6.173727847364601E-13 +3.899513422950593E-13 +2.574149653530519E-13 +1.703181148612062E-13 +1.176155985825516E-13 +7.625418567546354E-14 +5.742386467681793E-14
+2.002687074661863E-11 +1.771428404572641E-09 +1.920098637372257E-09 +5.768953538708996E-10 +2.195629873918783E-10 +7.464827815628686E-11 +3.374498079386274E-11 +1.405727812163926E-11 +6.552656114977645E-12 +3.676375421932592E-12 +2.417821559686090E-12 +1.260375919990493E-12 +8.104633836638149E-13 +4.857331249918007E-13 +2.887279833313513E-13 +1.933140778093196E-13 +1.324282295491633E-13 +9.263297999215793E-14 +6.336960766206547E-14 +4.298325944543152E-14
+0.000000000000000E+00 +9.688566948207258E-12 +6.552242188552188E-10 +3.989356083173234E-10 +1.449444649315009E-10 +5.436878573333037E-11 +3.001539683356065E-11 +1.181284610792250E-11 +5.668949084467088E-12 +3.133711966385227E-12 +1.824887831127109E-12 +1.030144201936672E-12 +6.560741171002175E-13 +3.768494854939235E-13 +2.434658174153663E-13 +1.470432246927289E-13 +1.127128561883739E-13 +6.763211738617893E-14 +5.050448348712026E-14 +3.445030800837886E-14
+0.000000000000000E+00 +9.359834213697034E-13 +4.003724734516355E-10 +1.308420261464049E-10 +6.315563327409291E-11 +2.924319706481832E-11 +1.753913168405166E-11 +8.243521530458019E-12 +5.110300898868343E-12 +2.564460500555817E-12 +1.287992691495732E-12 +8.405122165702965E-13 +5.612055887311754E-13 +2.984955506075739E-13 +1.850203057960059E-13 +1.121173323894646E-13 +8.353973326065414E-14 +5.552349851681412E-14 +3.647414807976958E-14 +2.660386304448127E-14
+0.000000000000000E+00 +0.000000000000000E+00 +3.430662942290318E-13 +2.395367121099735E-13 +2.007269828157892E-11 +2.122520843222734E-11 +1.094305686147374E-11 +5.314517654553328E-12 +3.152602695336738E-12 +1.732383048135862E-12 +1.148215363811914E-12 +6.671270491908876E-13 +4.537324599804885E-13 +2.556637908087939E-13 +1.713092457287398E-13 +9.391249234983406E-14 +7.396897506657634E-14 +4.021827428145361E-14 +3.018641198812477E-14 +2.149084326430573E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.446166026617228E-14 +3.007954165202175E-14 +1.525719428830215E-11 +3.206415728963989E-12 +3.353932808222321E-12 +1.762060129742817E-12 +8.192889050958536E-13 +8.255055882096259E-13 +5.034235833649209E-13 +2.538369948847813E-13 +1.666249280403376E-13 +1.247119473614861E-13 +7.450834512714000E-14 +6.125314131127733E-14 +3.402502534882546E-14 +2.581005613024210E-14 +1.764041295095558E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.013593156501543E-15 +2.657702265940087E-15 +4.876939574561725E-15 +2.065024166704248E-12 +1.441251531420561E-12 +4.688324827025710E-13 +4.899687625469944E-13 +2.155454793761973E-13 +1.225919217227452E-13 +1.361572747793772E-13 +9.438127175049196E-14 +5.323211975180027E-14 +3.177343535775418E-14 +2.160330012326437E-14 +1.791599990457613E-14 +1.553602599046804E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.745128914165394E-15 +1.527279545198357E-15 +4.424926650757649E-13 +1.541885721231143E-13 +2.661449964426328E-13 +1.920108283828799E-13 +6.168981723360455E-14 +6.495317574220260E-14 +3.553018923729236E-14 +3.067547425266566E-14 +2.007574622576397E-14 +1.791517005432079E-14 +1.195170618536939E-14 +1.077318202211072E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.264626101258037E-16 +1.278861675353951E-16 +2.962075901984457E-16 +5.894793387001816E-14 +1.118809019280166E-16 +3.141239905839364E-14 +2.418410705197372E-14 +2.137808980351743E-14 +8.159179297648718E-15 +8.674401184844787E-15 +3.639946638861937E-15 +4.544524784597009E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.437343368163835E-16 +3.636386728470487E-17 +7.333227167169926E-17 +3.373797052665250E-16 +8.050286742908737E-15 +1.234428837017060E-16 +3.655293715157510E-15 +3.058360105285623E-15 +2.966185539138804E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.361884605573968E-16 +3.561979564415673E-18 +6.420016192228606E-17 +1.099441309584511E-16 +2.186682335107925E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.752969228415172E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.19.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.869084413573782E-01 +8.861660347072974E-01 +8.861164653309423E-01 +8.861081331818228E-01 +8.861063146084667E-01 +8.861057586968242E-01 +8.861055725763868E-01 +8.861054953165681E-01 +8.861054657506831E-01 +8.861054497341283E-01 +8.861054420004397E-01 +8.861054381801907E-01 +8.861054358385478E-01 +8.861054346345152E-01 +8.861054338393076E-01 +8.861054334480815E-01 +8.861054330105730E-01 +8.861054328238954E-01 +8.861054327856099E-01 +8.861054326361810E-01
+1.119657013238676E-01 +1.127133202218793E-01 +1.127633988396995E-01 +1.127718091775563E-01 +1.127736558359858E-01 +1.127742209030459E-01 +1.127744084458955E-01 +1.127744865316030E-01 +1.127745162202796E-01 +1.127745326106573E-01 +1.127745403897983E-01 +1.127745442961552E-01 +1.127745466550316E-01 +1.127745478864614E-01 +1.127745486820984E-01 +1.127745490800056E-01 +1.127745495149013E-01 +1.127745497088892E-01 +1.127745497351240E-01 +1.127745498897601E-01
+1.114073991574774E-03 +1.113751623351759E-03 +1.113660300096886E-03 +1.113649810570794E-03 +1.113639661596358E-03 +1.113635923802537E-03 +1.113636182891065E-03 +1.113636024602006E-03 +1.113636103727560E-03 +1.113635861899256E-03 +1.113635878286199E-03 +1.113635829455883E-03 +1.113635827993902E-03 +1.113635808029101E-03 +1.113635815203441E-03 +1.113635811619220E-03 +1.113635816422412E-03 +1.113635810233144E-03 +1.113635819993618E-03 +1.113635819121648E-03
+8.628639759297746E-06 +6.523991048068371E-06 +6.366857013442147E-06 +6.343322337317941E-06 +6.336742687667236E-06 +6.334709897796322E-06 +6.334035225647066E-06 +6.333747419603188E-06 +6.333697692349248E-06 +6.333656622646219E-06 +6.333633241754160E-06 +6.333616873543537E-06 +6.333611609086750E-06 +6.333610417864406E-06 +6.333606139089948E-06 +6.333605080344469E-06 +6.333604239884726E-06 +6.333603964125954E-06 +6.333607062401507E-06 +6.333602838859589E-06
+1.173552020785895E-06 +1.649586397419958E-07 +6.759809885441360E-08 +5.176901514725139E-08 +4.876696705756715E-08 +4.802033256588250E-08 +4.777477821404996E-08 +4.768446677155638E-08 +4.765455955770319E-08 +4.763538970593858E-08 +4.762863776161745E-08 +4.762629363445412E-08 +4.762472244921567E-08 +4.762344258955456E-08 +4.762351097756170E-08 +4.762318684017106E-08 +4.762307502475191E-08 +4.762298261945856E-08 +4.762273184604842E-08 +4.762290838377222E-08
+8.005067323730705E-07 +5.983869744221926E-08 +1.594412625774439E-08 +4.662597491050442E-09 +1.866039663854595E-09 +8.271091879856371E-10 +5.738388745442296E-10 +4.968887661438576E-10 +4.670750867672328E-10 +4.449453062147930E-10 +4.374075873656538E-10 +4.324913877338753E-10 +4.302751930873013E-10 +4.289729796564828E-10 +4.283353477115100E-10 +4.278510244861466E-10 +4.276058104953554E-10 +4.274406668934567E-10 +4.272893672884778E-10 +4.272486962295865E-10
+5.224165053622941E-07 +4.978139151094838E-08 +8.830070862973208E-09 +2.468034942878493E-09 +7.068879023658413E-10 +2.911032734295829E-10 +1.337452032580347E-10 +6.820042354902191E-11 +3.192054720493466E-11 +1.836746310513587E-11 +1.092833769795967E-11 +6.281700192282391E-12 +4.342762854899840E-12 +3.387653227105585E-12 +2.444875107928094E-12 +2.047160109006607E-12 +1.830099141573973E-12 +1.687784985444500E-12 +1.576226526989855E-12 +1.519369903617139E-12
+3.423942994114992E-07 +3.379190535677013E-08 +4.863548813905996E-09 +1.627112012892312E-09 +4.816552995114643E-10 +1.965622724669662E-10 +7.263484074339626E-11 +3.543423518457108E-11 +2.112834254112361E-11 +9.598474124728843E-12 +5.823544878189676E-12 +3.305854447047854E-12 +1.944908264109060E-12 +1.276353440597503E-12 +8.069112448971347E-13 +6.285797974419884E-13 +3.910719146146254E-13 +2.629678402624159E-13 +1.711051057888308E-13 +1.149172478013537E-13
+1.745056993211781E-07 +2.178939099127920E-08 +3.297414766282968E-09 +1.197201277698761E-09 +3.785986371459714E-10 +1.146115714458180E-10 +5.575462790448083E-11 +2.614060117990012E-11 +1.282814094557558E-11 +6.831762191542874E-12 +3.794571144499253E-12 +2.033337017400011E-12 +1.369321139474275E-12 +9.361871022885864E-13 +5.749854987993121E-13 +3.561953853161589E-13 +2.380381886652822E-13 +1.649922209145544E-13 +1.053442551838691E-13 +7.629834354935092E-14
+9.527099682897060E-08 +1.441567262555449E-08 +2.850775654198905E-09 +8.409179104628633E-10 +2.924568372232473E-10 +9.693954185170160E-11 +3.754403518564529E-11 +1.827969289001971E-11 +1.049902717261790E-11 +5.610887748208516E-12 +3.169690618843679E-12 +1.629214344395233E-12 +1.014936719209005E-12 +6.225961263714777E-13 +3.748594480611114E-13 +2.602775450322818E-13 +1.709560543189496E-13 +1.244002905033838E-13 +8.031424819694559E-14 +5.590304606941026E-14
+4.600462886367588E-08 +1.150974810278738E-08 +2.300955718124798E-09 +6.353746188661380E-10 +2.246747900187632E-10 +6.459542392701188E-11 +3.320096846307267E-11 +1.454095339474745E-11 +7.987005108080911E-12 +4.206369824940537E-12 +2.404975054236911E-12 +1.368579043757765E-12 +8.059331779014312E-13 +5.239536735225710E-13 +3.007266912964577E-13 +2.066348742175032E-13 +1.325335968879398E-13 +9.230169346956352E-14 +6.108240469355486E-14 +4.339388473620523E-14
+3.653521897692542E-11 +9.628508251677848E-09 +1.571623626794738E-09 +5.691419653782496E-10 +1.718894715939533E-10 +5.898214481224509E-11 +2.479510466749229E-11 +1.225093452920071E-11 +6.781780263321732E-12 +3.325743062614259E-12 +1.999204406687323E-12 +1.140342757314633E-12 +6.383049964102123E-13 +4.085351459948613E-13 +2.548931424134780E-13 +1.769859454810837E-13 +1.090604182417354E-13 +7.280540214795553E-14 +4.985752053960348E-14 +3.322214118904438E-14
+0.000000000000000E+00 +3.742057259254989E-09 +1.076717505703687E-09 +3.852052318612830E-10 +1.150145596494813E-10 +4.075118864780976E-11 +2.141823078653334E-11 +8.368743501322191E-12 +4.811214573810504E-12 +2.750612972985443E-12 +1.589605206599017E-12 +8.263295067178339E-13 +5.111769212199670E-13 +3.297080188263486E-13 +2.105500382392199E-13 +1.346153481279408E-13 +8.778611073125447E-14 +5.758008988251916E-14 +4.159401739640327E-14 +2.624266822950215E-14
+0.000000000000000E+00 +4.126389851356497E-13 +3.384632218374627E-10 +2.550263669537257E-10 +8.931375465720837E-11 +3.589019269034876E-11 +1.370556674759827E-11 +7.382178706879589E-12 +4.094090611236411E-12 +2.175146723739419E-12 +9.565531454340289E-13 +6.720390639408203E-13 +4.165507486617186E-13 +2.692219038834103E-13 +1.390855899335319E-13 +1.031483483805246E-13 +7.429353699011396E-14 +4.705267369733419E-14 +3.295973940436011E-14 +1.988334138774232E-14
+0.000000000000000E+00 +0.000000000000000E+00 +4.475086002621742E-13 +9.799395153466230E-11 +5.773402701392817E-11 +1.259436847983665E-11 +1.012881961493826E-11 +5.166903688503218E-12 +2.993289860412590E-12 +1.540250688040979E-12 +6.728773976368843E-13 +5.540647751792685E-13 +3.098698216574516E-13 +1.622728964248280E-13 +1.091009807938371E-13 +9.374801294201249E-14 +5.157410985627300E-14 +3.454900477491486E-14 +2.417985801973364E-14 +1.502066310819118E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.807951046075399E-14 +2.751058561230729E-14 +6.947151650464950E-12 +6.566400056272311E-12 +1.716416013499773E-12 +1.795658267163171E-12 +9.763104953262167E-13 +4.951482667275857E-13 +3.435917984378202E-13 +2.152050504212869E-13 +1.238999549675034E-13 +7.819047129648203E-14 +6.850319494901502E-14 +3.791636124585261E-14 +1.817068306505016E-14 +1.634193053914838E-14 +1.270021434198676E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.609320537581949E-15 +1.490860002364338E-12 +9.634836752398276E-13 +1.144747597413051E-12 +7.834631021075092E-13 +2.257537840683868E-13 +2.416655419501410E-13 +1.242079727446863E-13 +7.584637608237161E-14 +6.221159829024495E-14 +4.596244206593493E-14 +2.862249335893660E-14 +1.627599602410296E-14 +9.266062973889588E-15 +8.430587141877459E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.022288630179808E-15 +1.991246676159504E-16 +1.883334239919301E-13 +1.279812523816234E-13 +1.427292888045769E-13 +9.872611654035809E-14 +2.754534849158207E-14 +3.025889081209771E-14 +3.133393233417446E-14 +1.556058785240936E-14 +7.022918422605905E-15 +8.481065461451879E-15 +5.814715215995923E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.785260450006735E-17 +3.995133153115065E-18 +2.309540741693410E-14 +1.525604239509464E-14 +1.829271521776168E-14 +1.795383069652825E-14 +1.214890107450876E-14 +2.621352579148748E-15 +2.851224008021939E-15 +3.499022497562525E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.005838371979012E-17 +1.832297452955075E-17 +1.264164302734603E-17 +2.506304576436291E-15 +2.058604356686166E-15 +2.044365365707354E-15 +2.074814613203469E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.977546244782356E-17 +4.890214759361267E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.19.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.869086386870177E-01 +8.861663536589492E-01 +8.861164577103106E-01 +8.861081082845976E-01 +8.861063110304526E-01 +8.861057590709294E-01 +8.861055723735830E-01 +8.861054957736305E-01 +8.861054659095736E-01 +8.861054498178841E-01 +8.861054420165710E-01 +8.861054383072164E-01 +8.861054360366717E-01 +8.861054346557236E-01 +8.861054338379674E-01 +8.861054332818917E-01 +8.861054328849411E-01 +8.861054327744932E-01 +8.861054327575186E-01 +8.861054333400459E-01
+1.119654799370877E-01 +1.127130347950878E-01 +1.127634065410425E-01 +1.127718275522095E-01 +1.127736591172487E-01 +1.127742206959284E-01 +1.127744086597462E-01 +1.127744860765114E-01 +1.127745160495892E-01 +1.127745325177906E-01 +1.127745403784127E-01 +1.127745441780706E-01 +1.127745464693719E-01 +1.127745478698557E-01 +1.127745486870417E-01 +1.127745492349339E-01 +1.127745496394072E-01 +1.127745497558934E-01 +1.127745497841691E-01 +1.127745492016873E-01
+1.114094289272918E-03 +1.113720398102379E-03 +1.113660151029753E-03 +1.113655933741477E-03 +1.113639933220652E-03 +1.113635772394959E-03 +1.113636174672516E-03 +1.113636025341479E-03 +1.113636105462817E-03 +1.113635873753988E-03 +1.113635873318533E-03 +1.113635821252290E-03 +1.113635814277662E-03 +1.113635805081308E-03 +1.113635812172982E-03 +1.113635824952267E-03 +1.113635820281814E-03 +1.113635813011958E-03 +1.113635803399398E-03 +1.113635803171506E-03
+8.631018699557018E-06 +6.521790068091955E-06 +6.366944836103499E-06 +6.343297765311815E-06 +6.336769475088997E-06 +6.334695329054215E-06 +6.334032490936650E-06 +6.333744806276089E-06 +6.333709046009638E-06 +6.333651897246644E-06 +6.333633716980838E-06 +6.333616646390888E-06 +6.333612752888982E-06 +6.333608523917691E-06 +6.333605612585163E-06 +6.333602974493603E-06 +6.333601493302118E-06 +6.333603580870156E-06 +6.333602434744030E-06 +6.333602990006414E-06
+1.174333439402604E-06 +1.649712491294734E-07 +6.759160773232690E-08 +5.178710365753561E-08 +4.876603198004027E-08 +4.801939175794660E-08 +4.777471119142485E-08 +4.768441111811184E-08 +4.765337392037325E-08 +4.763526604947623E-08 +4.762854426023326E-08 +4.762617699212786E-08 +4.762480580931588E-08 +4.762368075024531E-08 +4.762354946390411E-08 +4.762322345992887E-08 +4.762309707598753E-08 +4.762299984386173E-08 +4.762297665957691E-08 +4.762289169999644E-08
+8.002615723154656E-07 +5.979350453130278E-08 +1.593874859905980E-08 +5.175704159394328E-09 +1.866146423867839E-09 +8.271763744491779E-10 +5.738204497748208E-10 +4.968775385960010E-10 +4.669741029477000E-10 +4.453056101563875E-10 +4.373064480737728E-10 +4.323586005844693E-10 +4.302717548561747E-10 +4.289717847878277E-10 +4.283192664043236E-10 +4.278598133544274E-10 +4.276179389207011E-10 +4.274258732191527E-10 +4.273245866824349E-10 +4.272579529995658E-10
+5.227820395512450E-07 +4.975923095766798E-08 +8.824380671466769E-09 +2.483779546137840E-09 +7.071121574274392E-10 +2.910242720321505E-10 +1.337474580140050E-10 +6.821118423206404E-11 +3.192571386846878E-11 +1.939090022934091E-11 +1.088674851579847E-11 +6.220505309764779E-12 +4.373830039815328E-12 +3.393658864247071E-12 +2.447380852622571E-12 +2.041443274601486E-12 +1.818397739781526E-12 +1.677597651793707E-12 +1.576358246423752E-12 +1.521393421675698E-12
+3.429284234483296E-07 +3.375039639386908E-08 +4.863909299657713E-09 +1.592629987206024E-09 +4.814586771047646E-10 +1.965405986767935E-10 +7.263835701076105E-11 +3.542468035961457E-11 +2.112980508049708E-11 +9.629201184061604E-12 +5.795604266712448E-12 +3.197224601006214E-12 +1.964739394530819E-12 +1.284749018797032E-12 +8.019979402302641E-13 +6.257907129461514E-13 +3.925250257824238E-13 +2.606389223086452E-13 +1.695900697108130E-13 +1.165285910948281E-13
+1.745356161892286E-07 +2.178890207846551E-08 +3.296129080333410E-09 +1.154451742874132E-09 +3.782204095716629E-10 +1.146649968944561E-10 +5.574758324845521E-11 +2.613140077185729E-11 +1.282972547540273E-11 +6.939145267086604E-12 +3.755165105780894E-12 +2.069767269737500E-12 +1.361243901930325E-12 +9.383538310633455E-13 +5.690628348963027E-13 +3.563363829646221E-13 +2.339935254611036E-13 +1.656120213048569E-13 +1.031646049699054E-13 +7.771222583002804E-14
+9.530564126295816E-08 +1.442387172501728E-08 +2.849183718293730E-09 +8.551672272185907E-10 +2.923238361245124E-10 +9.688113792906331E-11 +3.753825168458115E-11 +1.827351631892816E-11 +1.049817946471789E-11 +5.854403278434864E-12 +3.184122679013939E-12 +1.592792969221114E-12 +1.001973916148317E-12 +6.167903783293202E-13 +3.691462586677641E-13 +2.602021372250050E-13 +1.693154031380591E-13 +1.280745832946639E-13 +7.942714398009857E-14 +5.798974613285601E-14
+4.588822132008431E-08 +1.151549926965311E-08 +2.301410751968277E-09 +6.212664238566712E-10 +2.247902673255037E-10 +6.454945708065792E-11 +3.320387510184671E-11 +1.454067081577384E-11 +7.982018218966361E-12 +4.201067998831208E-12 +2.428029677199502E-12 +1.383291901177872E-12 +8.019350443291531E-13 +5.191651732918483E-13 +2.884058067747813E-13 +2.060611102437785E-13 +1.320215652676287E-13 +9.632487412424451E-14 +6.026396197216396E-14 +4.539271188922913E-14
+3.297005080984689E-11 +9.630493526284752E-09 +1.570292021858561E-09 +5.633393523786102E-10 +1.718978641211244E-10 +5.896725248757958E-11 +2.480184327833204E-11 +1.225963302320167E-11 +6.775305262313841E-12 +3.531955100737509E-12 +2.017637459792139E-12 +1.047931966810922E-12 +6.257415333734089E-13 +4.024783809809732E-13 +2.364388982106071E-13 +1.767913153252269E-13 +1.089588245599876E-13 +7.431192457581305E-14 +4.816016010462339E-14 +3.387359442259922E-14
+0.000000000000000E+00 +3.723797247950198E-09 +1.078300612775272E-09 +4.208227458604808E-10 +1.150638217033519E-10 +4.078562955000818E-11 +2.141292591525280E-11 +8.364315539421934E-12 +4.809947972838208E-12 +2.722389164407410E-12 +1.590134070355295E-12 +8.204627355195429E-13 +5.151688147229512E-13 +3.316111505584023E-13 +1.954823418295751E-13 +1.347345272869607E-13 +8.390370388621535E-14 +5.846345671533819E-14 +4.110411085223781E-14 +2.786716199195779E-14
+0.000000000000000E+00 +8.420032952337611E-13 +3.385883212695788E-10 +1.737386104812459E-10 +8.897350910793318E-11 +3.592041290662258E-11 +1.370648351225547E-11 +7.369377400773994E-12 +4.093926423553315E-12 +2.341449032571653E-12 +9.523856759091513E-13 +6.635030258505427E-13 +4.119413000904882E-13 +2.717455538321589E-13 +1.272575699131828E-13 +1.032356797027197E-13 +7.413035632791537E-14 +4.766914938547550E-14 +3.299990886136327E-14 +2.022925385715424E-14
+0.000000000000000E+00 +0.000000000000000E+00 +2.294199943093797E-13 +1.036288093189636E-10 +5.758104114096276E-11 +1.258377849832076E-11 +1.012734985587067E-11 +5.172044443596132E-12 +2.987433883941655E-12 +1.529956959852276E-12 +6.714366575195241E-13 +5.589481773828161E-13 +3.163102555846056E-13 +1.649413343838242E-13 +1.065408905630409E-13 +9.410157741705337E-14 +5.162687387807070E-14 +3.639344788642099E-14 +2.425731199347568E-14 +1.507284342492817E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.300870609690885E-14 +3.628333552939097E-15 +6.926198222680677E-12 +6.551482701552391E-12 +1.713781029454827E-12 +1.801505355069032E-12 +9.637074695438798E-13 +4.898935903276333E-13 +3.363094014667576E-13 +2.169522474194323E-13 +1.253027814259000E-13 +7.735383604025836E-14 +6.852039152485095E-14 +3.790502465158353E-14 +1.889447843556905E-14 +1.649052152767934E-14 +1.313473592438566E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.653888577510127E-15 +1.496288588813194E-12 +9.632004438766760E-13 +1.143775238819567E-12 +8.029544518483563E-13 +2.210997651822037E-13 +2.327457369266562E-13 +1.289375115595760E-13 +7.514674291823506E-14 +5.356207944546781E-14 +4.595899059756578E-14 +2.860409734763091E-14 +1.410202074526185E-14 +9.418174632758359E-15 +8.694752092145897E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.378811796448914E-16 +4.078117267754835E-16 +1.881156252573610E-13 +1.287933090755696E-13 +1.511183869269539E-13 +9.709552791940914E-14 +2.862302447576666E-14 +2.955013433239423E-14 +3.111381759822421E-14 +1.552124559752599E-14 +7.378745160181456E-15 +8.373509450566677E-15 +6.745044834630376E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.221731376355884E-17 +3.680343752647994E-17 +2.196941286561252E-14 +1.457463041889785E-14 +1.986406573135140E-14 +1.888346233081079E-14 +1.225932373377353E-14 +2.729374763065910E-15 +2.979839974279215E-15 +3.366968321942222E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.257137557908205E-17 +2.325175163895710E-16 +9.357938448331363E-17 +2.690671762316974E-15 +1.818882779252636E-15 +2.238349015406248E-15 +2.141019475240839E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.054804470506986E-16 +1.031811221416744E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.2.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.788256838228046E-01 +8.784385688739286E-01 +8.784060190992014E-01 +8.784003872970926E-01 +8.783990023598223E-01 +8.783985958496205E-01 +8.783984585770160E-01 +8.783984026421900E-01 +8.783983783677701E-01 +8.783983662293443E-01 +8.783983601813570E-01 +8.783983570919556E-01 +8.783983552248085E-01 +8.783983541732433E-01 +8.783983536157824E-01 +8.783983531536594E-01 +8.783983529223900E-01 +8.783983527944672E-01 +8.783983526821595E-01 +8.783983526205534E-01
+1.197917366657644E-01 +1.201689174724578E-01 +1.202001715198729E-01 +1.202055703432851E-01 +1.202068983659975E-01 +1.202072878784919E-01 +1.202074193488831E-01 +1.202074729308368E-01 +1.202074961713934E-01 +1.202075078081401E-01 +1.202075135996948E-01 +1.202075165587443E-01 +1.202075183521825E-01 +1.202075193574631E-01 +1.202075198910377E-01 +1.202075203359921E-01 +1.202075205563732E-01 +1.202075206776059E-01 +1.202075207863509E-01 +1.202075208454090E-01
+1.373589604703773E-03 +1.384158899973280E-03 +1.385450796502332E-03 +1.385680947061096E-03 +1.385736912327924E-03 +1.385753650732042E-03 +1.385759362098591E-03 +1.385761680771832E-03 +1.385762699699557E-03 +1.385763194366593E-03 +1.385763447190443E-03 +1.385763575736038E-03 +1.385763648486889E-03 +1.385763694176126E-03 +1.385763717704470E-03 +1.385763734704860E-03 +1.385763745461545E-03 +1.385763752052643E-03 +1.385763755628799E-03 +1.385763758127802E-03
+8.510434701499181E-06 +8.285728664338089E-06 +8.294825109224398E-06 +8.297812820766384E-06 +8.298754098813530E-06 +8.299009107950813E-06 +8.299097711257974E-06 +8.299130858073505E-06 +8.299145258235529E-06 +8.299152075894742E-06 +8.299155584827914E-06 +8.299157345375618E-06 +8.299158278680813E-06 +8.299158866012306E-06 +8.299159221932423E-06 +8.299159385173674E-06 +8.299159518297227E-06 +8.299159609211466E-06 +8.299159602437460E-06 +8.299159645022258E-06
+2.336453949513998E-07 +6.399102424433618E-08 +6.299762382615425E-08 +6.302325283389054E-08 +6.304370302660893E-08 +6.304935519290246E-08 +6.305176856335999E-08 +6.305281830995776E-08 +6.305333114418519E-08 +6.305352175338432E-08 +6.305361808318243E-08 +6.305366214263162E-08 +6.305368530631368E-08 +6.305369374919294E-08 +6.305369838820245E-08 +6.305370199366415E-08 +6.305370186997849E-08 +6.305370563203554E-08 +6.305370215857639E-08 +6.305370604667891E-08
+1.023772860290379E-07 +1.896810346810220E-09 +6.075081085333148E-10 +5.632311131126052E-10 +5.609492155796491E-10 +5.607403265318151E-10 +5.607506506062716E-10 +5.607817406763279E-10 +5.608048199361583E-10 +5.608084142457665E-10 +5.608128883010457E-10 +5.608133948034411E-10 +5.608142720079722E-10 +5.608137501907342E-10 +5.608135032398327E-10 +5.608142613529683E-10 +5.608135336839104E-10 +5.608144776725432E-10 +5.608134150354412E-10 +5.608139802689014E-10
+6.462296754838724E-08 +1.077737247905606E-09 +4.754866567544832E-11 +4.905930547593897E-12 +2.025686252520587E-12 +1.771290201253002E-12 +1.735625631112826E-12 +1.730530373108627E-12 +1.730618249846689E-12 +1.730189714979654E-12 +1.730251819032797E-12 +1.730275336316207E-12 +1.730267167944974E-12 +1.730182383727610E-12 +1.730201375880167E-12 +1.730230077940778E-12 +1.730243484018986E-12 +1.730259433648494E-12 +1.730231909921816E-12 +1.730257108303122E-12
+3.153564782253604E-08 +7.212766488184098E-10 +4.044188338999641E-11 +2.399018105544840E-12 +3.068831542524631E-13 +4.877256600447775E-14 +1.141292847045839E-14 +5.348727422907220E-15 +5.574705154300453E-15 +5.344614355280572E-15 +5.417127028857599E-15 +5.352333684069479E-15 +5.348316653163690E-15 +5.339567334564337E-15 +5.326292158131157E-15 +5.347828370192314E-15 +5.341398231315951E-15 +5.346523149318012E-15 +5.346703333587021E-15 +5.349294140163038E-15
+2.567724146138078E-08 +5.555758456537708E-10 +1.678983673208061E-11 +1.606797207541450E-12 +1.820733869817145E-13 +3.195578789173671E-14 +6.294173222202836E-15 +1.622488590577968E-15 +1.763276579904622E-15 +1.617046230288391E-15 +1.641886068639379E-15 +1.625744097300765E-15 +1.626546583465527E-15 +1.617809141441444E-15 +1.615277310688079E-15 +1.617499862377476E-15 +1.624822429024400E-15 +1.663994688805357E-15 +1.625996772922599E-15 +1.659369092588764E-15
+1.160136736566783E-08 +3.206462757487884E-10 +1.634844606066733E-11 +1.008729743370061E-12 +1.430051660456453E-13 +2.115681380069528E-14 +3.903470224497086E-15 +1.414290300927116E-15 +1.484240552522913E-15 +1.380018483087814E-15 +1.414708505690944E-15 +1.413533867716447E-15 +1.412962336761372E-15 +1.379143779854330E-15 +1.377466482069076E-15 +1.380512244381167E-15 +1.413365340343502E-15 +1.437363883615012E-15 +1.413582212285300E-15 +1.436793945919234E-15
+8.407810796007314E-09 +2.556633828516521E-10 +1.246393504331796E-11 +8.577078469997684E-13 +1.286533195948060E-13 +1.917290313472846E-14 +3.440019380880473E-15 +8.734214476522820E-16 +1.072305367787840E-15 +8.680942020478041E-16 +8.731581222223134E-16 +8.715007568719688E-16 +8.739896270818325E-16 +8.645701378367672E-16 +8.627916085249626E-16 +8.675837720168213E-16 +8.718246481466929E-16 +1.071506082525179E-15 +8.743666736104518E-16 +1.071082704254388E-15
+1.603378116592731E-09 +1.101035510517013E-10 +8.921172150728597E-12 +6.008159572276032E-13 +9.997432734953581E-14 +1.343545624551019E-14 +2.703703101959862E-15 +7.523016437837300E-16 +7.998024723027735E-16 +7.521072450473549E-16 +7.519519898685034E-16 +7.598437034994253E-16 +7.593988899888657E-16 +6.804358349033470E-16 +6.786072852786951E-16 +7.470067840883317E-16 +7.568424928276974E-16 +7.618048379423584E-16 +7.621501333375908E-16 +7.615078559698781E-16
+9.308685324449377E-13 +7.494792467333585E-11 +7.505235295259109E-12 +5.611629021044722E-13 +4.803269571185353E-14 +1.280046081639224E-14 +2.282368796357164E-15 +7.369345619654531E-16 +7.560670373449785E-16 +6.778290948737847E-16 +7.219651456722044E-16 +7.138213412992528E-16 +7.271424879618950E-16 +6.553816277845635E-16 +6.315348286084878E-16 +6.781630157843870E-16 +7.070860151521983E-16 +7.475432462218156E-16 +7.246854205364244E-16 +7.296383961426131E-16
+0.000000000000000E+00 +2.113044596064963E-11 +2.476534402211701E-12 +4.611725368742104E-13 +4.382691558539942E-14 +7.981792461519302E-15 +1.429890780202203E-15 +5.060432511017165E-16 +7.339909162030800E-16 +5.104886202218886E-16 +5.960065929799691E-16 +5.086043647213822E-16 +5.079258970514806E-16 +5.113439386637023E-16 +5.080725249925871E-16 +5.064286179312976E-16 +5.086286506256717E-16 +5.605655530184192E-16 +5.107683547405477E-16 +5.617762673917886E-16
+0.000000000000000E+00 +5.191567709418544E-14 +1.325951504034655E-12 +4.239700998617151E-13 +3.866410907996333E-14 +6.041926756625440E-15 +1.160460005929602E-15 +4.513294381678260E-16 +5.612355740622760E-16 +4.555685913036871E-16 +4.541539968916541E-16 +4.520788648434109E-16 +4.523369688927106E-16 +4.506792016005479E-16 +4.473210317932459E-16 +4.552708162017264E-16 +4.499481091354441E-16 +5.062520231988090E-16 +4.501053092451453E-16 +5.089224774634643E-16
+0.000000000000000E+00 +6.321108078161539E-15 +3.615368426455560E-13 +2.340363984340637E-13 +3.258589874752828E-14 +5.831391060924731E-15 +9.984131110738221E-16 +3.436519428428158E-16 +4.132136691956483E-16 +3.737186411785316E-16 +3.702364054304212E-16 +3.703971352070681E-16 +3.707057955849533E-16 +3.704067016650990E-16 +3.406660791721378E-16 +3.741025171061767E-16 +3.426344229613271E-16 +4.122414836152275E-16 +3.423134813455997E-16 +4.122754647481370E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.937252094418492E-16 +1.277130308071504E-13 +2.725445713166035E-14 +4.162133229540964E-15 +8.857255368220893E-16 +2.412053176935850E-16 +3.185107120510346E-16 +3.168127197567195E-16 +3.192006309532040E-16 +3.205470957443516E-16 +3.204948602434595E-16 +3.219345197831808E-16 +2.364374149236064E-16 +3.171942726188162E-16 +2.356999038236188E-16 +3.153973349836481E-16 +2.359536846675027E-16 +3.156451558869629E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.905694748729164E-14 +1.797910067715610E-14 +3.120622519242388E-15 +5.524595574501298E-16 +2.286234042083039E-16 +3.068483979911743E-16 +2.340640355347609E-16 +2.305683699004784E-16 +2.306798512685020E-16 +2.306314123911006E-16 +2.343951432271154E-16 +2.278501068188130E-16 +2.341811727381963E-16 +2.274643352222051E-16 +2.334886191969825E-16 +2.282540618326608E-16 +2.343466758811033E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.961242055509947E-17 +8.093802756253711E-15 +2.142944723833986E-15 +3.270777533524499E-16 +2.061908015132032E-16 +2.279518324213500E-16 +2.119540244551026E-16 +2.063992715947848E-16 +2.064113035304776E-16 +2.063969908525125E-16 +2.122056156748126E-16 +2.118587830663520E-16 +2.120354961169747E-16 +2.064620366944209E-16 +2.212949154461867E-16 +2.064166873468505E-16 +2.253107324654224E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.292806959363835E-16 +9.812058057025017E-16 +2.622557890835785E-16 +1.647925797923697E-16 +2.135269584940785E-16 +1.672754646126110E-16 +1.671001304645508E-16 +1.683366977474276E-16 +1.674689940965090E-16 +1.792568255688752E-16 +1.646926305506505E-16 +1.673133253018591E-16 +1.648166439831002E-16 +2.047783540989938E-16 +1.649326150338568E-16 +2.056047238804940E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.169241898275834E-17 +1.830097531094875E-16 +1.978418252552675E-17 +1.660744707061373E-16 +6.955581447227788E-17 +7.523713977204582E-17 +7.677148691568401E-17 +7.648549508898184E-17 +7.752295903163675E-17 +2.778801589200848E-17 +6.951054218489823E-17 +2.764976038503982E-17 +1.660406337487793E-16 +2.750364200035911E-17 +1.740897362879423E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.824727520143424E-17 +4.418417694419953E-18 +2.185310392728263E-17 +3.637466108709015E-18 +3.173634762801776E-18 +3.758515590724897E-18 +3.361164015271319E-18 +6.165824201239810E-18 +4.181547741152825E-18 +3.673842157796870E-18 +4.353329252031783E-18 +2.406246100429217E-17 +4.332363633716655E-18 +2.456820295729722E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.2.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.788267517323322E-01 +8.784384023741147E-01 +8.784060444206860E-01 +8.784003903204967E-01 +8.783990022684620E-01 +8.783985961771753E-01 +8.783984585442894E-01 +8.783984025912974E-01 +8.783983783967386E-01 +8.783983661742980E-01 +8.783983601950474E-01 +8.783983570735041E-01 +8.783983552511687E-01 +8.783983542273727E-01 +8.783983535636444E-01 +8.783983531539291E-01 +8.783983529299386E-01 +8.783983527737760E-01 +8.783983527059802E-01 +8.783983558391414E-01
+1.197906841795791E-01 +1.201690821102508E-01 +1.202001463913470E-01 +1.202055673708396E-01 +1.202068984539822E-01 +1.202072875581888E-01 +1.202074193798021E-01 +1.202074729811217E-01 +1.202074961437862E-01 +1.202075078599757E-01 +1.202075135866460E-01 +1.202075165765396E-01 +1.202075183219168E-01 +1.202075193044751E-01 +1.202075199418840E-01 +1.202075203356330E-01 +1.202075205495691E-01 +1.202075206995603E-01 +1.202075207629697E-01 +1.202075176826634E-01
+1.373574231451850E-03 +1.384160733488884E-03 +1.385450598596182E-03 +1.385680896566336E-03 +1.385736915925072E-03 +1.385753643662346E-03 +1.385759363945170E-03 +1.385761681276998E-03 +1.385762698344444E-03 +1.385763197653984E-03 +1.385763446467726E-03 +1.385763576408295E-03 +1.385763652199115E-03 +1.385763692972111E-03 +1.385763719064238E-03 +1.385763734851354E-03 +1.385763744735179E-03 +1.385763750825798E-03 +1.385763755172225E-03 +1.385763702299278E-03
+8.510365113709682E-06 +8.285756954972229E-06 +8.294829141369435E-06 +8.297812372024180E-06 +8.298753883473727E-06 +8.299008920771632E-06 +8.299097681586440E-06 +8.299130949088657E-06 +8.299145242923682E-06 +8.299152017403993E-06 +8.299155659843239E-06 +8.299157329488555E-06 +8.299158468581642E-06 +8.299158924603586E-06 +8.299159151522071E-06 +8.299159334841048E-06 +8.299159493722860E-06 +8.299159578869458E-06 +8.299159621957783E-06 +8.299159582964146E-06
+2.336597883732532E-07 +6.399111156065154E-08 +6.299859249690888E-08 +6.302323984184048E-08 +6.304369703581397E-08 +6.304937409019757E-08 +6.305175947625220E-08 +6.305283061892578E-08 +6.305333852594416E-08 +6.305350474036449E-08 +6.305362250916919E-08 +6.305366185157014E-08 +6.305368911362167E-08 +6.305369745599363E-08 +6.305369833373706E-08 +6.305369607954077E-08 +6.305370516698453E-08 +6.305370541342927E-08 +6.305370275735081E-08 +6.305375530633031E-08
+1.023905555705923E-07 +1.895928349837918E-09 +6.075735798963613E-10 +5.632308954742199E-10 +5.609493272372293E-10 +5.607377057807692E-10 +5.607503186145936E-10 +5.607820859328362E-10 +5.608050721676760E-10 +5.608082890001760E-10 +5.608146873017146E-10 +5.608127702697758E-10 +5.608143982142948E-10 +5.608152575348765E-10 +5.608133459322960E-10 +5.608148074337703E-10 +5.608145559572509E-10 +5.608127428713530E-10 +5.608125660986121E-10 +5.608176705134955E-10
+6.462338361498983E-08 +1.078884126769209E-09 +4.745307361016825E-11 +4.906313140545762E-12 +2.025678534557830E-12 +1.769206051169533E-12 +1.735539793926231E-12 +1.730477417277351E-12 +1.730651289924949E-12 +1.730267571699800E-12 +1.730696722920337E-12 +1.730192952989345E-12 +1.730264735010210E-12 +1.730275554687019E-12 +1.730204873759071E-12 +1.730270503655678E-12 +1.730239208367945E-12 +1.730169285738316E-12 +1.730174165901643E-12 +1.729836113316849E-12
+3.154485529147547E-08 +7.209605073589742E-10 +4.046076436171874E-11 +2.399018310442483E-12 +3.068846255100685E-13 +4.824681845774813E-14 +1.143847421956522E-14 +5.344030385959533E-15 +5.461843188466337E-15 +5.361439161953368E-15 +5.489227138672301E-15 +5.339235865970208E-15 +5.357977128614045E-15 +5.425303882333787E-15 +5.335065128475036E-15 +5.363159698417113E-15 +5.412216456013823E-15 +5.320678995616126E-15 +5.329276183337381E-15 +4.973215215489304E-15
+2.567552576289304E-08 +5.557581355173716E-10 +1.673651384404174E-11 +1.606768847564784E-12 +1.820765968693845E-13 +2.917228761077395E-14 +6.315260256078239E-15 +1.618206601047097E-15 +1.732080148215012E-15 +1.624662891846791E-15 +1.741771954813788E-15 +1.617360751132082E-15 +1.665952616719389E-15 +1.678786431175617E-15 +1.617519665676020E-15 +1.660494862926411E-15 +1.639755509405789E-15 +1.613561572397131E-15 +1.615302656989745E-15 +1.570277518515538E-15
+1.159529725223966E-08 +3.200003301632230E-10 +1.638183382735602E-11 +1.008695481281224E-12 +1.430069129610163E-13 +2.085161606265497E-14 +3.923590955367505E-15 +1.377590406476783E-15 +1.470045343391230E-15 +1.415361504929495E-15 +1.477132108167399E-15 +1.378997331651243E-15 +1.438221699208690E-15 +1.439959204471328E-15 +1.380297900029817E-15 +1.434838735576984E-15 +1.413501165592306E-15 +1.358366408262977E-15 +1.377796770720766E-15 +1.199459186717541E-15
+8.395466454234411E-09 +2.559201385989756E-10 +1.245704813314272E-11 +8.576990109662639E-13 +1.286506180741114E-13 +1.721904043233324E-14 +3.450885633197822E-15 +8.722198384490036E-16 +1.074345770949084E-15 +8.692733870771459E-16 +1.058863167143818E-15 +8.639826222062470E-16 +1.069180292888978E-15 +1.073958165124301E-15 +8.646704586410203E-16 +1.067696065292034E-15 +8.790626225402733E-16 +7.584499170784235E-16 +8.630785404675973E-16 +7.672539753615388E-16
+1.605733163345299E-09 +1.105213206712210E-10 +8.933200348770271E-12 +6.008389166186251E-13 +9.997499559310100E-14 +1.344736682487778E-14 +2.706355608764051E-15 +7.738127057454898E-16 +7.896591520504202E-16 +7.538295920174228E-16 +7.808924243087099E-16 +6.794197476243005E-16 +7.635893192390477E-16 +7.638673635192880E-16 +6.815023553055031E-16 +7.638082922767235E-16 +7.990921501974471E-16 +6.747458612211830E-16 +6.781970150324413E-16 +5.317168518941195E-16
+9.173803866064590E-13 +7.503890578300366E-11 +7.475150694628010E-12 +5.611875992173418E-13 +4.802824742017643E-14 +1.269707172235390E-14 +2.299400677988631E-15 +6.764570786658681E-16 +6.535513386944214E-16 +6.911705784118072E-16 +6.349166849101633E-16 +6.427322056071407E-16 +7.062465190166548E-16 +7.341647673679985E-16 +6.675337618995400E-16 +6.679323702730209E-16 +7.388417929567980E-16 +6.387205876209229E-16 +6.334863610116722E-16 +4.358356848460145E-16
+0.000000000000000E+00 +2.101915011599023E-11 +2.475284043567892E-12 +4.611400356402355E-13 +4.382383509386404E-14 +7.319191496223541E-15 +1.435191323015188E-15 +5.086157268466366E-16 +6.121129676955352E-16 +5.053864649831115E-16 +5.807270066155209E-16 +5.130136994485344E-16 +5.601146617750245E-16 +5.958438704531792E-16 +5.126789127747228E-16 +5.620839245915621E-16 +5.934709133026338E-16 +5.059552482487628E-16 +5.091325930960993E-16 +3.869558173600703E-16
+0.000000000000000E+00 +4.308044398010288E-14 +1.327854542469936E-12 +4.239279365560147E-13 +3.866205471967539E-14 +6.047596611051622E-15 +1.156142758183168E-15 +4.550252790620588E-16 +5.679664627974990E-16 +4.526017626455955E-16 +5.574084440387074E-16 +4.506634023523433E-16 +5.062693941800807E-16 +5.594909647287832E-16 +4.493848010114869E-16 +5.062740086349235E-16 +4.575764948691470E-16 +4.256185575958599E-16 +4.479135339576730E-16 +2.495912427916731E-16
+0.000000000000000E+00 +2.983938865136751E-15 +3.639423293020078E-13 +2.340510323712226E-13 +3.258460454093687E-14 +5.690951028873779E-15 +9.936043221010581E-16 +3.744941260456970E-16 +4.186336994192519E-16 +3.684123061938180E-16 +4.140413409692487E-16 +3.707464967998257E-16 +4.123312139576060E-16 +4.132129605623148E-16 +3.427991794674683E-16 +4.127520316114428E-16 +3.737690391406703E-16 +2.553177131839494E-16 +3.419089157807569E-16 +2.163862496505968E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.265626720145920E-16 +1.277064908671494E-13 +2.725474323027421E-14 +4.148848733053406E-15 +8.780684603665677E-16 +3.146215410805969E-16 +3.162601607284967E-16 +3.232696117014448E-16 +3.215696381984984E-16 +3.237608470624299E-16 +3.142222218473816E-16 +3.042677200245730E-16 +2.373190797687520E-16 +3.159226699421790E-16 +3.144300257306262E-16 +2.339969230821759E-16 +2.367855240577626E-16 +1.741997293157787E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.906807202131738E-14 +1.797846731604734E-14 +3.123382989279086E-15 +5.482036610958989E-16 +2.338977224871257E-16 +3.068854116599682E-16 +2.303857526370023E-16 +3.078123812292862E-16 +2.344520929643712E-16 +2.339200911872304E-16 +2.322836442894007E-16 +2.293449950943962E-16 +2.353638308420402E-16 +2.305915997019395E-16 +2.140290356534506E-16 +2.274975982382091E-16 +1.662412159906846E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.009917104418229E-18 +8.091399902557757E-15 +2.142305370958260E-15 +3.282192438176073E-16 +2.117624068198036E-16 +2.307038319457446E-16 +2.064074022002856E-16 +2.351886429324550E-16 +2.124068482261826E-16 +2.218644345310657E-16 +2.135605985677740E-16 +2.119554588359331E-16 +2.250648196953271E-16 +2.064195429203337E-16 +1.825495288439485E-16 +2.119330010064197E-16 +1.219968804936634E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.296639044019886E-16 +1.010928254123756E-15 +2.649787119429753E-16 +1.674555232250385E-16 +2.158076790925667E-16 +1.672522765200707E-16 +2.176103349734451E-16 +1.855727473307712E-16 +2.049742596223074E-16 +2.033976360510188E-16 +1.672620660950537E-16 +2.056479626722680E-16 +1.673752198322032E-16 +1.435394238325040E-16 +1.664133953782404E-16 +7.752290668132451E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.911678694090273E-17 +1.818958747830327E-16 +6.816426405242439E-17 +1.638916219753525E-16 +7.831404107505728E-17 +1.672681668392691E-16 +7.835898022500021E-17 +1.660982472997300E-16 +1.658856287226843E-16 +2.792858307693754E-17 +1.690704313506204E-16 +6.794408888020777E-17 +2.451038850671816E-17 +2.816800404049148E-17 +2.823703079648809E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.864126640130974E-17 +3.738934585236448E-18 +2.215861821651978E-17 +3.266771412351716E-18 +1.141271021500373E-16 +7.417828542324316E-18 +2.423037835405759E-17 +2.651910143677121E-17 +5.659194523745602E-18 +2.497699333856587E-17 +3.709299206204715E-18 +1.651321358319264E-17 +5.923897336004097E-18 +2.191867061609736E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.451430705481876E-21 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.204651293288727E-19
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.20.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.886684299764277E-01 +8.876159620219782E-01 +8.875474452744621E-01 +8.875359038828101E-01 +8.875333668231902E-01 +8.875326245831404E-01 +8.875323623069418E-01 +8.875322614555099E-01 +8.875322171905010E-01 +8.875321955800887E-01 +8.875321847616390E-01 +8.875321791882846E-01 +8.875321763951535E-01 +8.875321743392203E-01 +8.875321732256807E-01 +8.875321725434625E-01 +8.875321721362927E-01 +8.875321718780621E-01 +8.875321714949604E-01 +8.875321715721485E-01
+1.102320358974597E-01 +1.112810922456456E-01 +1.113497280796534E-01 +1.113613215237699E-01 +1.113638695808867E-01 +1.113646152002775E-01 +1.113648777769135E-01 +1.113649791273415E-01 +1.113650235676600E-01 +1.113650450866954E-01 +1.113650559605665E-01 +1.113650615322890E-01 +1.113650643215980E-01 +1.113650664065603E-01 +1.113650675186787E-01 +1.113650681990902E-01 +1.113650686102500E-01 +1.113650688697830E-01 +1.113650692069990E-01 +1.113650691760174E-01
+1.088135374631435E-03 +1.096094899602148E-03 +1.096366872346257E-03 +1.096397533572154E-03 +1.096405871072652E-03 +1.096408387006137E-03 +1.096410166265323E-03 +1.096410376535522E-03 +1.096410542575930E-03 +1.096410781288766E-03 +1.096410797368910E-03 +1.096410849663166E-03 +1.096410873329945E-03 +1.096410853883241E-03 +1.096410867219988E-03 +1.096410873694539E-03 +1.096410873048636E-03 +1.096410871136755E-03 +1.096410919081227E-03 +1.096410875067436E-03
+8.529505858790932E-06 +6.513671149093114E-06 +6.346233275377902E-06 +6.312872214420403E-06 +6.304184723285670E-06 +6.301390582819494E-06 +6.300428047716430E-06 +6.300146228268889E-06 +6.299987579018071E-06 +6.299923644909918E-06 +6.299897908080986E-06 +6.299870637472013E-06 +6.299860558255678E-06 +6.299858717456180E-06 +6.299850699963818E-06 +6.299848456940169E-06 +6.299846622448629E-06 +6.299848170276403E-06 +6.299846680825701E-06 +6.299844940997955E-06
+1.364579129995950E-06 +1.553276821176686E-07 +6.996804171937301E-08 +5.236743956048623E-08 +4.946649559310959E-08 +4.859894676266939E-08 +4.828313081911408E-08 +4.818382376623752E-08 +4.814433382748377E-08 +4.812290940588384E-08 +4.811519556970031E-08 +4.811057137991212E-08 +4.810910329199935E-08 +4.810764011460961E-08 +4.810707894656629E-08 +4.810672101163468E-08 +4.810656001389501E-08 +4.810646394415772E-08 +4.810639338580216E-08 +4.810626263380254E-08
+7.791040421609041E-07 +6.802221875961740E-08 +1.568287900396002E-08 +4.580670564798143E-09 +1.748494514895533E-09 +8.580625245903503E-10 +5.930661312640313E-10 +5.043500867962805E-10 +4.606593734459696E-10 +4.435514418450764E-10 +4.334209171917770E-10 +4.288849208436929E-10 +4.268813300014718E-10 +4.254292152050413E-10 +4.246545263761287E-10 +4.241655787440584E-10 +4.238792007170346E-10 +4.237103447952973E-10 +4.236046427940074E-10 +4.235250475539808E-10
+4.645223710770339E-07 +5.090135022894905E-08 +1.130450213781983E-08 +2.311581986357757E-09 +7.741316796201789E-10 +3.262712942911163E-10 +1.600231613619953E-10 +6.540376649558119E-11 +3.417843287921419E-11 +2.022740398920862E-11 +1.134936399682205E-11 +6.709438830575014E-12 +4.968340050779389E-12 +3.363803142718443E-12 +2.575792490225355E-12 +2.134689438375592E-12 +1.885518571952014E-12 +1.707282943841606E-12 +1.608054119491374E-12 +1.536220858641075E-12
+1.519143495548536E-07 +2.865646143064095E-08 +6.357319659541528E-09 +1.578268155155293E-09 +4.392745218710200E-10 +1.874672873210073E-10 +8.013950435976862E-11 +4.293009266794982E-11 +2.069027912608443E-11 +1.156329170136180E-11 +6.505242017709177E-12 +3.581279144457121E-12 +2.210137301122872E-12 +1.435848514631089E-12 +9.780261688677814E-13 +6.921110723254006E-13 +4.410192257394197E-13 +2.540086171736525E-13 +1.822790607095227E-13 +1.341164993295447E-13
+1.085884395000574E-07 +2.138451373679350E-08 +4.077657363893317E-09 +1.248391704112961E-09 +3.501034262963913E-10 +1.310699721185941E-10 +5.742621416061270E-11 +2.715084662796029E-11 +1.380362440866199E-11 +7.722094807092962E-12 +4.209929085783379E-12 +2.615700270778773E-12 +1.647341813545886E-12 +9.907310786098588E-13 +5.812936684389911E-13 +4.087481977180421E-13 +2.473505322601106E-13 +1.800469746366799E-13 +1.205601012631476E-13 +8.757285368867010E-14
+4.888208187298366E-10 +1.005122372318543E-08 +3.183595462654493E-09 +8.878341074177609E-10 +2.870896612312713E-10 +1.072433003770772E-10 +4.294166718934865E-11 +2.005151570921043E-11 +1.044645081716748E-11 +5.785593879206417E-12 +3.061115034893156E-12 +1.778215073766095E-12 +1.197259361969540E-12 +7.082225447229589E-13 +4.753493789853495E-13 +3.002635848117753E-13 +1.965251341850769E-13 +1.331774161957847E-13 +9.100020956121771E-14 +6.515178691731640E-14
+4.846701463347468E-11 +2.801919581094608E-09 +2.138318698959871E-09 +6.445460737903511E-10 +2.402543064713039E-10 +8.641367972125222E-11 +3.777513157307776E-11 +1.623852542260001E-11 +8.037545169067489E-12 +5.009922729020879E-12 +2.384061668530897E-12 +1.423959555961754E-12 +9.360917993249436E-13 +5.748224223109654E-13 +3.398349753648938E-13 +2.277854478711989E-13 +1.477935129561441E-13 +1.031346358371041E-13 +7.641540889583607E-14 +5.389448124297655E-14
+0.000000000000000E+00 +1.509800701039134E-11 +8.255208315786430E-10 +4.182452045539343E-10 +1.558501139515386E-10 +5.958307925088273E-11 +3.198985390675226E-11 +1.377791147542169E-11 +6.585813231491563E-12 +4.021393149482368E-12 +2.056917342514501E-12 +1.054028821185142E-12 +7.462278986970232E-13 +4.256397812372609E-13 +2.918891889227282E-13 +1.832105299971220E-13 +1.259559800071717E-13 +7.621608668824885E-14 +5.318289298209455E-14 +4.121826268707221E-14
+0.000000000000000E+00 +1.157639156666038E-12 +1.965122288244106E-12 +1.503042808218711E-10 +5.813782187903865E-11 +4.414840404428531E-11 +2.119539032072420E-11 +8.678188733846897E-12 +5.437772092106406E-12 +3.507169384700189E-12 +1.705083642369957E-12 +8.353464415966204E-13 +6.485547956496644E-13 +3.257963669868186E-13 +2.424453228279365E-13 +1.337870742624179E-13 +8.958210537897238E-14 +6.416606458894984E-14 +4.447447468159250E-14 +3.165745174920916E-14
+0.000000000000000E+00 +0.000000000000000E+00 +4.576913110460073E-13 +2.706596064917212E-13 +2.023971321977066E-11 +2.420281482095268E-11 +1.051554137386089E-11 +6.092633334214591E-12 +3.650779938339070E-12 +2.049491039106127E-12 +1.225629769378087E-12 +6.858156161675546E-13 +5.412923949993761E-13 +2.905074767031676E-13 +1.932639767418062E-13 +1.181359112824936E-13 +7.769717309723792E-14 +5.247865422886770E-14 +2.998611708707561E-14 +2.786380498249625E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.542431755301167E-14 +3.903071033273018E-14 +1.556950505698260E-11 +3.608855622453952E-12 +3.769985543085285E-12 +1.842941396365696E-12 +1.368491805010594E-12 +9.786875509169818E-13 +4.859630399529110E-13 +2.687881627850134E-13 +1.798249502439439E-13 +1.455275940864147E-13 +8.101645800916689E-14 +6.886010921408872E-14 +4.060134489717031E-14 +2.702588253269481E-14 +2.061198670992024E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.251327200119433E-14 +5.869018603744364E-15 +1.630446503289034E-14 +2.112363857826652E-12 +1.495734335126938E-12 +5.627899773015401E-13 +2.748027037500492E-13 +2.294353051376044E-13 +1.336422644947554E-13 +1.450255592150107E-13 +1.028173964324034E-13 +6.200917387099765E-14 +3.479358740989755E-14 +2.428569161183088E-14 +2.038413792487058E-14 +1.645050977532526E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.047927696878694E-15 +5.420599232015295E-16 +5.230744829896197E-13 +5.705742608122388E-16 +1.493292078578014E-13 +1.973202574521458E-13 +7.335816520638242E-14 +7.479355525087154E-14 +3.300824881371389E-14 +3.092227507607419E-14 +2.124983454329330E-14 +2.067339371504056E-14 +1.536241572537861E-14 +1.014804271660146E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.204491223294988E-16 +2.992949335637731E-16 +9.952455364838604E-17 +7.081015582244286E-14 +1.269731970357456E-16 +3.243228163855168E-14 +2.512505139543834E-14 +2.373650935193120E-14 +9.656659847072135E-15 +1.024066542865836E-14 +4.095226842178825E-15 +3.766638103991400E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.233711357284908E-17 +3.133293987766533E-17 +3.870936829305875E-16 +1.858731386724253E-16 +9.420953852118553E-15 +2.284497728160314E-16 +2.162575148904748E-15 +2.295911341476340E-15 +3.014334881677137E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.417433978030609E-17 +3.907732277920265E-18 +8.946034564316727E-17 +2.416728430820236E-16 +2.861958126732203E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.20.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.886701608803713E-01 +8.876161971319907E-01 +8.875474324081956E-01 +8.875359139227004E-01 +8.875333640179692E-01 +8.875326240990550E-01 +8.875323622488851E-01 +8.875322616068574E-01 +8.875322171393067E-01 +8.875321955291762E-01 +8.875321847655867E-01 +8.875321792406211E-01 +8.875321761140627E-01 +8.875321743032523E-01 +8.875321732076676E-01 +8.875321724794886E-01 +8.875321720645022E-01 +8.875321718242677E-01 +8.875321714575262E-01 +8.875321727405598E-01
+1.102303754258540E-01 +1.112808545536836E-01 +1.113497383960471E-01 +1.113613114014781E-01 +1.113638719144018E-01 +1.113646155455835E-01 +1.113648781345269E-01 +1.113649789578900E-01 +1.113650235411380E-01 +1.113650451392377E-01 +1.113650559554087E-01 +1.113650614738034E-01 +1.113650646054659E-01 +1.113650664469884E-01 +1.113650675381757E-01 +1.113650682614782E-01 +1.113650686943969E-01 +1.113650689303215E-01 +1.113650692922263E-01 +1.113650680275199E-01
+1.088065300267850E-03 +1.096097249357755E-03 +1.096369388122533E-03 +1.096397591463516E-03 +1.096406306930464E-03 +1.096408504624425E-03 +1.096409874964755E-03 +1.096410389654972E-03 +1.096410615634851E-03 +1.096410778986263E-03 +1.096410798314989E-03 +1.096410854929642E-03 +1.096410870040821E-03 +1.096410850875433E-03 +1.096410865659155E-03 +1.096410875928115E-03 +1.096410862462912E-03 +1.096410865540438E-03 +1.096410874482475E-03 +1.096410854549195E-03
+8.528790811114476E-06 +6.513961676881124E-06 +6.346279214295470E-06 +6.312896913352067E-06 +6.304218726740885E-06 +6.301411164778640E-06 +6.300452446217947E-06 +6.300150978236062E-06 +6.299990444762215E-06 +6.299924261423295E-06 +6.299898339748655E-06 +6.299871087771760E-06 +6.299861094042185E-06 +6.299857131556041E-06 +6.299850702398829E-06 +6.299847808094138E-06 +6.299844740002518E-06 +6.299847013033073E-06 +6.299843375589159E-06 +6.299845545404299E-06
+1.364572820515612E-06 +1.553065188795046E-07 +6.996071840446029E-08 +5.236667203564097E-08 +4.946821432887019E-08 +4.859944398636286E-08 +4.827648998672488E-08 +4.818398434875543E-08 +4.814598381208694E-08 +4.812295043117404E-08 +4.811500875898713E-08 +4.811058004154289E-08 +4.810880280140690E-08 +4.810775717670015E-08 +4.810712750022676E-08 +4.810674088188478E-08 +4.810663895439139E-08 +4.810647182180049E-08 +4.810649293406569E-08 +4.810625280560154E-08
+7.792884475520618E-07 +6.801123930919091E-08 +1.567728572077581E-08 +4.580986482980125E-09 +1.748334935246751E-09 +8.583287352887313E-10 +5.890590449950364E-10 +5.044175296206574E-10 +4.606484965655209E-10 +4.435574760677772E-10 +4.333843258960778E-10 +4.289398436117549E-10 +4.268750772931499E-10 +4.254337292009300E-10 +4.246565639602173E-10 +4.241590485760633E-10 +4.239107502298816E-10 +4.237081892054040E-10 +4.236169638972236E-10 +4.235201022659563E-10
+4.645630969354992E-07 +5.088708499366920E-08 +1.130740552409851E-08 +2.312137736303890E-09 +7.744663613394878E-10 +3.260869878567734E-10 +1.458625125771549E-10 +6.534582028470006E-11 +3.413471662590525E-11 +2.022683143316318E-11 +1.140168601334015E-11 +6.986328388406544E-12 +5.065263093029257E-12 +3.378888089755262E-12 +2.578266578294545E-12 +2.130041484430734E-12 +1.885946558975822E-12 +1.708275852034083E-12 +1.608086718831130E-12 +1.540579699424252E-12
+1.519416874726816E-07 +2.864725923956047E-08 +6.353984916636982E-09 +1.577896429731038E-09 +4.393854680729789E-10 +1.875128624801017E-10 +7.635948394831403E-11 +4.296803491574324E-11 +2.026513886696361E-11 +1.156343885510552E-11 +6.490569685684949E-12 +3.555147474201601E-12 +2.281701035880947E-12 +1.449373680987784E-12 +9.854687278062289E-13 +6.874911266931810E-13 +4.430565140543311E-13 +2.546729678529196E-13 +1.820798512130816E-13 +1.426761473877888E-13
+1.087347729528702E-07 +2.138061023101918E-08 +4.079652094187631E-09 +1.247957467268647E-09 +3.499901580905559E-10 +1.311392355862144E-10 +5.541882546143762E-11 +2.717065995724815E-11 +1.420429448453160E-11 +7.724051344699413E-12 +4.173098939760955E-12 +2.668185558446372E-12 +1.641045871961128E-12 +9.992036545174879E-13 +5.885168722101832E-13 +4.060138195582155E-13 +2.486064437642163E-13 +1.804523237828017E-13 +1.214758082519999E-13 +8.794560781312516E-14
+4.793484517163402E-10 +1.005766891076003E-08 +3.184085260224289E-09 +8.880768727006092E-10 +2.871192041971307E-10 +1.072628086143077E-10 +4.299860727901606E-11 +2.003639542240850E-11 +1.039994496067075E-11 +5.788053561074851E-12 +3.085982630580201E-12 +1.811505507194713E-12 +1.200155059552074E-12 +7.029431894229906E-13 +4.748439861849718E-13 +2.998989236349731E-13 +1.965946454583640E-13 +1.334341040979103E-13 +9.159455601570981E-14 +6.532594472267605E-14
+2.252429331328586E-11 +2.797002469976536E-09 +2.136480976073539E-09 +6.446469567026863E-10 +2.400487495985985E-10 +8.626762024549441E-11 +3.579688068804515E-11 +1.622720958777593E-11 +8.269007597215553E-12 +5.010483919926302E-12 +2.401266632860002E-12 +1.435525370351803E-12 +9.332487018104380E-13 +5.661266873805246E-13 +3.383645454407408E-13 +2.274127866100348E-13 +1.485381627971625E-13 +1.037834340269800E-13 +7.706014373398598E-14 +5.183432425099937E-14
+0.000000000000000E+00 +1.482143625467002E-11 +8.257113418544110E-10 +4.183401904699748E-10 +1.559478702096406E-10 +5.946332814539188E-11 +3.138609364562539E-11 +1.378346383877899E-11 +6.614698770560580E-12 +4.022443492061980E-12 +2.064988692173073E-12 +1.050867156725418E-12 +7.475257853679029E-13 +4.190502327284598E-13 +2.900575113487052E-13 +1.838627238581438E-13 +1.249698298632490E-13 +7.634721223632947E-14 +5.335159951491735E-14 +3.935994399791382E-14
+0.000000000000000E+00 +1.080597805346154E-12 +2.387793594630260E-12 +1.503233128964693E-10 +5.812531087563602E-11 +4.417298859380077E-11 +2.052942439195687E-11 +8.674231858908915E-12 +5.437049583381744E-12 +3.507616950214738E-12 +1.715369098948457E-12 +8.608379336992971E-13 +6.508417203301594E-13 +3.255573575662052E-13 +2.423339030996651E-13 +1.343445535539485E-13 +8.908632424150378E-14 +6.407425841683071E-14 +4.466772944102019E-14 +3.220718675507140E-14
+0.000000000000000E+00 +0.000000000000000E+00 +7.076338274364983E-13 +2.973082415889817E-13 +2.028870074671745E-11 +2.429554236287444E-11 +1.148762074934682E-11 +6.106351647643422E-12 +3.649929843813952E-12 +2.047297339173638E-12 +1.238697745068332E-12 +6.872174139572760E-13 +5.387792455397641E-13 +2.910091044763926E-13 +1.926407867905517E-13 +1.177650669187863E-13 +7.808208643407842E-14 +5.234576366839218E-14 +3.016937950979827E-14 +2.709090902648760E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.096872083066074E-13 +3.774991461460808E-14 +1.558996709691265E-11 +3.780368690718013E-12 +3.790009875618316E-12 +1.846032907977812E-12 +1.369215540723101E-12 +9.547855044934959E-13 +4.810319220553542E-13 +2.990463092046394E-13 +1.759517015097701E-13 +1.428876873294850E-13 +8.117969784856321E-14 +6.848321955948156E-14 +4.039313043512087E-14 +2.680192133107755E-14 +2.172488737318234E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.347877775486984E-14 +6.330387859402695E-15 +5.152117836484291E-15 +2.115717934752780E-12 +1.495105505727826E-12 +5.631998034235202E-13 +2.723762952985172E-13 +2.307885630597313E-13 +2.152892734110679E-13 +1.480276051831965E-13 +1.041862549952301E-13 +6.241263879697764E-14 +3.400842262462400E-14 +2.415777093289176E-14 +2.067532941863056E-14 +1.820313391324691E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.063577170076801E-15 +7.087556458004090E-16 +5.227195937898905E-13 +5.413031071475799E-16 +1.501840576413656E-13 +1.946083930395865E-13 +7.477963135801610E-14 +7.599832045096461E-14 +3.297104656974998E-14 +3.102713520991180E-14 +2.130535486264939E-14 +2.073785909401634E-14 +1.495839011244007E-14 +1.213245352444983E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.686949225249550E-16 +6.986907118222367E-17 +2.430119473902838E-16 +7.150344073809817E-14 +3.178753919828453E-17 +3.258286580621749E-14 +2.508273514381717E-14 +2.327343311495038E-14 +9.825861457984441E-15 +1.021611824581279E-14 +3.972330678633473E-15 +3.733231514536077E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.050180434725165E-16 +1.551758543428154E-17 +1.361085572852976E-16 +2.041318415309233E-16 +9.572414345756329E-15 +2.327978043224578E-16 +2.182326352390127E-15 +2.363477301627973E-15 +3.084629398130795E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.597352686002530E-17 +1.155081551748504E-17 +1.973864412694947E-17 +2.460077139020893E-16 +8.723235972102351E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.21.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.869970357601427E-01 +8.861904855521965E-01 +8.861389555144004E-01 +8.861303710710206E-01 +8.861285141724421E-01 +8.861279594186886E-01 +8.861277708573910E-01 +8.861276930391033E-01 +8.861276630666710E-01 +8.861276464029353E-01 +8.861276384667301E-01 +8.861276343320371E-01 +8.861276322167226E-01 +8.861276307034045E-01 +8.861276299800772E-01 +8.861276294773922E-01 +8.861276292113303E-01 +8.861276289820518E-01 +8.861276287408524E-01 +8.861276287965115E-01
+1.118811899929788E-01 +1.126888406397642E-01 +1.127408065664089E-01 +1.127495057986434E-01 +1.127514008112851E-01 +1.127519675294042E-01 +1.127521572564912E-01 +1.127522364934666E-01 +1.127522666920346E-01 +1.127522838490704E-01 +1.127522918541637E-01 +1.127522960743791E-01 +1.127522982258109E-01 +1.127522997570144E-01 +1.127523004882303E-01 +1.127523010002742E-01 +1.127523012682158E-01 +1.127523014929512E-01 +1.127523017205604E-01 +1.127523016920089E-01
+1.110431460223841E-03 +1.113753950852925E-03 +1.113745229444227E-03 +1.113706088532869E-03 +1.113686294529603E-03 +1.113680682980712E-03 +1.113681115321678E-03 +1.113680438668398E-03 +1.113680510814033E-03 +1.113680158125039E-03 +1.113680160005702E-03 +1.113680112536495E-03 +1.113680092588586E-03 +1.113680083975998E-03 +1.113680085105244E-03 +1.113680077782190E-03 +1.113680080172690E-03 +1.113680088790971E-03 +1.113680099707377E-03 +1.113680074391104E-03
+8.453500061141406E-06 +6.538581304647313E-06 +6.377495065784224E-06 +6.350513244856198E-06 +6.344892284388593E-06 +6.342311433205361E-06 +6.341744787429639E-06 +6.341459745692429E-06 +6.341321083080854E-06 +6.341283838617963E-06 +6.341254086224153E-06 +6.341239648748439E-06 +6.341234742541618E-06 +6.341232363812825E-06 +6.341227487739092E-06 +6.341228083168728E-06 +6.341225127620696E-06 +6.341222098828389E-06 +6.341225222693237E-06 +6.341223919197067E-06
+1.272160935767098E-06 +1.678762422617442E-07 +7.068097172778604E-08 +5.253568238118359E-08 +4.917038395287582E-08 +4.822608846592956E-08 +4.797172173685010E-08 +4.784935604587992E-08 +4.781936555080126E-08 +4.779586655859176E-08 +4.778885585802818E-08 +4.778688880352613E-08 +4.778430938331155E-08 +4.778363459937564E-08 +4.778325360131592E-08 +4.778264069169838E-08 +4.778265337540495E-08 +4.778245321218959E-08 +4.778255731902407E-08 +4.778243005284640E-08
+7.919434609419434E-07 +6.383148217616379E-08 +1.640017441756263E-08 +5.371333023697838E-09 +1.949244080730616E-09 +8.380367228124972E-10 +5.997442866917286E-10 +5.100351504780399E-10 +4.738397298097428E-10 +4.484922886724671E-10 +4.397006887217113E-10 +4.344830178803456E-10 +4.322108351204688E-10 +4.306407554712710E-10 +4.299171119614345E-10 +4.293708113354936E-10 +4.291162119386179E-10 +4.288773947106013E-10 +4.287910183651772E-10 +4.286968483639805E-10
+3.245717983266340E-07 +5.301766623274531E-08 +1.026172834907552E-08 +2.544307952127549E-09 +7.603371782449178E-10 +3.343915754572949E-10 +1.420192243322039E-10 +6.690797238332545E-11 +3.448239357691259E-11 +1.921352270391386E-11 +1.228323482699994E-11 +6.784569327757689E-12 +4.878792727925487E-12 +3.668435621536546E-12 +2.619134875282142E-12 +2.140747451442505E-12 +1.882095494355242E-12 +1.728777798912921E-12 +1.610943742422796E-12 +1.541802186228541E-12
+1.942058781740752E-07 +3.259562771576116E-08 +5.059799722406192E-09 +1.976999812204878E-09 +4.999937137068469E-10 +2.013770578452422E-10 +8.147396292340004E-11 +4.052726976941762E-11 +2.296214115896022E-11 +1.144354020008962E-11 +6.927536012273084E-12 +3.577266388255411E-12 +2.237749565023966E-12 +1.448751144166643E-12 +8.923425338695294E-13 +6.841198913574664E-13 +4.384156059171710E-13 +3.047559180258169E-13 +1.925458809007132E-13 +1.365101836530481E-13
+1.757522579393854E-07 +2.356059801800270E-08 +4.062844480614841E-09 +1.145000575221773E-09 +3.964510247246322E-10 +1.185815551522015E-10 +6.199258035563466E-11 +3.113156872342753E-11 +1.479499460886507E-11 +7.636118251389281E-12 +4.436171939072144E-12 +2.213745652567727E-12 +1.622925644153971E-12 +1.031219201768679E-12 +6.411931548535518E-13 +3.884678922305767E-13 +2.445513336588754E-13 +1.980544105317332E-13 +1.250631202861372E-13 +9.091569368194455E-14
+8.720020267802660E-08 +1.519360948267532E-08 +3.240670689637325E-09 +8.537811376377946E-10 +3.202888779726133E-10 +9.518079166931217E-11 +4.537674434470841E-11 +1.888222015387732E-11 +1.120860128705777E-11 +6.227786376015872E-12 +3.509209378136941E-12 +1.793358553691129E-12 +1.142151572193191E-12 +6.813398564227657E-13 +4.157276778536903E-13 +2.866583340337074E-13 +1.978688238529052E-13 +1.405828942204854E-13 +9.442638945204704E-14 +6.760322990952185E-14
+4.341398563899663E-08 +1.172381242402005E-08 +2.379380750071715E-09 +7.593462870452651E-10 +2.478874359181609E-10 +7.547507540486177E-11 +3.690045608928585E-11 +1.644709638743618E-11 +9.515530027612104E-12 +4.654683357126535E-12 +2.607459422310398E-12 +1.521454411284104E-12 +9.996674080767349E-13 +5.682012210743635E-13 +3.592829160157367E-13 +2.284338240948651E-13 +1.491571089900674E-13 +1.013281722128744E-13 +7.092331153647539E-14 +5.305560542213579E-14
+3.807289386981618E-11 +9.944186949422124E-09 +1.668914849924166E-09 +6.224305879226956E-10 +1.905045241756928E-10 +5.898051178297659E-11 +2.912766765382204E-11 +1.265591477862044E-11 +7.325028228393944E-12 +3.543776004156058E-12 +2.121659550668042E-12 +1.218122455454938E-12 +7.206758007092123E-13 +4.577059748703271E-13 +2.837489877206859E-13 +1.903192421037210E-13 +1.310836659199653E-13 +8.524551823434821E-14 +5.636481883479248E-14 +3.858938119856956E-14
+0.000000000000000E+00 +3.530842872733002E-09 +1.092181677789275E-09 +4.459676356042596E-10 +1.488082393947447E-10 +5.100642417793757E-11 +2.381684038320180E-11 +8.948699741263549E-12 +5.369883964422229E-12 +2.970763188205499E-12 +1.757465156026617E-12 +8.845182155433010E-13 +6.304825795365485E-13 +3.675343553447987E-13 +2.299460815394437E-13 +1.477001291767687E-13 +9.669304914647265E-14 +6.725852098050691E-14 +4.719279371009499E-14 +3.252808280816937E-14
+0.000000000000000E+00 +1.812854979064929E-12 +3.478934567107224E-10 +1.765950350538287E-10 +8.815827564162530E-11 +3.894351691613575E-11 +1.468910055109659E-11 +6.232581906535464E-12 +4.385050632308876E-12 +2.197846410059545E-12 +1.074368643958284E-12 +7.055541741485223E-13 +4.759599944394837E-13 +2.924939672667293E-13 +1.634985161175486E-13 +1.158927395777635E-13 +8.306535872659789E-14 +5.560416375691338E-14 +3.773460763401572E-14 +2.326815541528051E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.152328867295791E-13 +9.707698783955153E-11 +5.737377272804235E-11 +1.257887213412306E-11 +1.065661193679918E-11 +5.227963575089720E-12 +3.143642578572485E-12 +1.711762182842500E-12 +7.457063085271237E-13 +5.808246100829855E-13 +3.342797180667773E-13 +1.898739468759919E-13 +1.261280677456964E-13 +1.016356106990013E-13 +5.499483428260164E-14 +3.676832952035317E-14 +2.616337873613701E-14 +1.689898058329014E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.153805778485453E-14 +2.222912234449871E-14 +6.840436966971342E-12 +7.113081646549593E-12 +1.710189554874673E-12 +1.854181261487277E-12 +1.070527505478142E-12 +6.454965815865648E-13 +3.538776629038922E-13 +2.748931253298470E-13 +1.409786182756407E-13 +7.989247329329548E-14 +7.027240148950304E-14 +3.729634008198447E-14 +2.465719421319970E-14 +1.712262703401282E-14 +1.426987226583173E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.337408850118599E-15 +1.376799807923010E-12 +9.507832619183456E-13 +1.153083301336241E-12 +8.245914966077994E-13 +2.209461044426675E-13 +2.415756583991249E-13 +1.606140906312540E-13 +7.552928032766514E-14 +6.818999953733549E-14 +4.835975094410341E-14 +3.112091012205177E-14 +1.870573592788267E-14 +9.514906442631268E-15 +9.001134914078405E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.265695287382046E-16 +3.776533946958312E-17 +1.732228435156019E-13 +1.279981154245246E-13 +1.518406874109250E-13 +1.119080992936901E-13 +2.822611638541352E-14 +3.031535421916119E-14 +3.253046178213578E-14 +2.169560975745280E-14 +7.040216259449327E-15 +8.426295242736992E-15 +7.095729299894472E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.800500258739375E-16 +1.120967131004705E-17 +2.043277104885933E-14 +1.459564736794006E-14 +1.828002444094038E-14 +1.750511374406853E-14 +1.428808646457375E-14 +2.597461706646877E-15 +2.995292758756540E-15 +3.439508581106691E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.045366904746424E-17 +4.767133908632032E-17 +5.820094631592289E-17 +2.638735228104343E-15 +2.016708780967951E-15 +1.790162967993882E-15 +1.878304059884669E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.598499568450209E-17 +3.767808553503300E-19
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.21.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.869972154160158E-01 +8.861908534493114E-01 +8.861390140085854E-01 +8.861303994079148E-01 +8.861285141376211E-01 +8.861279591479149E-01 +8.861277703601012E-01 +8.861276933234171E-01 +8.861276628845299E-01 +8.861276463852907E-01 +8.861276384447250E-01 +8.861276344235438E-01 +8.861276321602686E-01 +8.861276308150557E-01 +8.861276299913843E-01 +8.861276295570827E-01 +8.861276293211857E-01 +8.861276290762453E-01 +8.861276290416078E-01 +8.861276292818754E-01
+1.118810049484835E-01 +1.126884707332889E-01 +1.127407342675185E-01 +1.127494835021899E-01 +1.127514009401670E-01 +1.127519677234779E-01 +1.127521577372201E-01 +1.127522362325237E-01 +1.127522668765400E-01 +1.127522838659647E-01 +1.127522918694232E-01 +1.127522959918380E-01 +1.127522982771176E-01 +1.127522996474302E-01 +1.127523004775016E-01 +1.127523009216484E-01 +1.127523011737292E-01 +1.127523014116816E-01 +1.127523014714938E-01 +1.127523012123897E-01
+1.110432893538268E-03 +1.113756384187117E-03 +1.113757411504372E-03 +1.113700189383022E-03 +1.113686219380694E-03 +1.113680752481952E-03 +1.113681130647087E-03 +1.113680422000031E-03 +1.113680512066230E-03 +1.113680159179215E-03 +1.113680167001652E-03 +1.113680104555013E-03 +1.113680098607095E-03 +1.113680085362742E-03 +1.113680084636464E-03 +1.113680078558339E-03 +1.113680063178246E-03 +1.113680073059737E-03 +1.113680048940784E-03 +1.113680068526617E-03
+8.456473915041887E-06 +6.538270415524692E-06 +6.377414873302040E-06 +6.350842186756560E-06 +6.344874570937447E-06 +6.342317051127795E-06 +6.341746400848932E-06 +6.341452977394542E-06 +6.341316809305174E-06 +6.341283547055751E-06 +6.341253772392608E-06 +6.341238679686918E-06 +6.341233933628219E-06 +6.341229454964929E-06 +6.341227367534365E-06 +6.341226075411130E-06 +6.341226668098903E-06 +6.341224820139148E-06 +6.341224185463753E-06 +6.341224054817714E-06
+1.272845297619900E-06 +1.678351264279068E-07 +6.987368872567430E-08 +5.235676472130363E-08 +4.916932413752386E-08 +4.822737159543105E-08 +4.797146025964034E-08 +4.784938682734029E-08 +4.781994242762378E-08 +4.779584833274470E-08 +4.778892611067461E-08 +4.778686727999510E-08 +4.778424670946779E-08 +4.778305695146999E-08 +4.778324237478274E-08 +4.778281121434246E-08 +4.778268768797816E-08 +4.778249159968799E-08 +4.778269256412066E-08 +4.778242459085797E-08
+7.912281252024390E-07 +6.377396628507787E-08 +1.871494725167697E-08 +4.825971200048720E-09 +1.949574797966224E-09 +8.379536348542526E-10 +5.997023986208004E-10 +5.100527558061351E-10 +4.739009242198859E-10 +4.484954943351688E-10 +4.397002371194900E-10 +4.344859497639175E-10 +4.322095418133920E-10 +4.306322293636535E-10 +4.299268207394389E-10 +4.293846442281554E-10 +4.291228443597178E-10 +4.288985778231412E-10 +4.287818473524320E-10 +4.286966932574492E-10
+3.247074787689941E-07 +5.300604936688170E-08 +9.389156760769058E-09 +2.663282856218907E-09 +7.602442722184942E-10 +3.344978281262830E-10 +1.420655258347846E-10 +6.690433799767899E-11 +3.447013364202746E-11 +1.921169354150902E-11 +1.227171804771372E-11 +6.783501557941475E-12 +4.870473108356084E-12 +3.677189976158981E-12 +2.618841965300275E-12 +2.128187976245037E-12 +1.885879318936364E-12 +1.736019134803678E-12 +1.612682026888580E-12 +1.546576663900011E-12
+1.942648817177207E-07 +3.260661191460181E-08 +5.218537263695811E-09 +1.949800834873967E-09 +4.999664564746935E-10 +2.014639698081955E-10 +8.147002515381080E-11 +4.053428685481451E-11 +2.296783120816392E-11 +1.144266564825194E-11 +6.932662272243943E-12 +3.577879913195349E-12 +2.233043777114668E-12 +1.442920984495562E-12 +8.936994346295783E-13 +6.798608834316999E-13 +4.467251499476423E-13 +3.176614028087172E-13 +1.867534500053200E-13 +1.385518201749300E-13
+1.758692298878167E-07 +2.355552232391239E-08 +4.187556894054501E-09 +1.252182995978526E-09 +3.963014622848906E-10 +1.185453759817684E-10 +6.197828260698476E-11 +3.113618460818633E-11 +1.479351076311981E-11 +7.639159314504387E-12 +4.441270694166493E-12 +2.215168024660741E-12 +1.625524270003065E-12 +1.026043533934210E-12 +6.388863500487953E-13 +3.874099449723247E-13 +2.609638450447003E-13 +1.964257367208647E-13 +1.251587803991194E-13 +8.704795771800856E-14
+8.785053455788134E-08 +1.519074896366865E-08 +3.471966197778145E-09 +8.674756113528495E-10 +3.203044755608948E-10 +9.528894566340862E-11 +4.536034196663976E-11 +1.888475057673593E-11 +1.121066495212689E-11 +6.227956817795526E-12 +3.504891294983411E-12 +1.793007358626603E-12 +1.145955209733906E-12 +6.972561242819901E-13 +4.155005605824287E-13 +2.865823224042416E-13 +2.009130916055810E-13 +1.421087684171823E-13 +9.356289503521809E-14 +6.457693954549252E-14
+4.346904607699842E-08 +1.171822400371235E-08 +2.691318872431755E-09 +7.482880394689603E-10 +2.478905164761453E-10 +7.554484770593101E-11 +3.688045441423337E-11 +1.644720416645302E-11 +9.521719401716911E-12 +4.655188026822105E-12 +2.601600231859429E-12 +1.520942441489128E-12 +1.001403615320155E-12 +6.024929013425855E-13 +3.590872510358751E-13 +2.282383340168106E-13 +1.491264765143393E-13 +1.017808507604846E-13 +6.907305354094574E-14 +4.909236348430970E-14
+3.345518465662385E-11 +9.944274760154370E-09 +1.905939290036534E-09 +5.182001500082131E-10 +1.904586721130143E-10 +5.900922221129078E-11 +2.913345927618839E-11 +1.265782288992844E-11 +7.330245014812556E-12 +3.543543175364718E-12 +2.113218119923057E-12 +1.217278859338028E-12 +7.244288942315956E-13 +4.651104016152589E-13 +2.837269595259368E-13 +1.901866145602790E-13 +1.318876653488366E-13 +8.467838017904079E-14 +5.698434657874779E-14 +3.776836477065996E-14
+0.000000000000000E+00 +3.530907059644613E-09 +1.095845561260155E-09 +4.218482450055879E-10 +1.487610671151279E-10 +5.103325102777703E-11 +2.379122731800045E-11 +8.952637596635195E-12 +5.368524949370580E-12 +2.969875223647545E-12 +1.758087258843078E-12 +8.840618929453765E-13 +6.305828716336265E-13 +3.635384474648947E-13 +2.292029333702915E-13 +1.476147746041916E-13 +9.942030909106280E-14 +6.787670949856548E-14 +4.649714047730793E-14 +2.862306757610035E-14
+0.000000000000000E+00 +1.359759659015417E-12 +3.480028336324530E-10 +3.622914331598056E-10 +8.806646608008643E-11 +3.895088199766120E-11 +1.467595581110362E-11 +6.236539347559135E-12 +4.385908445149252E-12 +2.196239959422548E-12 +1.076645114819154E-12 +7.054786658730982E-13 +4.739884559918792E-13 +2.902545744405831E-13 +1.636648138919068E-13 +1.160872774358432E-13 +8.660617354210399E-14 +5.690169214939641E-14 +3.735025285327584E-14 +2.205692729255666E-14
+0.000000000000000E+00 +0.000000000000000E+00 +5.574231045848272E-13 +9.217123322423340E-11 +5.733771031237953E-11 +1.255150986592916E-11 +1.064846476238330E-11 +5.229614571120916E-12 +3.149126581931743E-12 +1.711666513503140E-12 +7.497843824695616E-13 +5.808005164252855E-13 +3.348075102061982E-13 +1.860818768620456E-13 +1.261807091478523E-13 +1.024386824265875E-13 +5.520241438714990E-14 +3.696123945158051E-14 +2.499701692436743E-14 +1.798711416335712E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.848074363829192E-14 +3.100401713279146E-14 +6.858153817521971E-12 +7.080346390651412E-12 +1.711984220656277E-12 +1.853275330311087E-12 +1.070024422487429E-12 +6.440137597226774E-13 +3.536505776405913E-13 +2.723874093728854E-13 +1.399960068951640E-13 +7.965661886169597E-14 +7.025557975363087E-14 +4.047458197001196E-14 +2.493921027450034E-14 +1.729848348463923E-14 +1.414649367710625E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.723383943164537E-15 +1.379872038066047E-12 +9.477712635587500E-13 +1.157172188473045E-12 +8.271456215457710E-13 +2.217943746169859E-13 +2.418764787847546E-13 +1.587309887147978E-13 +7.615014277150572E-14 +6.807937691541097E-14 +4.831613020510299E-14 +3.363184462027893E-14 +1.891748907417321E-14 +9.613265139639533E-15 +8.271593521541203E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.887454727703376E-17 +2.840844298125514E-16 +1.738705623350980E-13 +1.274606551759827E-13 +1.524710548329171E-13 +1.131010510513906E-13 +2.722300406370037E-14 +3.025079718756886E-14 +3.293709392072587E-14 +2.165196943325725E-14 +7.084000851086779E-15 +8.435328954018864E-15 +6.072556722915247E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.176946963585921E-16 +9.782399728860207E-17 +2.096208613786867E-14 +1.502683995474117E-14 +1.821010258030822E-14 +1.817791825830200E-14 +1.425553894876871E-14 +2.742421461669713E-15 +3.033442030078227E-15 +3.441853953388252E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.316842571473618E-17 +2.774893677949766E-17 +2.133139769514519E-18 +2.416527345311438E-15 +2.015225118556898E-15 +1.938532658142745E-15 +2.403570855449526E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.074756098496307E-16 +1.483000791837750E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.22.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.887698705863563E-01 +8.876706581526715E-01 +8.875997917299998E-01 +8.875878994291190E-01 +8.875852890198985E-01 +8.875845392982122E-01 +8.875842729095598E-01 +8.875841701342473E-01 +8.875841252855865E-01 +8.875841030026842E-01 +8.875840918976026E-01 +8.875840861909128E-01 +8.875840831327176E-01 +8.875840811324091E-01 +8.875840801162819E-01 +8.875840794046852E-01 +8.875840790461296E-01 +8.875840786410909E-01 +8.875840783886884E-01 +8.875840785211759E-01
+1.101327477591516E-01 +1.112278065193327E-01 +1.112989501204521E-01 +1.113109051401352E-01 +1.113135400634095E-01 +1.113142956546481E-01 +1.113145635771051E-01 +1.113146667320798E-01 +1.113147118033162E-01 +1.113147341540564E-01 +1.113147453417606E-01 +1.113147510919743E-01 +1.113147541489732E-01 +1.113147561745525E-01 +1.113147572016331E-01 +1.113147579196200E-01 +1.113147582727437E-01 +1.113147586746437E-01 +1.113147589275759E-01 +1.113147587958550E-01
+1.085827964999434E-03 +1.094627740880705E-03 +1.094802095326917E-03 +1.094830441110220E-03 +1.094828506550729E-03 +1.094829257944243E-03 +1.094830083656922E-03 +1.094830373428594E-03 +1.094830530694814E-03 +1.094830642549547E-03 +1.094830643253656E-03 +1.094830657794863E-03 +1.094830673124207E-03 +1.094830664527059E-03 +1.094830665871351E-03 +1.094830661620548E-03 +1.094830671889254E-03 +1.094830681277560E-03 +1.094830679138271E-03 +1.094830676287563E-03
+8.692731127586833E-06 +6.523456053341898E-06 +6.335915801679499E-06 +6.297780396581078E-06 +6.288452598863303E-06 +6.285383286470900E-06 +6.284269779288303E-06 +6.284019415666759E-06 +6.283830883590433E-06 +6.283749391379257E-06 +6.283719103183408E-06 +6.283686337121443E-06 +6.283682958272509E-06 +6.283674799874232E-06 +6.283666917919023E-06 +6.283667352184442E-06 +6.283664021598878E-06 +6.283659012745461E-06 +6.283661290263336E-06 +6.283664029063123E-06
+1.346500140357029E-06 +1.777163121347292E-07 +7.257206265574862E-08 +5.307379401173360E-08 +4.941727734163372E-08 +4.841409482868531E-08 +4.810640054884317E-08 +4.800214992601526E-08 +4.796206968157194E-08 +4.793857149554196E-08 +4.792929462493407E-08 +4.792448079962471E-08 +4.792201729992030E-08 +4.792086182467796E-08 +4.792028558388261E-08 +4.791981978952873E-08 +4.791967499113225E-08 +4.791947011854661E-08 +4.791937968630878E-08 +4.791911187351878E-08
+6.468442600448884E-07 +7.838012339702899E-08 +1.695384409433014E-08 +6.071556528345813E-09 +1.884611236829890E-09 +9.158954824968378E-10 +5.983098018061191E-10 +5.113555797075210E-10 +4.629085160708593E-10 +4.429012090548572E-10 +4.326221421962808E-10 +4.273781232484603E-10 +4.253203813952352E-10 +4.236530768966827E-10 +4.226671964500858E-10 +4.222376596156380E-10 +4.218822298549275E-10 +4.216656909065677E-10 +4.215480223572390E-10 +4.214419982304410E-10
+4.194758416824774E-07 +5.108342716575468E-08 +1.241203172070333E-08 +2.475114112324465E-09 +8.343056047581220E-10 +3.534095678902289E-10 +1.652798415805828E-10 +7.200112274996131E-11 +4.167336771282470E-11 +2.333250617023598E-11 +1.219283465958410E-11 +7.189946475106346E-12 +5.435439498298852E-12 +3.577919426333341E-12 +2.596531470267162E-12 +2.219112153540818E-12 +1.952754310083412E-12 +1.743419131575106E-12 +1.633163864301606E-12 +1.551423456269729E-12
+3.249967250383316E-07 +3.014976233667140E-08 +7.167640020927681E-09 +1.886696829443755E-09 +5.129254679881627E-10 +2.038860931077221E-10 +8.377151140932867E-11 +4.491519614605876E-11 +2.371265027983682E-11 +1.346511926022983E-11 +6.870063850748613E-12 +3.623646106191037E-12 +2.547411436007932E-12 +1.507648522830713E-12 +1.100956331214360E-12 +7.429952521025378E-13 +5.084289631205495E-13 +3.034202306923021E-13 +2.060452538419591E-13 +1.513365562276660E-13
+1.223460743560400E-07 +2.415664722371299E-08 +4.452007937057873E-09 +1.491566541006867E-09 +4.175497889722410E-10 +1.429940902361714E-10 +5.611391325938717E-11 +3.313670754258033E-11 +1.614966508232113E-11 +8.282233450243963E-12 +4.359955889482939E-12 +2.914990529689212E-12 +1.810732069189676E-12 +1.127764187905389E-12 +6.673653849911688E-13 +4.430718556755394E-13 +2.946316475668974E-13 +1.928942890218418E-13 +1.374495417111659E-13 +9.317226573497440E-14
+7.709797839198054E-10 +1.917052839876657E-08 +3.416600021004942E-09 +9.812644784997308E-10 +3.226031960748950E-10 +1.166200566473100E-10 +4.560568085966321E-11 +2.068965694613606E-11 +1.100250693891464E-11 +6.168124766793328E-12 +3.592522073828475E-12 +1.856427485644056E-12 +1.276774428166747E-12 +7.562931017944157E-13 +5.276113326177095E-13 +3.212308761321182E-13 +2.277991132037491E-13 +1.423772120976590E-13 +9.904787973085892E-14 +7.194571557973222E-14
+2.434117850655429E-11 +3.454192190975015E-09 +2.315928292487337E-09 +7.082066664316331E-10 +2.522888182958828E-10 +9.323085565369233E-11 +3.751471075607836E-11 +1.852406973873498E-11 +9.280634544556861E-12 +5.546233353073796E-12 +2.611403713543571E-12 +1.564094674715993E-12 +1.034462504736346E-12 +6.111910728385962E-13 +3.705236908562292E-13 +2.351666203381345E-13 +1.749136917771706E-13 +1.207108786399930E-13 +8.378614338094356E-14 +5.877087440968293E-14
+0.000000000000000E+00 +1.761892418477104E-11 +8.456238353482590E-10 +3.882764622293232E-10 +1.724061392784421E-10 +6.929678420495006E-11 +3.417003924129191E-11 +1.606296443180149E-11 +7.903030254935733E-12 +4.480833150128050E-12 +2.157757436450370E-12 +1.147389721431937E-12 +8.029824200030357E-13 +4.842577717938626E-13 +3.155875203462392E-13 +2.068227592287337E-13 +1.384695266934697E-13 +8.939268125844512E-14 +5.789869511909431E-14 +4.509318947775721E-14
+0.000000000000000E+00 +2.450184461552678E-12 +2.169826144692103E-12 +1.323399637063091E-10 +1.157200757546524E-10 +5.402262530761490E-11 +1.770419174686535E-11 +8.969166678392819E-12 +6.512519412520765E-12 +3.845142235451206E-12 +1.877018342222950E-12 +9.336052269698022E-13 +7.074742996505719E-13 +3.676874826476873E-13 +2.421985486997473E-13 +1.475917968838303E-13 +1.101910847572743E-13 +7.169960809486847E-14 +4.963828299685637E-14 +3.464543438040756E-14
+0.000000000000000E+00 +0.000000000000000E+00 +5.069041885667298E-13 +2.950778312333607E-13 +2.777255968475670E-11 +2.666689168893428E-11 +1.088406349462195E-11 +6.691100255980911E-12 +3.366523296685964E-12 +2.359722158831892E-12 +1.313888960480435E-12 +8.039516999852495E-13 +5.762030372806638E-13 +3.031624194340206E-13 +1.836527616055643E-13 +1.273207121632207E-13 +8.654675748988922E-14 +5.798064321359358E-14 +3.181991674663638E-14 +2.810338985285871E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.250154519841527E-13 +5.363748938419744E-14 +1.576257644406093E-11 +4.138671378102272E-12 +4.184578823978770E-12 +2.536106145147983E-12 +1.710526340165387E-12 +9.538070754455907E-13 +4.166225005107978E-13 +3.618795713440648E-13 +1.895780335490993E-13 +1.705650725041870E-13 +8.407308627650366E-14 +7.862458396086272E-14 +4.897052503779943E-14 +2.893276781990005E-14 +2.284896060243462E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.222783782457160E-14 +1.973629537580634E-14 +5.902446619012102E-15 +2.143189867952776E-12 +1.713819523099959E-12 +6.527952183544028E-13 +2.780721202986440E-13 +3.320608057455024E-13 +2.403090080617627E-13 +1.515134604778668E-13 +1.152627776268125E-13 +6.487875522204487E-14 +4.198929324055833E-14 +2.831018200597937E-14 +2.161919212131004E-14 +1.674733432264783E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.687293665382333E-15 +2.418187160682734E-15 +6.893874653225766E-13 +5.737871503479602E-16 +1.567999074743700E-13 +2.095781426522451E-13 +8.915534049545937E-14 +8.442136764287474E-14 +3.342403575902782E-14 +3.177286286374494E-14 +3.257623053834032E-14 +2.346496363560856E-14 +1.608071219806477E-14 +1.186463797089278E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.373339097059408E-16 +1.748967026709376E-16 +1.345450200684791E-16 +1.260169746304497E-13 +3.629807678257216E-17 +3.332140337632369E-14 +2.037046147325939E-14 +2.493257482094189E-14 +1.147091437340208E-14 +1.134872413091409E-14 +3.906895948984579E-15 +3.872786598763260E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.596282922535304E-16 +1.717311665630401E-17 +1.522535622056809E-16 +5.372286554869278E-17 +1.093645351826549E-14 +3.385364867573624E-16 +2.177173555963988E-15 +2.363976767662805E-15 +3.075554442525210E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.095764336870233E-17 +4.964441443384409E-18 +5.556966781367813E-17 +6.394845961786740E-18 +1.012413340816760E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.22.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.887715095463757E-01 +8.876706529953126E-01 +8.875997974438281E-01 +8.875879067015409E-01 +8.875852912772182E-01 +8.875845401401383E-01 +8.875842726079046E-01 +8.875841703149957E-01 +8.875841255623033E-01 +8.875841029489554E-01 +8.875840919022910E-01 +8.875840861988531E-01 +8.875840831372571E-01 +8.875840811506335E-01 +8.875840801113092E-01 +8.875840794370798E-01 +8.875840791905882E-01 +8.875840787447487E-01 +8.875840785578545E-01 +8.875840791903489E-01
+1.101311949683611E-01 +1.112278044284519E-01 +1.112989434456520E-01 +1.113108980601424E-01 +1.113135381631695E-01 +1.113142951350993E-01 +1.113145638658136E-01 +1.113146665704178E-01 +1.113147116259748E-01 +1.113147342037906E-01 +1.113147453278678E-01 +1.113147510875860E-01 +1.113147541484623E-01 +1.113147561528866E-01 +1.113147571960176E-01 +1.113147578784158E-01 +1.113147581423320E-01 +1.113147585793620E-01 +1.113147587746771E-01 +1.113147581463058E-01
+1.085741661503952E-03 +1.094635194052579E-03 +1.094803070019677E-03 +1.094830246020955E-03 +1.094828125681920E-03 +1.094828976722916E-03 +1.094830091172000E-03 +1.094830356394606E-03 +1.094830441921373E-03 +1.094830647260457E-03 +1.094830652074453E-03 +1.094830654524064E-03 +1.094830670526552E-03 +1.094830668008045E-03 +1.094830676848616E-03 +1.094830672464471E-03 +1.094830657598474E-03 +1.094830670011920E-03 +1.094830664073570E-03 +1.094830659545347E-03
+8.691070929760851E-06 +6.523274240570217E-06 +6.335930456350727E-06 +6.297779088235482E-06 +6.288476163049388E-06 +6.285342710869442E-06 +6.284275184782020E-06 +6.284017200632667E-06 +6.283822403981566E-06 +6.283748119612361E-06 +6.283718587971213E-06 +6.283686051111601E-06 +6.283681506546325E-06 +6.283674794754375E-06 +6.283666587046847E-06 +6.283665381236334E-06 +6.283664215381320E-06 +6.283661838104962E-06 +6.283660146845136E-06 +6.283660972863838E-06
+1.348216824068440E-06 +1.777221624012491E-07 +7.255803280268998E-08 +5.307758015935175E-08 +4.941724525775952E-08 +4.841354149763814E-08 +4.810645646417779E-08 +4.800223521416256E-08 +4.796134015664302E-08 +4.793902891818721E-08 +4.792909022470541E-08 +4.792448439549813E-08 +4.792202962644944E-08 +4.792082744314436E-08 +4.792021946830629E-08 +4.791979332889285E-08 +4.791970954370171E-08 +4.791952916694887E-08 +4.791932426284110E-08 +4.791927624577191E-08
+6.474424857790201E-07 +7.837271618938806E-08 +1.694789608095536E-08 +6.070934015315578E-09 +1.884568813469157E-09 +9.157824370992407E-10 +5.981283899673066E-10 +5.113864746603985E-10 +4.627055007847069E-10 +4.430371065797394E-10 +4.327224256372739E-10 +4.273795851650194E-10 +4.253102185262781E-10 +4.236534205513959E-10 +4.226648289368327E-10 +4.222049255405370E-10 +4.218784183134533E-10 +4.216780836144892E-10 +4.215438784338634E-10 +4.214553055721956E-10
+4.189491934518989E-07 +5.109477009628334E-08 +1.241029176069026E-08 +2.474285931587917E-09 +8.343142433151712E-10 +3.535482491355453E-10 +1.654205335956496E-10 +7.198667751728442E-11 +4.174510635308297E-11 +2.332686160620613E-11 +1.248339451190516E-11 +7.187564105155937E-12 +5.458678659670638E-12 +3.583220588707419E-12 +2.593242487127279E-12 +2.207656471995859E-12 +1.955715837440409E-12 +1.750111406479467E-12 +1.632011165007316E-12 +1.551673341148237E-12
+3.248254197094710E-07 +3.014155979866945E-08 +7.164911111292299E-09 +1.886704174487366E-09 +5.130680551680420E-10 +2.038787043845840E-10 +8.370742331361884E-11 +4.493547597901939E-11 +2.358642390270760E-11 +1.345310218384358E-11 +7.387825012983312E-12 +3.623041747222780E-12 +2.560220643986239E-12 +1.511303404895711E-12 +1.092206927256703E-12 +7.436234172673979E-13 +5.156662291086471E-13 +2.984304557724809E-13 +2.055603442401851E-13 +1.507237854267687E-13
+1.225284252120036E-07 +2.414219604198467E-08 +4.449623489556980E-09 +1.492752930821292E-09 +4.175296400248186E-10 +1.429611030347909E-10 +5.608822180409887E-11 +3.314042614803695E-11 +1.535591948313377E-11 +8.279891320441176E-12 +4.509680778646970E-12 +2.917388123406095E-12 +1.792329440163885E-12 +1.125072402637177E-12 +6.599163730432978E-13 +4.470971213763514E-13 +3.041739130903449E-13 +2.017134041771885E-13 +1.395652598500667E-13 +9.208890087725774E-14
+7.632465251659522E-10 +1.916332153992800E-08 +3.415876195691323E-09 +9.812394089832747E-10 +3.227736776946772E-10 +1.166139760956294E-10 +4.560435365367624E-11 +2.068820923607986E-11 +1.077478373413975E-11 +6.152170402773554E-12 +3.540815100880622E-12 +1.858565386393743E-12 +1.256521289109669E-12 +7.506137646893544E-13 +5.352099281220898E-13 +3.254977639998197E-13 +2.307545226583205E-13 +1.493153133359939E-13 +1.002753305599799E-13 +7.206400297377310E-14
+2.723729286676679E-11 +3.452810441327511E-09 +2.315946206691696E-09 +7.085174281072704E-10 +2.524127259016066E-10 +9.334347228925124E-11 +3.755605558282297E-11 +1.853706689658448E-11 +9.185648327125955E-12 +5.539743668553692E-12 +2.559615948604465E-12 +1.562942779466229E-12 +1.031614555584177E-12 +6.094988127336533E-13 +3.731621716850386E-13 +2.367633361651271E-13 +1.797900388807311E-13 +1.198237652413639E-13 +8.428373077984366E-14 +5.865912165915273E-14
+0.000000000000000E+00 +1.730929976317880E-11 +8.452454793149464E-10 +3.880884249885809E-10 +1.724053213577153E-10 +6.935898750025554E-11 +3.425942056557685E-11 +1.607571204788138E-11 +7.891905141877191E-12 +4.479594147934340E-12 +2.170945677005165E-12 +1.148154755456555E-12 +8.130419882901566E-13 +4.866397996276365E-13 +3.192714459554034E-13 +2.064063224777912E-13 +1.357354804139580E-13 +8.854354652542198E-14 +5.782231443472558E-14 +4.355845939756043E-14
+0.000000000000000E+00 +1.090171246317538E-12 +2.031217613808780E-12 +1.326396700853859E-10 +1.155722971089974E-10 +5.399254768801497E-11 +1.769236406241973E-11 +8.969432274806177E-12 +6.504103987464273E-12 +3.841038392215163E-12 +1.935700783633637E-12 +9.334676402904594E-13 +7.060457774254524E-13 +3.677079461711153E-13 +2.442100186321253E-13 +1.469898720444221E-13 +1.072447529592112E-13 +6.734435139697885E-14 +4.988587322841941E-14 +3.460776130959848E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.887086376445265E-13 +3.709042205663565E-13 +2.778908487496756E-11 +2.657105633697926E-11 +1.086355586240101E-11 +6.698928388653347E-12 +3.351029462223901E-12 +2.356173460084200E-12 +1.284460563982699E-12 +8.021399181780707E-13 +5.820195994849079E-13 +3.043239506968712E-13 +1.879350107235876E-13 +1.259604000584330E-13 +8.788199077208151E-14 +5.254573135601659E-14 +3.206359689595728E-14 +2.821082009305801E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.247550662672007E-14 +7.439350956866978E-14 +1.573232190051765E-11 +4.135403680292925E-12 +4.191311656943034E-12 +2.540895122722515E-12 +1.714347319986251E-12 +1.049992184243964E-12 +4.172832116232617E-13 +3.672106353397544E-13 +1.907391988197369E-13 +1.669871133010732E-13 +8.440307020910372E-14 +7.676461924679786E-14 +3.841000099506412E-14 +2.863972190400939E-14 +2.275244893957573E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.470761719643764E-14 +4.917744192101773E-15 +7.641991041087474E-15 +2.144922682697378E-12 +1.722922126072758E-12 +6.565074156962347E-13 +2.799351048530312E-13 +3.332619121188833E-13 +2.409942620501241E-13 +1.531372008308268E-13 +1.115988486340991E-13 +6.569249741403551E-14 +4.063292759030937E-14 +2.547074416242905E-14 +2.236227950955080E-14 +1.683258257742817E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.896895695036699E-15 +9.097501353480220E-16 +6.891901515353322E-13 +1.033952767272704E-15 +1.551186365280357E-13 +2.059823796936599E-13 +8.731799813220608E-14 +8.373303850289300E-14 +3.321455923990425E-14 +3.182154492234005E-14 +3.153066012333514E-14 +1.876052635736574E-14 +1.524266952490574E-14 +1.169932751297503E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.035158228908668E-16 +2.257070029128543E-16 +3.983795351444480E-16 +1.266518371268653E-13 +1.423325248942872E-16 +3.280914523747398E-14 +2.017624692985781E-14 +2.424952204049845E-14 +1.181173596961204E-14 +1.128515742132388E-14 +3.821988699773360E-15 +3.805298575142901E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.603121882995007E-16 +4.787637086176818E-17 +6.048660805105360E-18 +5.967963834139179E-18 +1.136136685965235E-14 +7.864158723330373E-17 +3.766789145494815E-15 +2.534006289519817E-15 +3.108871481163161E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.061236872268412E-16 +1.080318737991965E-17 +2.886210780762327E-18 +1.096841648592264E-16 +1.975809092097810E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.23.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.870528460578447E-01 +8.862056802773218E-01 +8.861527317964619E-01 +8.861440102989231E-01 +8.861421100327465E-01 +8.861415525658117E-01 +8.861413645996812E-01 +8.861412862412359E-01 +8.861412536724931E-01 +8.861412368813344E-01 +8.861412288757387E-01 +8.861412246990876E-01 +8.861412225798531E-01 +8.861412213013617E-01 +8.861412205040095E-01 +8.861412199316410E-01 +8.861412196909018E-01 +8.861412194574048E-01 +8.861412192196293E-01 +8.861412192863605E-01
+1.118265132520688E-01 +1.126735690652730E-01 +1.127269831765833E-01 +1.127358592328208E-01 +1.127377952306950E-01 +1.127383656342453E-01 +1.127385543238883E-01 +1.127386343040221E-01 +1.127386672299843E-01 +1.127386844894080E-01 +1.127386926287434E-01 +1.127386968688501E-01 +1.127386990434650E-01 +1.127387003321015E-01 +1.127387011589494E-01 +1.127387017488673E-01 +1.127387019847473E-01 +1.127387022237666E-01 +1.127387024553792E-01 +1.127387023839818E-01
+1.109476808073664E-03 +1.113816861446467E-03 +1.113782238178295E-03 +1.113709088572200E-03 +1.113691557918860E-03 +1.113685134548134E-03 +1.113686026367283E-03 +1.113685120090813E-03 +1.113685120950666E-03 +1.113684789325739E-03 +1.113684739426616E-03 +1.113684709563877E-03 +1.113684672730797E-03 +1.113684673460144E-03 +1.113684652817360E-03 +1.113684638151483E-03 +1.113684645008034E-03 +1.113684641934716E-03 +1.113684648920688E-03 +1.113684654938002E-03
+8.596687766535006E-06 +6.559319475450194E-06 +6.381400624044442E-06 +6.354710820295793E-06 +6.349118962081468E-06 +6.346517377559857E-06 +6.345860142605689E-06 +6.345643891493539E-06 +6.345465151126300E-06 +6.345436040300646E-06 +6.345399705054120E-06 +6.345388674415691E-06 +6.345383849922109E-06 +6.345379844404160E-06 +6.345374903981095E-06 +6.345374652887556E-06 +6.345374208069909E-06 +6.345372864815033E-06 +6.345372644930494E-06 +6.345371889402199E-06
+1.348885434919103E-06 +1.646686550334970E-07 +7.244611678577586E-08 +5.264388462688222E-08 +4.929653030998091E-08 +4.832248825980712E-08 +4.807525683315649E-08 +4.795124570226700E-08 +4.790900604448112E-08 +4.788727881378070E-08 +4.787823871553478E-08 +4.787600750383900E-08 +4.787314093252660E-08 +4.787237081135072E-08 +4.787228801059344E-08 +4.787166159396018E-08 +4.787156123787197E-08 +4.787145680536032E-08 +4.787142864158225E-08 +4.787120653691239E-08
+4.821858337424952E-07 +7.021435352114740E-08 +1.876471826825576E-08 +5.392615536116724E-09 +1.995432957858633E-09 +8.662925623923475E-10 +6.234742319381517E-10 +5.153855854937006E-10 +4.782556465584759E-10 +4.507295527751754E-10 +4.409371065072014E-10 +4.358166758665987E-10 +4.331580657612410E-10 +4.316542234058028E-10 +4.307912368873399E-10 +4.302625637363467E-10 +4.299383736559615E-10 +4.297268846236385E-10 +4.295948079530364E-10 +4.294910404003398E-10
+3.164219995038553E-07 +4.607397011734042E-08 +1.067978578706259E-08 +2.612907987910698E-09 +7.615301937825965E-10 +3.328042277967946E-10 +1.503585494231865E-10 +6.982696383175816E-11 +3.919959584070624E-11 +2.017318183543546E-11 +1.226246057609847E-11 +7.485203083231595E-12 +4.909145997983255E-12 +3.592274906810356E-12 +2.673930113468837E-12 +2.255779429523244E-12 +1.921533778749916E-12 +1.747150749363544E-12 +1.635647623207364E-12 +1.564006494742720E-12
+2.086812780586108E-07 +3.474657306991122E-08 +5.325171570431855E-09 +1.864264767102482E-09 +5.151164118598020E-10 +1.861149053202408E-10 +8.377841161475606E-11 +4.243097483169877E-11 +2.330821862355623E-11 +1.234667900936919E-11 +7.373925411779579E-12 +3.937609342615352E-12 +2.172017297629528E-12 +1.481578795319765E-12 +1.022920497779347E-12 +7.500219585134371E-13 +4.995114098190073E-13 +3.171211143401376E-13 +2.019591884473874E-13 +1.589732518397781E-13
+1.384236598551468E-07 +2.445425628976622E-08 +4.245862633322852E-09 +1.182146181037537E-09 +4.131466091303608E-10 +1.224673254414057E-10 +6.496592254984516E-11 +3.422799526455494E-11 +1.549324355355895E-11 +8.252113231089936E-12 +4.450331865402005E-12 +2.489612669694872E-12 +1.725985179856708E-12 +1.137925396054505E-12 +6.992999926208567E-13 +4.341347066057942E-13 +2.864445788048168E-13 +2.040718383275823E-13 +1.472648231022599E-13 +1.014627744449945E-13
+6.836479585040924E-08 +1.371134317391001E-08 +3.648136684725298E-09 +9.193623771619997E-10 +3.297869264884312E-10 +9.942413393611485E-11 +4.863942999505033E-11 +2.247372969534908E-11 +1.192293483110492E-11 +6.878834111159970E-12 +3.581478106801971E-12 +1.952018974366622E-12 +1.180550100341283E-12 +7.281520819107250E-13 +4.453026293456106E-13 +3.142317730614513E-13 +2.158145066432574E-13 +1.484301356001683E-13 +1.059258165647406E-13 +7.389021790702069E-14
+4.190897897401239E-09 +1.061046175667490E-08 +2.926493887480658E-09 +7.887283535316285E-10 +2.509875722294349E-10 +7.259656309925463E-11 +4.193236256296397E-11 +1.848012017838123E-11 +9.426871082596280E-12 +5.260420905267783E-12 +2.748792887756922E-12 +1.636576357752386E-12 +1.023457005152077E-12 +6.513704464549681E-13 +3.690108306326292E-13 +2.385938152224904E-13 +1.654528557949739E-13 +1.060584688787907E-13 +7.777177305395616E-14 +5.580859577566638E-14
+4.034291550980839E-11 +9.976018134346382E-09 +1.899095532883802E-09 +6.344567790049678E-10 +1.968022081786278E-10 +5.469182696072013E-11 +3.520807150776617E-11 +1.294282991745622E-11 +7.821381189601073E-12 +4.256500283240886E-12 +2.181214492956692E-12 +1.248815316552559E-12 +7.495609571373773E-13 +4.856575758595857E-13 +2.834226432083284E-13 +2.056171342714721E-13 +1.469223595409521E-13 +8.970996150233368E-14 +6.038657164966950E-14 +4.263452427596991E-14
+0.000000000000000E+00 +2.039820650814892E-11 +1.098815898961136E-09 +3.907038576716275E-10 +1.524734489972857E-10 +4.232636161950794E-11 +2.850440337017476E-11 +9.250333026363030E-12 +6.081471924647164E-12 +3.077393815767650E-12 +1.769682539144298E-12 +9.742000919931125E-13 +6.732536491447962E-13 +3.916468528819654E-13 +2.296535986013916E-13 +1.640914802529491E-13 +1.029392525917305E-13 +7.104378024395168E-14 +5.041222786770604E-14 +3.589731470845704E-14
+0.000000000000000E+00 +4.530652246024683E-13 +3.538531491440188E-10 +2.393530443933743E-10 +9.020603457851370E-11 +2.953238116266162E-11 +1.589004964010109E-11 +6.621193213740270E-12 +4.608153134088893E-12 +2.253658231847003E-12 +1.086460933060251E-12 +8.386912776865200E-13 +4.772887767667972E-13 +2.782077577062231E-13 +1.842434500100186E-13 +1.281612880584657E-13 +9.379098360067967E-14 +6.041288665055993E-14 +3.815613757026812E-14 +2.830475095821464E-14
+0.000000000000000E+00 +0.000000000000000E+00 +9.810226352702245E-14 +3.139712800300809E-13 +5.764334719694801E-11 +1.262199356269388E-11 +1.328677115943960E-11 +5.254868515854592E-12 +3.261628936788217E-12 +1.849640471871374E-12 +7.640984598559039E-13 +5.891227355118258E-13 +3.467352912499504E-13 +1.902635549577382E-13 +1.346099769424501E-13 +1.023111588113108E-13 +7.286820028496673E-14 +3.902470611903075E-14 +2.954040016378769E-14 +2.235915177291577E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.228549744250684E-13 +1.713889475776998E-14 +6.648066396733496E-12 +8.625371334364033E-12 +1.689775457927294E-12 +1.879150290362118E-12 +1.174644581691954E-12 +6.463188246370199E-13 +4.458570564625203E-13 +2.267987178998867E-13 +1.488958629475372E-13 +8.188981538754492E-14 +6.710810988502923E-14 +4.948391527386646E-14 +2.654591162162458E-14 +1.923908228301532E-14 +1.763545104818780E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.120830563706579E-16 +1.154191177909044E-15 +9.254868029290121E-13 +1.156659339207938E-12 +3.582457524376768E-13 +2.204833405616343E-13 +2.443601028443220E-13 +1.669598351430278E-13 +7.627406511107848E-14 +6.809763646911299E-14 +4.725132813828272E-14 +3.368908775902040E-14 +1.969921046558763E-14 +1.417648936531295E-14 +1.012762023201595E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.962393204879155E-17 +5.309630967018594E-16 +4.893847647530216E-16 +1.230392609038854E-13 +1.542000031399143E-13 +1.214348586814855E-13 +2.687897759663607E-14 +3.061342991143303E-14 +2.934375717464462E-14 +2.470319846767413E-14 +7.049727399962704E-15 +8.515683151064043E-15 +8.231254843004642E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.324961896472391E-16 +1.056252257161078E-17 +1.909693273425213E-14 +1.496712528451988E-14 +1.803618957778003E-14 +2.096519615136534E-14 +1.932056859448483E-14 +3.003867579117795E-15 +2.766403373074730E-15 +3.138739820850185E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.567795181004732E-17 +3.356311924657009E-17 +9.703112892126023E-17 +5.035553107831368E-17 +1.850311586964090E-15 +1.994854240342205E-15 +2.332906048433535E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.794537443445802E-18 +8.915914020691012E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.23.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.870527876495734E-01 +8.862052132432322E-01 +8.861527217759166E-01 +8.861440113038455E-01 +8.861421136608590E-01 +8.861415527150072E-01 +8.861413639214437E-01 +8.861412864521867E-01 +8.861412533975133E-01 +8.861412369093901E-01 +8.861412288985308E-01 +8.861412247121807E-01 +8.861412225860870E-01 +8.861412212301877E-01 +8.861412204881179E-01 +8.861412199737853E-01 +8.861412197095202E-01 +8.861412194472932E-01 +8.861412194932301E-01 +8.861412195629339E-01
+1.118265839956283E-01 +1.126739770623073E-01 +1.127269867250131E-01 +1.127358584037068E-01 +1.127377925767896E-01 +1.127383654693487E-01 +1.127385546584180E-01 +1.127386341382365E-01 +1.127386674688671E-01 +1.127386844681009E-01 +1.127386926086246E-01 +1.127386968534001E-01 +1.127386990418791E-01 +1.127387004220768E-01 +1.127387011759276E-01 +1.127387016951800E-01 +1.127387019666519E-01 +1.127387022310746E-01 +1.127387021904707E-01 +1.127387021228628E-01
+1.109464225130971E-03 +1.113852103083323E-03 +1.113788743211195E-03 +1.113708931769720E-03 +1.113690779819352E-03 +1.113685141692046E-03 +1.113686358185398E-03 +1.113685080038071E-03 +1.113685147809811E-03 +1.113684783980126E-03 +1.113684736218117E-03 +1.113684711619745E-03 +1.113684668288653E-03 +1.113684656641159E-03 +1.113684651360066E-03 +1.113684649193017E-03 +1.113684644307151E-03 +1.113684644499479E-03 +1.113684638404338E-03 +1.113684639076603E-03
+8.597076668641287E-06 +6.571812328885798E-06 +6.381345903397271E-06 +6.354691065457031E-06 +6.349034246774181E-06 +6.346525551778301E-06 +6.345839604570187E-06 +6.345638796257670E-06 +6.345474538987992E-06 +6.345434642754010E-06 +6.345400296862315E-06 +6.345388933014042E-06 +6.345383661969999E-06 +6.345378136341971E-06 +6.345375564047520E-06 +6.345375197163641E-06 +6.345374350175633E-06 +6.345373005247807E-06 +6.345374387523032E-06 +6.345372341459058E-06
+1.349090783975924E-06 +1.718394080529826E-07 +7.246174593029652E-08 +5.264332720269193E-08 +4.923056172552602E-08 +4.832277087874582E-08 +4.807988471181657E-08 +4.795122971370439E-08 +4.790888953978861E-08 +4.788729025828595E-08 +4.787810879632361E-08 +4.787603505544148E-08 +4.787312499421472E-08 +4.787230313398339E-08 +4.787211294581117E-08 +4.787174285602301E-08 +4.787155774471395E-08 +4.787149550155512E-08 +4.787148921820627E-08 +4.787115224465747E-08
+4.815672872186144E-07 +7.190977468700365E-08 +1.877085638882960E-08 +5.392665549300609E-09 +2.003903759866039E-09 +8.661531711617566E-10 +6.325542206114775E-10 +5.153655291644933E-10 +4.782513836768805E-10 +4.507047315598524E-10 +4.409461063767852E-10 +4.358239370627201E-10 +4.331558696615784E-10 +4.316554396595983E-10 +4.307574106890011E-10 +4.302858268556012E-10 +4.299468594445274E-10 +4.297226290553920E-10 +4.295920402559806E-10 +4.295025031624620E-10
+3.164033161821193E-07 +4.690497687549011E-08 +1.068117089422003E-08 +2.613727118124177E-09 +7.528544448604546E-10 +3.329204885413198E-10 +1.632010945748306E-10 +6.984251996344108E-11 +3.919582402498663E-11 +2.016424186226422E-11 +1.231385373761744E-11 +7.482333850831642E-12 +4.907022259011376E-12 +3.591185836004039E-12 +2.614984058485110E-12 +2.212127375392754E-12 +1.938512775861118E-12 +1.752264157129487E-12 +1.646256686275732E-12 +1.563775993182302E-12
+2.087262546132536E-07 +3.523021756152416E-08 +5.325826277882739E-09 +1.864447474040122E-09 +5.013132419201950E-10 +1.861288272498727E-10 +8.319865499027813E-11 +4.242640013715478E-11 +2.330337059104416E-11 +1.236039037104640E-11 +7.358662216628519E-12 +3.937366989626474E-12 +2.171122493297345E-12 +1.456273366555607E-12 +1.017661160396582E-12 +6.744480508727007E-13 +5.045625526902967E-13 +3.352192812832622E-13 +2.064355044876914E-13 +1.587621000330339E-13
+1.385286825549143E-07 +2.451886794056582E-08 +4.249930411575589E-09 +1.181960963259372E-09 +4.127475855646350E-10 +1.223943045090554E-10 +6.547057965486903E-11 +3.422779500156936E-11 +1.549688465179074E-11 +8.245957435194498E-12 +4.427799153042368E-12 +2.490617697361212E-12 +1.726424653761751E-12 +1.119070253351076E-12 +6.734126496366747E-13 +4.088837711090878E-13 +2.918126195322409E-13 +2.069495731313141E-13 +1.509177584368883E-13 +1.019042466252638E-13
+6.848042826709415E-08 +1.455342295927252E-08 +3.649072676039036E-09 +9.195285596740231E-10 +3.142707802000874E-10 +9.950870660688674E-11 +5.123740662440274E-11 +2.248327088284567E-11 +1.191197567847003E-11 +6.877560283627235E-12 +3.591910305776644E-12 +1.952844866659306E-12 +1.181923594141634E-12 +7.125035106499929E-13 +4.404356414798722E-13 +3.149619607017638E-13 +2.159739903722968E-13 +1.561890923233518E-13 +1.075475863838121E-13 +7.438704890110443E-14
+4.239997321364819E-09 +1.253435850227795E-08 +2.925627549116041E-09 +7.891172644021642E-10 +2.363326168461320E-10 +7.266673334509266E-11 +4.251656579998263E-11 +1.848718995247992E-11 +9.412030268871601E-12 +5.250468956681960E-12 +2.762404939925745E-12 +1.637811210890921E-12 +1.023976283150654E-12 +6.215251807195864E-13 +3.697264784820339E-13 +2.397774394169694E-13 +1.657278800412334E-13 +1.116507235599284E-13 +7.955243266259513E-14 +5.621701710665042E-14
+1.625167896415653E-11 +4.837020584875919E-09 +1.896516331094182E-09 +6.347215901390413E-10 +1.953331364466066E-10 +5.466357905049414E-11 +3.564783911208010E-11 +1.294163658891653E-11 +7.817101315966341E-12 +4.258038467090775E-12 +2.208876118537589E-12 +1.250753394304371E-12 +7.499037457499977E-13 +4.466727090075253E-13 +2.820196450441307E-13 +2.040001351959282E-13 +1.497595423377998E-13 +9.208506633249376E-14 +6.253568562079029E-14 +4.282801911354634E-14
+0.000000000000000E+00 +3.448518910532677E-09 +1.094661602645230E-09 +3.904006332059009E-10 +1.527717231758648E-10 +4.236760359462805E-11 +3.046131921416555E-11 +9.238227016830102E-12 +6.082572112714562E-12 +3.086704568895699E-12 +1.783781910558582E-12 +9.762575034909250E-13 +6.735118828569458E-13 +3.830485416546902E-13 +2.295274682047820E-13 +1.640909651182694E-13 +1.029404838314653E-13 +7.408237307459849E-14 +5.075526366179850E-14 +3.598801253419240E-14
+0.000000000000000E+00 +2.475599788964286E-12 +3.544084516813613E-10 +2.393438636810680E-10 +9.042447678720122E-11 +2.953498497208837E-11 +1.626041489692153E-11 +6.621894700199458E-12 +4.611909837711354E-12 +2.260195068483180E-12 +1.079552767453363E-12 +8.402122817681862E-13 +4.765948233874010E-13 +2.775039365136291E-13 +1.799497901382929E-13 +1.252920634396805E-13 +9.486762679840402E-14 +6.157718593374225E-14 +3.939876075402797E-14 +2.846857144446843E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.384867154394815E-13 +3.306375625360594E-13 +5.771462602017205E-11 +1.262788469321560E-11 +1.326706956639163E-11 +5.265640700129223E-12 +3.257865803436573E-12 +1.852455556448262E-12 +7.455983842091050E-13 +5.885734556578887E-13 +3.474239007791289E-13 +1.896681334991927E-13 +1.359149539235801E-13 +1.009797819446053E-13 +7.286814763323247E-14 +4.061120488551359E-14 +2.971818174532491E-14 +2.225233731912184E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.932911387953500E-14 +5.770385302236933E-14 +6.660234399482409E-12 +8.640633578532709E-12 +1.686722973298288E-12 +1.884204914430003E-12 +1.167448004538724E-12 +6.510086653399595E-13 +4.465685828003012E-13 +2.263314384811340E-13 +1.020684589177024E-13 +8.228730697562467E-14 +6.808787742791785E-14 +4.964074627404082E-14 +2.797970138670491E-14 +1.900387913305884E-14 +1.750265641694505E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.432126428591642E-15 +5.245310190891209E-15 +9.260375039197189E-13 +1.152931122106463E-12 +3.586962731854607E-13 +2.176590792431949E-13 +2.439772045748821E-13 +1.666967165592295E-13 +6.493584360744940E-14 +6.798270498881928E-14 +4.899667974540661E-14 +3.382187870751829E-14 +2.224858870923588E-14 +1.403192798001935E-14 +1.005718427935202E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.258217927317710E-17 +6.091497725815411E-17 +7.219310957512200E-16 +1.239125932764753E-13 +1.522939744068746E-13 +1.208214824829475E-13 +2.396623199126450E-14 +3.164119664815255E-14 +3.316968222551538E-14 +2.485541492160244E-14 +1.391292514544286E-14 +8.535440358338695E-15 +8.225742574142211E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.109567292994518E-16 +8.824997730891334E-17 +1.926508937449514E-14 +1.477877523267822E-14 +1.743668709928021E-14 +1.844744511893978E-14 +1.943735928964192E-14 +5.135345490583916E-15 +2.759105278840984E-15 +3.198417773526659E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.970324609629427E-18 +2.188468855922687E-17 +3.281498117580945E-16 +1.400427826854787E-15 +1.984877154709551E-15 +2.209651831022305E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.073202752150759E-17 +6.075029805541975E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.24.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.888186287075557E-01 +8.876974554687921E-01 +8.876252685065147E-01 +8.876133525922640E-01 +8.876107177831409E-01 +8.876099540775768E-01 +8.876096920979679E-01 +8.876095855475876E-01 +8.876095397468122E-01 +8.876095170205457E-01 +8.876095059616957E-01 +8.876095002615105E-01 +8.876094969079579E-01 +8.876094950612123E-01 +8.876094940868874E-01 +8.876094933591596E-01 +8.876094929848440E-01 +8.876094927869382E-01 +8.876094924872966E-01 +8.876094921385117E-01
+1.100851844074913E-01 +1.112018891387851E-01 +1.112742709679391E-01 +1.112862345359796E-01 +1.112888840904267E-01 +1.112896547402840E-01 +1.112899176298053E-01 +1.112900247299201E-01 +1.112900709301512E-01 +1.112900935639493E-01 +1.112901047286983E-01 +1.112901104883191E-01 +1.112901138395997E-01 +1.112901157042892E-01 +1.112901166903452E-01 +1.112901174274459E-01 +1.112901178029542E-01 +1.112901180057337E-01 +1.112901182996742E-01 +1.112901186522904E-01
+1.084548009079161E-03 +1.093774364374151E-03 +1.094020064500949E-03 +1.094056129222597E-03 +1.094063289596432E-03 +1.094063430483513E-03 +1.094064566886861E-03 +1.094064828788101E-03 +1.094064861726009E-03 +1.094065125738027E-03 +1.094065104823236E-03 +1.094065101429522E-03 +1.094065122398155E-03 +1.094065119587399E-03 +1.094065119336446E-03 +1.094065115059850E-03 +1.094065116336102E-03 +1.094065115075012E-03 +1.094065122213288E-03 +1.094065116796647E-03
+8.724903459690639E-06 +6.497513237572433E-06 +6.322815826882251E-06 +6.291053394714889E-06 +6.280849041264607E-06 +6.277475459107232E-06 +6.276571206541998E-06 +6.276229905645637E-06 +6.276008975866565E-06 +6.275925197312173E-06 +6.275894858476109E-06 +6.275865420107138E-06 +6.275859117579184E-06 +6.275852290183843E-06 +6.275845546315139E-06 +6.275842919544947E-06 +6.275841874958797E-06 +6.275839508726872E-06 +6.275838948422445E-06 +6.275841069060134E-06
+1.344937528766866E-06 +1.788104143301850E-07 +7.146976759927198E-08 +5.255011414467264E-08 +4.933965418814576E-08 +4.832003103380303E-08 +4.801477465716212E-08 +4.791126880568881E-08 +4.786892739842793E-08 +4.784916278924263E-08 +4.783975090408929E-08 +4.783436531920648E-08 +4.783144806448199E-08 +4.783055005016375E-08 +4.782981464916258E-08 +4.782940360060028E-08 +4.782932286746847E-08 +4.782910430533953E-08 +4.782891453470576E-08 +4.782876026603500E-08
+6.629308934479798E-07 +7.786730896843904E-08 +1.691094137486195E-08 +5.451667098602695E-09 +1.916933483537321E-09 +9.118298880961045E-10 +6.064314225063983E-10 +5.155547652723614E-10 +4.604362595278358E-10 +4.428930769150972E-10 +4.324946480579547E-10 +4.264734299893702E-10 +4.242724473071455E-10 +4.226971524640536E-10 +4.217291473479865E-10 +4.212592608819651E-10 +4.208529656379610E-10 +4.206748588449916E-10 +4.205523197926919E-10 +4.204394209721708E-10
+4.463348345068073E-07 +4.937380076779306E-08 +1.260952589615009E-08 +2.374339772386355E-09 +8.485391965453048E-10 +3.489070292618496E-10 +1.963834087776132E-10 +8.262281591747406E-11 +4.206999054830796E-11 +2.380950886644078E-11 +1.280101998214040E-11 +7.609424365865262E-12 +5.663799982014494E-12 +3.695376083593857E-12 +2.630479970421890E-12 +2.247709387922610E-12 +1.971174091788934E-12 +1.752211289509124E-12 +1.639339858492557E-12 +1.554240272146750E-12
+3.209627120776910E-07 +3.140576203929548E-08 +6.477260191980601E-09 +1.851428684036773E-09 +5.291770853398234E-10 +1.991557352050759E-10 +9.217323786460161E-11 +4.611926349437927E-11 +2.158958532370969E-11 +1.381505802041683E-11 +7.143393400149369E-12 +4.079977611448592E-12 +2.555129449757601E-12 +1.554906851614969E-12 +1.032742187817809E-12 +7.527583544746972E-13 +5.752190190567689E-13 +3.296391543169367E-13 +2.067389882669866E-13 +1.581094922524482E-13
+1.379891975888528E-07 +2.350196868446628E-08 +4.498141096485869E-09 +1.301400224574998E-09 +4.305053549021870E-10 +1.394732940273408E-10 +6.187448194651735E-11 +2.977843562033655E-11 +1.645793915625766E-11 +8.743124875876174E-12 +4.575209656067029E-12 +3.057366819794927E-12 +1.802828022423692E-12 +1.152137731974327E-12 +6.893383787567746E-13 +4.310306494157214E-13 +3.217964168341225E-13 +2.209307856588283E-13 +1.363552250422598E-13 +1.029902239446106E-13
+7.797279235861285E-10 +1.896244183989285E-08 +2.526678831568847E-09 +1.013393166541125E-09 +3.321366264277117E-10 +1.182031351144230E-10 +5.028102234141430E-11 +2.160576309584738E-11 +1.192117313995965E-11 +6.844738688445799E-12 +3.470754814576293E-12 +1.952785395698704E-12 +1.271686688016506E-12 +7.760414974202118E-13 +5.417644481952720E-13 +3.411497804930773E-13 +2.359828418752180E-13 +1.732389047443835E-13 +1.040561016707726E-13 +8.016472650666055E-14
+3.751563524239876E-11 +3.573185901370419E-09 +2.230055934195667E-09 +5.296412829090639E-10 +2.611145437521030E-10 +9.824762917782782E-11 +4.019183554446162E-11 +1.801746827427511E-11 +9.389359901481997E-12 +5.799255474040262E-12 +2.690232957106362E-12 +1.628919077667228E-12 +1.028210188951362E-12 +6.591716973848921E-13 +4.071707823323394E-13 +2.556248599790634E-13 +1.846793868375111E-13 +1.322774230068289E-13 +8.589214548637673E-14 +5.966292489754746E-14
+0.000000000000000E+00 +1.756579490816641E-11 +9.206809075760603E-10 +4.442322830946268E-10 +1.872241814318824E-10 +7.007446660278358E-11 +3.284817539497148E-11 +1.603312765037690E-11 +7.700884032937534E-12 +4.658059131641301E-12 +2.231904207521585E-12 +1.386639475424867E-12 +8.396819538403478E-13 +4.998380649423607E-13 +3.100065463158581E-13 +2.176448485888618E-13 +1.399301167273369E-13 +9.762247225610455E-14 +6.301906022288861E-14 +4.315428075835969E-14
+0.000000000000000E+00 +2.363045920227140E-12 +1.996684458162593E-12 +1.725545687231364E-10 +1.135685192098810E-10 +4.639785926446375E-11 +1.783478645188053E-11 +1.208065402712911E-11 +6.735863732715841E-12 +3.974813083809405E-12 +1.944377449756578E-12 +1.032507155091696E-12 +7.063354179758431E-13 +3.613266604776211E-13 +2.412693266422120E-13 +1.569703474739982E-13 +1.131228669093785E-13 +7.626253979313802E-14 +4.846822168501772E-14 +3.598712471038846E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.632468868072256E-13 +2.804469807167683E-13 +2.887812735211555E-11 +1.581440265159404E-11 +1.661165993922033E-11 +7.375198406595008E-12 +3.627006606716248E-12 +2.388778935840948E-12 +1.364182440623282E-12 +8.579760331306139E-13 +6.146331136805634E-13 +2.654673768581828E-13 +1.873676280968054E-13 +1.328027690502228E-13 +9.091609404406224E-14 +6.464118448546085E-14 +3.337021828351104E-14 +2.893098690119651E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.361155971103954E-14 +4.592305951720955E-14 +8.052119225828084E-12 +4.722369544173806E-12 +2.159101870595968E-12 +2.447256618008884E-12 +1.731501523293813E-12 +1.014750704367508E-12 +4.294487998155665E-13 +3.678511596094700E-13 +2.035594916698356E-13 +1.585227618149910E-13 +9.978586435838556E-14 +8.330495000020177E-14 +4.917017291993727E-14 +2.889661579316610E-14 +2.322632583057363E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.169336699892264E-14 +3.207299515147300E-15 +5.555960730096891E-15 +1.177026667497814E-12 +1.030886560573573E-12 +7.475669495612314E-13 +2.818720559325708E-13 +3.022767606855619E-13 +2.449051319910805E-13 +1.485305740705097E-13 +9.013701823342349E-14 +5.458375968083977E-14 +5.144380367828542E-14 +2.952638748993409E-14 +2.243761079700616E-14 +1.920858843550415E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.108805405795304E-15 +7.450647482838653E-16 +8.396645041895344E-16 +2.613353572555225E-16 +1.595653091048190E-13 +1.424220593154150E-13 +9.988738074932535E-14 +3.359105121671913E-14 +3.354101086263158E-14 +3.754921639824057E-14 +3.218542282555593E-14 +2.224695296157381E-14 +1.709808005750091E-14 +1.406669876576902E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.962306439980843E-16 +1.116526704092655E-17 +9.083938798981890E-17 +2.013732466152490E-16 +1.841356674636607E-16 +2.074088615714728E-14 +2.067859352510629E-14 +2.108333417736140E-14 +1.370449593729614E-14 +1.134436305295762E-14 +4.143782689927465E-15 +4.111528094527571E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.057660070764594E-16 +1.478359239031210E-16 +4.489654091973567E-17 +5.140434338682395E-17 +8.008904195448369E-17 +2.030274303532889E-15 +2.403688369202126E-15 +2.435997745095978E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.622514966283643E-18 +5.304183172108189E-18 +3.904979990482065E-17 +2.016081443781706E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.24.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.888189551982030E-01 +8.876977071475000E-01 +8.876253520441408E-01 +8.876133532620364E-01 +8.876107213703800E-01 +8.876099542312846E-01 +8.876096926826542E-01 +8.876095855145779E-01 +8.876095395109385E-01 +8.876095170011657E-01 +8.876095059681979E-01 +8.876095002300972E-01 +8.876094970957911E-01 +8.876094951841322E-01 +8.876094941096471E-01 +8.876094934114790E-01 +8.876094929967686E-01 +8.876094926977524E-01 +8.876094925029713E-01 +8.876094927407043E-01
+1.100848275874318E-01 +1.112016378012836E-01 +1.112741788863448E-01 +1.112862342830051E-01 +1.112888803058950E-01 +1.112896546044822E-01 +1.112899170779262E-01 +1.112900247573696E-01 +1.112900711095392E-01 +1.112900936092973E-01 +1.112901047139819E-01 +1.112901105213331E-01 +1.112901136569953E-01 +1.112901155880633E-01 +1.112901166768062E-01 +1.112901173733959E-01 +1.112901177907881E-01 +1.112901180903748E-01 +1.112901182816070E-01 +1.112901180497729E-01
+1.084576289889034E-03 +1.093773852291883E-03 +1.094023351131997E-03 +1.094055738173877E-03 +1.094063497305869E-03 +1.094063421239801E-03 +1.094064535827334E-03 +1.094064833244891E-03 +1.094064914124443E-03 +1.094065102751707E-03 +1.094065112096606E-03 +1.094065100759617E-03 +1.094065116976613E-03 +1.094065113224086E-03 +1.094065110542281E-03 +1.094065116353721E-03 +1.094065117552533E-03 +1.094065118931046E-03 +1.094065123996540E-03 +1.094065119169939E-03
+8.725878370343593E-06 +6.497667360548053E-06 +6.327229260619152E-06 +6.291029719035970E-06 +6.280839461771810E-06 +6.277466937358022E-06 +6.276568887107385E-06 +6.276230953836817E-06 +6.276011286973009E-06 +6.275924924767239E-06 +6.275895785733702E-06 +6.275864509004290E-06 +6.275859299419982E-06 +6.275852000314404E-06 +6.275844968089309E-06 +6.275843239533852E-06 +6.275840950728286E-06 +6.275840332760371E-06 +6.275839547532953E-06 +6.275838934128089E-06
+1.345954402226821E-06 +1.788222986451080E-07 +7.141068257571571E-08 +5.254769000034801E-08 +4.933898266243288E-08 +4.832006530326777E-08 +4.801511650747403E-08 +4.791131712451921E-08 +4.786888227786871E-08 +4.784857423215570E-08 +4.783975542247919E-08 +4.783433806057745E-08 +4.783145868139144E-08 +4.783051585807341E-08 +4.782993157469219E-08 +4.782947717754711E-08 +4.782926691839777E-08 +4.782904552104327E-08 +4.782891882396750E-08 +4.782883604221444E-08
+6.635708941629854E-07 +7.788055400558256E-08 +1.738630599785614E-08 +5.453282252017419E-09 +1.917074456182421E-09 +9.121643946600987E-10 +6.066584786128401E-10 +5.155582896150933E-10 +4.603880661278377E-10 +4.424069024057602E-10 +4.324946258186404E-10 +4.264740377094223E-10 +4.242726584538210E-10 +4.226943713283759E-10 +4.217356249771058E-10 +4.212717754979762E-10 +4.208582690412744E-10 +4.206691073266944E-10 +4.205474512703318E-10 +4.204510464022618E-10
+4.459902425128552E-07 +4.936761140168758E-08 +1.266577919001953E-08 +2.374648746987697E-09 +8.484081841427447E-10 +3.486420254785203E-10 +1.962514194482965E-10 +8.262423386087226E-11 +4.207474675189886E-11 +2.323994159026376E-11 +1.280301772102687E-11 +7.610932798291564E-12 +5.665380623104725E-12 +3.694091870725534E-12 +2.636179535177856E-12 +2.255960536902088E-12 +1.970524138344988E-12 +1.751512249706928E-12 +1.642680827425967E-12 +1.557696702954776E-12
+3.204652868871453E-07 +3.139911585102462E-08 +6.371047675616715E-09 +1.850468115138730E-09 +5.291822849462405E-10 +1.992767062622325E-10 +9.223386479948524E-11 +4.612215952134887E-11 +2.157587314754147E-11 +1.352888551676560E-11 +7.143106509804064E-12 +4.080587524571292E-12 +2.556255943065599E-12 +1.554394667383061E-12 +1.041343372488196E-12 +7.689456832946261E-13 +5.758477343759502E-13 +3.181205933782026E-13 +2.084508873057042E-13 +1.558017917938031E-13
+1.382615726459917E-07 +2.349485637648677E-08 +4.834330465203501E-09 +1.300399636755891E-09 +4.304017512935609E-10 +1.392819074954130E-10 +6.190277642364277E-11 +2.978242175450301E-11 +1.643391399048071E-11 +8.536020103384898E-12 +4.573419955380085E-12 +3.056533744647693E-12 +1.802556465084583E-12 +1.154254299529687E-12 +6.995645003445222E-13 +4.413701916572915E-13 +3.229657686714124E-13 +1.954793756196235E-13 +1.394028476073073E-13 +1.031131866806176E-13
+7.465187786429510E-10 +1.897271108042994E-08 +2.601867826175843E-09 +1.014044481994858E-09 +3.320984630109848E-10 +1.181634741130213E-10 +5.036258325538280E-11 +2.161344556623614E-11 +1.184835463028330E-11 +6.679336858472319E-12 +3.472797388559346E-12 +1.952844831572786E-12 +1.270640028100076E-12 +7.789606293168800E-13 +5.368741338447821E-13 +3.464475177398675E-13 +2.368932160567666E-13 +1.512386206147837E-13 +1.070691052531759E-13 +7.947299847367836E-14
+5.719163839691890E-11 +3.575965700899109E-09 +2.296703606573235E-09 +5.299114532478510E-10 +2.612220249520976E-10 +9.799784236257758E-11 +4.012841075446172E-11 +1.801617381488914E-11 +9.382069076172292E-12 +5.639481027628618E-12 +2.691980268034794E-12 +1.629780311347912E-12 +1.027820570855089E-12 +6.612516997637147E-13 +4.012177885288853E-13 +2.577187998002325E-13 +1.854723347674386E-13 +1.234843846794061E-13 +8.882754596992988E-14 +6.070676358471063E-14
+0.000000000000000E+00 +1.712572449372017E-11 +9.199898868133576E-10 +4.440089973082080E-10 +1.871040741140913E-10 +7.004362493735548E-11 +3.280229823737565E-11 +1.602773014247816E-11 +7.703155013494938E-12 +4.634061830039618E-12 +2.232206521576115E-12 +1.386628227239213E-12 +8.397501343397044E-13 +4.996369436631508E-13 +3.060987414412531E-13 +2.132782206141763E-13 +1.400697039274393E-13 +9.525276935864618E-14 +6.195898272828199E-14 +4.353938448503406E-14
+0.000000000000000E+00 +1.318431232229762E-12 +2.146559900264176E-12 +1.723228568359663E-10 +1.136061604793434E-10 +4.645951160807113E-11 +1.784176909404682E-11 +1.208046464409785E-11 +6.747424237837646E-12 +3.735046710600085E-12 +1.943710796601724E-12 +1.033304174820867E-12 +7.063830068125147E-13 +3.604037109037606E-13 +2.396339157578756E-13 +1.548350764704659E-13 +1.131395072932787E-13 +7.319426011902605E-14 +4.994443288559463E-14 +3.718235934952840E-14
+0.000000000000000E+00 +0.000000000000000E+00 +2.654912747801089E-13 +2.501077343718075E-13 +2.883373210199888E-11 +1.585353549522339E-11 +1.666390495341455E-11 +7.379756196676078E-12 +3.618780330542042E-12 +2.376906534041997E-12 +1.364785053813623E-12 +8.580877846007487E-13 +6.151352253163239E-13 +2.649637705926987E-13 +1.870987633940601E-13 +1.326045435721944E-13 +9.076282521029372E-14 +5.988943641982579E-14 +3.350454619348706E-14 +2.813512317580417E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.695417469114979E-14 +3.182770287329211E-14 +8.094186157127750E-12 +4.731468413187264E-12 +2.158987538825966E-12 +2.731731624100095E-12 +1.748685642079361E-12 +1.012585774967398E-12 +4.290616588882998E-13 +3.679623680621385E-13 +2.032007710554118E-13 +1.550881548049381E-13 +9.799362661921302E-14 +8.314315196368724E-14 +5.141198376623845E-14 +2.891076585829851E-14 +2.287633572908831E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.134224948878084E-14 +1.052643179204420E-14 +8.952535689254432E-15 +1.173127028929674E-12 +1.692023744254593E-12 +7.509301247848144E-13 +2.815324397941594E-13 +3.014064771614727E-13 +2.452228667071244E-13 +1.478024142927460E-13 +9.373224140891697E-14 +5.361782436652510E-14 +5.129030937266812E-14 +3.014229862186954E-14 +2.293005044488363E-14 +1.867508912371585E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.293687361775793E-15 +1.064042833421661E-15 +1.029869088753821E-12 +7.012904204626303E-16 +1.595652558630077E-13 +1.424723717338866E-13 +9.966520484577756E-14 +3.349476241514064E-14 +3.391878463584684E-14 +3.594438686298390E-14 +3.194756840336550E-14 +2.404821838836039E-14 +1.570212233904620E-14 +1.179236252396414E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.328253369703578E-16 +2.180175693467142E-16 +1.072915117625972E-16 +4.250635819778584E-17 +7.506130782154692E-17 +2.071122421080621E-14 +2.074660065796125E-14 +2.154976186210245E-14 +1.372048115707175E-14 +1.222874040287263E-14 +3.698925375679905E-15 +3.909268044688040E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.258554140466184E-18 +1.872596375871528E-17 +3.101715036570697E-16 +1.257737394874351E-16 +1.482083984524042E-16 +2.123288347178046E-15 +2.518011649084938E-15 +2.437481771611904E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.920846980473274E-18 +1.409814898259139E-18 +4.659532873558035E-17 +6.040778949288075E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.25.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.870689894014913E-01 +8.862114194222082E-01 +8.861572803542096E-01 +8.861485545167618E-01 +8.861466932298461E-01 +8.861461283949309E-01 +8.861459393677054E-01 +8.861458610533293E-01 +8.861458274324715E-01 +8.861458111573443E-01 +8.861458029354800E-01 +8.861457987142043E-01 +8.861457966345219E-01 +8.861457953626811E-01 +8.861457946545295E-01 +8.861457939931789E-01 +8.861457937437119E-01 +8.861457935812591E-01 +8.861457933699539E-01 +8.861457933580721E-01
+1.118110363769846E-01 +1.126677991571472E-01 +1.127224371793607E-01 +1.127313060847396E-01 +1.127332136146662E-01 +1.127337906032004E-01 +1.127339797852875E-01 +1.127340600906430E-01 +1.127340941713763E-01 +1.127341108253857E-01 +1.127341191985177E-01 +1.127341234694305E-01 +1.127341255887894E-01 +1.127341268956710E-01 +1.127341276254134E-01 +1.127341282873661E-01 +1.127341285353846E-01 +1.127341287108633E-01 +1.127341289172342E-01 +1.127341289338825E-01
+1.108872134400655E-03 +1.113830330578566E-03 +1.113781948300478E-03 +1.113714676266453E-03 +1.113688379365489E-03 +1.113682883803905E-03 +1.113684473922066E-03 +1.113683166603472E-03 +1.113683080709281E-03 +1.113682832815505E-03 +1.113682764660025E-03 +1.113682748775970E-03 +1.113682726069011E-03 +1.113682704164699E-03 +1.113682689642604E-03 +1.113682692436363E-03 +1.113682700284800E-03 +1.113682685720682E-03 +1.113682692570899E-03 +1.113682688476862E-03
+8.484752196504562E-06 +6.570290835416135E-06 +6.379570535952427E-06 +6.356884875616015E-06 +6.350710295502805E-06 +6.347949013844206E-06 +6.347111763515295E-06 +6.346966450763255E-06 +6.346783421328745E-06 +6.346750802534248E-06 +6.346714793773278E-06 +6.346705524015818E-06 +6.346700531376508E-06 +6.346695305268733E-06 +6.346692036429801E-06 +6.346691356778864E-06 +6.346686822314339E-06 +6.346689128065910E-06 +6.346687953723554E-06 +6.346687601453457E-06
+1.338710981685852E-06 +1.663786067749279E-07 +7.227354445036550E-08 +5.293150442495682E-08 +4.929018668194611E-08 +4.836320429938779E-08 +4.809048591477951E-08 +4.797881321247863E-08 +4.793182535463341E-08 +4.791797649439432E-08 +4.790710720247206E-08 +4.790458301830061E-08 +4.790191849713833E-08 +4.790075160540361E-08 +4.790083145585974E-08 +4.790033843891136E-08 +4.789987793871126E-08 +4.790007746706982E-08 +4.789996601699036E-08 +4.790005837911423E-08
+4.808066889960425E-07 +7.231415390863376E-08 +1.862114681190939E-08 +5.800388467630210E-09 +1.962784285884545E-09 +8.465995771982301E-10 +6.371038891555974E-10 +5.184231716428851E-10 +4.752714392006874E-10 +4.511153171443569E-10 +4.414150570500728E-10 +4.362234674245851E-10 +4.336905314595758E-10 +4.320402811558660E-10 +4.310716152783238E-10 +4.305269464279463E-10 +4.302017714972443E-10 +4.299935520920600E-10 +4.298566272304712E-10 +4.297868677676600E-10
+3.581043360926544E-07 +4.641875696315076E-08 +1.112637042584250E-08 +2.754824754715686E-09 +8.040115520002818E-10 +3.260575950123227E-10 +1.745817499416665E-10 +7.492149851383609E-11 +4.348342312385209E-11 +1.881771663159784E-11 +1.268224797210125E-11 +7.331468613624629E-12 +5.120248927071040E-12 +3.730161033397248E-12 +2.706636097693025E-12 +2.271160166704140E-12 +1.956044155509097E-12 +1.758603741271540E-12 +1.651996118370072E-12 +1.568851633308348E-12
+2.260834890068680E-07 +3.641342266460562E-08 +4.998448402008639E-09 +1.945310937617178E-09 +5.028571574744975E-10 +1.980606107133129E-10 +8.762233460975055E-11 +4.300856890389887E-11 +2.340272976853529E-11 +1.261631889576701E-11 +7.408645412814272E-12 +3.644093064271080E-12 +2.176364129079745E-12 +1.543367532432030E-12 +1.085412221654642E-12 +7.764521028998920E-13 +5.044921430322487E-13 +3.359636983419820E-13 +2.296385669109992E-13 +1.548816000647708E-13
+1.389784008195575E-07 +2.565642352855191E-08 +4.171726248263758E-09 +1.229884301571107E-09 +4.420804026193220E-10 +1.219641849784669E-10 +6.477719339227289E-11 +3.228755514230719E-11 +1.360475703763443E-11 +8.396236521673646E-12 +4.574824763963961E-12 +2.451691744845645E-12 +1.819624775195593E-12 +1.148140469990072E-12 +7.509524285789166E-13 +4.117310055025213E-13 +2.945168196598217E-13 +2.057023991193563E-13 +1.488418286847969E-13 +9.977303958083634E-14
+7.025535343155580E-08 +1.334467885901152E-08 +3.480444996503329E-09 +1.064582220962813E-09 +3.154593767502458E-10 +1.037508407507107E-10 +5.255790948240811E-11 +2.177646204787547E-11 +1.153446059206912E-11 +6.895604499976715E-12 +3.707165991491704E-12 +1.943659607982560E-12 +1.240844555011627E-12 +7.333384879424854E-13 +4.704312576154129E-13 +3.227070624469045E-13 +2.137045085204358E-13 +1.609153567574314E-13 +1.122924168600974E-13 +7.037660547000041E-14
+4.369781500976816E-09 +1.051819448184698E-08 +2.940074777297099E-09 +8.296895213832657E-10 +2.707823407311675E-10 +7.400306572025900E-11 +4.474322116533321E-11 +1.921181786460218E-11 +8.712893749727009E-12 +5.201227006110354E-12 +2.702789869731654E-12 +1.582568517832547E-12 +1.067171503224688E-12 +6.465747324234341E-13 +3.926831671434043E-13 +2.460954661922571E-13 +1.727930933020067E-13 +1.197009859444880E-13 +8.258317435014815E-14 +5.670171106159316E-14
+2.589143015463946E-11 +9.734909959056618E-09 +1.881934140106718E-09 +6.522585212654511E-10 +1.814806398389900E-10 +4.663416074237901E-11 +3.535162665692494E-11 +1.354891920284975E-11 +6.985310223871454E-12 +4.532897398051053E-12 +2.266256878467962E-12 +1.231180683485743E-12 +8.029868273186902E-13 +4.684307915994944E-13 +2.992288733109136E-13 +2.075487334955298E-13 +1.467003585563065E-13 +9.757435882439726E-14 +6.307813019515098E-14 +4.288695409288108E-14
+0.000000000000000E+00 +1.907804001854445E-11 +1.094948007892691E-09 +3.896199554238386E-10 +1.473199052849209E-10 +4.082866549220590E-11 +3.061497079453615E-11 +8.178422571789971E-12 +6.001965803384117E-12 +2.765817598261855E-12 +1.851612291577214E-12 +9.781978451024635E-13 +7.374408428366514E-13 +4.032251460888118E-13 +2.326495416262539E-13 +1.542276205350995E-13 +1.081378355925585E-13 +8.149841733162029E-14 +5.248820568962618E-14 +3.747216412089525E-14
+0.000000000000000E+00 +1.004877111312466E-12 +3.587259690078068E-10 +2.390042420752814E-10 +9.135015648845691E-11 +2.909226983243554E-11 +2.141321568936274E-11 +5.571971295441541E-12 +4.826059217511184E-12 +2.293677696750855E-12 +1.096155526957780E-12 +7.690551635945461E-13 +4.994436576306316E-13 +3.047440206242559E-13 +1.786654052348781E-13 +1.357683045576548E-13 +9.835005874260756E-14 +6.422873562369358E-14 +3.874527791629973E-14 +2.729434552233989E-14
+0.000000000000000E+00 +0.000000000000000E+00 +2.238297016629828E-13 +2.682263040061434E-13 +5.749451863757113E-11 +1.253034717314177E-11 +1.360288091077094E-11 +4.661001587859734E-12 +3.336586039457656E-12 +1.495862028424621E-12 +7.501219965048639E-13 +5.688804613078945E-13 +4.219031986455509E-13 +2.019139916623726E-13 +1.362296095663620E-13 +9.755107101000739E-14 +7.422675028405256E-14 +4.895097418238209E-14 +2.989536394179946E-14 +2.109251447023615E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.757313059370133E-14 +1.483525254291756E-14 +6.310885149388074E-12 +8.465070075312541E-12 +1.682400377578738E-12 +1.889044007657697E-12 +1.184416195490196E-12 +6.491320566872301E-13 +3.500114583014572E-13 +2.330955809708239E-13 +1.012823108298293E-13 +1.040438879292017E-13 +6.779708636434943E-14 +6.025514558859983E-14 +3.609258402112283E-14 +2.013439192926365E-14 +1.558586952627815E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.351306243531715E-15 +4.552590683851770E-15 +8.780060113516045E-13 +1.147721931491120E-12 +3.550970755843917E-13 +2.149935691206808E-13 +2.488973272349634E-13 +1.991502725569485E-13 +6.443322023069343E-14 +7.115508805406397E-14 +4.903217118922217E-14 +3.474056711178524E-14 +2.479658851381678E-14 +1.262591248586431E-14 +8.788598410370311E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.044213558895453E-15 +3.627488378486081E-16 +2.661835226001641E-16 +1.182666369647255E-13 +1.549478999158467E-13 +1.500809974719096E-13 +2.376288956684312E-14 +2.844047603590283E-14 +2.957642781867706E-14 +3.191694771229333E-14 +1.486744545546314E-14 +8.333051408201798E-15 +7.753062194256251E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.443679739628274E-16 +1.057602368231888E-16 +1.521682908269776E-17 +1.354953766300251E-14 +1.977758698231139E-14 +2.085829680938496E-14 +1.860668022310958E-14 +4.534479462947301E-15 +3.374346884208962E-15 +3.220825282964937E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.392769978877382E-17 +9.605801005397675E-17 +1.968465723376704E-16 +1.193312935256205E-16 +2.269607628959096E-15 +2.092398306235769E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.287039967160469E-16 +4.900337293925247E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.25.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.870687850925242E-01 +8.862114694093133E-01 +8.861574016702953E-01 +8.861485489947343E-01 +8.861466966541439E-01 +8.861461273852858E-01 +8.861459396791586E-01 +8.861458610031043E-01 +8.861458273288426E-01 +8.861458111116892E-01 +8.861458028992434E-01 +8.861457987348802E-01 +8.861457965831598E-01 +8.861457953504875E-01 +8.861457945928144E-01 +8.861457941013432E-01 +8.861457937538499E-01 +8.861457935497197E-01 +8.861457934708988E-01 +8.861457934256086E-01
+1.118112651717898E-01 +1.126677516091409E-01 +1.127223274484072E-01 +1.127313111583835E-01 +1.127332100711493E-01 +1.127337914377652E-01 +1.127339793413372E-01 +1.127340601387636E-01 +1.127340942431243E-01 +1.127341108644253E-01 +1.127341192301598E-01 +1.127341234450868E-01 +1.127341256422703E-01 +1.127341269078407E-01 +1.127341276771332E-01 +1.127341281805114E-01 +1.127341285289093E-01 +1.127341287380266E-01 +1.127341288232888E-01 +1.127341288644752E-01
+1.108848933533492E-03 +1.113828057787776E-03 +1.113770221287048E-03 +1.113715084774992E-03 +1.113688491301392E-03 +1.113683036646375E-03 +1.113684573490421E-03 +1.113683169582881E-03 +1.113683112940741E-03 +1.113682840172235E-03 +1.113682768795947E-03 +1.113682752936030E-03 +1.113682723837640E-03 +1.113682705237336E-03 +1.113682698999291E-03 +1.113682686543189E-03 +1.113682693690339E-03 +1.113682689948304E-03 +1.113682686232347E-03 +1.113682689680773E-03
+8.482823938765451E-06 +6.570267778724800E-06 +6.379674519990505E-06 +6.356925276857211E-06 +6.350716545008637E-06 +6.347970547775584E-06 +6.347122142552648E-06 +6.346965640728355E-06 +6.346783114318987E-06 +6.346751530476425E-06 +6.346715233462357E-06 +6.346704369965362E-06 +6.346700709777040E-06 +6.346694244620580E-06 +6.346692830862270E-06 +6.346696201240400E-06 +6.346689602956137E-06 +6.346689331123003E-06 +6.346687092634754E-06 +6.346688423235281E-06
+1.339547056549452E-06 +1.663302801370272E-07 +7.229406364492778E-08 +5.292975831452136E-08 +4.929119411947421E-08 +4.836386586663221E-08 +4.809411323816272E-08 +4.797874767382516E-08 +4.793178521674600E-08 +4.791728937778151E-08 +4.790712167199327E-08 +4.790443202201152E-08 +4.790185385805801E-08 +4.790078047702793E-08 +4.790068398415957E-08 +4.790015253290557E-08 +4.790001782874041E-08 +4.790005249701310E-08 +4.790015288241360E-08 +4.789992859917877E-08
+4.800738834650772E-07 +7.226933961525253E-08 +1.862508051879802E-08 +5.801325566584648E-09 +1.962831164834023E-09 +8.466669687309669E-10 +6.461322070050659E-10 +5.184312820181768E-10 +4.752719349171284E-10 +4.506618427409417E-10 +4.414144111037921E-10 +4.363235628323185E-10 +4.336593580337410E-10 +4.320372578271751E-10 +4.310909404522801E-10 +4.305018464465867E-10 +4.302035711274552E-10 +4.300012889825898E-10 +4.298748520744573E-10 +4.297705014614338E-10
+3.582081251440220E-07 +4.640615356404736E-08 +1.113402797508169E-08 +2.755803766372562E-09 +8.040157929034042E-10 +3.260185433797744E-10 +1.734595880981460E-10 +7.491696486719960E-11 +4.349001725470625E-11 +1.880863305748509E-11 +1.268150357378589E-11 +7.465562433833859E-12 +5.140343355219222E-12 +3.724249650722062E-12 +2.690348071411909E-12 +2.250827084160302E-12 +1.978250346398087E-12 +1.761649876685704E-12 +1.652242951394761E-12 +1.564991401570119E-12
+2.261924561614814E-07 +3.639075792441823E-08 +5.001583071697920E-09 +1.944355006428611E-09 +5.028902877115943E-10 +1.980821725673052E-10 +9.311227331849403E-11 +4.301513570194927E-11 +2.339797882605627E-11 +1.219420358994657E-11 +7.408457842333023E-12 +3.841352431790256E-12 +2.185213498102382E-12 +1.540756023968957E-12 +1.058840161090624E-12 +7.417303144202216E-13 +5.282712764490016E-13 +3.355313551818996E-13 +2.300131283229981E-13 +1.551976162356941E-13
+1.392020048313713E-07 +2.565976774204665E-08 +4.174664080801667E-09 +1.229388378082898E-09 +4.420705055208274E-10 +1.219957668838845E-10 +6.637427480734026E-11 +3.228823445571123E-11 +1.360327059104148E-11 +8.648298608230475E-12 +4.575437944188463E-12 +2.546955698263160E-12 +1.812632659088237E-12 +1.148370206582323E-12 +7.171243653481635E-13 +4.200153354390136E-13 +2.848951299689235E-13 +2.030042797301361E-13 +1.480675331576130E-13 +9.644431150684654E-14
+7.034219562392896E-08 +1.334365311629136E-08 +3.482259105450471E-09 +1.065525145692119E-09 +3.154286618668355E-10 +1.037648322876696E-10 +5.362784041158599E-11 +2.177664466648775E-11 +1.153523155325423E-11 +6.827179575323435E-12 +3.707104886804314E-12 +2.015126246559967E-12 +1.231969059610907E-12 +7.337972642794042E-13 +4.675247361936058E-13 +3.231827661998850E-13 +2.122528698116363E-13 +1.542093139022761E-13 +1.111745739610275E-13 +6.949572298127017E-14
+4.385372934980989E-09 +1.049549590930684E-08 +2.946077914178985E-09 +8.303159316274499E-10 +2.708285791291337E-10 +7.396098819665355E-11 +4.444562408679933E-11 +1.921050571111282E-11 +8.712963111942358E-12 +5.206692412954245E-12 +2.702964651621083E-12 +1.675201025996748E-12 +1.076364918405541E-12 +6.459633112871225E-13 +4.053749280268279E-13 +2.457005221285793E-13 +1.662227993768035E-13 +1.127966943146371E-13 +8.173574084618566E-14 +5.552719895806714E-14
+2.712334475601920E-11 +9.740687587135294E-09 +1.880505479008591E-09 +6.517020499779064E-10 +1.814689915574969E-10 +4.658224942095541E-11 +3.798594706199713E-11 +1.354557041781251E-11 +6.984846798873312E-12 +4.435701195591432E-12 +2.265936267638493E-12 +1.232029992032630E-12 +8.050072388964514E-13 +4.680040446990071E-13 +3.068924454369018E-13 +2.059675133589201E-13 +1.452299808979799E-13 +9.436715716960373E-14 +6.281056911704451E-14 +4.235143508539823E-14
+0.000000000000000E+00 +1.836366972675624E-11 +1.086625559508248E-09 +3.896167261756741E-10 +1.474190861740301E-10 +4.084791041225883E-11 +3.120448688312697E-11 +8.180179436486844E-12 +6.001623736227342E-12 +2.769602907660575E-12 +1.851209446734176E-12 +9.786579442859214E-13 +7.397886249543736E-13 +4.035025442365059E-13 +2.420166732030830E-13 +1.576501560737171E-13 +1.074609574865595E-13 +7.395601426475817E-14 +5.204492553415342E-14 +3.689926651585879E-14
+0.000000000000000E+00 +1.474653237994205E-12 +3.605187108637330E-10 +2.387480955680425E-10 +9.126195713230175E-11 +2.910177037617737E-11 +2.139543138585486E-11 +5.575540839375549E-12 +4.821992704169844E-12 +2.278780106548227E-12 +1.095503045720667E-12 +8.484769599684235E-13 +4.981668587561568E-13 +3.049150745202604E-13 +1.881741691779138E-13 +1.348840200994271E-13 +9.876331082343308E-14 +6.244444183486184E-14 +3.877457619743157E-14 +2.690397792606557E-14
+0.000000000000000E+00 +0.000000000000000E+00 +8.252597140981112E-14 +2.655005233331670E-13 +5.744140102884216E-11 +1.254567688904147E-11 +1.352620513439711E-11 +4.655993039567566E-12 +3.335242773256786E-12 +1.495064574805873E-12 +7.501482995461875E-13 +5.556499396341028E-13 +4.315060879164737E-13 +2.027062452990939E-13 +1.359127973766989E-13 +9.794600015030006E-14 +7.641931474572426E-14 +3.967404931648063E-14 +2.985438131983448E-14 +2.164237158525628E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.336712070735975E-14 +1.034092233857536E-14 +6.312776779528764E-12 +8.490584784651338E-12 +1.685507453511328E-12 +1.888998369179473E-12 +1.199463153337763E-12 +6.491041513886024E-13 +4.085895257510265E-13 +2.384224348463607E-13 +1.018877325797441E-13 +9.705825923597697E-14 +6.811402670901302E-14 +5.063697448545463E-14 +2.920197130040498E-14 +2.030585029024421E-14 +1.531302783034807E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.111115721638099E-15 +7.745735142388967E-16 +8.780843681730675E-13 +1.146563933563270E-12 +3.574115427088465E-13 +2.148147643710343E-13 +2.446027907025906E-13 +1.965533982895657E-13 +6.431871689179229E-14 +7.278162992164857E-14 +4.887524425063390E-14 +3.423087143889561E-14 +2.528326826458687E-14 +1.277350730302718E-14 +8.667262117498727E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.619494667832868E-15 +1.458611491110603E-16 +7.482171865757726E-16 +1.181614226764509E-13 +1.527336047357090E-13 +1.427258710434200E-13 +2.391936343247067E-14 +3.076886621671066E-14 +2.929598851629322E-14 +2.618318723607315E-14 +1.481056252699211E-14 +8.247243955532656E-15 +8.098046496014272E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.377246346368488E-17 +1.699336769792657E-16 +4.502583309209418E-18 +1.369720931018177E-14 +1.691357380081139E-14 +2.077656020556788E-14 +1.817094469459061E-14 +4.698853592969952E-15 +3.329934159937509E-15 +3.104857256194670E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.964480176006538E-17 +4.868462266248378E-17 +2.667702536744078E-17 +1.728828660514486E-15 +2.324064387551428E-15 +2.337970717807879E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.828384409756291E-16 +2.323270394572840E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.26.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.888093141749549E-01 +8.876975779589809E-01 +8.876254141411375E-01 +8.876133331115323E-01 +8.876107143710543E-01 +8.876099595863226E-01 +8.876096983040284E-01 +8.876095887162794E-01 +8.876095421593576E-01 +8.876095199013619E-01 +8.876095084262954E-01 +8.876095026161379E-01 +8.876094995406114E-01 +8.876094977492357E-01 +8.876094966125923E-01 +8.876094959097474E-01 +8.876094955157602E-01 +8.876094952453206E-01 +8.876094950210625E-01 +8.876094948836527E-01
+1.100940588694614E-01 +1.112017376253080E-01 +1.112741198875174E-01 +1.112862576871609E-01 +1.112888907166069E-01 +1.112896488599253E-01 +1.112899118395782E-01 +1.112900215721815E-01 +1.112900686765468E-01 +1.112900908391411E-01 +1.112901022913707E-01 +1.112901081875551E-01 +1.112901112607429E-01 +1.112901130812621E-01 +1.112901142246631E-01 +1.112901149324184E-01 +1.112901153194444E-01 +1.112901155975433E-01 +1.112901158253930E-01 +1.112901159621883E-01
+1.084874447388885E-03 +1.093803908012073E-03 +1.094023017795068E-03 +1.094052895024056E-03 +1.094060253120866E-03 +1.094063651519809E-03 +1.094064150645340E-03 +1.094064823709241E-03 +1.094064731056347E-03 +1.094064976218174E-03 +1.094065073462567E-03 +1.094065046824697E-03 +1.094065070100560E-03 +1.094065054030707E-03 +1.094065059593204E-03 +1.094065058877650E-03 +1.094065071777633E-03 +1.094065064213945E-03 +1.094065060508640E-03 +1.094065064855318E-03
+8.813513154188257E-06 +6.495824192902889E-06 +6.326120427668891E-06 +6.290584921111902E-06 +6.280743108945728E-06 +6.277580578468197E-06 +6.276607241363161E-06 +6.276221564274682E-06 +6.275994974842709E-06 +6.275921207289558E-06 +6.275896858127521E-06 +6.275865811383785E-06 +6.275857622837427E-06 +6.275852805338511E-06 +6.275845155148968E-06 +6.275843302745913E-06 +6.275839184348280E-06 +6.275840283796953E-06 +6.275841067644032E-06 +6.275837893627298E-06
+1.343423957782101E-06 +1.776655424139518E-07 +7.062252459957464E-08 +5.288817734940138E-08 +4.941331135045739E-08 +4.834673763231034E-08 +4.801814999504059E-08 +4.791201475569174E-08 +4.786549973415850E-08 +4.784960097238249E-08 +4.784014753702931E-08 +4.783447409257994E-08 +4.783186662631234E-08 +4.783047701152248E-08 +4.782983834100826E-08 +4.782978133567875E-08 +4.782919458522754E-08 +4.782904572980765E-08 +4.782899815541519E-08 +4.782883922103063E-08
+6.784296692994711E-07 +7.908223548970363E-08 +1.766195538440977E-08 +5.108939068673916E-09 +1.887912391263857E-09 +9.178550468737185E-10 +5.912848459009667E-10 +5.152237608373838E-10 +4.573813210434655E-10 +4.416594734454009E-10 +4.326866121357373E-10 +4.266195427863646E-10 +4.241965166255709E-10 +4.225916723024570E-10 +4.217696442653708E-10 +4.212643325368542E-10 +4.208758923125384E-10 +4.206740322145467E-10 +4.205586450919593E-10 +4.204479938318354E-10
+4.488801843244441E-07 +5.035269420885186E-08 +1.173991491095701E-08 +2.441351492134564E-09 +8.560035563052753E-10 +3.576056813750465E-10 +1.753883243533020E-10 +8.223050331911369E-11 +3.850264220958289E-11 +2.326467124983342E-11 +1.362032327365679E-11 +7.708147881047898E-12 +5.407800303368701E-12 +3.860268562328227E-12 +2.671360916657796E-12 +2.158890528777934E-12 +1.973372992093515E-12 +1.769215654699765E-12 +1.644045079907539E-12 +1.554305387677670E-12
+3.147741245525908E-07 +3.137292285265755E-08 +5.998609967212970E-09 +1.835794693025146E-09 +5.029878000994715E-10 +1.946104531200096E-10 +8.804118456846935E-11 +4.704081533065173E-11 +2.084065837522284E-11 +1.303794730629398E-11 +7.225926412098820E-12 +3.816159627336627E-12 +2.517188635768888E-12 +1.603395158216333E-12 +1.041329662603800E-12 +7.101453484510798E-13 +5.282408076582144E-13 +3.413146058859003E-13 +2.124195271908331E-13 +1.633748479029412E-13
+1.526818440781677E-07 +2.418192894506658E-08 +4.380999779627952E-09 +1.307360893810458E-09 +3.924061198422195E-10 +1.450660521729211E-10 +6.226335170476218E-11 +3.048525317992988E-11 +1.608218083919854E-11 +8.659635005638708E-12 +4.763184666243760E-12 +2.870569427527654E-12 +1.838013528481687E-12 +1.107964681185533E-12 +7.129246148021344E-13 +4.214660684883087E-13 +3.258041031377075E-13 +1.949677448515820E-13 +1.343436598650054E-13 +1.002761159839749E-13
+7.823774834081544E-10 +1.834181811119826E-08 +2.975873945728491E-09 +9.342610981475743E-10 +3.062601506934861E-10 +1.181141062166087E-10 +5.027619135194387E-11 +2.239161653421473E-11 +1.095893378574948E-11 +6.670970466203149E-12 +3.631693853726389E-12 +2.037385764844437E-12 +1.265510228783314E-12 +8.252423640000736E-13 +5.205330762037265E-13 +3.281598929075034E-13 +2.315718081314935E-13 +1.523631782217293E-13 +1.049261666654289E-13 +7.238042929599641E-14
+2.288090810557332E-11 +3.667258886120439E-09 +2.459288245070532E-09 +5.573814534546637E-10 +2.576326517790277E-10 +1.021011582742676E-10 +3.905564995906873E-11 +1.808097945667824E-11 +9.026998257624800E-12 +5.781664410653790E-12 +2.817337530110215E-12 +1.726317188936824E-12 +1.037690965737315E-12 +6.372408069069469E-13 +3.884262736623549E-13 +2.487543669787367E-13 +1.754763713997958E-13 +1.177413658921563E-13 +8.673546059718453E-14 +5.817289526895808E-14
+0.000000000000000E+00 +1.795277119850963E-11 +9.912978421912531E-10 +4.621987741288729E-10 +1.587938703466168E-10 +6.998170725400820E-11 +3.298709355684990E-11 +1.611449447959247E-11 +7.085142236263173E-12 +4.775432703733249E-12 +2.193902929042366E-12 +1.354004056257959E-12 +7.951276334618529E-13 +4.901673028681938E-13 +3.125833218795205E-13 +2.183632380631658E-13 +1.447482439789909E-13 +9.599476019914030E-14 +6.427681741682858E-14 +4.410362195103877E-14
+0.000000000000000E+00 +1.152359180365663E-12 +2.241363841478840E-12 +1.856266206254403E-10 +1.111328744139998E-10 +4.573503547001565E-11 +1.837707816254699E-11 +1.212421248374885E-11 +5.946493500639895E-12 +3.678291800674906E-12 +2.002387955630193E-12 +1.043761457391106E-12 +6.876008982316392E-13 +3.824738488320521E-13 +2.404503879091589E-13 +1.589825810476627E-13 +1.095123371462633E-13 +7.401178233034319E-14 +5.163581349134139E-14 +3.586779123758190E-14
+0.000000000000000E+00 +0.000000000000000E+00 +4.106187469911782E-13 +2.490784827726197E-13 +2.960679578852292E-11 +1.572124005084830E-11 +1.657309676516761E-11 +7.223198340097705E-12 +3.239569067029182E-12 +2.371374821114906E-12 +1.453395877628932E-12 +8.534783317338170E-13 +5.796321493583990E-13 +2.696534869780139E-13 +1.965289128503131E-13 +1.313306000265850E-13 +9.918248682313246E-14 +5.848135316540825E-14 +3.502125233043442E-14 +2.829268172644250E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.942897476687373E-14 +4.510572739389951E-14 +8.107983455385363E-12 +6.107941412120714E-12 +2.145677222053084E-12 +2.456670629877961E-12 +1.733864087501186E-12 +1.024048193332467E-12 +4.347917163391712E-13 +3.615061894354269E-13 +2.134731894584952E-13 +1.534105635125414E-13 +1.107264182741676E-13 +7.549936815360756E-14 +5.158319939425255E-14 +2.905943070784814E-14 +2.348929192327076E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.237980615696271E-14 +1.000146978176496E-14 +2.876805282922635E-15 +1.182073532726067E-12 +1.042201028362020E-12 +8.352807829900037E-13 +2.797560863683252E-13 +3.425244390928018E-13 +2.458388582057838E-13 +1.475112809984541E-13 +9.614716979349418E-14 +5.385769757090773E-14 +4.947161465334557E-14 +3.159208287089207E-14 +1.952090011181806E-14 +1.721720097925546E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.961015447655710E-16 +2.339722500901136E-15 +1.214848114053431E-15 +1.046090516614797E-15 +1.620557590737774E-13 +2.093732421929106E-13 +1.117434967250923E-13 +3.342032990777128E-14 +3.367674834070102E-14 +3.742308771002316E-14 +3.325439824386439E-14 +2.071190289082224E-14 +1.311347562491626E-14 +1.156223849908574E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.338354200181296E-16 +7.915162767661665E-18 +3.991521812443145E-16 +1.795599395727397E-13 +2.778534807476012E-17 +2.085775480415072E-14 +2.067258621577514E-14 +2.732258491181073E-14 +1.477481552663328E-14 +2.621644406293555E-15 +3.867193879911867E-15 +4.091348309101323E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.896420148727859E-17 +7.596424529516139E-18 +1.181698419223295E-16 +8.348368806104918E-17 +6.854946714111452E-17 +2.474688318349199E-17 +2.296771997500335E-15 +2.592866798436512E-15 +3.118069916426257E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.010638689985597E-17 +1.295302753405763E-16 +1.439828384168436E-16 +1.989046060340644E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.26.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.888091826889755E-01 +8.876979449517804E-01 +8.876254403361148E-01 +8.876133349378217E-01 +8.876107117633822E-01 +8.876099591564798E-01 +8.876096990450102E-01 +8.876095888244891E-01 +8.876095421577042E-01 +8.876095197361272E-01 +8.876095084390518E-01 +8.876095026000432E-01 +8.876094995333998E-01 +8.876094977348408E-01 +8.876094966264241E-01 +8.876094959495335E-01 +8.876094954885791E-01 +8.876094952158049E-01 +8.876094949957074E-01 +8.876094948070723E-01
+1.100942187512213E-01 +1.112013771249206E-01 +1.112740931212502E-01 +1.112862500243172E-01 +1.112888931209129E-01 +1.112896492386330E-01 +1.112899111045537E-01 +1.112900214577370E-01 +1.112900686598492E-01 +1.112900909463009E-01 +1.112901022778826E-01 +1.112901082026095E-01 +1.112901112631307E-01 +1.112901130960898E-01 +1.112901142156098E-01 +1.112901148680244E-01 +1.112901153496999E-01 +1.112901156307082E-01 +1.112901158525448E-01 +1.112901160364196E-01
+1.084845669197545E-03 +1.093797548449357E-03 +1.094023790337890E-03 +1.094056957812237E-03 +1.094060454792004E-03 +1.094063704950357E-03 +1.094064148796244E-03 +1.094064831036671E-03 +1.094064748752099E-03 +1.094065026702799E-03 +1.094065074111116E-03 +1.094065047682409E-03 +1.094065074134180E-03 +1.094065054587487E-03 +1.094065055207430E-03 +1.094065082282989E-03 +1.094065066781228E-03 +1.094065061487212E-03 +1.094065057071023E-03 +1.094065066401115E-03
+8.815509370822264E-06 +6.495768637619583E-06 +6.325948613256932E-06 +6.291307657326221E-06 +6.280745091560174E-06 +6.277578347037704E-06 +6.276603333252608E-06 +6.276220480243567E-06 +6.275995471291994E-06 +6.275928896821050E-06 +6.275896915810456E-06 +6.275865985196576E-06 +6.275858296203859E-06 +6.275851613983818E-06 +6.275844679859731E-06 +6.275844895255594E-06 +6.275841115419738E-06 +6.275839303624700E-06 +6.275842818222107E-06 +6.275838710375497E-06
+1.341862689141612E-06 +1.776208106992184E-07 +7.060726522000206E-08 +5.307502162529901E-08 +4.941308372619452E-08 +4.834662971550842E-08 +4.801793993763551E-08 +4.791198141220974E-08 +4.786563539928141E-08 +4.784946920814363E-08 +4.784017542794582E-08 +4.783446676192550E-08 +4.783190079936074E-08 +4.783066721886979E-08 +4.782984472489496E-08 +4.782941401063160E-08 +4.782923881542999E-08 +4.782909523395696E-08 +4.782892810219862E-08 +4.782882803152748E-08
+6.781259158975208E-07 +7.907958052728346E-08 +1.766060413488119E-08 +5.545569190297763E-09 +1.887952417853055E-09 +9.177670999440554E-10 +5.913031154053873E-10 +5.152438779072629E-10 +4.573754604776758E-10 +4.417079895415760E-10 +4.326831105500664E-10 +4.266292452591297E-10 +4.241845275651587E-10 +4.226096582106278E-10 +4.217862647032961E-10 +4.211818783677957E-10 +4.208696038560979E-10 +4.206774521978368E-10 +4.205389726150298E-10 +4.204459005125059E-10
+4.492507025410875E-07 +5.032696441894724E-08 +1.173570225270537E-08 +2.681709754548310E-09 +8.559555795460876E-10 +3.576547852560462E-10 +1.753931815321649E-10 +8.223016516360986E-11 +3.850156340215649E-11 +2.327588479423200E-11 +1.361803869597561E-11 +7.706001490371458E-12 +5.436979110948220E-12 +3.860281921389706E-12 +2.689776834319193E-12 +2.157791156230698E-12 +1.954979560100543E-12 +1.761180427024628E-12 +1.640959944719595E-12 +1.553618107925360E-12
+3.148521774803395E-07 +3.136547199413386E-08 +5.995858274875804E-09 +1.827095011664988E-09 +5.029931710285917E-10 +1.945747205772601E-10 +8.803793564523163E-11 +4.704515020095623E-11 +2.085600170219646E-11 +1.299625459125884E-11 +7.227828091652834E-12 +3.815343833612670E-12 +2.530934880569043E-12 +1.602668695945341E-12 +1.059325156042765E-12 +7.177692999554998E-13 +5.052464041467706E-13 +3.280556933775130E-13 +2.024779393463052E-13 +1.562974884353005E-13
+1.525185164685967E-07 +2.418087897352929E-08 +4.377442039667323E-09 +1.252732247239349E-09 +3.923698113334834E-10 +1.450940083383173E-10 +6.226151450061521E-11 +3.049437484498215E-11 +1.608145554293960E-11 +8.687549505947353E-12 +4.765241336758483E-12 +2.873685151575321E-12 +1.827094453929026E-12 +1.107756852404964E-12 +7.317459351715143E-13 +4.548291817067026E-13 +3.234739229096925E-13 +2.047378116713167E-13 +1.348909217026844E-13 +1.021758780021887E-13
+7.392096538796838E-10 +1.834825799665105E-08 +2.973420854425938E-09 +9.351131846958770E-10 +3.062695480395076E-10 +1.181414273520577E-10 +5.027087055496253E-11 +2.238571423314574E-11 +1.095112246321000E-11 +6.677687826852747E-12 +3.626648014226072E-12 +2.039297726197207E-12 +1.271030600219506E-12 +8.292862872010812E-13 +5.249605644037418E-13 +3.416191234015911E-13 +2.296080554936430E-13 +1.619288521463273E-13 +1.049660867459374E-13 +7.839875846447092E-14
+3.202730930162748E-11 +3.666324243890674E-09 +2.459550728493872E-09 +7.118322006304024E-10 +2.576360083559198E-10 +1.021640451154993E-10 +3.906680283332940E-11 +1.807765691853254E-11 +9.026485146563997E-12 +5.781554204343800E-12 +2.813673409909217E-12 +1.724881803023052E-12 +1.100250329439031E-12 +6.409208702709183E-13 +3.824842103367345E-13 +2.492298603823770E-13 +1.752092999818098E-13 +1.258875111664439E-13 +8.482858123573967E-14 +5.883398736041315E-14
+0.000000000000000E+00 +1.717274206380368E-11 +9.911237504566311E-10 +5.278283020493030E-10 +1.587710970637315E-10 +7.001071361484816E-11 +3.298164722347969E-11 +1.612139435981638E-11 +7.091703691563316E-12 +4.760643812743230E-12 +2.194333851616656E-12 +1.354044228934347E-12 +7.939269219031920E-13 +4.930008013202780E-13 +3.103293295734153E-13 +2.164622218213915E-13 +1.456363459795103E-13 +9.532394504339259E-14 +6.443427422895770E-14 +4.386371965811990E-14
+0.000000000000000E+00 +7.439623327155682E-13 +2.177157870636634E-12 +2.150596776005938E-10 +1.111235936788228E-10 +4.572252241619497E-11 +1.837240299982657E-11 +1.212540734853106E-11 +5.957190538504928E-12 +3.657584623544783E-12 +2.003589975622315E-12 +1.042359613482147E-12 +6.868619801901591E-13 +3.792735765624349E-13 +2.402442648968020E-13 +1.597522401898220E-13 +1.097732924106001E-13 +7.271106514134835E-14 +5.129608134989822E-14 +3.583138638347893E-14
+0.000000000000000E+00 +0.000000000000000E+00 +5.373809025838337E-13 +3.314276596748782E-13 +2.961629472734545E-11 +1.568851739939678E-11 +1.657399290473830E-11 +7.227283924042757E-12 +3.241982521162591E-12 +2.351858042703367E-12 +1.453289824409967E-12 +8.530595467060452E-13 +5.787300528901064E-13 +2.690448490958332E-13 +1.926171946665912E-13 +1.350256271547849E-13 +9.693705055292687E-14 +5.822857119967382E-14 +3.353692983190962E-14 +2.802492825515812E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.767074651672407E-14 +3.897765082939650E-14 +8.126938509039944E-12 +6.099765084097526E-12 +2.140846532740365E-12 +2.456085254051235E-12 +1.756058339782092E-12 +1.025695078096411E-12 +4.354561418293086E-13 +3.620324958417616E-13 +2.137561678359227E-13 +1.472488320455429E-13 +1.152713624044181E-13 +7.512017617343365E-14 +5.039384087743284E-14 +2.874400653768397E-14 +2.331886078941848E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.113668563398280E-14 +1.376014812406104E-14 +2.988115517782729E-15 +1.183351464245338E-12 +1.044155288697026E-12 +8.393747489233694E-13 +2.796905634003276E-13 +3.430980120687669E-13 +2.455761583278326E-13 +1.462941936429223E-13 +9.743122248332295E-14 +5.431920989722796E-14 +5.032855446724798E-14 +3.114314209482898E-14 +1.892009681650700E-14 +1.865370571023044E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.059926034648810E-15 +1.885209767929067E-16 +1.592855169443225E-15 +5.684730283557335E-16 +1.615036092571406E-13 +2.083671098434734E-13 +1.118004622064959E-13 +3.304174124895235E-14 +3.457775284754791E-14 +3.737646606115383E-14 +3.334154316429527E-14 +1.922657014949055E-14 +1.342337986253097E-14 +1.204712113636974E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.803391259581907E-16 +1.520792623862083E-16 +3.399781666011341E-16 +1.798330159180257E-13 +1.285223142837114E-16 +2.090153276750184E-14 +2.011557883828683E-14 +2.376122129231217E-14 +1.512484214830074E-14 +3.009069821562540E-15 +3.873123840631218E-15 +3.950114865756839E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.505041575227127E-16 +1.690095506186450E-17 +6.921869589224003E-18 +3.623101783678736E-17 +3.525990849561198E-18 +7.176302926975750E-17 +2.204294285216613E-15 +2.447855037140655E-15 +2.464181993618744E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.280571267279262E-18 +1.507547024938204E-17 +4.563394592920862E-17 +4.589529307691924E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.27.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.870405040738885E-01 +8.862072686712286E-01 +8.861527392427915E-01 +8.861439645090812E-01 +8.861421192698971E-01 +8.861415588666042E-01 +8.861413712367725E-01 +8.861412930927957E-01 +8.861412583951778E-01 +8.861412428663564E-01 +8.861412343996646E-01 +8.861412302412268E-01 +8.861412281615013E-01 +8.861412268602658E-01 +8.861412260814691E-01 +8.861412255380368E-01 +8.861412253146951E-01 +8.861412250968916E-01 +8.861412249418893E-01 +8.861412249140157E-01
+1.118349403245276E-01 +1.126718339309972E-01 +1.127269858504055E-01 +1.127358923477003E-01 +1.127377869286556E-01 +1.127383591827324E-01 +1.127385481213232E-01 +1.127386275832955E-01 +1.127386628408969E-01 +1.127386786787979E-01 +1.127386872872406E-01 +1.127386915023949E-01 +1.127386936163941E-01 +1.127386949476120E-01 +1.127386957481487E-01 +1.127386963089900E-01 +1.127386965254063E-01 +1.127386967462667E-01 +1.127386969037931E-01 +1.127386969340459E-01
+1.112531229333243E-03 +1.113907517461109E-03 +1.113770946147896E-03 +1.113719423200852E-03 +1.113690509276313E-03 +1.113685241164589E-03 +1.113685644648934E-03 +1.113684984200003E-03 +1.113684810725547E-03 +1.113684607923277E-03 +1.113684556108161E-03 +1.113684535834858E-03 +1.113684517763972E-03 +1.113684501986852E-03 +1.113684485483806E-03 +1.113684472476727E-03 +1.113684482551948E-03 +1.113684479127273E-03 +1.113684478248352E-03 +1.113684478258943E-03
+8.784423724437930E-06 +6.574410579419119E-06 +6.382799193299448E-06 +6.355684263319227E-06 +6.349321026719901E-06 +6.346604633418163E-06 +6.345809018376559E-06 +6.345646240226311E-06 +6.345460694167955E-06 +6.345439953346518E-06 +6.345400328300962E-06 +6.345388180466985E-06 +6.345383362655442E-06 +6.345377153553085E-06 +6.345375248273538E-06 +6.345373925140869E-06 +6.345372358092661E-06 +6.345373715485612E-06 +6.345372651757349E-06 +6.345370701999279E-06
+1.451125040667858E-06 +1.778257040840225E-07 +7.242449559716541E-08 +5.281982417249728E-08 +4.921141827807041E-08 +4.831264706508143E-08 +4.805910124960483E-08 +4.795287536290011E-08 +4.790124994659662E-08 +4.788979563173570E-08 +4.787828849249217E-08 +4.787554000725268E-08 +4.787325046509710E-08 +4.787213101444043E-08 +4.787218925422394E-08 +4.787172500262915E-08 +4.787148874711287E-08 +4.787142745552017E-08 +4.787139481093338E-08 +4.787135852122776E-08
+9.231147408736109E-07 +8.322250027481239E-08 +1.837665856455654E-08 +5.443463929368216E-09 +1.948502661082134E-09 +8.337568069779914E-10 +6.366646400795587E-10 +5.172101622050562E-10 +4.715024984771284E-10 +4.515670129004696E-10 +4.408837746808073E-10 +4.357365425383328E-10 +4.333040212005055E-10 +4.316349948288558E-10 +4.308234123135816E-10 +4.302585342587045E-10 +4.299227944132130E-10 +4.297240450361687E-10 +4.295916390101583E-10 +4.295115484610861E-10
+3.637753402278271E-07 +5.769202280262212E-08 +1.129169358444182E-08 +2.795045440571065E-09 +7.850895918095367E-10 +3.268962314021825E-10 +1.445816799833879E-10 +7.338307432277416E-11 +4.014960593671119E-11 +1.836788139656087E-11 +1.284607345927351E-11 +7.269286883491935E-12 +5.116900378295310E-12 +3.555873019428344E-12 +2.790751818499282E-12 +2.214914678137033E-12 +1.925608196471293E-12 +1.733648219802024E-12 +1.637369678354496E-12 +1.561533690500946E-12
+2.832110315543186E-07 +3.067599117656332E-08 +5.146263454677410E-09 +2.004102450680158E-09 +5.161770175864653E-10 +1.959355102019841E-10 +9.191013619290813E-11 +4.259679435007498E-11 +2.157459158918324E-11 +1.285576705016473E-11 +7.865844419493065E-12 +3.581301689320659E-12 +2.208202367017857E-12 +1.615252233489823E-12 +1.112252928521624E-12 +6.920487365698211E-13 +4.501940777508211E-13 +3.219069774693433E-13 +2.338527567192089E-13 +1.543421540895457E-13
+1.299648303461890E-07 +2.517212123643116E-08 +4.228782432343187E-09 +1.394070063619876E-09 +4.548750953486584E-10 +1.228330579542789E-10 +6.736676140812354E-11 +3.273296361115083E-11 +1.417679096629689E-11 +8.343789579774307E-12 +4.302267632160007E-12 +2.426349761214339E-12 +1.863508764198232E-12 +1.132240199240806E-12 +7.492558035232591E-13 +4.024684523803272E-13 +2.781288675942073E-13 +1.946756620690103E-13 +1.434295810779403E-13 +9.819702353330496E-14
+8.441601505053124E-08 +1.524192551469690E-08 +3.457901214956487E-09 +1.128984229117137E-09 +3.129127901152756E-10 +1.050712679192634E-10 +4.976376740396320E-11 +2.127451264987987E-11 +1.119753748106680E-11 +6.879018224827766E-12 +3.643608240779030E-12 +1.958428598292281E-12 +1.238356514496954E-12 +7.198588582352201E-13 +4.896250762660768E-13 +3.039334878644782E-13 +2.132753170578193E-13 +1.491584045717703E-13 +1.037425062620236E-13 +6.843838638304950E-14
+4.316467434382235E-09 +1.276653113362345E-08 +2.931606268752983E-09 +8.816890054231627E-10 +2.653057809744325E-10 +7.364021049340351E-11 +3.883048909034644E-11 +1.944633055052245E-11 +8.848942641730558E-12 +5.162885979516114E-12 +2.389500483813358E-12 +1.567784618209989E-12 +1.052592401174694E-12 +6.267257730281404E-13 +3.934121142669668E-13 +2.337230403122017E-13 +1.645288955136818E-13 +1.089417836669466E-13 +7.827528193885117E-14 +5.375991452854469E-14
+2.505691025131943E-11 +9.598808499634931E-09 +1.865607430716791E-09 +6.541822514025898E-10 +1.816377524555338E-10 +4.629891076115572E-11 +3.283867154688573E-11 +1.324819222491335E-11 +6.699670890400899E-12 +4.590383536788618E-12 +2.026331191928674E-12 +1.233428859914279E-12 +7.673192860938814E-13 +4.491349746481368E-13 +3.176860892341910E-13 +1.974449728559570E-13 +1.387546758695225E-13 +9.008063514339474E-14 +6.112750670018648E-14 +4.208615445313521E-14
+0.000000000000000E+00 +3.272296766934698E-09 +1.075780254472944E-09 +4.643663396695230E-10 +1.467646676109431E-10 +4.099890417538976E-11 +2.888907902415119E-11 +8.103201300284012E-12 +6.111970277896878E-12 +2.951412622524982E-12 +1.636144367234983E-12 +9.677669306765620E-13 +6.952017015141427E-13 +3.904030393905141E-13 +2.395942303750133E-13 +1.541506595535474E-13 +1.041593509491231E-13 +7.079111229800893E-14 +4.872834288142384E-14 +3.672806231986565E-14
+0.000000000000000E+00 +1.833139640339172E-12 +3.625253416484206E-10 +3.645701873213682E-10 +9.164675035110033E-11 +2.852573268436220E-11 +1.627211480104265E-11 +5.545979915364017E-12 +4.618792582465096E-12 +2.488973266949046E-12 +1.061770160880433E-12 +7.656644188022950E-13 +4.868091388933972E-13 +3.055771632977851E-13 +1.888780434812600E-13 +1.231960485157809E-13 +9.082031930863992E-14 +5.745573515418223E-14 +3.791129812661422E-14 +2.748065377005418E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.419546796671418E-13 +8.542490073079747E-11 +5.680455640601076E-11 +1.236435730286046E-11 +1.355730859072277E-11 +4.569448680549075E-12 +3.355406802997599E-12 +1.498881510458405E-12 +7.382266405848546E-13 +5.695549224092409E-13 +4.226591013366376E-13 +2.055893302790267E-13 +1.395344502490886E-13 +9.527127035615993E-14 +6.878951651029596E-14 +4.706126706263811E-14 +3.059066982171176E-14 +2.138632295994629E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.913905758562481E-14 +5.205718481038540E-15 +5.884222901649142E-12 +8.461457321305677E-12 +1.653276959240232E-12 +1.883634502769699E-12 +1.315961275746941E-12 +5.853570920890812E-13 +3.513285768712446E-13 +2.241067784141253E-13 +9.605251658237682E-14 +9.747175454221386E-14 +6.783884225254520E-14 +5.753602433038712E-14 +3.222706286864463E-14 +2.068577013805207E-14 +1.544261253580518E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.346605754722077E-15 +1.041321757399783E-15 +8.205635144553268E-13 +1.134385837505776E-12 +9.883517697465704E-13 +2.432022706214919E-13 +2.449477641586158E-13 +1.964671323024017E-13 +7.652255559580510E-14 +7.123883835719435E-14 +4.929586758180790E-14 +3.437253424176184E-14 +1.721699518609773E-14 +1.288723809410813E-14 +8.795432886572513E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.012640338886690E-15 +5.145117586761103E-16 +1.598523071340114E-13 +1.427155047457615E-13 +1.506947576177426E-13 +1.207685689123317E-13 +2.618808551038703E-14 +2.780796366928401E-14 +3.070505333392129E-14 +3.115738639814472E-14 +1.169919271837381E-14 +8.089579186661875E-15 +7.664146422766584E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.824242435653658E-17 +3.562645114777051E-17 +1.927853477742131E-14 +1.294481934298972E-14 +1.973651617451304E-14 +1.926680361962759E-14 +1.839047995165375E-14 +4.821201262063904E-15 +3.306858582828765E-15 +3.315168427655342E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.181946433939307E-16 +1.065428383862780E-16 +1.222003668987704E-16 +1.582493550174029E-17 +1.323790947051027E-15 +2.305005084426287E-15 +2.079069257074203E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.104770244929894E-18 +3.971361299452939E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.27.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.870394232883976E-01 +8.862073444333955E-01 +8.861527753776380E-01 +8.861439634449104E-01 +8.861421211458453E-01 +8.861415597054644E-01 +8.861413710359985E-01 +8.861412931473894E-01 +8.861412589390631E-01 +8.861412428085129E-01 +8.861412344177637E-01 +8.861412302618660E-01 +8.861412281650586E-01 +8.861412268596311E-01 +8.861412260538754E-01 +8.861412254081966E-01 +8.861412252997212E-01 +8.861412250742585E-01 +8.861412251030424E-01 +8.861412247012208E-01
+1.118359685797861E-01 +1.126717567017505E-01 +1.127269556946575E-01 +1.127358923616462E-01 +1.127377848987604E-01 +1.127383583837400E-01 +1.127385482098799E-01 +1.127386275030846E-01 +1.127386623075633E-01 +1.127386787213809E-01 +1.127386872702741E-01 +1.127386914857680E-01 +1.127386936087068E-01 +1.127386949598650E-01 +1.127386957719777E-01 +1.127386964194369E-01 +1.127386965416359E-01 +1.127386967702671E-01 +1.127386967445446E-01 +1.127386971396454E-01
+1.112582843978615E-03 +1.113908945925854E-03 +1.113765686959684E-03 +1.113720525537715E-03 +1.113690648096188E-03 +1.113685198625687E-03 +1.113685754848238E-03 +1.113685007582520E-03 +1.113684802875583E-03 +1.113684621924164E-03 +1.113684554405641E-03 +1.113684533163090E-03 +1.113684523104823E-03 +1.113684490714077E-03 +1.113684489620937E-03 +1.113684492137477E-03 +1.113684480622493E-03 +1.113684479131282E-03 +1.113684473934138E-03 +1.113684483261269E-03
+8.784602655315579E-06 +6.574498464074508E-06 +6.383205049600368E-06 +6.355629816608605E-06 +6.349332612289043E-06 +6.346607876359645E-06 +6.345810809014970E-06 +6.345648200409710E-06 +6.345458054279243E-06 +6.345441268593023E-06 +6.345400915020479E-06 +6.345386792345317E-06 +6.345382175979864E-06 +6.345376826724509E-06 +6.345375104238611E-06 +6.345373745286886E-06 +6.345373010125700E-06 +6.345372324252795E-06 +6.345375028876503E-06 +6.345372931161354E-06
+1.451798921293388E-06 +1.777930108718422E-07 +7.176818730466800E-08 +5.282517888493947E-08 +4.921393228380752E-08 +4.831214089886851E-08 +4.805926722516991E-08 +4.795303152613441E-08 +4.790120187142707E-08 +4.788975073993867E-08 +4.787821686539490E-08 +4.787559672248961E-08 +4.787323611521539E-08 +4.787216821933844E-08 +4.787198301737260E-08 +4.787172587551059E-08 +4.787157863321838E-08 +4.787148232359941E-08 +4.787140883987919E-08 +4.787134036735442E-08
+9.231283799025601E-07 +8.321134146603985E-08 +1.803810994722883E-08 +5.445207588210594E-09 +1.948036725541640E-09 +8.338165785398272E-10 +6.366738602760941E-10 +5.172182552665753E-10 +4.715185035175539E-10 +4.515611640539757E-10 +4.408971236073301E-10 +4.357387357711147E-10 +4.333135695614313E-10 +4.316044293658358E-10 +4.308270846009721E-10 +4.302563109870172E-10 +4.299132147667382E-10 +4.297152366641081E-10 +4.295971262940815E-10 +4.295081230907377E-10
+3.642944161442124E-07 +5.769562412820090E-08 +1.108700021379124E-08 +2.791837463191008E-09 +7.854791621028804E-10 +3.267959348543310E-10 +1.445987815194112E-10 +7.341434219292253E-11 +4.014382402553915E-11 +1.837288583083383E-11 +1.288467770286625E-11 +7.256921939550093E-12 +5.104508437803874E-12 +3.556135477315481E-12 +2.783708647060761E-12 +2.192749998271400E-12 +1.909082061118926E-12 +1.729196378136881E-12 +1.636864051213920E-12 +1.560933644087977E-12
+2.828625097473325E-07 +3.066763660518147E-08 +5.166357605835047E-09 +2.003875989749631E-09 +5.164228673507669E-10 +1.959291999892775E-10 +9.191096061952657E-11 +4.260525116241463E-11 +2.156624927370429E-11 +1.284994927379945E-11 +7.847339701396938E-12 +3.590846650541745E-12 +2.199858188296392E-12 +1.625967147989885E-12 +1.086606909231809E-12 +6.520558698047393E-13 +4.338676851868031E-13 +3.200182523446496E-13 +2.356075675766990E-13 +1.531580922466323E-13
+1.298261877991892E-07 +2.517479660871953E-08 +4.275945247461823E-09 +1.395692094670818E-09 +4.550191990756965E-10 +1.228908855027188E-10 +6.736645769945321E-11 +3.274091209865820E-11 +1.418140427301746E-11 +8.340789546882367E-12 +4.284606459690314E-12 +2.435456566338417E-12 +1.871218140742391E-12 +1.135233826615993E-12 +7.201598547108298E-13 +3.884767785766867E-13 +2.806063382952902E-13 +1.985291663640112E-13 +1.477938395661591E-13 +9.555996906522790E-14
+8.440998159318684E-08 +1.523936349032552E-08 +3.464977738337360E-09 +1.127634950383999E-09 +3.130106687407637E-10 +1.050407830344921E-10 +4.978475463461760E-11 +2.129227862090619E-11 +1.119333277985792E-11 +6.877498956726548E-12 +3.669510652924750E-12 +1.945677787649217E-12 +1.245930840805422E-12 +7.150961828162295E-13 +4.780574178106551E-13 +3.030430714019288E-13 +2.141384646605536E-13 +1.517041906182046E-13 +1.085144704148390E-13 +6.467167450360395E-14
+4.338875528364089E-09 +1.276682708534944E-08 +2.932791931609788E-09 +8.798238939963419E-10 +2.653339787295239E-10 +7.355154744402555E-11 +3.882035109487473E-11 +1.947094154055381E-11 +8.835683634993134E-12 +5.163026478245865E-12 +2.404299923745147E-12 +1.557388807302458E-12 +1.045854982096038E-12 +6.196026219987662E-13 +4.023154876528856E-13 +2.338296014457329E-13 +1.637868870034237E-13 +1.100353911996153E-13 +7.912648579395095E-14 +5.046540298400584E-14
+2.591283091457937E-11 +9.594803139941850E-09 +1.862821836806954E-09 +6.541948505161912E-10 +1.816781229199893E-10 +4.629127698899732E-11 +3.286463689571478E-11 +1.328525773295283E-11 +6.687323145065521E-12 +4.587487181631336E-12 +2.025956086421069E-12 +1.223017591821609E-12 +7.666164623562904E-13 +4.455217742490048E-13 +3.218825747608573E-13 +1.926434672741278E-13 +1.382365784895229E-13 +8.703733967350850E-14 +6.410571425345848E-14 +4.054004214949995E-14
+0.000000000000000E+00 +3.274686323971942E-09 +1.076785214748308E-09 +4.657785607777408E-10 +1.469498524246113E-10 +4.098705748983189E-11 +2.890056269679815E-11 +8.101545432119995E-12 +6.110244486279916E-12 +2.953504713285505E-12 +1.640861173640476E-12 +9.703184217629981E-13 +6.915050859152888E-13 +3.869479264902182E-13 +2.481735183676590E-13 +1.528814363802928E-13 +1.010414085901511E-13 +6.656692000144346E-14 +5.024291942559755E-14 +3.511113318207685E-14
+0.000000000000000E+00 +2.368696827001592E-12 +3.625419787469502E-10 +3.629751173381950E-10 +9.198431963661413E-11 +2.855774263038289E-11 +1.629147491090546E-11 +5.533451422713826E-12 +4.626091718820893E-12 +2.486773989265291E-12 +1.054773610065918E-12 +7.686649977461407E-13 +4.852036730302350E-13 +3.036289541080958E-13 +1.947520140505685E-13 +1.244248785422348E-13 +8.751349734686424E-14 +5.205008056562647E-14 +3.730973711781102E-14 +2.737387893304895E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.755170640558574E-13 +8.577031027970813E-11 +5.681886507810941E-11 +1.239263643309254E-11 +1.350875033832732E-11 +4.578633054202324E-12 +3.351158072184364E-12 +1.495516609230001E-12 +7.320589515910265E-13 +5.658522831277907E-13 +4.169319425906912E-13 +2.115226483914326E-13 +1.434795865458248E-13 +8.861405368452798E-14 +6.127005317786642E-14 +4.195215440433932E-14 +3.046754885469788E-14 +2.202415789941333E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.183161698155447E-13 +1.976062340595738E-14 +5.884097336467875E-12 +8.472494756103239E-12 +1.648444485671932E-12 +1.887138663590618E-12 +1.315702379732977E-12 +5.877381333636587E-13 +3.511178934335575E-13 +2.230648159109793E-13 +9.707500337957496E-14 +9.446872525315543E-14 +6.788289523192689E-14 +5.088516305301249E-14 +3.133754756882125E-14 +2.007592033945834E-14 +1.396605623342180E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.243459895638010E-14 +2.809931413619629E-15 +8.230873816832626E-13 +1.134631105267518E-12 +9.909869627682899E-13 +2.391673778782066E-13 +2.491418777755317E-13 +1.984592416723184E-13 +6.321303588953497E-14 +7.124130278210679E-14 +5.001103922150110E-14 +3.389892691688336E-14 +1.347099442104211E-14 +1.258199051854428E-14 +8.519726023262497E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.141006426048489E-16 +3.178761753328753E-15 +1.581004946212584E-13 +1.449402540426774E-13 +1.519732874225134E-13 +1.252146223875602E-13 +2.325960744531365E-14 +3.114989620441658E-14 +3.099555040469742E-14 +2.413265673582328E-14 +6.718885423502316E-15 +8.311011187270062E-15 +6.581676592064531E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.538962594149439E-16 +1.099274156791520E-16 +1.917280378866731E-14 +1.245875320263378E-14 +1.662097907320523E-14 +1.931313652994068E-14 +1.556951435647958E-14 +2.612505649397511E-15 +3.286423433118865E-15 +3.290847410936267E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.338491394558775E-17 +2.784605406226338E-18 +2.472508892093224E-15 +1.854845305273847E-15 +2.045560762143576E-15 +2.262414044728240E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.899026592953827E-17 +1.726440215426281E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.28.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.887497039686589E-01 +8.876713722508265E-01 +8.875997698624873E-01 +8.875879001918630E-01 +8.875852851191537E-01 +8.875845436351572E-01 +8.875842841345249E-01 +8.875841788721355E-01 +8.875841343605191E-01 +8.875841112238653E-01 +8.875841001821778E-01 +8.875840942828375E-01 +8.875840912783346E-01 +8.875840893623339E-01 +8.875840884085425E-01 +8.875840878082470E-01 +8.875840873541772E-01 +8.875840870883638E-01 +8.875840867952774E-01 +8.875840867585142E-01
+1.101520887201829E-01 +1.112273511659730E-01 +1.112989834349717E-01 +1.113109096636152E-01 +1.113135445071713E-01 +1.113142922902147E-01 +1.113145526627871E-01 +1.113146582588810E-01 +1.113147032402688E-01 +1.113147261587408E-01 +1.113147372396762E-01 +1.113147431779615E-01 +1.113147461958949E-01 +1.113147481306902E-01 +1.113147491011174E-01 +1.113147497134659E-01 +1.113147501559328E-01 +1.113147504223618E-01 +1.113147507220067E-01 +1.113147507570382E-01
+1.086322538476158E-03 +1.094429659528393E-03 +1.094795356838432E-03 +1.094824344314419E-03 +1.094827736029873E-03 +1.094828471554185E-03 +1.094829656522861E-03 +1.094830108629375E-03 +1.094830084890097E-03 +1.094830414734340E-03 +1.094830469962644E-03 +1.094830472700565E-03 +1.094830486539007E-03 +1.094830482479018E-03 +1.094830475260349E-03 +1.094830466355379E-03 +1.094830484211822E-03 +1.094830482183558E-03 +1.094830478317389E-03 +1.094830481153640E-03
+8.961844376225060E-06 +6.487013021035309E-06 +6.334512434871830E-06 +6.299340330816545E-06 +6.288667911283239E-06 +6.285302943475229E-06 +6.284377854642097E-06 +6.284033713612778E-06 +6.283787094351327E-06 +6.283750700602031E-06 +6.283708521174025E-06 +6.283692041403062E-06 +6.283678323283586E-06 +6.283670878080915E-06 +6.283666111618558E-06 +6.283665381398373E-06 +6.283660595861333E-06 +6.283663144821217E-06 +6.283661117755505E-06 +6.283660491036634E-06
+1.332516926720349E-06 +1.659861132433877E-07 +7.054933961272189E-08 +5.290247967438522E-08 +4.948103627900326E-08 +4.840550359177030E-08 +4.810504784926899E-08 +4.799747446641204E-08 +4.795590821805125E-08 +4.794022966924402E-08 +4.793003281994413E-08 +4.792458004358965E-08 +4.792199634361051E-08 +4.792070604421562E-08 +4.792018667860464E-08 +4.791976964870875E-08 +4.791967729783112E-08 +4.791940812975015E-08 +4.791936315184648E-08 +4.791930137593538E-08
+6.863024463273598E-07 +7.683622868466443E-08 +1.854022666954216E-08 +5.396031889644932E-09 +1.787435173081694E-09 +8.927571436278751E-10 +5.934641419085392E-10 +5.099039208935038E-10 +4.580096880238993E-10 +4.422979163822362E-10 +4.325275624203321E-10 +4.275224577962126E-10 +4.247793595309434E-10 +4.234745743428432E-10 +4.227509026482040E-10 +4.221651433792293E-10 +4.218613478171940E-10 +4.216724938844286E-10 +4.215417819117157E-10 +4.214522525354785E-10
+4.303708914081642E-07 +4.803545370011870E-08 +1.026278769738960E-08 +2.641050227939025E-09 +8.938180914318123E-10 +3.406351426395123E-10 +1.663322760168726E-10 +7.389910044546466E-11 +3.730390857370050E-11 +2.279133638269909E-11 +1.275680657998668E-11 +7.605960013628131E-12 +5.167203394162954E-12 +3.740905016048734E-12 +2.629857629952007E-12 +2.149145314025833E-12 +1.896786817336814E-12 +1.746935878668880E-12 +1.631285350714713E-12 +1.540798946823654E-12
+3.076644378409229E-07 +2.807797891668453E-08 +5.537054962333974E-09 +1.812483828081501E-09 +5.358943062036662E-10 +1.849150194287701E-10 +8.798008156845182E-11 +4.130582001293718E-11 +2.067730079588179E-11 +1.318789003704708E-11 +6.816180200234666E-12 +3.890841583883411E-12 +2.397040313865621E-12 +1.688395159022101E-12 +9.572250857235563E-13 +7.033471413537351E-13 +4.641154155942769E-13 +3.357613148411042E-13 +2.085330021774732E-13 +1.386631608381587E-13
+1.653147987995617E-07 +2.067297193870298E-08 +4.287254271509267E-09 +1.351129737388646E-09 +3.910794039767946E-10 +1.342866268425326E-10 +5.990389120315862E-11 +2.997505628387793E-11 +1.456689933135402E-11 +8.436837259897785E-12 +4.762464792793284E-12 +2.774162756441345E-12 +1.677380343050304E-12 +1.101746070111524E-12 +6.708125916442035E-13 +4.325130795583230E-13 +2.944483661257916E-13 +1.932020494327194E-13 +1.329244310380584E-13 +9.426748550678775E-14
+7.293969421356818E-10 +1.650765889285292E-08 +3.408144801467879E-09 +9.397812014725761E-10 +3.124401213730467E-10 +1.169882890773474E-10 +4.811324136692597E-11 +1.998799710416419E-11 +1.056447382074735E-11 +6.189590476034269E-12 +3.538172959723072E-12 +1.982018262199151E-12 +1.184409603665652E-12 +7.360054968506485E-13 +4.706769201699850E-13 +3.342371738863248E-13 +2.250755247914597E-13 +1.454203805505033E-13 +9.998660853089053E-14 +6.590690255222319E-14
+2.940428169986279E-11 +3.774896632049886E-09 +2.696018479873349E-09 +6.908976770216837E-10 +2.589487622241109E-10 +8.781074737865029E-11 +3.561846706995013E-11 +1.685314083489992E-11 +8.756815410746783E-12 +5.685856738259264E-12 +2.712373675206738E-12 +1.578862980252014E-12 +1.040139130139367E-12 +5.893166720926436E-13 +3.404705384998202E-13 +2.437688577925624E-13 +1.636743794356815E-13 +1.096995951771507E-13 +8.226767365742525E-14 +5.541143734522811E-14
+0.000000000000000E+00 +1.733188666231334E-11 +1.126037604322225E-09 +5.099704188063333E-10 +1.703525375408270E-10 +6.953476950709516E-11 +3.161087058542929E-11 +1.514653130133976E-11 +6.892408490933510E-12 +4.544023885710782E-12 +2.129740450446780E-12 +1.355182959517547E-12 +7.725885157252959E-13 +4.651521048299166E-13 +3.046446797627951E-13 +2.079848913259073E-13 +1.397929863626392E-13 +8.890196351670548E-14 +6.188242763787238E-14 +4.242615617024576E-14
+0.000000000000000E+00 +2.019069926334875E-12 +4.259043603577298E-10 +2.157435622156502E-10 +1.083622877149239E-10 +4.423700229359466E-11 +1.792736857409423E-11 +1.180033601205533E-11 +5.932083705433504E-12 +3.648827412499786E-12 +1.935987988195143E-12 +1.060235870766079E-12 +6.293550669461581E-13 +3.823523193056349E-13 +2.175563093657606E-13 +1.565781901490412E-13 +1.032218960902557E-13 +7.096748476322532E-14 +4.976307465451347E-14 +3.495065020967763E-14
+0.000000000000000E+00 +0.000000000000000E+00 +4.939679432009351E-13 +2.664706567343258E-13 +3.029774557671401E-11 +1.538515771254757E-11 +1.609055464326795E-11 +6.995589039490718E-12 +3.212293589924055E-12 +2.312960401002361E-12 +1.152214555195366E-12 +8.715940856643220E-13 +5.369673406288076E-13 +2.983116036902320E-13 +1.684345240705743E-13 +1.317358834433922E-13 +8.655172530274705E-14 +5.787680623939256E-14 +3.440170715869504E-14 +2.163749320114968E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.859914051500128E-14 +4.211964811771309E-14 +8.062581139746204E-12 +6.218381900899340E-12 +2.101545320524936E-12 +2.674230629201129E-12 +1.719928467035577E-12 +8.593445463459343E-13 +5.115626223915604E-13 +3.503626426339450E-13 +2.399731818372694E-13 +1.304750232022220E-13 +1.127099482312446E-13 +6.995232672853263E-14 +4.966330748463042E-14 +2.903258344157348E-14 +1.846044688530338E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.142854992663848E-14 +6.810864147854005E-15 +3.343485958063681E-15 +1.188952603909816E-12 +1.689362734213700E-12 +9.109024878005635E-13 +2.730130116975591E-13 +3.396210309839814E-13 +2.460105976864039E-13 +1.432590945739811E-13 +8.137518425752941E-14 +5.118218946703942E-14 +4.865186839447772E-14 +3.884452667913128E-14 +1.943164484776365E-14 +1.560734642992428E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.480427799766065E-16 +5.129755914758636E-16 +1.039029482071107E-12 +7.964654997355865E-16 +1.602035818841109E-13 +2.074182989303650E-13 +1.211699305092375E-13 +3.270852083575288E-14 +3.659412368526285E-14 +3.868719286528365E-14 +3.304293665038259E-14 +1.973126398896439E-14 +1.275843882368895E-14 +9.323218565681338E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.491946906993887E-16 +2.195580275614205E-16 +3.937622142249298E-16 +1.780750845632873E-13 +1.148141342858845E-16 +2.094435730696442E-14 +1.849422951495398E-14 +2.478009692997137E-14 +1.620187624041929E-14 +2.605240313279023E-15 +3.742074420974349E-15 +4.115942897942403E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.728467213632030E-17 +5.610723853671245E-17 +6.198265115699601E-17 +2.778522370378803E-16 +2.334286003662588E-14 +1.551823021873587E-16 +2.333284222864092E-15 +2.650666830037639E-15 +2.905363459922762E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.406988122679837E-18 +3.738031354949906E-18 +3.634015761429006E-17 +7.851505564688171E-17 +8.449201104282866E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.28.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.887499929166451E-01 +8.876717294618436E-01 +8.875998010852033E-01 +8.875878952878580E-01 +8.875852867208772E-01 +8.875845422296920E-01 +8.875842845172154E-01 +8.875841791489405E-01 +8.875841340511219E-01 +8.875841112826066E-01 +8.875841002147575E-01 +8.875840943170208E-01 +8.875840912828009E-01 +8.875840894862057E-01 +8.875840884217896E-01 +8.875840876555210E-01 +8.875840873346174E-01 +8.875840870628353E-01 +8.875840867789488E-01 +8.875840862133169E-01
+1.101518279473618E-01 +1.112270053356993E-01 +1.112989476707172E-01 +1.113109133895759E-01 +1.113135433455263E-01 +1.113142937020812E-01 +1.113145521782391E-01 +1.113146580638683E-01 +1.113147035104295E-01 +1.113147260968943E-01 +1.113147372074509E-01 +1.113147431548150E-01 +1.113147462025088E-01 +1.113147480176371E-01 +1.113147490922093E-01 +1.113147498477209E-01 +1.113147501769005E-01 +1.113147504515762E-01 +1.113147507328599E-01 +1.113147512822063E-01
+1.086292438966290E-03 +1.094418917331195E-03 +1.094799947915655E-03 +1.094825447410985E-03 +1.094827337815874E-03 +1.094828463329213E-03 +1.094829746523688E-03 +1.094830041395697E-03 +1.094830120476740E-03 +1.094830415737868E-03 +1.094830469862689E-03 +1.094830464778067E-03 +1.094830476801623E-03 +1.094830471295359E-03 +1.094830471560585E-03 +1.094830484908064E-03 +1.094830480543893E-03 +1.094830479944597E-03 +1.094830483300683E-03 +1.094830499598143E-03
+8.962955264656146E-06 +6.486466191823682E-06 +6.334471876180239E-06 +6.299416388093128E-06 +6.288628200288272E-06 +6.285305406754783E-06 +6.284385485496571E-06 +6.284022180183691E-06 +6.283790725693920E-06 +6.283752906749377E-06 +6.283708284391738E-06 +6.283688853495385E-06 +6.283677312066777E-06 +6.283671059296693E-06 +6.283665380843310E-06 +6.283664889227604E-06 +6.283662844485796E-06 +6.283661611401126E-06 +6.283661611275155E-06 +6.283662053643660E-06
+1.332702221845322E-06 +1.659535585811365E-07 +7.054608750348013E-08 +5.289951258641020E-08 +4.947923660899723E-08 +4.840514586322798E-08 +4.810538326511528E-08 +4.799746869954476E-08 +4.795593740265408E-08 +4.794008929256811E-08 +4.792998153814095E-08 +4.792462674227094E-08 +4.792194027617266E-08 +4.792087800968217E-08 +4.792022547565453E-08 +4.792018273790693E-08 +4.791968728575896E-08 +4.791948207559937E-08 +4.791935503510971E-08 +4.791931130111987E-08
+6.865262443506430E-07 +7.682545108695181E-08 +1.853419186382200E-08 +5.395009984468490E-09 +1.787607340298618E-09 +8.926450018356935E-10 +5.949313495231685E-10 +5.082218664416741E-10 +4.580056992131896E-10 +4.423429228374095E-10 +4.325334043029168E-10 +4.275488574873385E-10 +4.247765696106750E-10 +4.234840460294386E-10 +4.227592037705307E-10 +4.222097751418186E-10 +4.218663770840751E-10 +4.216820110754487E-10 +4.215404505077113E-10 +4.214504216935768E-10
+4.306602622551118E-07 +4.801056267062084E-08 +1.025970416990208E-08 +2.643576849418483E-09 +8.935940317796710E-10 +3.406457660629352E-10 +1.659405446906268E-10 +7.324110781126098E-11 +3.730958951345221E-11 +2.281513602634226E-11 +1.277210065505089E-11 +7.599189696443725E-12 +5.029676949505343E-12 +3.749917644571093E-12 +2.640790611469699E-12 +2.153360277064234E-12 +1.895965327151193E-12 +1.739635164084181E-12 +1.632358517871031E-12 +1.542492348824250E-12
+3.076459971303734E-07 +2.806629414767361E-08 +5.538217569182884E-09 +1.810293078570981E-09 +5.356343864026433E-10 +1.848191666072967E-10 +8.792395990366124E-11 +4.058362665916489E-11 +2.067153907755984E-11 +1.315130101276403E-11 +6.815862232010314E-12 +3.886721908368245E-12 +2.347116719017860E-12 +1.695731961923529E-12 +9.713958359553053E-13 +7.025590437660479E-13 +4.641445710155692E-13 +3.264054099513023E-13 +2.100932924560358E-13 +1.428019572094389E-13
+1.653905392240683E-07 +2.066695549854393E-08 +4.288584317034097E-09 +1.351328856830727E-09 +3.910283961641953E-10 +1.342594222604410E-10 +6.060344089167144E-11 +2.984922248338734E-11 +1.456233460673839E-11 +8.453608596755510E-12 +4.750020801450673E-12 +2.787626650889718E-12 +1.691261343925190E-12 +1.102020463792475E-12 +6.860976146236634E-13 +4.308907408123468E-13 +2.960148731645909E-13 +1.977964293725476E-13 +1.351128342906935E-13 +9.507725197317671E-14
+7.480290015328300E-10 +1.650492293147514E-08 +3.409856175417437E-09 +9.407013685417941E-10 +3.124594101740237E-10 +1.169763803717593E-10 +4.997283616001986E-11 +2.004989629989754E-11 +1.056867725392620E-11 +6.198033923446746E-12 +3.545362532112369E-12 +1.989239705979995E-12 +1.173518570781776E-12 +7.313276083051684E-13 +4.799191232246633E-13 +3.313149293964838E-13 +2.256646639542228E-13 +1.524377944217050E-13 +1.017624047581584E-13 +6.974360517892298E-14
+6.846973526426254E-11 +3.768796252854892E-09 +2.694406865914806E-09 +6.919772081079100E-10 +2.592004504771184E-10 +8.781979698229362E-11 +3.594469605876557E-11 +1.695059802038790E-11 +8.753293877170292E-12 +5.690111270620898E-12 +2.723520387739278E-12 +1.573614208854767E-12 +1.022461714382613E-12 +5.838362462393644E-13 +3.368918828317459E-13 +2.426176575935185E-13 +1.638325679233561E-13 +1.192837846223384E-13 +8.362289458211422E-14 +5.640203340281003E-14
+0.000000000000000E+00 +1.691368442710510E-11 +1.126746285360353E-09 +5.103063949229218E-10 +1.700863511721578E-10 +6.954419631566668E-11 +3.161003336091998E-11 +1.515957532245090E-11 +6.889150868101731E-12 +4.522051895626113E-12 +2.128902136943301E-12 +1.354593215005707E-12 +7.734334494937554E-13 +4.595574190878999E-13 +2.982795609808962E-13 +2.073971214073015E-13 +1.390790880921551E-13 +8.952605358200802E-14 +6.252169155163783E-14 +4.185076846409905E-14
+0.000000000000000E+00 +5.474332033713456E-12 +4.260490380459331E-10 +2.157023375635926E-10 +1.084753819421781E-10 +4.418091291296208E-11 +1.791803331657110E-11 +1.180876355756820E-11 +5.931072815753535E-12 +3.632270900291787E-12 +1.938460343046762E-12 +1.055440749039497E-12 +5.961684761876289E-13 +3.824840488457623E-13 +2.149129309200796E-13 +1.417949543722626E-13 +1.030642505459581E-13 +7.059204942643884E-14 +4.978633105863619E-14 +3.474949587646192E-14
+0.000000000000000E+00 +0.000000000000000E+00 +4.433088261167516E-13 +2.791690298988640E-13 +3.019481055587843E-11 +1.536616499539772E-11 +1.608543948978218E-11 +6.990870502259748E-12 +3.209481840055630E-12 +2.293240235032455E-12 +1.156815105279739E-12 +8.637818503658120E-13 +5.202471944779551E-13 +3.010757895911913E-13 +1.679079601180744E-13 +1.200914258624024E-13 +8.639655607411669E-14 +5.642042867697771E-14 +3.432348289198381E-14 +2.255166469865671E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.816119788796955E-14 +5.396859673827992E-14 +8.071370076478759E-12 +6.213530072926955E-12 +2.100275484179238E-12 +2.676800110801323E-12 +1.744899115251761E-12 +8.531652190020758E-13 +5.151543687912793E-13 +3.291192528252073E-13 +2.403357514914779E-13 +1.242806125359584E-13 +1.049276869096257E-13 +6.942940574741793E-14 +4.907899680060798E-14 +2.921818424013493E-14 +1.901957275113509E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.582358330378246E-15 +1.355058684882853E-14 +4.941126860119036E-15 +1.191433399651151E-12 +1.686934162732801E-12 +9.115173969453254E-13 +2.714829872900359E-13 +3.377136472169834E-13 +2.460111313058922E-13 +1.442391182342201E-13 +8.285068251562693E-14 +5.081858872215878E-14 +4.872762515073777E-14 +3.458888288893869E-14 +1.966170221474137E-14 +1.541563325942392E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.852074818824178E-15 +1.058508732559783E-15 +1.038881415609526E-12 +8.785757810625818E-16 +1.609227311319183E-13 +2.062587730646974E-13 +1.206469507876187E-13 +3.273150115444079E-14 +3.705293095146129E-14 +3.778799487385168E-14 +3.251019094249270E-14 +1.849711336239316E-14 +1.247030313249034E-14 +1.066633951309137E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.240384499432398E-16 +2.519727850321877E-16 +3.664673057254396E-16 +1.786131122440046E-13 +2.942682108535588E-16 +2.058313409657355E-14 +1.847202652419530E-14 +2.501734855192518E-14 +1.676488916933886E-14 +2.940941951049634E-15 +3.718770850981538E-15 +4.048774046128753E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.456097567777409E-17 +2.368800088719259E-17 +1.271410512143516E-16 +8.164087002361467E-17 +1.745484372944042E-14 +1.825688765647086E-16 +2.264482582741737E-15 +2.761370827454899E-15 +2.920064563342011E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.427770545186939E-16 +1.026405323187288E-17 +5.234703339308170E-16 +6.891586479928323E-17 +2.540093947558921E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.29.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.869913890972976E-01 +8.861912511054202E-01 +8.861389588650125E-01 +8.861303170739516E-01 +8.861285181903898E-01 +8.861279754830381E-01 +8.861277859501506E-01 +8.861277080493123E-01 +8.861276750328854E-01 +8.861276581785101E-01 +8.861276504594895E-01 +8.861276461750176E-01 +8.861276441298623E-01 +8.861276428586785E-01 +8.861276420773392E-01 +8.861276415995579E-01 +8.861276412489857E-01 +8.861276409974663E-01 +8.861276409100111E-01 +8.861276408662864E-01
+1.118869057620701E-01 +1.126877993112813E-01 +1.127408120889765E-01 +1.127495622286791E-01 +1.127513980938313E-01 +1.127519513354542E-01 +1.127521426892398E-01 +1.127522217496831E-01 +1.127522552170381E-01 +1.127522723332839E-01 +1.127522802790236E-01 +1.127522845700482E-01 +1.127522866420771E-01 +1.127522879625820E-01 +1.127522887375138E-01 +1.127522892236131E-01 +1.127522895716779E-01 +1.127522898340685E-01 +1.127522899260834E-01 +1.127522899649275E-01
+1.110188933866287E-03 +1.113996853740508E-03 +1.113736000331884E-03 +1.113703227812467E-03 +1.113685273545929E-03 +1.113680806379839E-03 +1.113680703081083E-03 +1.113680107648751E-03 +1.113680026190669E-03 +1.113679901356670E-03 +1.113679752218655E-03 +1.113679775863624E-03 +1.113679765792702E-03 +1.113679728558824E-03 +1.113679740093097E-03 +1.113679735804338E-03 +1.113679737657119E-03 +1.113679731605345E-03 +1.113679728743536E-03 +1.113679732942244E-03
+8.517479957652664E-06 +6.532427199999605E-06 +6.378927685008635E-06 +6.351408580714368E-06 +6.344740773821253E-06 +6.342343291258715E-06 +6.341629765444504E-06 +6.341500001863016E-06 +6.341320830227794E-06 +6.341276495392123E-06 +6.341249557172703E-06 +6.341237351531223E-06 +6.341232040699691E-06 +6.341227880484759E-06 +6.341226027027402E-06 +6.341224370077947E-06 +6.341226157203545E-06 +6.341222762105275E-06 +6.341221515868653E-06 +6.341222829272885E-06
+1.488921475918355E-06 +1.815974223407547E-07 +7.045201956198102E-08 +5.223181677769206E-08 +4.911519045306175E-08 +4.824889114521743E-08 +4.795746284783034E-08 +4.786462424804693E-08 +4.781235338454906E-08 +4.779745389722218E-08 +4.778909549188638E-08 +4.778593049559025E-08 +4.778450840746047E-08 +4.778325436351831E-08 +4.778291280581636E-08 +4.778273978459627E-08 +4.778296013364782E-08 +4.778247977321843E-08 +4.778251988162508E-08 +4.778228198238972E-08
+8.723848076065121E-07 +8.876543177165023E-08 +1.578466715767728E-08 +5.067884022591870E-09 +1.882078857939727E-09 +8.306023213792848E-10 +6.158922375611617E-10 +5.137351183073759E-10 +4.690284986922331E-10 +4.498843504819559E-10 +4.382274512797591E-10 +4.348266607352009E-10 +4.321046442279358E-10 +4.306010068563406E-10 +4.298373239002922E-10 +4.294488404593104E-10 +4.291036901920817E-10 +4.288928432991134E-10 +4.287760342419222E-10 +4.286778608690057E-10
+3.266441330848530E-07 +5.300049109241926E-08 +1.041120668749107E-08 +2.526452257151837E-09 +7.397259317466595E-10 +3.227793815940299E-10 +1.277761583183809E-10 +7.084071278677596E-11 +4.119682342559117E-11 +1.853057979474791E-11 +1.142533094732498E-11 +7.469306895955067E-12 +4.799862859820955E-12 +3.245586789497264E-12 +2.669631963339894E-12 +2.196595726156667E-12 +1.898860833833954E-12 +1.703665595429331E-12 +1.609441298510184E-12 +1.554772237574586E-12
+1.325747170199860E-07 +3.405358488778134E-08 +5.040365463565836E-09 +1.932224885412547E-09 +5.030133701308485E-10 +1.897122328079867E-10 +8.567151004789044E-11 +4.091282292579275E-11 +2.238519451594212E-11 +1.281863325223676E-11 +6.041615701968097E-12 +3.546294810041359E-12 +2.109775850408774E-12 +1.541124378224731E-12 +1.049943968482646E-12 +6.389005120053947E-13 +4.286047540816660E-13 +2.879464753757460E-13 +2.160268864998623E-13 +1.441163305460923E-13
+9.725964637872225E-08 +2.366931677995234E-08 +3.997069454577038E-09 +1.184462083833658E-09 +4.283719794868520E-10 +1.268346149803449E-10 +6.243704713935879E-11 +3.175294539196175E-11 +1.411360260539073E-11 +7.579943522576833E-12 +3.878572394154845E-12 +2.430515889292181E-12 +1.714016876255029E-12 +1.029190109737689E-12 +6.627672708846011E-13 +3.958901575997908E-13 +2.701080076404305E-13 +1.849117313788524E-13 +1.305552625402142E-13 +9.222447067407232E-14
+7.868059835563103E-08 +1.441262357030194E-08 +3.033229236471528E-09 +9.796833306688349E-10 +3.078795143184695E-10 +1.004303384263068E-10 +4.872992878703865E-11 +2.008282715633196E-11 +1.094858094636141E-11 +6.024991220680093E-12 +2.959836217592850E-12 +1.800364415638160E-12 +1.180842855775365E-12 +6.535352005271400E-13 +4.528274366249984E-13 +2.932760088038575E-13 +2.064540078680308E-13 +1.364737672567671E-13 +9.884847319215023E-14 +6.409460493172725E-14
+2.219169998702523E-09 +1.248344682778633E-08 +2.309541890570007E-09 +8.363332121919515E-10 +2.572651224679882E-10 +8.162844781218774E-11 +3.635669903534046E-11 +1.855992021836879E-11 +8.732924929037370E-12 +5.018975033092011E-12 +2.246360192289125E-12 +1.513945816394434E-12 +9.923520156320720E-13 +5.310348464714576E-13 +3.680219870758167E-13 +2.221729017092151E-13 +1.598293251825188E-13 +1.032039913925821E-13 +7.732291193023968E-14 +4.765170321172826E-14
+4.225761181339071E-11 +8.846606530967955E-09 +1.646997545283431E-09 +5.974789703797563E-10 +1.785591588295743E-10 +4.506116809423618E-11 +3.190846707229944E-11 +1.269476422986409E-11 +6.943429708901358E-12 +3.834425293378931E-12 +1.740760179494361E-12 +1.171202129432130E-12 +7.343007511211778E-13 +4.174460658312442E-13 +2.994666053483511E-13 +1.903864162117926E-13 +1.287562034248526E-13 +8.568974038006706E-14 +5.969257452400579E-14 +3.703851800379984E-14
+0.000000000000000E+00 +3.471836646983340E-09 +1.076421292724900E-09 +4.379709632563143E-10 +1.422143569662930E-10 +4.067180752756079E-11 +2.376959366772567E-11 +7.850880365652611E-12 +6.359859726967524E-12 +2.993775192788945E-12 +1.413647315410083E-12 +9.849522951026421E-13 +6.488190179057730E-13 +3.333996559849238E-13 +2.233675230337199E-13 +1.571489016936247E-13 +9.919770832918827E-14 +6.877690571739952E-14 +4.774348388249704E-14 +3.143295730768983E-14
+0.000000000000000E+00 +1.599116529657595E-12 +3.661876078972116E-10 +1.682966393807044E-10 +9.144551998084241E-11 +2.763038271788332E-11 +1.603511656769827E-11 +5.508614109328460E-12 +4.482583299548165E-12 +2.423707886201069E-12 +9.955791175926166E-13 +7.034873157452608E-13 +4.757209480629987E-13 +2.796543269374366E-13 +1.991173910011861E-13 +1.131537818047405E-13 +8.646527245276243E-14 +5.465108964310351E-14 +3.355163456392284E-14 +2.494879833121268E-14
+0.000000000000000E+00 +0.000000000000000E+00 +2.828919636021899E-13 +9.835082248107388E-11 +5.570016511764432E-11 +1.219757060849643E-11 +1.343227052353498E-11 +4.416195191977560E-12 +3.595915018585648E-12 +1.445994658362896E-12 +7.206580104381176E-13 +5.813073515095834E-13 +4.134609166229466E-13 +2.033179183351386E-13 +1.382065897004711E-13 +8.773807628124875E-14 +5.908071558884183E-14 +4.218069009294511E-14 +2.742464170533790E-14 +1.835465812447162E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.998456073711162E-14 +8.055467482137090E-15 +5.380232615314705E-12 +8.290661326434658E-12 +1.617837667026191E-12 +1.815199296212216E-12 +1.249112222300937E-12 +5.836165723831342E-13 +3.679125271671430E-13 +2.165790639531676E-13 +9.432517274344732E-14 +9.245664416240631E-14 +6.735922579822793E-14 +4.879107092078526E-14 +3.074792164736986E-14 +1.782234883687819E-14 +1.305148951333137E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.024596299924253E-15 +4.562618629034741E-16 +7.487190071630794E-13 +1.098742304449400E-12 +9.171797825028527E-13 +2.366523149665877E-13 +2.410358617079141E-13 +1.856839133568761E-13 +7.521051681719053E-14 +7.005724130574892E-14 +4.909407253000447E-14 +3.226503981168932E-14 +1.264380148724954E-14 +1.081562942575401E-14 +9.702918509599673E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.818071127118427E-16 +1.165820531016216E-15 +1.742280093013492E-13 +1.406729998827703E-13 +1.493468862996313E-13 +1.114486886140291E-13 +2.531998103826284E-14 +3.095562870267377E-14 +3.109508741177835E-14 +2.289280821145577E-14 +6.801987794324615E-15 +8.436462583919961E-15 +6.868428270077590E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.312986483968956E-16 +1.023135504591083E-16 +2.113206929665635E-14 +1.196207258929136E-14 +1.648586716980887E-14 +1.793609385895048E-14 +1.401073681720687E-14 +2.260587636933471E-15 +3.385561507065834E-15 +3.127838009427214E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.791266641978612E-17 +1.747131902089125E-17 +3.463001854057181E-17 +2.534626034040237E-15 +1.731330015314729E-16 +1.904062788717957E-15 +2.365863880763361E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.460066096415452E-16 +1.724890362849906E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.29.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.869905414435056E-01 +8.861913614690680E-01 +8.861389949948872E-01 +8.861303070959217E-01 +8.861285187423368E-01 +8.861279749624282E-01 +8.861277847771831E-01 +8.861277080867362E-01 +8.861276747444921E-01 +8.861276581706886E-01 +8.861276504876510E-01 +8.861276462012938E-01 +8.861276440975994E-01 +8.861276426470979E-01 +8.861276420815338E-01 +8.861276415192795E-01 +8.861276412800592E-01 +8.861276410905421E-01 +8.861276409668472E-01 +8.861276403651256E-01
+1.118876986185702E-01 +1.126876852408750E-01 +1.127407727807586E-01 +1.127495721719215E-01 +1.127513974480337E-01 +1.127519518003989E-01 +1.127521439029723E-01 +1.127522217553969E-01 +1.127522554980550E-01 +1.127522723580561E-01 +1.127522802545521E-01 +1.127522845464257E-01 +1.127522866832846E-01 +1.127522881732307E-01 +1.127522887335490E-01 +1.127522892946413E-01 +1.127522895482539E-01 +1.127522897466548E-01 +1.127522898695192E-01 +1.127522904620968E-01
+1.110242427138206E-03 +1.114000500321505E-03 +1.113736557432750E-03 +1.113703296407475E-03 +1.113685330592350E-03 +1.113680861433179E-03 +1.113680658940262E-03 +1.113680068317695E-03 +1.113680053045030E-03 +1.113679884061018E-03 +1.113679748665131E-03 +1.113679776431831E-03 +1.113679756576512E-03 +1.113679728769876E-03 +1.113679739602859E-03 +1.113679744900738E-03 +1.113679732441155E-03 +1.113679717202960E-03 +1.113679728032500E-03 +1.113679737481325E-03
+8.517910068195843E-06 +6.532538846687024E-06 +6.381268267966723E-06 +6.351378828404442E-06 +6.344780044095975E-06 +6.342343863166172E-06 +6.341633214186238E-06 +6.341496327215844E-06 +6.341306052198457E-06 +6.341278405810506E-06 +6.341249424819191E-06 +6.341234333847680E-06 +6.341232166747518E-06 +6.341228696682329E-06 +6.341226347627039E-06 +6.341224553960412E-06 +6.341224050277747E-06 +6.341231326729639E-06 +6.341221974705461E-06 +6.341222115122195E-06
+1.489492880873109E-06 +1.815822791695488E-07 +7.037203813708117E-08 +5.222909841523401E-08 +4.911259546308796E-08 +4.824930240953367E-08 +4.795740720463050E-08 +4.786451832767165E-08 +4.781231656245558E-08 +4.779768287361583E-08 +4.778907090589568E-08 +4.778609560300524E-08 +4.778463246767795E-08 +4.778318198257306E-08 +4.778285116547836E-08 +4.778270215021772E-08 +4.778267514123676E-08 +4.778258807875996E-08 +4.778251441192051E-08 +4.778242894600670E-08
+8.723877985988088E-07 +8.874665590555747E-08 +1.632810166212167E-08 +5.067855207230159E-09 +1.882000187239905E-09 +8.303740705103123E-10 +6.158846735605021E-10 +5.137269064423031E-10 +4.691085954480653E-10 +4.498302205142882E-10 +4.382227908790223E-10 +4.347530584061987E-10 +4.321045506643808E-10 +4.305922904933133E-10 +4.298312793063979E-10 +4.294613232740039E-10 +4.290773074096551E-10 +4.289347691720207E-10 +4.287784916706379E-10 +4.286955610301204E-10
+3.269456584022290E-07 +5.299856480640400E-08 +1.048125987378597E-08 +2.525996918431531E-09 +7.396331523895917E-10 +3.228528999638570E-10 +1.277916460205505E-10 +7.084640975441025E-11 +3.899873538566746E-11 +1.825336642938333E-11 +1.144201440750029E-11 +7.296782357343141E-12 +4.828829761920577E-12 +3.236521677533332E-12 +2.669196135828709E-12 +2.186818901320812E-12 +1.894416282119009E-12 +1.705272597140328E-12 +1.611580255962792E-12 +1.556095972363585E-12
+1.326519394568451E-07 +3.405026636446209E-08 +4.627705455552754E-09 +1.931726456798061E-09 +5.031185084013803E-10 +1.896314397228162E-10 +8.566573002511848E-11 +4.090447345255631E-11 +2.101935070324950E-11 +1.224365093095507E-11 +6.037363215911773E-12 +3.510037692994496E-12 +2.131664019568999E-12 +1.528218585072073E-12 +1.046090193574904E-12 +6.373876857418356E-13 +4.211882537328664E-13 +2.891309703742787E-13 +2.150590671571784E-13 +1.502722692349394E-13
+9.727186002867082E-08 +2.367307580235268E-08 +4.123297148977487E-09 +1.184374654838479E-09 +4.283348208490831E-10 +1.266859722070469E-10 +6.243599290524567E-11 +3.175551465347350E-11 +1.374174638269023E-11 +7.466627555374825E-12 +3.868792494073364E-12 +2.373880648678035E-12 +1.707333696439639E-12 +1.023738752109074E-12 +6.595722017989778E-13 +3.986674650086462E-13 +2.657067850402502E-13 +1.960970570841580E-13 +1.243842946593895E-13 +9.228473182636315E-14
+7.862312261965163E-08 +1.439899473573935E-08 +3.067958766806870E-09 +9.795525482193388E-10 +3.079547771656270E-10 +1.004116677410087E-10 +4.873786277199072E-11 +2.008385379617812E-11 +1.070733849291152E-11 +6.237246557274483E-12 +2.966975163539358E-12 +1.803821765035015E-12 +1.166199800650865E-12 +6.580423330085872E-13 +4.538389180595887E-13 +2.930535947261182E-13 +2.025354764988435E-13 +1.457892967158334E-13 +9.463002268279195E-14 +6.080069636398853E-14
+2.198486754003785E-09 +1.248647747074690E-08 +2.311151917784311E-09 +8.364035841549701E-10 +2.573282753480653E-10 +8.175549403071457E-11 +3.634560955457914E-11 +1.855234706160679E-11 +8.789973487565144E-12 +5.060722189885688E-12 +2.253458851449957E-12 +1.486346763638317E-12 +9.837159526637096E-13 +5.367892493246465E-13 +3.695683322687933E-13 +2.245818687064174E-13 +1.581429781558541E-13 +1.075305512319642E-13 +7.351980016041848E-14 +4.716345453040007E-14
+2.897345241160126E-11 +8.838620367521417E-09 +1.643629659928519E-09 +5.972651032655766E-10 +1.788736809066233E-10 +4.502462218880557E-11 +3.190707502418861E-11 +1.268916056734403E-11 +6.784536779771094E-12 +3.800247992790645E-12 +1.750193111607753E-12 +1.169503522623583E-12 +7.225709971258035E-13 +4.226133926510682E-13 +3.011433402669954E-13 +1.908220338428952E-13 +1.290383372848593E-13 +8.495024997844473E-14 +5.706610280235886E-14 +3.661956893676372E-14
+0.000000000000000E+00 +3.474806179340746E-09 +1.076667267016631E-09 +4.377379396725728E-10 +1.420579360306757E-10 +4.073056130990590E-11 +2.376931839354139E-11 +7.843997100304725E-12 +6.079468945795351E-12 +2.878882561556310E-12 +1.415828135712973E-12 +9.676169088350482E-13 +6.520468115650803E-13 +3.430524000503342E-13 +2.243663240696383E-13 +1.581261839749293E-13 +9.898260369908726E-14 +7.091477875225907E-14 +4.634029210124660E-14 +3.093136183020160E-14
+0.000000000000000E+00 +1.143011982171937E-12 +3.665439851837981E-10 +1.684070695146864E-10 +9.125674660295563E-11 +2.752344047534495E-11 +1.602735087764090E-11 +5.512706982125042E-12 +4.524362499204817E-12 +2.209424560880573E-12 +9.934619819490727E-13 +7.068223529256951E-13 +4.744836036351549E-13 +2.800566439948361E-13 +1.975824502908596E-13 +1.135117288993535E-13 +8.780883068345132E-14 +5.372354986574027E-14 +3.272900046191386E-14 +2.425965509568007E-14
+0.000000000000000E+00 +0.000000000000000E+00 +2.975280527193890E-13 +9.841878572006067E-11 +5.583472320355416E-11 +1.218854476868548E-11 +1.341528636948797E-11 +4.414615217088190E-12 +3.304157293917232E-12 +1.416069952605595E-12 +7.160325622997385E-13 +5.822931612351671E-13 +4.142933483812614E-13 +1.982171442744001E-13 +1.377226708409200E-13 +8.836437658465060E-14 +6.028148189647529E-14 +3.827287615983544E-14 +2.806078169049189E-14 +1.855968468438676E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.161598791549627E-14 +4.878444339472976E-15 +5.389216160576448E-12 +8.299898700700218E-12 +1.622573979451033E-12 +1.861640204002290E-12 +9.476095271151866E-13 +5.849691273654632E-13 +3.667183638737942E-13 +2.237279625441493E-13 +9.210630081461024E-14 +9.129357002517288E-14 +6.754725893826069E-14 +4.950550328134302E-14 +2.840991841977935E-14 +1.770606467562951E-14 +1.287979899589686E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.712005004966236E-15 +2.035299644798128E-15 +7.524995104116759E-13 +1.110985221690755E-12 +5.751836568372763E-13 +2.343020095771812E-13 +2.436797411888133E-13 +1.874181280057679E-13 +7.607867631578279E-14 +7.028644538023392E-14 +4.941471861163992E-14 +3.280665334874206E-14 +1.249481366700275E-14 +1.155529411290110E-14 +8.333042501829072E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.613648564131044E-15 +1.001184429709876E-15 +1.740040750296155E-13 +1.399096868387390E-13 +1.501389661667521E-13 +1.116196934674556E-13 +2.552787020385539E-14 +3.041787904359836E-14 +3.198879355563357E-14 +2.354495039231527E-14 +6.705196271197093E-15 +8.232032186464068E-15 +6.247309385001485E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.789698715175151E-17 +5.251677322296830E-17 +1.995673501398928E-14 +1.179336499469545E-14 +1.667297410973005E-14 +1.702732840231020E-14 +1.415415133587439E-14 +2.647178897660614E-15 +3.279977741528136E-15 +3.299688643392306E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.324141536262012E-16 +2.031413115457280E-16 +4.007647140524373E-17 +2.511977555480937E-15 +1.943716237506756E-16 +2.076440302292014E-15 +2.346314347831605E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.431989146286866E-16 +1.389907663484057E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.3.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.861142501123038E-01 +8.859943217713629E-01 +8.859832650375435E-01 +8.859812782782579E-01 +8.859807741844287E-01 +8.859806203438281E-01 +8.859805689274398E-01 +8.859805477619143E-01 +8.859805382728603E-01 +8.859805335894616E-01 +8.859805312493398E-01 +8.859805299892924E-01 +8.859805292865724E-01 +8.859805288505076E-01 +8.859805285794762E-01 +8.859805284262818E-01 +8.859805283262394E-01 +8.859805282924076E-01 +8.859805282202319E-01 +8.859805281897939E-01
+1.127981840135793E-01 +1.129208598635368E-01 +1.129317173353877E-01 +1.129336578259396E-01 +1.129341477400629E-01 +1.129342969867951E-01 +1.129343467901469E-01 +1.129343672699233E-01 +1.129343764424335E-01 +1.129343809787360E-01 +1.129343832353689E-01 +1.129343844542767E-01 +1.129343851361392E-01 +1.129343855551944E-01 +1.129343858175339E-01 +1.129343859660509E-01 +1.129343860601524E-01 +1.129343860946832E-01 +1.129343861642617E-01 +1.129343861936503E-01
+1.080657283992160E-03 +1.079327363117819E-03 +1.079551907906145E-03 +1.079600915241207E-03 +1.079615114858458E-03 +1.079619663543659E-03 +1.079621243558336E-03 +1.079621910634896E-03 +1.079622217845795E-03 +1.079622360549385E-03 +1.079622442445436E-03 +1.079622482491323E-03 +1.079622502619231E-03 +1.079622519528093E-03 +1.079622528068031E-03 +1.079622532574076E-03 +1.079622538393069E-03 +1.079622537745816E-03 +1.079622540388580E-03 +1.079622541312064E-03
+5.904553197704286E-06 +5.435696228839909E-06 +5.430614622349465E-06 +5.430031792555288E-06 +5.430206203815700E-06 +5.430290214614818E-06 +5.430330174997592E-06 +5.430350794214126E-06 +5.430360376704116E-06 +5.430364705313396E-06 +5.430366299244164E-06 +5.430367350225472E-06 +5.430368069967621E-06 +5.430368125318938E-06 +5.430368280086980E-06 +5.430368460258895E-06 +5.430368541861630E-06 +5.430368506418392E-06 +5.430368464290975E-06 +5.430368584604279E-06
+4.687915308839802E-07 +3.893848661014571E-08 +3.295860191198649E-08 +3.244129473105838E-08 +3.241200315640517E-08 +3.241071608024615E-08 +3.241146015482529E-08 +3.241178784036031E-08 +3.241211214753197E-08 +3.241236088553584E-08 +3.241243504842514E-08 +3.241249648901641E-08 +3.241251850956996E-08 +3.241255954257619E-08 +3.241255951743051E-08 +3.241255290404764E-08 +3.241259171052091E-08 +3.241257089988143E-08 +3.241257041943379E-08 +3.241257399747960E-08
+1.848800960078543E-07 +6.224252189412153E-09 +9.235204791580989E-10 +3.465673059469508E-10 +3.037000042005982E-10 +2.953823678037414E-10 +2.935306977165614E-10 +2.930734234106857E-10 +2.929633086345170E-10 +2.929381299822761E-10 +2.929265396774021E-10 +2.929242821130950E-10 +2.929195832839189E-10 +2.929245296427252E-10 +2.929238884167267E-10 +2.929216953334615E-10 +2.929229910142645E-10 +2.929245399110943E-10 +2.929237306641530E-10 +2.929246525307856E-10
+1.465307926240224E-07 +3.647578322781786E-09 +3.926636123181400E-10 +5.984609795615624E-11 +1.256921970985928E-11 +3.289755324451917E-12 +1.680931799389832E-12 +1.310349209519048E-12 +1.200645386231166E-12 +1.166517936469447E-12 +1.154316632887019E-12 +1.149829216032265E-12 +1.148229036137021E-12 +1.148306300521885E-12 +1.148015474383460E-12 +1.147944959436686E-12 +1.147967043744353E-12 +1.148228787975198E-12 +1.147985254021821E-12 +1.148305191336442E-12
+8.959645027941831E-08 +1.872726963235857E-09 +2.987394518644182E-10 +2.883280541608653E-11 +7.062655279214017E-12 +1.584607508415366E-12 +6.754341066273178E-13 +1.660663491113508E-13 +4.859415343877286E-14 +2.272968855733951E-14 +8.933600970014267E-15 +5.269077191237771E-15 +4.381759275659512E-15 +4.259242370690525E-15 +3.777194814910150E-15 +3.912904093212696E-15 +3.834386443713584E-15 +4.232121231831998E-15 +3.921837545201419E-15 +4.300393937381692E-15
+7.371108620770717E-08 +1.653789467016974E-09 +1.754642171475037E-10 +2.405417282823535E-11 +5.333886167886448E-12 +1.138367353426101E-12 +3.256579323909684E-13 +9.794722003986547E-14 +3.935777753168228E-14 +1.460318973531201E-14 +5.471430806008721E-15 +2.835477058122796E-15 +1.983820025030303E-15 +1.720336972605883E-15 +1.456790189038201E-15 +1.560082517730245E-15 +1.530007158347051E-15 +1.723509419633004E-15 +1.538586655504297E-15 +1.729736545042226E-15
+3.173976108184411E-08 +1.390917932882937E-09 +1.153102938401603E-10 +1.499580580156915E-11 +4.381272167928482E-12 +8.125374563166397E-13 +2.244805210515427E-13 +7.817368416956322E-14 +3.126633292891775E-14 +9.964016134390649E-15 +4.290178441834233E-15 +1.811057319009434E-15 +1.527858326224629E-15 +1.408481721647479E-15 +1.149907242273127E-15 +1.186425099185060E-15 +1.109567746665353E-15 +1.407811774054595E-15 +1.159169664895826E-15 +1.415518485700159E-15
+8.756477660214451E-09 +6.048913262292486E-10 +8.505310909462631E-11 +1.203866728192695E-11 +2.730982183288423E-12 +7.327515063327027E-13 +1.936536593985367E-13 +6.240546827903250E-14 +2.000966780147703E-14 +8.238104635543097E-15 +3.520003288816569E-15 +1.337323441195940E-15 +9.175898417084026E-16 +9.320904266980932E-16 +1.054416737980349E-15 +1.002512452438796E-15 +1.019315961582916E-15 +8.987813805905522E-16 +1.016498268636740E-15 +9.277811448097633E-16
+3.073048602329201E-11 +5.437362297115527E-10 +8.443497383092549E-11 +1.006912828732056E-11 +2.358698342490194E-12 +6.055655821822720E-13 +1.652577243518412E-13 +4.184910043000741E-14 +1.559052376912132E-14 +6.301297307700874E-15 +2.475362036509425E-15 +1.242763361305580E-15 +8.212051933914855E-16 +8.207560544864059E-16 +8.094773594402359E-16 +8.216768522044187E-16 +8.195282877644948E-16 +7.220899732645903E-16 +8.235219585030954E-16 +7.988301735097783E-16
+0.000000000000000E+00 +3.752570896449014E-10 +4.731499590622351E-11 +5.559706607533446E-12 +1.667662651473138E-12 +4.633250585836339E-13 +1.185208307048267E-13 +3.231582023698741E-14 +1.374636895650260E-14 +5.035073045064975E-15 +2.191918561257962E-15 +1.163742426988218E-15 +8.002152489854409E-16 +7.166432109480261E-16 +6.940324755213841E-16 +7.240914026285511E-16 +7.169306235789998E-16 +7.025554286352572E-16 +7.181937089121268E-16 +7.569242150508028E-16
+0.000000000000000E+00 +5.405435137059325E-11 +1.918127878996683E-11 +3.145526271061920E-12 +1.307692402936836E-12 +3.976999003111051E-13 +1.074847593807310E-13 +2.885711102915947E-14 +1.112171906567795E-14 +3.869050716012917E-15 +1.640528123396792E-15 +9.402597122189238E-16 +6.616780029833551E-16 +6.384452125038437E-16 +5.472402493422043E-16 +6.012321260336155E-16 +5.803942638741158E-16 +6.179881456447655E-16 +6.027192292439658E-16 +6.562043119405451E-16
+0.000000000000000E+00 +6.172748821255661E-14 +4.250863137030268E-12 +1.252939785182332E-12 +9.652616349734156E-13 +2.471493284662023E-13 +7.679891380257360E-14 +2.405617416231468E-14 +8.863302294687817E-15 +3.198907516598680E-15 +1.242398856629912E-15 +6.637289075775809E-16 +4.727861184733025E-16 +4.680522948101487E-16 +3.720439958256673E-16 +4.080316245448319E-16 +4.034579510807830E-16 +4.671561192587875E-16 +4.084255838433891E-16 +4.675789020078146E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.882239638102600E-15 +7.776114637542622E-13 +2.922972595893279E-13 +1.409156759683360E-13 +5.685763882191911E-14 +1.814383917830851E-14 +6.011438264428045E-15 +2.705011637971787E-15 +1.192823818949494E-15 +5.587002613506024E-16 +4.013484845322441E-16 +3.972745250394461E-16 +2.808291381629169E-16 +2.856907942229647E-16 +2.803689994574705E-16 +3.974753846023868E-16 +2.805970386708557E-16 +3.968976816710422E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.325739324421441E-13 +7.338216980852422E-14 +9.793994979645362E-14 +3.344201675919515E-14 +5.699034970436529E-15 +5.201864729222292E-15 +2.342937976317649E-15 +6.698291565778167E-16 +4.128211935712720E-16 +3.715735904996233E-16 +3.421937917837174E-16 +2.518620135930421E-16 +2.700838820335860E-16 +2.600744332081586E-16 +3.437263947850597E-16 +2.704586809840465E-16 +3.413296529976559E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.023016276978592E-17 +8.486521689408575E-15 +1.904570742535780E-14 +3.479849089523093E-15 +3.618041600704176E-15 +9.178388397867371E-16 +5.969917249963347E-16 +3.597049213901854E-16 +2.607052588247259E-16 +2.574632024454565E-16 +2.019896806363792E-16 +2.240302730314143E-16 +2.177909343955156E-16 +2.577516944244682E-16 +2.201574838687761E-16 +2.577810849747107E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.269316722960601E-17 +1.151252768906933E-14 +2.457004678009298E-15 +3.008707262480386E-15 +5.560402410765155E-16 +4.303435973916112E-16 +2.574587294574044E-16 +2.074094251307532E-16 +2.075983747471111E-16 +6.443541665968440E-17 +1.512671739848398E-16 +6.254378811842596E-17 +2.094443731378396E-16 +7.408274375510856E-17 +2.077435774553780E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.161742324399710E-19 +1.257809267117142E-15 +1.191328586763419E-15 +4.414088006601542E-16 +3.624393085868562E-16 +6.912633442077042E-17 +5.669736785918777E-17 +5.621046471403408E-17 +6.103181220370602E-17 +6.017507112498140E-17 +6.100242051948250E-17 +7.272905076120883E-17 +6.091929442606418E-17 +8.419990095051108E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.900982752718449E-20 +2.293248582450134E-16 +4.639208428577890E-17 +5.490885523125370E-17 +3.692201490525864E-17 +3.911429111549576E-17 +4.740179004974505E-17 +4.561042920419918E-17 +5.063394653691131E-17 +5.620799835017560E-17 +5.469151440184220E-17 +5.622902758622248E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.045835053877776E-17 +3.469271098357263E-17 +3.197694167398456E-17 +3.524230621353863E-17 +3.508248538431941E-17 +3.661227159576705E-17 +4.524222458226758E-17 +3.916547537949516E-17 +4.741378560761601E-17 +4.010989294260000E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.191762275400962E-18 +3.685184655125230E-18 +4.327352121598343E-18 +0.000000000000000E+00 +4.125288388774506E-18 +1.879105179917407E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.3.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.861146836973177E-01 +8.859942648688268E-01 +8.859832721852495E-01 +8.859812795520842E-01 +8.859807741498398E-01 +8.859806204029678E-01 +8.859805688980626E-01 +8.859805477818188E-01 +8.859805382832957E-01 +8.859805335733926E-01 +8.859805312293159E-01 +8.859805299993927E-01 +8.859805292267580E-01 +8.859805287890392E-01 +8.859805285971949E-01 +8.859805284377700E-01 +8.859805283023017E-01 +8.859805282131524E-01 +8.859805282258651E-01 +8.859805292826952E-01
+1.127977549770509E-01 +1.129209164471475E-01 +1.129317101609819E-01 +1.129336565845128E-01 +1.129341477847079E-01 +1.129342969319083E-01 +1.129343468173211E-01 +1.129343672495293E-01 +1.129343764325118E-01 +1.129343809872282E-01 +1.129343832569267E-01 +1.129343844442415E-01 +1.129343851930049E-01 +1.129343856161131E-01 +1.129343857992285E-01 +1.129343859543449E-01 +1.129343860849045E-01 +1.129343861730547E-01 +1.129343861585763E-01 +1.129343851087248E-01
+1.080651945752252E-03 +1.079327694480724E-03 +1.079551929092084E-03 +1.079600882966985E-03 +1.079615105380967E-03 +1.079619660076598E-03 +1.079621245878901E-03 +1.079621911224681E-03 +1.079622217339304E-03 +1.079622368478848E-03 +1.079622440953416E-03 +1.079622482425415E-03 +1.079622505872606E-03 +1.079622520101446E-03 +1.079622528737852E-03 +1.079622532849969E-03 +1.079622537580839E-03 +1.079622538538505E-03 +1.079622540327295E-03 +1.079622532765117E-03
+5.905182547468704E-06 +5.435683163703120E-06 +5.430619895637294E-06 +5.430031714663448E-06 +5.430205617905713E-06 +5.430289879080664E-06 +5.430330060953044E-06 +5.430350685915890E-06 +5.430360373692193E-06 +5.430364392048897E-06 +5.430366265360212E-06 +5.430367351798229E-06 +5.430367746137077E-06 +5.430368106018249E-06 +5.430368197291667E-06 +5.430368380431229E-06 +5.430368551500429E-06 +5.430368574420660E-06 +5.430368529756889E-06 +5.430369120567402E-06
+4.689894300850128E-07 +3.893628252158316E-08 +3.295868226210529E-08 +3.244123758172075E-08 +3.241201177877322E-08 +3.241060311292351E-08 +3.241145738621214E-08 +3.241178118168335E-08 +3.241211803586054E-08 +3.241234395712172E-08 +3.241242528482552E-08 +3.241249636965029E-08 +3.241252795330922E-08 +3.241255442309317E-08 +3.241255987862172E-08 +3.241257368255387E-08 +3.241257696786125E-08 +3.241260000174513E-08 +3.241261953832237E-08 +3.241261221830173E-08
+1.847896301506234E-07 +6.223673465251466E-09 +9.235226621986849E-10 +3.465815230770504E-10 +3.037001718062183E-10 +2.953667392749609E-10 +2.935312336673485E-10 +2.930731154410853E-10 +2.929608648795861E-10 +2.929288575847207E-10 +2.929283607171829E-10 +2.929235971167932E-10 +2.929298381402408E-10 +2.929276750065954E-10 +2.929217995453499E-10 +2.929215070321476E-10 +2.929234601168854E-10 +2.929233078615612E-10 +2.929239461698191E-10 +2.929259420064319E-10
+1.465010202764179E-07 +3.649093767311025E-09 +3.927268995379343E-10 +5.984451512210786E-11 +1.256897111690361E-11 +3.299220700035160E-12 +1.680556440350748E-12 +1.310294718672363E-12 +1.200666509698923E-12 +1.164361676786322E-12 +1.154430614004227E-12 +1.149713134617228E-12 +1.148354446029507E-12 +1.148253941029628E-12 +1.147963881339138E-12 +1.148153131271859E-12 +1.148092523730865E-12 +1.147956441064525E-12 +1.147976463185169E-12 +1.147615041951622E-12
+8.966840899610003E-08 +1.874213496430397E-09 +2.987760048232206E-10 +2.883159975379218E-11 +7.062392500114531E-12 +1.598766635255470E-12 +6.744823026726364E-13 +1.660782526575978E-13 +4.723363963263209E-14 +1.887885559975530E-14 +9.198698868432450E-15 +5.214131223371244E-15 +4.327521856351710E-15 +4.319109238982166E-15 +3.771251682921208E-15 +4.237780041893759E-15 +4.028606591041231E-15 +3.729066416255577E-15 +3.828372625726031E-15 +3.337516495806348E-15
+7.371353596260096E-08 +1.653026770948221E-09 +1.754831550892478E-10 +2.406094359717544E-11 +5.333862049049539E-12 +1.131749606077071E-12 +3.248216836332559E-13 +9.793991678009922E-14 +3.845848254669729E-14 +1.457246436437800E-14 +5.533982249289256E-15 +2.833810818157862E-15 +1.962073395405855E-15 +1.741808526915297E-15 +1.457267617050788E-15 +1.716541408462867E-15 +1.647824285232142E-15 +1.410677793854128E-15 +1.445787083566031E-15 +1.302777331856876E-15
+3.172205042235343E-08 +1.390986831102866E-09 +1.153323728278262E-10 +1.499916280182404E-11 +4.381282141778240E-12 +8.169873865512749E-13 +2.242582596425507E-13 +7.815243627731064E-14 +2.529933765494590E-14 +8.888213059661874E-15 +4.273558396997755E-15 +1.761492063294185E-15 +1.518003814938639E-15 +1.440271918911383E-15 +1.134065585028301E-15 +1.410155351577224E-15 +1.282295954192257E-15 +1.051296295326268E-15 +1.146030086574413E-15 +9.201515980009999E-16
+8.797709571577659E-09 +6.050314934286227E-10 +8.506763324673134E-11 +1.203560398915750E-11 +2.730910625112745E-12 +6.958603601152803E-13 +1.935129828029951E-13 +6.241493693627017E-14 +2.062080773809185E-14 +6.989862363429219E-15 +3.600006904540485E-15 +1.314665092657842E-15 +9.312327456138963E-16 +9.271177923419000E-16 +1.032080840789142E-15 +9.052739825118304E-16 +8.386025955722356E-16 +9.236384861038300E-16 +9.359949240535584E-16 +6.463508819823812E-16
+1.554579856048698E-11 +5.444265275947116E-10 +8.443795802688649E-11 +1.006628087913712E-11 +2.358602091352710E-12 +6.048756341121256E-13 +1.654927331919061E-13 +4.198384676542738E-14 +1.564385796604361E-14 +5.918126243718301E-15 +2.395319884850917E-15 +1.207018423375367E-15 +7.823031680713797E-16 +7.878384491063077E-16 +8.095013420730554E-16 +7.180491472597533E-16 +7.552181104094387E-16 +7.523602713934625E-16 +8.123442680411150E-16 +5.737899062864084E-16
+0.000000000000000E+00 +3.752767318891024E-10 +4.731624208448383E-11 +5.558986509783827E-12 +1.667606766583226E-12 +4.634977195181561E-13 +1.188237319866199E-13 +3.451706797974408E-14 +1.288231638964313E-14 +4.628379596307069E-15 +2.190480626752444E-15 +1.153399252309851E-15 +7.269579235138454E-16 +6.750876210972816E-16 +6.922606232278577E-16 +6.213725579182080E-16 +7.009566958246643E-16 +6.322786163834834E-16 +6.898692262194099E-16 +3.968889277741863E-16
+0.000000000000000E+00 +5.428856526639744E-11 +1.918253818338255E-11 +3.145281648486364E-12 +1.307705180588709E-12 +2.495652678657343E-13 +1.077648057387732E-13 +3.107019850545269E-14 +1.118299147802207E-14 +3.521419410999796E-15 +1.750622750605632E-15 +8.808399101509329E-16 +6.658864391126857E-16 +5.827873040548890E-16 +5.468494963892216E-16 +6.175726188102711E-16 +5.883863615522325E-16 +5.255061821237798E-16 +5.326395935398246E-16 +3.651553097157988E-16
+0.000000000000000E+00 +8.046071087403769E-14 +4.252259863315943E-12 +1.253591157911270E-12 +9.652613467064894E-13 +1.544855991460696E-13 +7.679254203013797E-14 +2.630446235798867E-14 +8.966696720662036E-15 +3.164510261359610E-15 +1.277140416366547E-15 +6.480584585749298E-16 +4.725912513431402E-16 +4.684213324174460E-16 +3.720216873691686E-16 +4.667701885114672E-16 +4.671948388247668E-16 +3.710517068438967E-16 +3.695403151251249E-16 +3.134621589204301E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.868907600518502E-15 +7.776655504795139E-13 +2.922921870202197E-13 +1.406696617769969E-13 +5.675350586478833E-14 +2.028927151187745E-14 +6.028555702944032E-15 +2.440071125025974E-15 +1.188014342464219E-15 +5.585738201331207E-16 +4.033702846863457E-16 +3.984430326095802E-16 +2.805446146506301E-16 +3.998951456166518E-16 +3.516828218956631E-16 +2.758422748962068E-16 +2.749694972348918E-16 +2.837897978127642E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.318225080713834E-13 +7.337619683148546E-14 +3.405034347270499E-14 +3.365372839860187E-14 +1.379187865063874E-14 +5.309859136540157E-15 +1.631644293138562E-15 +6.874457230773886E-16 +4.131494796821433E-16 +3.722666184469434E-16 +3.408121042105439E-16 +2.518268530998388E-16 +3.418299836798977E-16 +2.991302469459240E-16 +2.517626634668455E-16 +2.504238455183015E-16 +2.594437043297913E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.909372531267145E-17 +8.865163584699761E-15 +1.902984029365840E-14 +3.705102246064011E-15 +3.595246312081028E-15 +8.956093673966090E-16 +5.786193854170469E-16 +3.645259863098759E-16 +2.617180140006382E-16 +2.592468216047696E-16 +2.015984560600945E-16 +2.591917916700827E-16 +2.439867841760622E-16 +1.998730532882003E-16 +2.000769821269951E-16 +2.078790858250561E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.019609557526543E-18 +1.153224086087951E-14 +2.476262459043927E-15 +3.027793370772016E-15 +5.521402679999155E-16 +4.587623811010408E-16 +2.579322572699971E-16 +2.074463448805181E-16 +2.074596519420937E-16 +6.458194638220588E-17 +2.080750580748115E-16 +1.983542609881987E-16 +6.742012224121077E-17 +6.701411854302372E-17 +8.360653903830566E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.030544229246577E-16 +1.040040187753044E-16 +1.201938074544656E-15 +4.465339613336524E-16 +2.167568236915375E-16 +7.957848141645119E-17 +5.680089035766121E-17 +5.617412994051303E-17 +6.124393492404565E-17 +5.694476073628123E-17 +9.328370611344558E-17 +6.325334139089446E-17 +6.212902953209734E-17 +7.283308926826126E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.062507398678479E-19 +2.322341037101486E-16 +3.736514214221929E-17 +5.680015309357156E-17 +3.690574988592630E-17 +3.614259993357462E-17 +4.722479866844233E-17 +5.557337385004025E-17 +5.744131495119228E-17 +5.319192987510541E-17 +4.996109032912731E-17 +6.666907111170268E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.672223173476223E-18 +3.887530751494955E-17 +3.504766407463131E-17 +3.221404255394861E-17 +3.634111644628440E-17 +3.826123474429535E-17 +4.667182054345313E-17 +4.922744776733992E-17 +4.355860300258808E-17 +4.841471994782183E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.543238156765844E-18 +0.000000000000000E+00 +2.666668767983805E-18 +2.781691981184486E-18 +3.682859335484448E-18 +6.517557364455098E-19
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.30.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.886296426239475E-01 +8.876169585970424E-01 +8.875474058514998E-01 +8.875358734639446E-01 +8.875333538810991E-01 +8.875326345427493E-01 +8.875323830659159E-01 +8.875322783152053E-01 +8.875322347554215E-01 +8.875322122761757E-01 +8.875322014647856E-01 +8.875321956388205E-01 +8.875321927553124E-01 +8.875321910237128E-01 +8.875321899596547E-01 +8.875321892886364E-01 +8.875321890691888E-01 +8.875321885261164E-01 +8.875321884030170E-01 +8.875321883525578E-01
+1.102726601236928E-01 +1.112802278400075E-01 +1.113497801829859E-01 +1.113613412703491E-01 +1.113638805158752E-01 +1.113646067753225E-01 +1.113648574944424E-01 +1.113649627151466E-01 +1.113650064358725E-01 +1.113650288334653E-01 +1.113650396265784E-01 +1.113650455189452E-01 +1.113650483737465E-01 +1.113650501102035E-01 +1.113650511880636E-01 +1.113650518568583E-01 +1.113650520923888E-01 +1.113650526211225E-01 +1.113650527448854E-01 +1.113650527839664E-01
+1.086840435571773E-03 +1.095957904917037E-03 +1.096357234417859E-03 +1.096404607571906E-03 +1.096407852855335E-03 +1.096407147997759E-03 +1.096409622345144E-03 +1.096409937843091E-03 +1.096410128706663E-03 +1.096410347324641E-03 +1.096410438142914E-03 +1.096410415236474E-03 +1.096410463892907E-03 +1.096410471351422E-03 +1.096410465391330E-03 +1.096410472141471E-03 +1.096410460943603E-03 +1.096410475282743E-03 +1.096410476891624E-03 +1.096410487455503E-03
+8.142967051688879E-06 +6.507727797245718E-06 +6.345036535734508E-06 +6.315200342658199E-06 +6.304129965573732E-06 +6.301252015811176E-06 +6.300488574119857E-06 +6.300157859503088E-06 +6.299977551941737E-06 +6.299917627679412E-06 +6.299889442592605E-06 +6.299866445938465E-06 +6.299859506558090E-06 +6.299853326966769E-06 +6.299849432011224E-06 +6.299847373583712E-06 +6.299843931046103E-06 +6.299844682512778E-06 +6.299842865565958E-06 +6.299844217597293E-06
+1.344419485629971E-06 +1.663728197699815E-07 +6.830735824298927E-08 +5.253537566860420E-08 +4.946463267514834E-08 +4.856209539667787E-08 +4.828288326163667E-08 +4.817938184279363E-08 +4.814019745256502E-08 +4.812349368343601E-08 +4.811449397594692E-08 +4.811139076885473E-08 +4.810857899135501E-08 +4.810759638997368E-08 +4.810703886327567E-08 +4.810666350473011E-08 +4.810636768103921E-08 +4.810637707051152E-08 +4.810648641802819E-08 +4.810629756375284E-08
+5.747874696749827E-07 +7.347210199571974E-08 +1.815207409698548E-08 +5.042278522735794E-09 +1.690861457292201E-09 +8.192921711537522E-10 +5.944038398989842E-10 +4.999676036623304E-10 +4.572588349221656E-10 +4.428772193270176E-10 +4.332330179471798E-10 +4.290279335440857E-10 +4.264311150130229E-10 +4.254254164752351E-10 +4.246541231901289E-10 +4.241151421554990E-10 +4.238661220190984E-10 +4.236863406817990E-10 +4.236008313620460E-10 +4.235150953080982E-10
+4.881491742670395E-07 +4.166893052616451E-08 +9.259965358261660E-09 +2.640442004836902E-09 +8.069890132694157E-10 +2.921113012695622E-10 +1.565250503337911E-10 +6.250105455183858E-11 +3.291755567209216E-11 +1.959418053608393E-11 +1.171195932661005E-11 +6.731310153124460E-12 +4.500511566169507E-12 +3.385490666127998E-12 +2.605645957452929E-12 +2.055584142886716E-12 +1.848537650451199E-12 +1.719338878740294E-12 +1.601652277876601E-12 +1.527983527089189E-12
+2.729451346465824E-07 +2.965499161750090E-08 +5.026154049307606E-09 +1.736486292908934E-09 +4.876389306727679E-10 +1.584133003497084E-10 +9.135931150294080E-11 +3.770415546107763E-11 +1.956690753987051E-11 +1.199474538057354E-11 +6.282798959552099E-12 +3.570564603931576E-12 +2.196280330518837E-12 +1.436521386298077E-12 +8.870435417200887E-13 +6.252399619186620E-13 +4.126543768099190E-13 +3.017435001766810E-13 +1.889148671226721E-13 +1.276009747221093E-13
+3.299639341039832E-08 +1.802001842195374E-08 +3.918678131960068E-09 +1.228751901889456E-09 +3.630278729101182E-10 +1.315160567901076E-10 +5.699064265809410E-11 +2.674149794363938E-11 +1.341952919573992E-11 +7.393644389191204E-12 +3.908810062420742E-12 +2.408579693359859E-12 +1.522876514830989E-12 +9.694501629818454E-13 +6.230098994008911E-13 +3.905066299909115E-13 +2.506057206970888E-13 +1.809063501371028E-13 +1.141136208544980E-13 +8.535339956374986E-14
+4.903600928267389E-10 +1.493601784454216E-08 +3.355110344646313E-09 +8.480435617896188E-10 +2.843885084581668E-10 +1.033229962532881E-10 +4.456412563240935E-11 +1.873291238087288E-11 +1.019737046080921E-11 +5.422923357410705E-12 +3.271817834044415E-12 +1.853803284035221E-12 +1.034902429281888E-12 +6.436675132592870E-13 +4.295200075618465E-13 +2.851138221750817E-13 +1.967325145365258E-13 +1.357807808455884E-13 +8.881018108820073E-14 +5.930760668335401E-14
+6.171561721524018E-11 +3.785786253010893E-09 +2.131597850317697E-09 +6.807759464420997E-10 +2.322139051050537E-10 +8.684812929071373E-11 +3.327373187178141E-11 +1.628452130710107E-11 +8.820616874830499E-12 +4.206716919237751E-12 +2.348078005479134E-12 +1.417952587233000E-12 +8.872635729413900E-13 +5.285985852016449E-13 +3.225724247183621E-13 +2.144640081909100E-13 +1.485965239181792E-13 +1.019367529635691E-13 +7.024369868821340E-14 +5.028285001737717E-14
+0.000000000000000E+00 +1.745088549425099E-11 +1.118112359649503E-09 +5.303026060899585E-10 +1.548447772810833E-10 +6.381925364678752E-11 +3.009556758684552E-11 +1.441633468928422E-11 +6.181698008469215E-12 +3.686991572467860E-12 +1.874424653757518E-12 +1.212984699907868E-12 +7.282239246451078E-13 +4.378440015916769E-13 +2.629202049573065E-13 +1.810524497661167E-13 +1.205028509535384E-13 +7.580859872426827E-14 +5.299734877799322E-14 +3.836081073348597E-14
+0.000000000000000E+00 +2.120386290470827E-12 +4.251895342177903E-10 +2.150347746386251E-10 +1.051830259056267E-10 +4.155565504020523E-11 +1.696854691395174E-11 +8.449142194988720E-12 +5.317701971178977E-12 +3.076599289241801E-12 +1.403338869876195E-12 +1.010397807374574E-12 +5.504139683947857E-13 +3.365840239368094E-13 +2.158696589119211E-13 +1.226943451691393E-13 +9.837519471380107E-14 +6.422526801281915E-14 +4.193155139750728E-14 +3.049728645482856E-14
+0.000000000000000E+00 +0.000000000000000E+00 +3.140965163559801E-13 +2.742047323940537E-13 +3.038664505081064E-11 +1.484046104404983E-11 +1.542386849182152E-11 +6.553805250519164E-12 +3.051799597722765E-12 +1.931283964676990E-12 +1.186774068329315E-12 +7.646266308349226E-13 +4.435102153780815E-13 +2.527679263961406E-13 +1.590811602377736E-13 +1.064743072058346E-13 +7.861515882451599E-14 +5.059555117963841E-14 +2.986297552908655E-14 +1.979664613715211E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.230361990764896E-14 +2.978293694362520E-14 +8.087722676808856E-12 +6.228944216868456E-12 +2.030597801079193E-12 +2.595673872200370E-12 +1.491159222954194E-12 +8.911040632612088E-13 +4.549949594771470E-13 +3.137173527941069E-13 +2.010075812192659E-13 +1.231351061364083E-13 +9.706206399360929E-14 +6.385780016922643E-14 +4.334475927821119E-14 +2.195616791818933E-14 +1.607304971328991E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.589854199504585E-15 +3.027852611424934E-15 +3.621451267586959E-15 +1.173540087218861E-12 +1.662207713685552E-12 +1.689354437810855E-13 +2.991032673170155E-13 +3.300850410159061E-13 +2.438608953220903E-13 +1.367132971483726E-13 +7.946924121060209E-14 +4.854292824277696E-14 +4.636956114205466E-14 +3.071983009410393E-14 +1.510062203046383E-14 +1.452780744562037E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.083099108146502E-15 +4.988825525885848E-16 +1.259604788239282E-12 +6.375399569268201E-14 +1.394612335247749E-13 +1.997403826149758E-13 +9.829704106887558E-14 +3.170329112079210E-14 +3.597419280793407E-14 +3.634925863661010E-14 +3.175116438471491E-14 +1.802620009466799E-14 +1.332779689655151E-14 +8.605050351743339E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.181518576685887E-16 +1.134060106704694E-16 +9.964234773043988E-17 +1.761342959018717E-13 +7.123337852263453E-17 +2.055258871810302E-14 +1.835488206029290E-14 +2.322757980353972E-14 +1.348847655197476E-14 +2.673969575471049E-15 +4.273013209367776E-15 +4.011013472027529E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.696291032625331E-17 +1.004297774937814E-17 +1.520392057909086E-17 +9.759429454007247E-17 +1.885536240472279E-14 +3.023444814789529E-16 +2.211252399248375E-15 +2.299807052510988E-15 +2.797922057502509E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.761989077220487E-16 +1.075660486875768E-17 +7.158918095855929E-17 +2.584649682259306E-16 +1.724668737173607E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.30.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.886297414010200E-01 +8.876172709604150E-01 +8.875474389794081E-01 +8.875358640980600E-01 +8.875333531156193E-01 +8.875326343764661E-01 +8.875323818678416E-01 +8.875322783566157E-01 +8.875322346431724E-01 +8.875322123192172E-01 +8.875322015167093E-01 +8.875321958065209E-01 +8.875321927721146E-01 +8.875321909095307E-01 +8.875321899473354E-01 +8.875321892772272E-01 +8.875321888858836E-01 +8.875321887649039E-01 +8.875321884751336E-01 +8.875321872835308E-01
+1.102725831077516E-01 +1.112799237375963E-01 +1.113497467754163E-01 +1.113613499604651E-01 +1.113638814602964E-01 +1.113646067090949E-01 +1.113648586230001E-01 +1.113649626645297E-01 +1.113650065514680E-01 +1.113650287560918E-01 +1.113650395770131E-01 +1.113650453249904E-01 +1.113650483559310E-01 +1.113650502292008E-01 +1.113650511985727E-01 +1.113650518757973E-01 +1.113650522597809E-01 +1.113650523690876E-01 +1.113650526733944E-01 +1.113650538459639E-01
+1.086817261408471E-03 +1.095949807553754E-03 +1.096357477303622E-03 +1.096405254418827E-03 +1.096407681950420E-03 +1.096407340898161E-03 +1.096409680769445E-03 +1.096409941950963E-03 +1.096410125121453E-03 +1.096410373435259E-03 +1.096410435031113E-03 +1.096410440578564E-03 +1.096410464249900E-03 +1.096410463167005E-03 +1.096410466608931E-03 +1.096410463789106E-03 +1.096410474727434E-03 +1.096410479058400E-03 +1.096410475993840E-03 +1.096410494719805E-03
+8.142477468953426E-06 +6.507625530267769E-06 +6.345058378516310E-06 +6.315227710974205E-06 +6.304121933790500E-06 +6.301291275126095E-06 +6.300496476324267E-06 +6.300162688701089E-06 +6.299977552767216E-06 +6.299923709243660E-06 +6.299890227795265E-06 +6.299867292415820E-06 +6.299860108755347E-06 +6.299857047798462E-06 +6.299849945404740E-06 +6.299848039282841E-06 +6.299845729354262E-06 +6.299854031426203E-06 +6.299843407953309E-06 +6.299843998974425E-06
+1.346356507481701E-06 +1.663447328389834E-07 +6.831483067598215E-08 +5.253615301011267E-08 +4.946481476092131E-08 +4.856247089158724E-08 +4.828526089154348E-08 +4.817960583236331E-08 +4.814042621082321E-08 +4.812359341990058E-08 +4.811438449716716E-08 +4.811141747395848E-08 +4.810862965705089E-08 +4.810723322310359E-08 +4.810709312246533E-08 +4.810674899280907E-08 +4.810665238854965E-08 +4.810648447248960E-08 +4.810621012161026E-08 +4.810628341129081E-08
+5.746657133483427E-07 +7.345458435031788E-08 +1.815348985055793E-08 +5.040768734949579E-09 +1.690759587834527E-09 +8.196711239284150E-10 +5.954175545280223E-10 +4.999789338842752E-10 +4.572150880150698E-10 +4.431781547328762E-10 +4.332388520050182E-10 +4.290452440263154E-10 +4.264164871094413E-10 +4.254248421135147E-10 +4.246563287947056E-10 +4.241381757207067E-10 +4.238917746054915E-10 +4.237020392231280E-10 +4.235948324169120E-10 +4.235149633617147E-10
+4.885202410776342E-07 +4.165823733732355E-08 +9.263755825677406E-09 +2.640797483460554E-09 +8.068652160251174E-10 +2.919625519671311E-10 +1.565401354270787E-10 +6.250328369914635E-11 +3.289917800231411E-11 +2.058736772304829E-11 +1.177171359775301E-11 +6.734438259720774E-12 +4.518033110932459E-12 +3.404021806714109E-12 +2.608162965800185E-12 +2.065437263507553E-12 +1.854588699540801E-12 +1.721468453239256E-12 +1.602946283587820E-12 +1.528686395674417E-12
+2.728306532385848E-07 +2.965731148321948E-08 +5.028563966710036E-09 +1.737028487491768E-09 +4.877200999344255E-10 +1.585672082833588E-10 +9.127895301204603E-11 +3.771151530637202E-11 +1.963618674882033E-11 +1.193825459264904E-11 +6.260016757705379E-12 +3.572193909767326E-12 +2.215542457799215E-12 +1.454359420694381E-12 +8.900405505252532E-13 +6.315923647767549E-13 +4.194938371770879E-13 +3.003916989181957E-13 +1.887322161820608E-13 +1.293922791348115E-13
+3.287912151422277E-08 +1.801844843661220E-08 +3.918574965226840E-09 +1.229498725217099E-09 +3.631370316869698E-10 +1.313939364756339E-10 +5.697404879409289E-11 +2.673740114680996E-11 +1.335593275517963E-11 +7.680203318629968E-12 +3.879768552536213E-12 +2.408169864416120E-12 +1.509936077554586E-12 +9.677760079233662E-13 +6.264733257392478E-13 +3.951701523978137E-13 +2.538961226105047E-13 +1.814992951071159E-13 +1.137534356521040E-13 +8.280586768861598E-14
+4.680401676790554E-10 +1.493142592075449E-08 +3.353474834251371E-09 +8.482350316110363E-10 +2.843773895578252E-10 +1.032726694893021E-10 +4.445296732289549E-11 +1.874547540398358E-11 +1.019806853961326E-11 +5.549946217182083E-12 +3.292513573613143E-12 +1.857250057977840E-12 +1.022586771448934E-12 +6.321242509843571E-13 +4.299883241798339E-13 +2.865362127124640E-13 +2.024970898913377E-13 +1.342278962476403E-13 +8.838863068986290E-14 +5.852751932468725E-14
+3.207634947347121E-11 +3.785648215738560E-09 +2.131904047877845E-09 +6.805412320607231E-10 +2.319134945705468E-10 +8.655385621791274E-11 +3.326605822216899E-11 +1.629096328531177E-11 +8.810334646608399E-12 +4.325452916113696E-12 +2.382242132025014E-12 +1.421166837267801E-12 +8.920141634890518E-13 +5.185722989923684E-13 +3.212555846315576E-13 +2.106768920919693E-13 +1.509494475188934E-13 +1.007357123558908E-13 +6.980448322334062E-14 +4.881115333819726E-14
+0.000000000000000E+00 +1.663448682626319E-11 +1.118852850513810E-09 +5.305319175384503E-10 +1.549284980596963E-10 +6.369424357758463E-11 +3.008191807556789E-11 +1.442544651640668E-11 +6.200335940375136E-12 +3.677021859505029E-12 +1.901975966084557E-12 +1.213181607225307E-12 +7.184335042798226E-13 +4.356252449927957E-13 +2.618939204985364E-13 +1.801580279258442E-13 +1.209475498981960E-13 +7.524554686888062E-14 +5.288481234858802E-14 +3.675637929837297E-14
+0.000000000000000E+00 +1.877158696814402E-12 +4.254919850571237E-10 +2.154069721529782E-10 +1.051181757899906E-10 +4.167281606027097E-11 +1.698365080710527E-11 +8.456095476356607E-12 +5.375234277691529E-12 +3.198868563586388E-12 +1.398631443691064E-12 +1.012304960450307E-12 +5.519525091604463E-13 +3.351322274959495E-13 +2.159767223998554E-13 +1.419238906445428E-13 +9.900714697246217E-14 +6.355470566094303E-14 +4.208323526771752E-14 +3.037482065921091E-14
+0.000000000000000E+00 +0.000000000000000E+00 +5.518126667803617E-13 +2.919451347221452E-13 +3.049108934678085E-11 +1.491304073033490E-11 +1.542183938117687E-11 +6.548148869569383E-12 +3.043858135411431E-12 +2.087750089932055E-12 +1.177927609874401E-12 +7.652136743627987E-13 +4.521681027842327E-13 +2.531285898473358E-13 +1.594361231274726E-13 +1.132319659240209E-13 +7.795942663718387E-14 +5.049050974267547E-14 +3.088184513126821E-14 +1.935401130619135E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.951316254107239E-14 +5.922961670783974E-14 +8.077608414690434E-12 +6.229139981850329E-12 +2.032798378552450E-12 +2.608693144057670E-12 +1.485379496187239E-12 +8.809645002404087E-13 +4.542439722223507E-13 +3.187558474206539E-13 +2.056844605456030E-13 +1.222454987059194E-13 +9.950436620812766E-14 +6.296052954865476E-14 +4.321258482088644E-14 +2.810518084243088E-14 +1.596980401009328E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.433808806166731E-14 +1.403383557744260E-14 +3.968421040957539E-15 +1.177680293147348E-12 +1.653108385958520E-12 +1.683854322007993E-13 +2.966697351603384E-13 +3.316259847048581E-13 +2.445815969903155E-13 +1.388965558903751E-13 +7.949817256843650E-14 +4.822796909066145E-14 +4.566017172177024E-14 +3.066896992254746E-14 +1.807803863884791E-14 +1.454443751369878E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.030353706935916E-16 +2.497846313925924E-15 +1.255820615722258E-12 +6.416973458439861E-14 +1.390996598460686E-13 +1.985654481386449E-13 +9.529339080344547E-14 +3.175594359902675E-14 +3.586332384647816E-14 +3.829128313487743E-14 +3.096904003873209E-14 +1.804565706954961E-14 +1.363834108067255E-14 +8.994103476051829E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.627209568868260E-16 +3.190373109528115E-17 +2.851310838513773E-16 +1.753848739128663E-13 +7.559398299405810E-17 +2.049436164550583E-14 +1.809848723970442E-14 +2.390111686175958E-14 +1.365036829824740E-14 +2.666360571477477E-15 +3.863957989310453E-15 +4.015754607197739E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.581456193952874E-17 +3.547906723831046E-17 +6.623855309917906E-17 +5.168406990763268E-18 +2.251679305704443E-14 +2.041966688195374E-16 +2.204046035625446E-15 +2.465973510953591E-15 +2.879624159717526E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.700744043943716E-16 +6.100485234379161E-18 +3.983517283353120E-18 +2.491049513991623E-16 +7.374618773075760E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.31.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.869079122727620E-01 +8.861667722191898E-01 +8.861163329375397E-01 +8.861080629421101E-01 +8.861063143770562E-01 +8.861057840367401E-01 +8.861055968101450E-01 +8.861055179184133E-01 +8.861054854614336E-01 +8.861054699364227E-01 +8.861054615838280E-01 +8.861054579601222E-01 +8.861054555020496E-01 +8.861054542700912E-01 +8.861054535615434E-01 +8.861054530639225E-01 +8.861054529613983E-01 +8.861054525412713E-01 +8.861054524475992E-01 +8.861054523825935E-01
+1.119683974420160E-01 +1.127123724581639E-01 +1.127635238869501E-01 +1.127718746320769E-01 +1.127736597575584E-01 +1.127741948302246E-01 +1.127743848972309E-01 +1.127744643754226E-01 +1.127744971680671E-01 +1.127745129537377E-01 +1.127745214360924E-01 +1.127745250569945E-01 +1.127745275503465E-01 +1.127745287966617E-01 +1.127745295156725E-01 +1.127745300176227E-01 +1.127745301330338E-01 +1.127745305394143E-01 +1.127745306387005E-01 +1.127745306897183E-01
+1.112227834643372E-03 +1.113931202633965E-03 +1.113670274960598E-03 +1.113653832626007E-03 +1.113636587216315E-03 +1.113636503518989E-03 +1.113635560917196E-03 +1.113635472678865E-03 +1.113635467872446E-03 +1.113635329906198E-03 +1.113635265745241E-03 +1.113635296938583E-03 +1.113635275906156E-03 +1.113635269001177E-03 +1.113635262676914E-03 +1.113635262224053E-03 +1.113635251646659E-03 +1.113635269540443E-03 +1.113635260746504E-03 +1.113635273495209E-03
+8.576786274276335E-06 +6.521224216056261E-06 +6.364469303351383E-06 +6.344137385198824E-06 +6.336551812714372E-06 +6.334781510228847E-06 +6.333954156031139E-06 +6.333839580488507E-06 +6.333684283706445E-06 +6.333646032794704E-06 +6.333621334020919E-06 +6.333608599594494E-06 +6.333605198232403E-06 +6.333604428668821E-06 +6.333602673963869E-06 +6.333601122241647E-06 +6.333600271640478E-06 +6.333596949540810E-06 +6.333600584090016E-06 +6.333602172093598E-06
+1.337454359606726E-06 +1.743362346568834E-07 +6.746821723727911E-08 +5.216483380119882E-08 +4.874865209328642E-08 +4.806519208878207E-08 +4.777820302133387E-08 +4.769516655547704E-08 +4.765073806038664E-08 +4.763547880223106E-08 +4.762920691771647E-08 +4.762544388735139E-08 +4.762447920635951E-08 +4.762347827302036E-08 +4.762340553158795E-08 +4.762323409985733E-08 +4.762305809776496E-08 +4.762288405186970E-08 +4.762285717337389E-08 +4.762284689968968E-08
+8.207299747673456E-07 +8.489826283437286E-08 +1.553583656224582E-08 +4.805939632852652E-09 +1.613648597675676E-09 +8.095787098576010E-10 +5.900769166885911E-10 +5.022460150469356E-10 +4.625182533460268E-10 +4.451596786716831E-10 +4.354883379430116E-10 +4.325647942239135E-10 +4.303296181766498E-10 +4.289219420559288E-10 +4.282034864776671E-10 +4.278626424725644E-10 +4.275509772026739E-10 +4.274192461584938E-10 +4.272995793260731E-10 +4.272240582152420E-10
+3.461995350616507E-07 +5.049617841346074E-08 +8.973888908573830E-09 +2.174411522680978E-09 +6.937224717622827E-10 +3.440604081413450E-10 +1.173970082442159E-10 +6.515952895092477E-11 +3.349377034431289E-11 +1.580784606477506E-11 +9.664826539804994E-12 +7.144547187591756E-12 +4.170491809267243E-12 +2.958376956437312E-12 +2.559365875289835E-12 +2.069848803482523E-12 +1.795293127764722E-12 +1.672967125815757E-12 +1.579550618287551E-12 +1.522274568152142E-12
+1.431265277864960E-07 +3.281117099235234E-08 +4.632524618460271E-09 +1.620432089906507E-09 +4.375103419899688E-10 +1.920823775573533E-10 +7.980863802012684E-11 +3.479586262675405E-11 +2.013287114122759E-11 +1.068050164860534E-11 +5.039556504113901E-12 +3.098103483095180E-12 +1.802531879583512E-12 +1.362232213728322E-12 +9.707017402479549E-13 +5.413297152468894E-13 +3.250360186282900E-13 +2.406740962278150E-13 +1.921267350950756E-13 +1.206711980577121E-13
+1.381357838897699E-07 +2.250561114530143E-08 +3.785767651527006E-09 +1.029615832230061E-09 +3.580725019189810E-10 +1.382635573175488E-10 +5.624843792222061E-11 +2.895947327537993E-11 +1.285113169970618E-11 +6.648598972704999E-12 +3.536194645373123E-12 +2.238971316642475E-12 +1.480768555856610E-12 +8.086362027953020E-13 +6.059207021517089E-13 +3.257494293060619E-13 +2.155686863096290E-13 +1.625048609077969E-13 +1.072968396762518E-13 +7.944040988618082E-14
+9.647858047591029E-08 +1.375610438765782E-08 +2.785226771934049E-09 +8.469044487710749E-10 +2.574671874016221E-10 +1.009457800249880E-10 +4.436456980595803E-11 +1.933796802719081E-11 +9.631468476988145E-12 +5.214918751023462E-12 +2.684860910589428E-12 +1.615563132896801E-12 +1.007930433624128E-12 +6.061325835204627E-13 +4.100156332845939E-13 +2.524330934491135E-13 +1.644521014694700E-13 +1.155475883269339E-13 +8.040098260725917E-14 +5.583449755437148E-14
+3.479163016242780E-09 +1.193933248766907E-08 +2.255092490462863E-09 +6.687510272584322E-10 +2.138200763183623E-10 +7.622713410448581E-11 +3.049876210451413E-11 +1.636741909949272E-11 +7.600495964975646E-12 +4.088464017024095E-12 +2.068646491515858E-12 +1.426947982350264E-12 +8.512003957193289E-13 +4.672176934886872E-13 +3.333966357024062E-13 +1.927494896190239E-13 +1.282858806000919E-13 +9.014129921822690E-14 +6.307240382592073E-14 +4.237835170243289E-14
+6.037696048981255E-11 +8.552799347576995E-09 +1.579698313190532E-09 +5.722822692824662E-10 +1.578523265324741E-10 +4.317974913751234E-11 +2.690445429305108E-11 +1.255285852190678E-11 +6.175880845484339E-12 +3.413389962916510E-12 +1.572029163345371E-12 +1.013121050853097E-12 +6.646989440393309E-13 +3.708827500707957E-13 +2.754951327397892E-13 +1.700245274659289E-13 +1.052007519169353E-13 +7.095178133237565E-14 +5.018115070167451E-14 +3.128540056492553E-14
+0.000000000000000E+00 +3.598108809978210E-09 +1.046303049363219E-09 +3.001898131581970E-10 +1.263585275889697E-10 +4.006378715004988E-11 +2.167793505470192E-11 +7.384163963095695E-12 +5.491995540898001E-12 +2.405644346635628E-12 +1.193542421972066E-12 +8.346099909627590E-13 +5.642747522316198E-13 +2.595422841000308E-13 +1.947978007829529E-13 +1.283161134642838E-13 +8.234212394640095E-14 +5.375317275385876E-14 +4.233874179997831E-14 +2.497997431526633E-14
+0.000000000000000E+00 +1.994548002213849E-12 +3.685426153132018E-10 +1.676982885456090E-10 +6.102995463281534E-11 +2.631459497550608E-11 +1.502299840941890E-11 +5.502299736293158E-12 +3.859870222807032E-12 +1.875284883503752E-12 +9.232545903559523E-13 +6.607781563122241E-13 +3.753651489266253E-13 +2.132672529180390E-13 +1.634773209072479E-13 +9.944541782674696E-14 +7.147057140586370E-14 +3.868079153033472E-14 +2.939581326980237E-14 +2.077597906183809E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.405522630229573E-13 +1.046937088121634E-10 +4.718071487102737E-11 +1.137528330406769E-11 +9.441115090244541E-12 +4.123680065638234E-12 +2.989224606316998E-12 +1.297893114425289E-12 +6.826702757489212E-13 +5.630559471983267E-13 +2.957375594342677E-13 +1.619471802166066E-13 +1.199273706312629E-13 +7.632697559161599E-14 +4.910307734796001E-14 +2.957642553589218E-14 +2.517777215518248E-14 +1.533175508698140E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.605331434535456E-14 +1.103677940502169E-11 +7.115755334834249E-13 +6.415085062421474E-12 +1.613343314977101E-12 +1.786419827135412E-12 +1.089166212125875E-12 +5.662375393540358E-13 +3.579054833453927E-13 +1.897681922762549E-13 +9.023756375420143E-14 +7.598574012034893E-14 +6.082339952217234E-14 +3.648500456246115E-14 +1.898529842523748E-14 +1.554988769473708E-14 +1.094048371505742E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.443200431027627E-15 +1.490784314254543E-12 +6.877149330195568E-13 +1.072179439818339E-12 +5.438507562428114E-13 +2.333572545780916E-13 +2.360076817078340E-13 +1.509882624984724E-13 +7.034710318597782E-14 +6.845046493596778E-14 +4.110670657997018E-14 +2.781393269527231E-14 +1.112417889317131E-14 +9.558229219313837E-15 +8.348984947166871E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.900620551144793E-16 +7.216023759519767E-16 +1.919174930500067E-13 +1.354259947295319E-13 +1.438602379446695E-13 +1.024559057163731E-13 +2.977889592195180E-14 +2.672570519040742E-14 +2.954272945278473E-14 +2.093206573541592E-14 +6.914695995257980E-15 +8.061098423826929E-15 +6.115971923719967E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.298655736056651E-17 +2.402679151069059E-17 +2.262631833333830E-14 +1.533871321933593E-14 +1.827560768446205E-14 +1.812097000499143E-14 +1.260242907095137E-14 +2.758904986293925E-15 +3.173385404644027E-15 +3.196247696089010E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.909666740292947E-17 +1.092425486116585E-16 +1.580928866213884E-16 +2.810843943056286E-15 +2.118460709978231E-15 +2.203971997947341E-15 +2.071862720888960E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.185367429642737E-16 +6.124287486271820E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.31.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.869074099000100E-01 +8.861668224544423E-01 +8.861163794330899E-01 +8.861080639032081E-01 +8.861063091505692E-01 +8.861057840290300E-01 +8.861055965370147E-01 +8.861055176718967E-01 +8.861054853033332E-01 +8.861054700411236E-01 +8.861054615775329E-01 +8.861054575950762E-01 +8.861054555510723E-01 +8.861054543334101E-01 +8.861054535649501E-01 +8.861054530409931E-01 +8.861054527534440E-01 +8.861054519660798E-01 +8.861054524494496E-01 +8.861054517603237E-01
+1.119688267184988E-01 +1.127123191005458E-01 +1.127634787187979E-01 +1.127718743857357E-01 +1.127736651834720E-01 +1.127741947159259E-01 +1.127743851269121E-01 +1.127744645340124E-01 +1.127744973392177E-01 +1.127745128885605E-01 +1.127745214408873E-01 +1.127745254319633E-01 +1.127745274914173E-01 +1.127745287131317E-01 +1.127745295102357E-01 +1.127745300311195E-01 +1.127745303301501E-01 +1.127745311131331E-01 +1.127745306338051E-01 +1.127745313133238E-01
+1.112296172534796E-03 +1.113934420009989E-03 +1.113668987801032E-03 +1.113653213002481E-03 +1.113636402204169E-03 +1.113636614554259E-03 +1.113635607588342E-03 +1.113635564659313E-03 +1.113635456199451E-03 +1.113635294099391E-03 +1.113635267018314E-03 +1.113635287390473E-03 +1.113635284454611E-03 +1.113635289096520E-03 +1.113635264141327E-03 +1.113635274609527E-03 +1.113635262053065E-03 +1.113635267407542E-03 +1.113635264360923E-03 +1.113635274715615E-03
+8.579399978416235E-06 +6.521151143697160E-06 +6.364434861186551E-06 +6.344044601396960E-06 +6.336537777031310E-06 +6.334792092228429E-06 +6.333950930714433E-06 +6.333827781055394E-06 +6.333683008088309E-06 +6.333642126704549E-06 +6.333621560995492E-06 +6.333608259563882E-06 +6.333606122687841E-06 +6.333604623967373E-06 +6.333603193351911E-06 +6.333598326248976E-06 +6.333600714114845E-06 +6.333600497763268E-06 +6.333599996879814E-06 +6.333599546432155E-06
+1.339921062980047E-06 +1.743292397975029E-07 +6.746794351046661E-08 +5.216650888221735E-08 +4.874846467948404E-08 +4.806562633028312E-08 +4.777816392249869E-08 +4.769762322777499E-08 +4.765061333768084E-08 +4.763567064804852E-08 +4.762918741475081E-08 +4.762539364284108E-08 +4.762460957289198E-08 +4.762340357529481E-08 +4.762340849298431E-08 +4.762308720818346E-08 +4.762303005466578E-08 +4.762291234553058E-08 +4.762285968585695E-08 +4.762289973284759E-08
+8.211941959056472E-07 +8.489683165915647E-08 +1.553700159328195E-08 +4.808094243871973E-09 +1.613827033527400E-09 +8.095276287757244E-10 +5.901436494651924E-10 +5.048705622341006E-10 +4.625416236250434E-10 +4.451317755648568E-10 +4.354854666340773E-10 +4.325745606342455E-10 +4.303412885819044E-10 +4.289199383268455E-10 +4.282231173210633E-10 +4.278591226438048E-10 +4.275513364460706E-10 +4.274043497566726E-10 +4.272984303315116E-10 +4.272450166355144E-10
+3.460364761333242E-07 +5.050181098149744E-08 +8.970858063367462E-09 +2.170618531128599E-09 +6.936974021248501E-10 +3.440645465436911E-10 +1.173654124219077E-10 +6.552728973815515E-11 +3.349881916845449E-11 +1.578412913640358E-11 +9.680827074425139E-12 +7.144713639759404E-12 +4.204286296455203E-12 +2.961065920065769E-12 +2.552780852297414E-12 +2.069104888896631E-12 +1.804771510623213E-12 +1.662201812135856E-12 +1.578121714981176E-12 +1.522986620582368E-12
+1.427339156853137E-07 +3.281075563507599E-08 +4.633161273349868E-09 +1.619953868134020E-09 +4.374081697995266E-10 +1.920926596430917E-10 +7.982329233511214E-11 +3.508932456599011E-11 +2.011145582087088E-11 +1.070049191275586E-11 +5.035342023792680E-12 +3.097590095725660E-12 +1.903988620068586E-12 +1.368238689479521E-12 +9.743261034742718E-13 +5.389303316019491E-13 +3.287273547975710E-13 +2.426465081874351E-13 +1.961387885758336E-13 +1.203655014644902E-13
+1.381556619411802E-07 +2.250187788109504E-08 +3.783077959280649E-09 +1.030174158664744E-09 +3.580833914533615E-10 +1.382512824848637E-10 +5.625644475250774E-11 +3.075876600893624E-11 +1.287585409640985E-11 +6.667672165740022E-12 +3.527451430686024E-12 +2.241961859701405E-12 +1.559428626254411E-12 +8.107626146856754E-13 +6.141708861811579E-13 +3.243974327795361E-13 +2.205475924428857E-13 +1.682153948128624E-13 +1.116553093438561E-13 +7.607934842393493E-14
+9.622456667844962E-08 +1.375236039699203E-08 +2.784704083475690E-09 +8.450554024722245E-10 +2.574449799739595E-10 +1.009346505536627E-10 +4.434737173283593E-11 +1.923523593063068E-11 +9.639499453186208E-12 +5.198628400161409E-12 +2.691875646371957E-12 +1.616843862591895E-12 +1.015266893569702E-12 +6.011795473608435E-13 +4.147771033457055E-13 +2.521522775090895E-13 +1.627775378890444E-13 +1.272803995340627E-13 +8.531816249494445E-14 +5.438553917449527E-14
+3.509632892382100E-09 +1.193267633357387E-08 +2.254937882180388E-09 +6.696070125584192E-10 +2.137062820200770E-10 +7.624101633396581E-11 +3.046886335769257E-11 +1.686213333794915E-11 +7.593817825643273E-12 +4.073712230443703E-12 +2.071793410803762E-12 +1.424799865699257E-12 +8.511722473184521E-13 +4.646088940890507E-13 +3.288370222325488E-13 +1.932983676470732E-13 +1.286608262136214E-13 +9.708710790682071E-14 +6.251862640374622E-14 +4.189241044038237E-14
+3.346885908441183E-11 +8.553396904096799E-09 +1.577686730624115E-09 +5.716521098443837E-10 +1.577721487567634E-10 +4.316403020405532E-11 +2.691031568775875E-11 +1.235764862867862E-11 +6.167389847184615E-12 +3.438953525269505E-12 +1.578538521301926E-12 +1.011381874953577E-12 +6.741678831954072E-13 +3.671213635545168E-13 +2.792074873340512E-13 +1.699837050521040E-13 +1.069320849601475E-13 +7.492176754668211E-14 +4.956144046998528E-14 +3.089462141944243E-14
+0.000000000000000E+00 +3.593575165003574E-09 +1.045810317033262E-09 +2.998059425570341E-10 +1.263015365062750E-10 +4.008552465560560E-11 +2.165982950931655E-11 +7.380636509348956E-12 +5.479466254460898E-12 +2.407051520191540E-12 +1.192537315267705E-12 +8.323641293294646E-13 +5.822186489369621E-13 +2.576616782177420E-13 +1.941764155530712E-13 +1.289483194284482E-13 +8.230517909361187E-14 +5.961698924742802E-14 +4.220859515852779E-14 +2.450122980668756E-14
+0.000000000000000E+00 +1.327853121286040E-12 +3.701369995607473E-10 +1.672280530670306E-10 +6.095763300788625E-11 +2.630869670350681E-11 +1.503107716617132E-11 +5.512436726341550E-12 +3.856039193279449E-12 +1.896079198688794E-12 +9.202504395739840E-13 +6.615593745574295E-13 +3.960669305587751E-13 +2.159191258603333E-13 +1.618780326087227E-13 +9.929920381767594E-14 +7.251109355369392E-14 +4.675830256468193E-14 +2.980858932520449E-14 +2.100113124418487E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.314843173222513E-13 +1.047356683624566E-10 +4.727808630178446E-11 +1.138265416378107E-11 +9.483378438860292E-12 +4.131410289774889E-12 +2.990229245663834E-12 +1.306867836572015E-12 +6.811679402867489E-13 +5.622206090289182E-13 +3.040833405617657E-13 +1.635448087051065E-13 +1.196143090122062E-13 +7.676652698151899E-14 +4.877153365838843E-14 +3.291787037310701E-14 +2.548381821863011E-14 +1.507539284431658E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.697825858823187E-14 +1.103686634748292E-11 +7.105515226500332E-13 +6.409808586596504E-12 +1.618092940041160E-12 +1.785811565261168E-12 +1.068014170680300E-12 +5.674195374963747E-13 +3.580063594031962E-13 +2.016455009090842E-13 +9.106843129568463E-14 +7.576783554993653E-14 +6.116183597660835E-14 +3.644671172466417E-14 +2.335181957551773E-14 +1.646087503586932E-14 +1.136012583332724E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.158901103618270E-15 +1.491373941919760E-12 +6.866480498417983E-13 +1.080054585655158E-12 +5.374931529700456E-13 +2.324388569786408E-13 +2.358282306121815E-13 +1.531597978199298E-13 +6.963972623533872E-14 +6.847675648654233E-14 +4.119358572715964E-14 +2.779643371783093E-14 +1.087325379818477E-14 +1.079546717959221E-14 +8.166503594976807E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.167573915477395E-16 +4.608597537661972E-16 +1.946112397308563E-13 +1.360578885124993E-13 +1.449217936995536E-13 +1.019551767663659E-13 +3.008455188132524E-14 +2.661780249945534E-14 +3.010621875035975E-14 +2.093533109881362E-14 +7.305328738925684E-15 +8.203489043285188E-15 +6.165067361733152E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.209771339548430E-16 +4.014483211515196E-17 +2.263145433076958E-14 +1.547764220358635E-14 +1.818814967868759E-14 +1.752056300669190E-14 +1.260525488757248E-14 +2.329137553733331E-15 +3.087695307958260E-15 +3.253931065548842E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.245650456762009E-16 +3.033907842039844E-17 +7.870197170591280E-17 +2.823055015768223E-15 +1.219329544549326E-15 +1.892357098375339E-15 +2.347214093521607E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.800577525439292E-17 +1.432093089068405E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.32.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.884707011016723E-01 +8.875324477984465E-01 +8.874657846103114E-01 +8.874548732766684E-01 +8.874524966406119E-01 +8.874518033483987E-01 +8.874515632329650E-01 +8.874514610843209E-01 +8.874514187424317E-01 +8.874513982073169E-01 +8.874513872091456E-01 +8.874513819603796E-01 +8.874513789224114E-01 +8.874513771893913E-01 +8.874513762537491E-01 +8.874513756362724E-01 +8.874513751489918E-01 +8.874513749021019E-01 +8.874513748031556E-01 +8.874513747539818E-01
+1.104262956182776E-01 +1.113623168843307E-01 +1.114289010043199E-01 +1.114398209913564E-01 +1.114422093674585E-01 +1.114429083656995E-01 +1.114431465816894E-01 +1.114432494604235E-01 +1.114432915539956E-01 +1.114433120931521E-01 +1.114433230447973E-01 +1.114433283021595E-01 +1.114433313434455E-01 +1.114433330823964E-01 +1.114433340116916E-01 +1.114433346354390E-01 +1.114433351081421E-01 +1.114433353554243E-01 +1.114433354645068E-01 +1.114433355020712E-01
+1.091525133951261E-03 +1.098396867560859E-03 +1.098845684552767E-03 +1.098902914168749E-03 +1.098911080838516E-03 +1.098911142668404E-03 +1.098914413111583E-03 +1.098914518009174E-03 +1.098915006878334E-03 +1.098915126947248E-03 +1.098915247163165E-03 +1.098915267156445E-03 +1.098915284655278E-03 +1.098915290505906E-03 +1.098915302345453E-03 +1.098915302072183E-03 +1.098915317931686E-03 +1.098915321211557E-03 +1.098915308407529E-03 +1.098915319815210E-03
+8.640780016227134E-06 +6.507905681047147E-06 +6.365857670397617E-06 +6.338799681951883E-06 +6.329516137278055E-06 +6.326832190386505E-06 +6.326195440629916E-06 +6.325821679117505E-06 +6.325710827730847E-06 +6.325660511956868E-06 +6.325624888935723E-06 +6.325613197093071E-06 +6.325604251711834E-06 +6.325597930532746E-06 +6.325595481130999E-06 +6.325592051924844E-06 +6.325591382225205E-06 +6.325588576905661E-06 +6.325591766381188E-06 +6.325592200491532E-06
+1.327791974396924E-06 +1.615886530316002E-07 +6.578902291122875E-08 +5.270686561615129E-08 +4.955599985418280E-08 +4.878511350418838E-08 +4.857527934460629E-08 +4.846235841680799E-08 +4.843319425565656E-08 +4.841723028483714E-08 +4.841020192638599E-08 +4.840780584489379E-08 +4.840522520578150E-08 +4.840428891948996E-08 +4.840387623635891E-08 +4.840303039216425E-08 +4.840346663221322E-08 +4.840318244382425E-08 +4.840320286841412E-08 +4.840321514745167E-08
+6.518436284177228E-07 +7.210037384444555E-08 +1.498243489200707E-08 +4.354356924971696E-09 +1.592355819657072E-09 +7.710174916091584E-10 +5.784115846181101E-10 +4.888237677911527E-10 +4.579996589413490E-10 +4.421260234871060E-10 +4.350892146612352E-10 +4.313883073742708E-10 +4.292356239863151E-10 +4.284079406768502E-10 +4.277153948271388E-10 +4.272552978123314E-10 +4.271009842492359E-10 +4.269453631176850E-10 +4.268320814088700E-10 +4.267767919737634E-10
+4.279708874434535E-07 +3.740127559589240E-08 +8.077973644975967E-09 +2.280007503889176E-09 +7.419850694069872E-10 +2.505722884847936E-10 +1.447907244781125E-10 +5.617309373957065E-11 +3.122371266656101E-11 +1.749738800409094E-11 +9.781479871313853E-12 +6.164615644810227E-12 +3.986320676143454E-12 +2.978323338034284E-12 +2.370404748904577E-12 +1.985077495768979E-12 +1.781274297238903E-12 +1.677275135964200E-12 +1.572137215919229E-12 +1.524031842109933E-12
+2.944467755618870E-07 +2.590803607551597E-08 +4.674559735430433E-09 +1.670878031967086E-09 +4.201191880391217E-10 +1.495854915403237E-10 +8.616116319350725E-11 +3.307624697714682E-11 +1.830328585063176E-11 +1.027268668108739E-11 +5.372233888636571E-12 +3.189913679018217E-12 +1.858968847300922E-12 +1.178427938358685E-12 +7.951634722639382E-13 +5.336433630776826E-13 +3.272397788175539E-13 +2.598609752363850E-13 +1.583203954671953E-13 +1.133071487092307E-13
+1.345325963904722E-07 +1.742527774447988E-08 +3.699908263342627E-09 +1.091550904956007E-09 +3.509251682704083E-10 +1.044709909495454E-10 +5.367415919746495E-11 +2.039005654312027E-11 +1.280879494864318E-11 +6.344905712834128E-12 +3.542352420660172E-12 +2.144925302948253E-12 +1.296930789678126E-12 +8.040939367064230E-13 +5.320878859996936E-13 +3.479529325426537E-13 +2.237060584490136E-13 +1.524605029353238E-13 +9.827707520900149E-14 +7.228953456260834E-14
+7.442416915974312E-10 +1.230167772043356E-08 +2.530262223020976E-09 +8.099117352250890E-10 +2.563962959943840E-10 +7.867873021744249E-11 +3.958582719521190E-11 +1.592320852440428E-11 +8.686249224067328E-12 +4.714981494286621E-12 +2.878747875691593E-12 +1.591057768800865E-12 +8.864089848234768E-13 +5.444783969400576E-13 +3.771985245491348E-13 +2.501168299226778E-13 +1.609060771570313E-13 +1.174370510475328E-13 +7.450452586491337E-14 +5.413418148253425E-14
+3.597512969154794E-11 +3.800474620474090E-09 +1.948545829479390E-09 +5.389975409799883E-10 +2.050079462795354E-10 +7.270849277506975E-11 +3.214310278609167E-11 +1.203447303349220E-11 +7.529488416206256E-12 +3.977754636666846E-12 +2.024628773689313E-12 +1.273342545340401E-12 +7.337479875745497E-13 +4.342297865762491E-13 +2.759136166250271E-13 +1.915418515971530E-13 +1.230759499057916E-13 +9.110158779369812E-14 +6.097591100825296E-14 +4.339683499918751E-14
+0.000000000000000E+00 +1.590830232195729E-11 +7.209727732905323E-10 +4.277667910142228E-10 +1.403364043414338E-10 +4.184520734069167E-11 +2.931695630317931E-11 +1.042566022695779E-11 +5.474573854731140E-12 +3.087266136802166E-12 +1.561361973832659E-12 +9.635329199550260E-13 +5.811695740401856E-13 +3.707197016225909E-13 +2.282136190870363E-13 +1.567081991506267E-13 +1.009218252289266E-13 +6.748086643931851E-14 +4.617047547354175E-14 +3.425516236498469E-14
+0.000000000000000E+00 +2.304801215736647E-12 +4.189568978486430E-10 +1.373530300740793E-10 +1.014518705247707E-10 +3.411233890364183E-11 +1.641747409327917E-11 +7.293160972361625E-12 +4.792840735528308E-12 +2.638475913764320E-12 +1.299713881710038E-12 +8.525881957566903E-13 +4.404366851459433E-13 +2.682930063504330E-13 +1.702275191879346E-13 +1.108283552023996E-13 +8.095754773190063E-14 +5.649468175443224E-14 +3.667960739995914E-14 +2.612594192304396E-14
+0.000000000000000E+00 +0.000000000000000E+00 +5.034947117449882E-13 +3.187421561277497E-13 +3.030524847824218E-11 +1.638882986139556E-11 +1.483894516431341E-11 +5.852643086320910E-12 +2.807192555947596E-12 +1.871405993113260E-12 +1.000878500347395E-12 +6.901798549432727E-13 +3.796917034669703E-13 +1.866406890100363E-13 +1.462260201321972E-13 +9.320216154931709E-14 +6.123345833980954E-14 +4.765263537897990E-14 +2.452007159918630E-14 +1.857324060998070E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.157306924958775E-13 +3.928209068867343E-14 +6.537127982682816E-12 +6.165665124320469E-12 +2.241175440014032E-12 +2.104985770022442E-12 +1.533852667234640E-12 +8.229077239962682E-13 +4.241210979526724E-13 +2.919162191287204E-13 +1.453839181245090E-13 +1.152165567705823E-13 +8.387168327503005E-14 +4.600450265675308E-14 +3.924363912380045E-14 +1.890516017656820E-14 +1.646224427957847E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.508750191806725E-14 +1.870269288767561E-15 +4.955356607583138E-15 +9.671821618757474E-13 +9.413649301799798E-13 +6.057578889375202E-13 +2.909732537233133E-13 +2.908176094997798E-13 +2.054163273727988E-13 +1.132447586274094E-13 +7.493002642587971E-14 +4.539077815197761E-14 +3.808870621159167E-14 +2.332259905571616E-14 +1.507493221806179E-14 +1.292104221501284E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.458054402788915E-15 +7.199353803476914E-16 +8.639079058549898E-16 +1.674494227295014E-13 +1.343959945951373E-13 +1.938647047072360E-13 +8.284905893774742E-14 +3.488968581845876E-14 +3.498190511649058E-14 +3.487590201457922E-14 +2.414520283583685E-14 +1.657359881800554E-14 +9.397211380846950E-15 +7.429845852760888E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.916145981205645E-16 +3.117001514595912E-17 +2.582417790589061E-17 +1.335572532891135E-13 +2.025050909022557E-14 +1.754134345132229E-14 +1.749579919845006E-14 +2.296334958959556E-14 +1.114832973169783E-14 +2.551284933425494E-15 +3.886729287011016E-15 +4.159635655177375E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.938819713144928E-17 +1.905379692119092E-17 +1.707897973095000E-17 +1.929252993898187E-16 +1.721432682516880E-14 +2.448662171199874E-15 +2.287499652704627E-15 +2.179986861446925E-15 +2.684847887134866E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.252757197012682E-16 +3.344788349410727E-17 +4.702270017344282E-17 +6.895630765451742E-17 +2.363070633334528E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.698667280237095E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.32.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.884696188718009E-01 +8.875325689560888E-01 +8.874657906743761E-01 +8.874548633435783E-01 +8.874524939264867E-01 +8.874518037558025E-01 +8.874515631430389E-01 +8.874514609587520E-01 +8.874514186077235E-01 +8.874513980088168E-01 +8.874513872314016E-01 +8.874513819156074E-01 +8.874513789340740E-01 +8.874513767706674E-01 +8.874513762424441E-01 +8.874513755725892E-01 +8.874513751976669E-01 +8.874513746496133E-01 +8.874513748776180E-01 +8.874513732801437E-01
+1.104270969979808E-01 +1.113621951503432E-01 +1.114288945758312E-01 +1.114398300813718E-01 +1.114422119431201E-01 +1.114429080214263E-01 +1.114431466370058E-01 +1.114432495683944E-01 +1.114432916948358E-01 +1.114433123054033E-01 +1.114433230166811E-01 +1.114433283613838E-01 +1.114433313288150E-01 +1.114433334842587E-01 +1.114433340261946E-01 +1.114433346937875E-01 +1.114433350646209E-01 +1.114433355926039E-01 +1.114433353800520E-01 +1.114433369579066E-01
+1.091774049639659E-03 +1.098397748563764E-03 +1.098846003500838E-03 +1.098903686231011E-03 +1.098911206462561E-03 +1.098911083680199E-03 +1.098914448299540E-03 +1.098914534070067E-03 +1.098915001940088E-03 +1.098915113951934E-03 +1.098915252292795E-03 +1.098915254518064E-03 +1.098915287784759E-03 +1.098915307398905E-03 +1.098915299439396E-03 +1.098915309513524E-03 +1.098915314535353E-03 +1.098915333998835E-03 +1.098915317609973E-03 +1.098915339351342E-03
+8.659569062912304E-06 +6.507714097431806E-06 +6.365904335101720E-06 +6.338872089699409E-06 +6.329528936639672E-06 +6.326827980402311E-06 +6.326194800153975E-06 +6.325823068576352E-06 +6.325710032660899E-06 +6.325660028608791E-06 +6.325625596257973E-06 +6.325611552333096E-06 +6.325604120269640E-06 +6.325597746622302E-06 +6.325595191408905E-06 +6.325589999658339E-06 +6.325589596776465E-06 +6.325591066352209E-06 +6.325592619427483E-06 +6.325590714594936E-06
+1.331781016266136E-06 +1.615633013953747E-07 +6.579000197061905E-08 +5.270701441587798E-08 +4.955668883890225E-08 +4.878523291317523E-08 +4.857532503927588E-08 +4.846248656210492E-08 +4.843286087514123E-08 +4.841693110808564E-08 +4.841020797096177E-08 +4.840763228323484E-08 +4.840519976442883E-08 +4.840439073132181E-08 +4.840393480628982E-08 +4.840298880336390E-08 +4.840348000744655E-08 +4.840322934765758E-08 +4.840313853705400E-08 +4.840317295319967E-08
+6.545668515578285E-07 +7.205494671310754E-08 +1.498264593717603E-08 +4.354453838076055E-09 +1.592232638284018E-09 +7.709741334513526E-10 +5.783908685641014E-10 +4.888111559649378E-10 +4.578322939943899E-10 +4.421348899094175E-10 +4.350854077879866E-10 +4.314503664270186E-10 +4.292336855301651E-10 +4.284209461976960E-10 +4.277078165414253E-10 +4.272459378678551E-10 +4.270843767132619E-10 +4.269539411482974E-10 +4.268356308175366E-10 +4.267778199778682E-10
+4.316805197325827E-07 +3.738857311226499E-08 +8.076050197466832E-09 +2.279885303298737E-09 +7.417286286515055E-10 +2.505777838337758E-10 +1.448116806041120E-10 +5.615680230308231E-11 +3.121899853610982E-11 +1.753692623460318E-11 +9.791918557605065E-12 +6.141804826552699E-12 +3.983137240866879E-12 +3.003663244110161E-12 +2.371526984932742E-12 +1.984710021287340E-12 +1.780913617754677E-12 +1.675113691177181E-12 +1.573355767466753E-12 +1.524989337027267E-12
+2.964648192823372E-07 +2.589653554987131E-08 +4.674467493477139E-09 +1.670316898713167E-09 +4.198851514209695E-10 +1.495627557768986E-10 +8.615671687730543E-11 +3.308990920650009E-11 +1.837679301606376E-11 +1.022837598329386E-11 +5.370807645632658E-12 +3.178950353099214E-12 +1.857101355771340E-12 +1.184412099811499E-12 +7.834058803962766E-13 +5.330826228099257E-13 +3.310207474286611E-13 +2.577887647233490E-13 +1.528504489145965E-13 +1.137313179821655E-13
+1.352092785471921E-07 +1.741154760342232E-08 +3.700021038300183E-09 +1.090963277995382E-09 +3.509153294526953E-10 +1.044839523201031E-10 +5.367238442993661E-11 +2.039103595181772E-11 +1.278678414808823E-11 +6.360258009684423E-12 +3.536043986377849E-12 +2.150969533691306E-12 +1.297115386575654E-12 +8.011490819887685E-13 +5.076453475139868E-13 +3.470628774758228E-13 +2.280880536666483E-13 +1.499050665937462E-13 +9.861564148671863E-14 +7.064419730341496E-14
+7.567920872039475E-10 +1.230037773749888E-08 +2.530306562016638E-09 +8.099511095155580E-10 +2.564190454218068E-10 +7.867208079299967E-11 +3.957655963601551E-11 +1.594458751671497E-11 +8.682353699859794E-12 +4.732137868293103E-12 +2.883702787810006E-12 +1.582573678339748E-12 +8.881286491504711E-13 +5.468492207237473E-13 +3.618777281318198E-13 +2.497922330964166E-13 +1.640796474223176E-13 +1.148231236114294E-13 +7.615113249932887E-14 +5.260777785048660E-14
+5.224323818511154E-11 +3.797377729022196E-09 +1.948176157327856E-09 +5.389869864126843E-10 +2.049086151358526E-10 +7.267869063404208E-11 +3.215090085397633E-11 +1.204957063125959E-11 +7.540382941059264E-12 +3.985660866296458E-12 +2.032329441798498E-12 +1.240075326853552E-12 +7.341675221448486E-13 +4.512604164374442E-13 +2.702914691809910E-13 +1.917115084235282E-13 +1.255522263845077E-13 +8.920769097026040E-14 +6.043100033967039E-14 +4.155485191731011E-14
+0.000000000000000E+00 +1.574598233194320E-11 +7.209191902576664E-10 +4.277014625531014E-10 +1.403546042495823E-10 +4.186295458868764E-11 +2.934097910047875E-11 +1.042662618970970E-11 +5.492285774498564E-12 +3.097638749822694E-12 +1.566868360983197E-12 +9.637374204374606E-13 +5.819547929875639E-13 +3.700784859767562E-13 +2.224483267015844E-13 +1.571369001464262E-13 +1.029553492353722E-13 +6.609649307671223E-14 +4.523854335337428E-14 +3.275249997663670E-14
+0.000000000000000E+00 +2.492693150665367E-12 +4.190142167631116E-10 +1.371757821802485E-10 +1.014515911613093E-10 +3.410930117384536E-11 +1.643002481768792E-11 +7.301365458222899E-12 +4.821820757798754E-12 +2.612212875622494E-12 +1.298743586113511E-12 +8.532232584728559E-13 +4.408232746876006E-13 +2.670967643168188E-13 +1.677952208552715E-13 +1.108738397236734E-13 +8.782291661286340E-14 +5.464069555982117E-14 +3.674408403615733E-14 +2.598139867369377E-14
+0.000000000000000E+00 +0.000000000000000E+00 +3.527145120319924E-13 +2.470691193115268E-13 +3.034340047876955E-11 +1.640007093773506E-11 +1.482266525670029E-11 +5.853525632120251E-12 +2.809648255507334E-12 +1.849491875595685E-12 +1.001722407700971E-12 +6.908260803380485E-13 +3.794748096213040E-13 +1.854568316003891E-13 +1.472298299880348E-13 +9.366086492501649E-14 +6.691484294175264E-14 +4.078608340761915E-14 +2.484372604320423E-14 +1.859668527760948E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.992438682825973E-14 +4.981855718460430E-14 +6.545655188283475E-12 +6.171913937936518E-12 +2.237539238136766E-12 +2.098537354370719E-12 +1.535322552851489E-12 +8.166959425912579E-13 +4.232466071730644E-13 +2.914692388600092E-13 +1.443199012043181E-13 +1.021883132234145E-13 +8.408199267076026E-14 +5.272838202247642E-14 +3.051827467693446E-14 +1.881282559590597E-14 +1.655033900144511E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.624387276225535E-14 +6.790443140819867E-15 +3.671568471291054E-15 +9.669557302642417E-13 +9.379477317070057E-13 +6.125646210414472E-13 +2.901795387502167E-13 +2.918612524666631E-13 +2.052314698528506E-13 +1.126231050937904E-13 +7.373356887908018E-14 +4.538997428953362E-14 +3.907106807297998E-14 +2.348677081210743E-14 +1.524363249048177E-14 +1.253369300951540E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.472683134810883E-15 +1.095243239661377E-15 +7.542117285902900E-16 +1.688195041375708E-13 +1.344797044183228E-13 +1.943934014007719E-13 +8.311751344915304E-14 +3.484070959269036E-14 +3.493381379730009E-14 +3.495531477735166E-14 +2.443746894143911E-14 +1.664855348480595E-14 +9.201441727760741E-15 +7.910573916065804E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.205996614277486E-16 +1.617175745865702E-16 +1.894732662526205E-16 +1.337548406339583E-13 +2.019368783384683E-14 +1.729416964750796E-14 +2.238195680112769E-14 +2.311239460553696E-14 +1.100304092045222E-14 +3.533514106875276E-15 +3.807126815260460E-15 +4.323274245142118E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.217423271919277E-16 +3.614822587006787E-17 +2.531247405911171E-17 +1.426424922110199E-17 +1.697991566467214E-14 +8.236667612398847E-17 +2.411288882239354E-15 +2.094383569827311E-15 +2.792504993754129E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.427912818288934E-16 +8.367702026836801E-18 +5.896438650854746E-17 +2.651167385971329E-17 +2.198951179525402E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.436101123610954E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.33.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.867953865207518E-01 +8.861332101543506E-01 +8.860856900258851E-01 +8.860779486261229E-01 +8.860762907484383E-01 +8.860757776931417E-01 +8.860756000125114E-01 +8.860755237135076E-01 +8.860754909635324E-01 +8.860754760441847E-01 +8.860754675837583E-01 +8.860754638977379E-01 +8.860754617048833E-01 +8.860754606414805E-01 +8.860754598297508E-01 +8.860754594406413E-01 +8.860754591274278E-01 +8.860754589146069E-01 +8.860754586856459E-01 +8.860754585212236E-01
+1.120798081021194E-01 +1.127461439644221E-01 +1.127943171202763E-01 +1.128021602480649E-01 +1.128038474709284E-01 +1.128043635794716E-01 +1.128045427263518E-01 +1.128046198504232E-01 +1.128046525801294E-01 +1.128046677147743E-01 +1.128046761955442E-01 +1.128046798869548E-01 +1.128046820906755E-01 +1.128046831700893E-01 +1.128046839791920E-01 +1.128046843705919E-01 +1.128046846921912E-01 +1.128046848971015E-01 +1.128046851257128E-01 +1.128046852854680E-01
+1.113519640089830E-03 +1.113751190694393E-03 +1.113533900171869E-03 +1.113498022291322E-03 +1.113485733357168E-03 +1.113487078025014E-03 +1.113487210714738E-03 +1.113486881669708E-03 +1.113487159409907E-03 +1.113487052999303E-03 +1.113487093878237E-03 +1.113487111202119E-03 +1.113487114201492E-03 +1.113487106310742E-03 +1.113487112321228E-03 +1.113487119576920E-03 +1.113487106603005E-03 +1.113487116033300E-03 +1.113487116988959E-03 +1.113487116987930E-03
+8.481621589720002E-06 +6.504455547004393E-06 +6.351694539187306E-06 +6.331077971943172E-06 +6.323989367706110E-06 +6.322303221224012E-06 +6.321601740608521E-06 +6.321475632234258E-06 +6.321354492310048E-06 +6.321319188393203E-06 +6.321290966111666E-06 +6.321283638672382E-06 +6.321278873501926E-06 +6.321275898318615E-06 +6.321274693602687E-06 +6.321267294519396E-06 +6.321272595168457E-06 +6.321271848362109E-06 +6.321271563722281E-06 +6.321276357944027E-06
+1.323964633651473E-06 +1.702323154158237E-07 +6.613625350711416E-08 +5.115363791890857E-08 +4.842547016354246E-08 +4.775756887926088E-08 +4.750480092852207E-08 +4.742487733535117E-08 +4.739619582467899E-08 +4.738335805919389E-08 +4.737789937627389E-08 +4.737462082812545E-08 +4.737409344644938E-08 +4.737373473851315E-08 +4.737321141757415E-08 +4.737292932610074E-08 +4.737311025748314E-08 +4.737302013072705E-08 +4.737299422559571E-08 +4.737312602793805E-08
+7.694532321156554E-07 +7.986370340502635E-08 +1.508069277256463E-08 +4.383267729264734E-09 +1.462771222949117E-09 +7.526318452505120E-10 +5.739492705686145E-10 +4.842636078316655E-10 +4.546466442337805E-10 +4.394586513078893E-10 +4.325496666429682E-10 +4.295548720726104E-10 +4.275084673486725E-10 +4.263271858709316E-10 +4.257586731197488E-10 +4.254563488376599E-10 +4.252385514525539E-10 +4.250930045002985E-10 +4.250221816116841E-10 +4.249798442066140E-10
+3.310531872081506E-07 +4.817989524271026E-08 +8.802954555306058E-09 +1.907585027646239E-09 +6.701025265036077E-10 +2.881788575030838E-10 +1.151032898755545E-10 +5.874868274339785E-11 +3.033614354157245E-11 +1.370617976987863E-11 +8.504255294550040E-12 +6.085924269667429E-12 +3.532075727758278E-12 +2.587143389644349E-12 +2.355972883033925E-12 +1.911195006904856E-12 +1.720204904014296E-12 +1.606799088853261E-12 +1.536904523805229E-12 +1.497046502137465E-12
+1.416726012109778E-07 +3.385664219863845E-08 +4.841931237937112E-09 +1.450816865569409E-09 +3.905907465089303E-10 +1.536345836146106E-10 +7.042734816848130E-11 +2.982784836107182E-11 +1.735133336813160E-11 +8.753834330126295E-12 +4.615106294255891E-12 +2.567475793530316E-12 +1.576846406762614E-12 +1.031450646988596E-12 +8.188507871184522E-13 +4.402912670598415E-13 +2.909736209917724E-13 +1.960618695133144E-13 +1.654174959464631E-13 +1.028871846150655E-13
+1.349680153852142E-07 +1.975506048728855E-08 +3.558364098078689E-09 +8.644559407236133E-10 +3.091985637376634E-10 +1.133496550959129E-10 +4.852308103544647E-11 +2.210921306316862E-11 +1.064727846182903E-11 +5.895951509953457E-12 +3.141384817489921E-12 +1.989893498176005E-12 +1.243187764193572E-12 +6.664643983707738E-13 +5.150439581914214E-13 +2.822872985943532E-13 +1.955188717000591E-13 +1.248615965315171E-13 +8.721711673063255E-14 +6.531961653940630E-14
+9.964655829167285E-08 +1.362784825056082E-08 +3.196428322573392E-09 +8.066733186835281E-10 +2.242500354386462E-10 +9.261957700061548E-11 +3.930926623674391E-11 +1.687852043730224E-11 +8.613184435328239E-12 +4.379238337578443E-12 +2.338438566651638E-12 +1.340820680886007E-12 +8.050896999024776E-13 +4.748519458537108E-13 +3.406720869967812E-13 +2.208890537341562E-13 +1.561712293288998E-13 +9.275540083574831E-14 +6.678142920961639E-14 +4.410117160343536E-14
+3.327895661660223E-09 +1.294233633231935E-08 +2.530700160706374E-09 +5.437738289902980E-10 +1.993863295142541E-10 +6.753310314971565E-11 +2.778493177919020E-11 +1.313794651626019E-11 +7.176705101583844E-12 +3.647247108293302E-12 +1.819947332676150E-12 +1.226009985484385E-12 +6.626383675240211E-13 +3.935740921065536E-13 +2.618044906102956E-13 +1.563136322134542E-13 +1.208943393515233E-13 +7.681993573230576E-14 +5.003562533454845E-14 +3.418345264158795E-14
+2.932365807734631E-11 +8.164945200247586E-09 +1.467810917412336E-09 +3.756461160570375E-10 +1.509175655065241E-10 +4.293632421119904E-11 +2.330842174448181E-11 +1.053777415279087E-11 +5.340946503037354E-12 +2.942140727782040E-12 +1.492231139046625E-12 +8.418401056154465E-13 +5.589331130141222E-13 +2.896591549993640E-13 +2.200508859574848E-13 +1.323905079737045E-13 +9.073392233253849E-14 +5.652370713748951E-14 +4.118624306530459E-14 +2.589358499487101E-14
+0.000000000000000E+00 +3.611411734432542E-09 +9.573010353254624E-10 +2.697974395651466E-10 +1.138020663279451E-10 +3.665425100960719E-11 +1.749839148211852E-11 +6.803626034316054E-12 +4.169134513713767E-12 +2.038008949652439E-12 +1.111175272812786E-12 +7.136889191791998E-13 +4.482962810361806E-13 +2.118618855605721E-13 +1.453794624846051E-13 +1.051782965719365E-13 +7.939001861200056E-14 +4.378173786761449E-14 +3.429807339290299E-14 +2.214443082789188E-14
+0.000000000000000E+00 +8.292667102561969E-13 +6.864908503593005E-10 +1.626548375845175E-10 +5.654415205278237E-11 +2.414352784888204E-11 +1.344912425072461E-11 +5.458968784734038E-12 +3.098337649514065E-12 +1.704706635850073E-12 +8.487610375272430E-13 +5.451713997580558E-13 +3.087341201311646E-13 +1.802228736838053E-13 +1.399887557937622E-13 +8.507229398037416E-14 +5.648793402140668E-14 +3.046646625465892E-14 +2.401560383440695E-14 +1.878613698290173E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.938032472612077E-13 +1.071691792066137E-10 +4.331500362163060E-11 +1.190260504019343E-11 +7.161525671441792E-12 +3.829897982154291E-12 +2.675403987325870E-12 +1.186347681549871E-12 +6.456762104647775E-13 +4.047674539006259E-13 +2.227326632300798E-13 +1.232225843563690E-13 +9.694821099401293E-14 +6.188000558655194E-14 +4.279226155866080E-14 +2.485439310132603E-14 +2.174240741898187E-14 +1.268048560630253E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.076266598034289E-14 +1.155266506818909E-11 +4.975752291599433E-12 +5.787827064126234E-12 +1.594124658675154E-12 +1.224225495599686E-12 +9.913769081611653E-13 +5.320270921130759E-13 +2.959756119468886E-13 +1.695135836944520E-13 +8.496404742193558E-14 +7.636844946014741E-14 +4.514820159971286E-14 +3.001504190901597E-14 +1.579357244852761E-14 +1.302891582783782E-14 +9.873911961913946E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.424090778682110E-15 +1.579244728003269E-12 +6.914829685255806E-13 +7.614166292922735E-13 +5.261442693418952E-13 +2.222998253260544E-13 +1.635990457025432E-13 +1.373024361204280E-13 +6.810369029928988E-14 +5.564411189158063E-14 +3.255133286971345E-14 +2.258421635034761E-14 +1.056100086726066E-14 +1.037509218906027E-14 +7.411735327342495E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.917246035277120E-16 +1.987006675654470E-13 +2.610213543644972E-13 +1.288947198954497E-13 +9.071432693861225E-14 +6.389278268111793E-14 +2.878842597830541E-14 +2.734732844813072E-14 +1.831973350106019E-14 +1.642004631529846E-14 +7.911081422538822E-15 +7.830754031013979E-15 +5.599378052416989E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.024165081953468E-16 +6.284890778542267E-17 +2.298620031543044E-14 +2.429990514658274E-14 +1.529259490018570E-14 +1.719668179681137E-14 +1.084105238148754E-14 +6.834478439346325E-15 +3.043158625396212E-15 +2.966629305684048E-15 +3.130765528438314E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.896855179888455E-17 +4.663204616325082E-17 +2.710497470501354E-15 +2.802992973127955E-15 +1.934375275125164E-15 +2.299406951109758E-15 +2.247050153055086E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.473087998619856E-16 +1.956045473401985E-16 +1.546385813492382E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.33.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.867900741058876E-01 +8.861326973291863E-01 +8.860857141358010E-01 +8.860779461023434E-01 +8.860762880853723E-01 +8.860757784306164E-01 +8.860755995573872E-01 +8.860755240234517E-01 +8.860754908575939E-01 +8.860754758853107E-01 +8.860754675490445E-01 +8.860754639073087E-01 +8.860754617365457E-01 +8.860754604383229E-01 +8.860754598555119E-01 +8.860754595290806E-01 +8.860754590275143E-01 +8.860754588295903E-01 +8.860754587401286E-01 +8.860754578881680E-01
+1.120850426178707E-01 +1.127466484663847E-01 +1.127942926860159E-01 +1.128021623423142E-01 +1.128038499865704E-01 +1.128043629193326E-01 +1.128045431878113E-01 +1.128046195705736E-01 +1.128046527041681E-01 +1.128046678682834E-01 +1.128046762218854E-01 +1.128046798777190E-01 +1.128046820591841E-01 +1.128046833669341E-01 +1.128046839590756E-01 +1.128046842964205E-01 +1.128046847744823E-01 +1.128046849694224E-01 +1.128046850608772E-01 +1.128046859122144E-01
+1.113490726279475E-03 +1.113767883068151E-03 +1.113534207222488E-03 +1.113498418780481E-03 +1.113485886114622E-03 +1.113487009442124E-03 +1.113487205205274E-03 +1.113486854612126E-03 +1.113487145269221E-03 +1.113487055517616E-03 +1.113487102557338E-03 +1.113487111452701E-03 +1.113487113773957E-03 +1.113487112287108E-03 +1.113487101171243E-03 +1.113487098227890E-03 +1.113487126613785E-03 +1.113487127283207E-03 +1.113487128494423E-03 +1.113487127450824E-03
+8.575733966139736E-06 +6.513043412611408E-06 +6.351703914979297E-06 +6.331112377962504E-06 +6.323983265227185E-06 +6.322294637108607E-06 +6.321600837042449E-06 +6.321472801086693E-06 +6.321350609283431E-06 +6.321321934944651E-06 +6.321290515103444E-06 +6.321283078050243E-06 +6.321279119151716E-06 +6.321276318069269E-06 +6.321280641612968E-06 +6.321273979224646E-06 +6.321270224068198E-06 +6.321273345550162E-06 +6.321270490055793E-06 +6.321272412689186E-06
+1.346141269197248E-06 +1.683181807850981E-07 +6.614097543325788E-08 +5.115207591717403E-08 +4.842607691173394E-08 +4.775735711132566E-08 +4.750481942647689E-08 +4.742471368936942E-08 +4.739615972650124E-08 +4.738344808283777E-08 +4.737806315896926E-08 +4.737459098806603E-08 +4.737409880972421E-08 +4.737350754271885E-08 +4.737288280343377E-08 +4.737326503194881E-08 +4.737309505320124E-08 +4.737297748137414E-08 +4.737291530742232E-08 +4.737292954922167E-08
+7.698720682346917E-07 +8.283648700458730E-08 +1.507987485509166E-08 +4.382826255733274E-09 +1.462595239552274E-09 +7.526605376498056E-10 +5.740072967023136E-10 +4.842681567818329E-10 +4.546039379063306E-10 +4.394671242734151E-10 +4.325750118839707E-10 +4.295606985933484E-10 +4.275141204829114E-10 +4.263365234668788E-10 +4.257503218479051E-10 +4.254756082663687E-10 +4.252373717667573E-10 +4.250831472705697E-10 +4.250083382617329E-10 +4.249662556588765E-10
+3.302499857755617E-07 +3.681902000330672E-08 +8.804153511407315E-09 +1.907882660361029E-09 +6.703350740185160E-10 +2.881470651695340E-10 +1.150709977214131E-10 +5.875859515444374E-11 +3.034009853787275E-11 +1.369610856741249E-11 +8.448982077213073E-12 +6.071642174752490E-12 +3.532050784880514E-12 +2.651961134492196E-12 +2.325909140903533E-12 +1.912100349495542E-12 +1.730530696687074E-12 +1.606908050542555E-12 +1.538282352703713E-12 +1.496874246998949E-12
+1.413500260328121E-07 +3.241347926427982E-08 +4.843699174832383E-09 +1.450538789469400E-09 +3.906343782575067E-10 +1.536195746287822E-10 +7.045447425535540E-11 +2.981422936417858E-11 +1.736318657548458E-11 +8.755223845598229E-12 +4.628292794741640E-12 +2.559647016864027E-12 +1.576034409988758E-12 +1.078584311860851E-12 +7.575438735605087E-13 +4.414100819549457E-13 +2.947168900637048E-13 +1.961712128402158E-13 +1.732715213559985E-13 +1.026662999581978E-13
+1.260434414669524E-07 +2.071538312535770E-08 +3.559888393849515E-09 +8.644515557974701E-10 +3.093004446792993E-10 +1.133740607743926E-10 +4.851644865115827E-11 +2.210813412509385E-11 +1.061890240196262E-11 +5.899709904970690E-12 +3.176461752272358E-12 +2.000356333601959E-12 +1.242702936429973E-12 +6.638824947367020E-13 +4.818480878350552E-13 +2.870620554061259E-13 +1.953705976759905E-13 +1.231196945572091E-13 +8.704431095339444E-14 +6.590601181734015E-14
+9.975812276374298E-08 +1.324078489333060E-08 +3.195178738199089E-09 +8.069160152617065E-10 +2.242574933023780E-10 +9.260491520292967E-11 +3.931053346925233E-11 +1.688278711571730E-11 +8.608929489531558E-12 +4.379464140457520E-12 +2.307560321266739E-12 +1.346201519741385E-12 +8.059381077509062E-13 +4.852158569747233E-13 +3.393230859979563E-13 +2.228349366856455E-13 +1.488487418328210E-13 +9.155901811440560E-14 +6.743978293469842E-14 +4.481890288789019E-14
+3.367048354464014E-09 +1.096133090276124E-08 +2.530071408419579E-09 +5.439709515567462E-10 +1.993226415954374E-10 +6.751450484693080E-11 +2.776512515816358E-11 +1.312611045498887E-11 +7.175792336504810E-12 +3.645910067437886E-12 +1.805853694646202E-12 +1.228795485888792E-12 +6.632266146508347E-13 +3.989985077507588E-13 +2.624080996234007E-13 +1.585153771981036E-13 +1.158077737178566E-13 +7.563384148340048E-14 +5.220088040654716E-14 +3.424976912014920E-14
+3.403678728706226E-11 +4.650820975646368E-09 +1.469366728588447E-09 +3.756570479655144E-10 +1.508107723224189E-10 +4.299115793239772E-11 +2.330460191634889E-11 +1.053206013330531E-11 +5.355023162419530E-12 +2.939680353174370E-12 +1.467361701360268E-12 +8.395195242006135E-13 +5.594936264164607E-13 +3.038894729480767E-13 +2.208360355040115E-13 +1.414825221267241E-13 +8.936209771960324E-14 +5.607976706003369E-14 +4.180264042480491E-14 +2.585985937155694E-14
+0.000000000000000E+00 +3.321703471754195E-09 +9.579638455524983E-10 +2.697746575495282E-10 +1.138897954873884E-10 +3.665505741078720E-11 +1.749986650032826E-11 +6.795974598186791E-12 +4.180250257760191E-12 +2.038117881262667E-12 +1.109214386250484E-12 +7.156828598732200E-13 +4.480003194914755E-13 +2.108027488089432E-13 +1.576371712001382E-13 +1.089048148298378E-13 +7.611549523369434E-14 +4.319794808512267E-14 +3.414876488769432E-14 +2.252051083631359E-14
+0.000000000000000E+00 +7.512160621122271E-13 +6.857009186382637E-10 +1.628584669855503E-10 +5.658540380774664E-11 +2.414923888753501E-11 +1.346875792984891E-11 +5.455161030165674E-12 +3.103510671928160E-12 +1.703565781541852E-12 +8.639497217193695E-13 +5.417217558688780E-13 +3.084502033066322E-13 +1.863491585922142E-13 +1.313147044983094E-13 +9.039428733777882E-14 +5.820058885456002E-14 +3.051403495913574E-14 +2.386205442619621E-14 +1.850314471989253E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.727209946065315E-13 +1.071819003834779E-10 +4.331148490915964E-11 +1.192589027396959E-11 +7.190778214953610E-12 +3.827775545814322E-12 +2.666891207235175E-12 +1.188485759583290E-12 +6.487319344459464E-13 +4.043863979322867E-13 +2.231456726071199E-13 +1.207600264620336E-13 +9.877803348009137E-14 +6.193378271265526E-14 +4.343205248280343E-14 +2.492894007286476E-14 +2.197438571256034E-14 +1.290432024497932E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.723004191405161E-14 +1.155728124481123E-11 +4.964952832348051E-12 +5.778532079929117E-12 +1.589717005383890E-12 +1.225090979661618E-12 +9.942352948769897E-13 +5.353855616449037E-13 +2.929015540810778E-13 +1.686004213323880E-13 +8.357210774933556E-14 +6.958511503671799E-14 +4.830570475537697E-14 +2.838375253138561E-14 +1.594937235994180E-14 +1.311076056023077E-14 +9.773832279903125E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.662261535849279E-15 +1.570967845412503E-12 +6.911269803319096E-13 +7.501623824219495E-13 +5.273926879257898E-13 +2.284069528826516E-13 +1.629150516672605E-13 +1.372012287740571E-13 +6.799681749392036E-14 +5.572052066831713E-14 +4.155503595061651E-14 +2.353777905885649E-14 +1.092435613027480E-14 +9.749937964863266E-15 +7.593803544746146E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.324145607144811E-16 +1.998882487155734E-13 +2.587192232013400E-13 +1.256672635846877E-13 +9.129428888568113E-14 +6.382889561302030E-14 +2.866084992253561E-14 +2.882789357975463E-14 +2.070606526897957E-14 +1.716639227311358E-14 +7.958557565126966E-15 +7.959277229323598E-15 +5.392591218044333E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.591395997456355E-16 +4.670153404489491E-17 +2.379944264011910E-14 +2.449174094070746E-14 +1.507584921487337E-14 +1.632609489470442E-14 +1.078698033246653E-14 +7.688499419180842E-15 +2.832494821372830E-15 +3.083177918535790E-15 +3.137593300363665E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.253044837195738E-17 +1.429852763783021E-17 +2.630360941744478E-15 +3.033667502632882E-15 +2.127523616893538E-15 +1.950392636607693E-15 +1.977678087219257E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.031957645767708E-18 +1.003056387388941E-16 +1.063525316452303E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.34.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.882506971960615E-01 +8.874128440833531E-01 +8.873506644036213E-01 +8.873405004074542E-01 +8.873382820192788E-01 +8.873376281246409E-01 +8.873373999209324E-01 +8.873373013275785E-01 +8.873372601722371E-01 +8.873372404973286E-01 +8.873372299008692E-01 +8.873372248705692E-01 +8.873372220264545E-01 +8.873372203989612E-01 +8.873372195371065E-01 +8.873372189810567E-01 +8.873372185472730E-01 +8.873372183172732E-01 +8.873372181252696E-01 +8.873372180013642E-01
+1.106381215126189E-01 +1.114782471633330E-01 +1.115403494006532E-01 +1.115505387631465E-01 +1.115527570314878E-01 +1.115534151855830E-01 +1.115536418969183E-01 +1.115537407365894E-01 +1.115537815388156E-01 +1.115538011294589E-01 +1.115538116685275E-01 +1.115538166980416E-01 +1.115538195368970E-01 +1.115538211625308E-01 +1.115538220191641E-01 +1.115538225618793E-01 +1.115538230050302E-01 +1.115538232308264E-01 +1.115538234248683E-01 +1.115538235349937E-01
+1.098992723401425E-03 +1.102063674199547E-03 +1.102486421489037E-03 +1.102524741432045E-03 +1.102541340279540E-03 +1.102542029249854E-03 +1.102544715792677E-03 +1.102545185917957E-03 +1.102545718658893E-03 +1.102545918851669E-03 +1.102546032514933E-03 +1.102546061641060E-03 +1.102546083134275E-03 +1.102546093476521E-03 +1.102546104099702E-03 +1.102546123615125E-03 +1.102546112615286E-03 +1.102546118387745E-03 +1.102546117608995E-03 +1.102546129239853E-03
+9.076904983991070E-06 +6.530455427172050E-06 +6.399338203594373E-06 +6.374081709000593E-06 +6.366420878704142E-06 +6.364105451063322E-06 +6.363582559099429E-06 +6.363249266602246E-06 +6.363172424017835E-06 +6.363122120543558E-06 +6.363096155073369E-06 +6.363082259793604E-06 +6.363075763269992E-06 +6.363071911583598E-06 +6.363068856848545E-06 +6.363064283858396E-06 +6.363066919823328E-06 +6.363065955241471E-06 +6.363065242985684E-06 +6.363067479909279E-06
+1.550047279083351E-06 +1.549383199655177E-07 +6.506755824549897E-08 +5.249683345916180E-08 +4.976796015590240E-08 +4.915914008472998E-08 +4.896782644152256E-08 +4.887907838002077E-08 +4.885725348255086E-08 +4.884574915835629E-08 +4.883934158824026E-08 +4.883698539088507E-08 +4.883526352707429E-08 +4.883449888796154E-08 +4.883411328002105E-08 +4.883394472846322E-08 +4.883382737065213E-08 +4.883367450030135E-08 +4.883352278477223E-08 +4.883363926968190E-08
+6.807261856842251E-07 +6.897190653902129E-08 +1.364732275249625E-08 +3.776383278802647E-09 +1.433670128368413E-09 +7.162209490759444E-10 +5.611177219034261E-10 +4.815302985240020E-10 +4.575889973070272E-10 +4.446959240655516E-10 +4.381403576016798E-10 +4.353966260670904E-10 +4.335727044928124E-10 +4.326224959248608E-10 +4.321798538114447E-10 +4.318581809634567E-10 +4.316963143082610E-10 +4.315660507875112E-10 +4.314784730734797E-10 +4.314353477570392E-10
+4.670676995344380E-07 +3.456025080510433E-08 +7.936912015599727E-09 +1.845163187014078E-09 +6.507822505875933E-10 +2.281504779245070E-10 +1.252531837015831E-10 +4.970989347079746E-11 +2.788811791582878E-11 +1.332319473860140E-11 +8.365620178381033E-12 +5.295085619063926E-12 +3.459191588397743E-12 +2.660656875535895E-12 +2.195478204342428E-12 +1.900280586879193E-12 +1.710660402132377E-12 +1.626592383000514E-12 +1.551467417766047E-12 +1.512304364620501E-12
+2.940267963133977E-07 +2.453552468416670E-08 +4.529129958548139E-09 +1.246795657974675E-09 +3.775470391069627E-10 +1.232807895087499E-10 +7.509291001946336E-11 +2.616672911521067E-11 +1.496230057099642E-11 +7.708897049524476E-12 +4.374854969944160E-12 +2.760596620359703E-12 +1.509216494344773E-12 +9.852292303954550E-13 +6.443498741917942E-13 +4.118852549678658E-13 +2.605931958160967E-13 +1.991482354820920E-13 +1.319304244850790E-13 +9.255293462257150E-14
+1.189721347678819E-07 +1.671410682035733E-08 +3.686819944341321E-09 +9.413120179466381E-10 +3.140390253283799E-10 +8.942186697099760E-11 +4.240858522205180E-11 +1.903193001112834E-11 +1.115527317115133E-11 +5.564433551894885E-12 +2.918791385743563E-12 +1.857357133922609E-12 +1.002156663899874E-12 +6.464491768430159E-13 +4.010409786808558E-13 +2.793195754743041E-13 +1.737238670056689E-13 +1.225742895366413E-13 +8.102051953421364E-14 +5.898098528217145E-14
+7.764776300010952E-10 +1.115261462680062E-08 +2.501759328941617E-09 +6.531326164825493E-10 +2.230529125459984E-10 +7.121041031384105E-11 +3.085200650314798E-11 +1.189619587875800E-11 +7.344378731781549E-12 +4.005072701185142E-12 +2.461903712542502E-12 +1.253133646068386E-12 +7.412720163770358E-13 +4.440532940184666E-13 +3.001822925903660E-13 +1.997644460107759E-13 +1.220604933859246E-13 +9.113663518597392E-14 +5.927635910309886E-14 +4.194419394153555E-14
+4.635850423492716E-11 +3.734288192750608E-09 +2.027436114216909E-09 +4.873632912855912E-10 +1.705351016292456E-10 +6.441224547702109E-11 +2.828012306922981E-11 +9.992935369483691E-12 +6.360432294778566E-12 +3.364118539837423E-12 +1.764079691525658E-12 +9.869479400641171E-13 +6.014677914106897E-13 +3.429553512456917E-13 +2.347543813817021E-13 +1.475770200707942E-13 +9.151835076549538E-14 +7.144928807266848E-14 +4.630872764307698E-14 +3.302503550296984E-14
+0.000000000000000E+00 +1.491251663996908E-11 +6.322080951659027E-10 +3.760635217759146E-10 +1.232970641090419E-10 +3.754655864470229E-11 +2.232381229658961E-11 +8.431519618881356E-12 +5.109574896519296E-12 +2.767427334474507E-12 +1.338166584268403E-12 +8.740194441221050E-13 +4.636093934735513E-13 +2.716044508380449E-13 +1.969421416515932E-13 +1.160351266355508E-13 +7.762656805300030E-14 +5.377809901521086E-14 +3.714489173728067E-14 +2.676661808475517E-14
+0.000000000000000E+00 +1.767329197090515E-12 +4.064731785261200E-10 +1.195347567257773E-10 +9.743973872195404E-11 +2.988501129749464E-11 +1.728846351945124E-11 +6.374570002245804E-12 +4.277712055417352E-12 +2.239959608227267E-12 +1.119712953694418E-12 +7.489236341246865E-13 +3.963042840476983E-13 +2.010794231430942E-13 +1.443841150145839E-13 +8.722769846089970E-14 +6.149492911703547E-14 +4.356820573301752E-14 +2.788092531168922E-14 +1.990339685087864E-14
+0.000000000000000E+00 +0.000000000000000E+00 +4.055914796294468E-13 +6.357890239170921E-11 +2.968910287578338E-11 +1.790164330895755E-11 +1.013728523892424E-11 +5.353402621843006E-12 +3.007689909496465E-12 +1.222764031554459E-12 +9.009028571929609E-13 +5.846334610353992E-13 +3.238367834378155E-13 +1.599261481046895E-13 +1.286349583028308E-13 +7.755033569863359E-14 +4.754622208684998E-14 +3.455272279455187E-14 +2.075910265585539E-14 +1.630643746426708E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.682873742579936E-14 +4.072247903512269E-14 +1.169817183045928E-11 +3.214655490572101E-12 +2.155399921620308E-12 +2.005151816121119E-12 +9.993868733224140E-13 +5.941662167705401E-13 +3.556484082647855E-13 +1.774236632451319E-13 +1.290139207636293E-13 +9.654835420122670E-14 +6.242367548690848E-14 +3.626452520768202E-14 +2.967184415666538E-14 +1.710125941258527E-14 +1.405806861870805E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.635526971150453E-14 +6.191561208598070E-12 +3.609261017302177E-15 +9.175529924746000E-13 +9.124388885977172E-13 +4.315791674008238E-13 +2.984473445928174E-13 +2.616551015755057E-13 +1.506717138592522E-13 +1.028496412339732E-13 +5.649922902364737E-14 +3.960291523640663E-14 +2.525241464002459E-14 +1.976751656847125E-14 +1.325238012615778E-14 +1.083755871825802E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.160072452382551E-15 +1.276884187887182E-15 +4.977516001059465E-16 +3.907849659582526E-16 +1.645491277701418E-13 +1.833089612375192E-13 +1.276021965016879E-13 +5.798835223005905E-14 +3.395278421177684E-14 +3.504953176488408E-14 +2.661016511195711E-14 +1.786979752038382E-14 +1.343654983533943E-14 +8.467415803639698E-15 +6.805724990599465E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.953547447630726E-16 +1.494698639687483E-16 +1.284317676265762E-13 +1.651359055169593E-16 +1.958127769674616E-14 +1.653984295023955E-14 +2.202998100844966E-14 +9.043583772534274E-15 +8.228091794284221E-15 +3.326044252546723E-15 +3.718436394165996E-15 +3.979440166378793E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.140659945935021E-17 +2.425402721611633E-17 +7.411952637158656E-17 +1.047812276708505E-16 +2.017703245048165E-14 +1.400841455830165E-17 +2.245503282539931E-15 +2.525153832704668E-15 +2.508298414004906E-15 +2.828519412974817E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.171190877947752E-16 +2.877365065078264E-18 +7.368735803979983E-17 +3.867510863264126E-17 +6.123242131226197E-17 +2.144639308793841E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.585765897878645E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.34.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.882479450852705E-01 +8.874129405403840E-01 +8.873506829278607E-01 +8.873404991459615E-01 +8.873382817358515E-01 +8.873376280683011E-01 +8.873373999323869E-01 +8.873373014211849E-01 +8.873372600580065E-01 +8.873372402561317E-01 +8.873372299269999E-01 +8.873372248799071E-01 +8.873372220673758E-01 +8.873372205386364E-01 +8.873372195418836E-01 +8.873372189427631E-01 +8.873372185342356E-01 +8.873372182642019E-01 +8.873372182232353E-01 +8.873372162803268E-01
+1.106405530306567E-01 +1.114781451969684E-01 +1.115403330421215E-01 +1.115505402639746E-01 +1.115527575683797E-01 +1.115534152087723E-01 +1.115536419146469E-01 +1.115537406290615E-01 +1.115537816486119E-01 +1.115538013621695E-01 +1.115538116505394E-01 +1.115538166918973E-01 +1.115538194928575E-01 +1.115538210314477E-01 +1.115538219963627E-01 +1.115538226001320E-01 +1.115538230224040E-01 +1.115538232851512E-01 +1.115538233234833E-01 +1.115538252332344E-01
+1.099298883540503E-03 +1.102068936236842E-03 +1.102484318210347E-03 +1.102524519659222E-03 +1.102541119404507E-03 +1.102542056286173E-03 +1.102544689064633E-03 +1.102545193354226E-03 +1.102545719941537E-03 +1.102545927986350E-03 +1.102546027015567E-03 +1.102546058532353E-03 +1.102546085571712E-03 +1.102546084903841E-03 +1.102546117371647E-03 +1.102546118894373E-03 +1.102546109296312E-03 +1.102546116998807E-03 +1.102546119932473E-03 +1.102546152908439E-03
+9.088085893123152E-06 +6.530687388055391E-06 +6.399285517236114E-06 +6.374065102440305E-06 +6.366390039398720E-06 +6.364111241566536E-06 +6.363579835041277E-06 +6.363255406296656E-06 +6.363175379643469E-06 +6.363121489266855E-06 +6.363093543241205E-06 +6.363082155829100E-06 +6.363076449599022E-06 +6.363072181718937E-06 +6.363073392112330E-06 +6.363069097505596E-06 +6.363065906955135E-06 +6.363066111641179E-06 +6.363066229586051E-06 +6.363066652359661E-06
+1.551934104409244E-06 +1.549576071754412E-07 +6.505425878179578E-08 +5.249596979090888E-08 +4.976652206378912E-08 +4.915938395314956E-08 +4.896802852049528E-08 +4.887939680572122E-08 +4.885743214168730E-08 +4.884572608153316E-08 +4.883928943972072E-08 +4.883699692750840E-08 +4.883526408996850E-08 +4.883437193023250E-08 +4.883423124666762E-08 +4.883392141063923E-08 +4.883381268776964E-08 +4.883367619399460E-08 +4.883363895930813E-08 +4.883360859210531E-08
+6.815043632397684E-07 +6.896452924734063E-08 +1.364789955865611E-08 +3.776200122743976E-09 +1.433669219011026E-09 +7.163600225397419E-10 +5.610400849166079E-10 +4.815656363737407E-10 +4.575984086713573E-10 +4.446953581729512E-10 +4.381400957591813E-10 +4.353920107052771E-10 +4.334504083062086E-10 +4.326095959606282E-10 +4.321848972313701E-10 +4.318488668448699E-10 +4.316964737517703E-10 +4.315640643342832E-10 +4.314732307812074E-10 +4.314330480619904E-10
+4.675248714220455E-07 +3.456156823751034E-08 +7.941843061231877E-09 +1.845113396519159E-09 +6.508247606482458E-10 +2.280572111128885E-10 +1.253324396380103E-10 +4.971234350195014E-11 +2.788154356105994E-11 +1.332225090879067E-11 +8.370087165622738E-12 +5.298593561801074E-12 +3.416870084787058E-12 +2.647138948785333E-12 +2.204574112698498E-12 +1.895924281402887E-12 +1.706468124985238E-12 +1.620647000012435E-12 +1.551795365209362E-12 +1.510642705274850E-12
+2.942858682876392E-07 +2.453552374230633E-08 +4.523569687412734E-09 +1.246660172271968E-09 +3.775787307509754E-10 +1.233468394379395E-10 +7.506860368535765E-11 +2.616834183257557E-11 +1.496322184232944E-11 +7.709198245685645E-12 +4.375027908074969E-12 +2.764532101289493E-12 +1.552284845321544E-12 +9.401477914397426E-13 +6.644133109016499E-13 +4.048462910493562E-13 +2.579805260478059E-13 +1.994498046102751E-13 +1.320799898671485E-13 +8.536925578452525E-14
+1.188796478392875E-07 +1.671151583938892E-08 +3.688178791977697E-09 +9.413697252260254E-10 +3.137484535141297E-10 +8.939923771556788E-11 +4.242287937280129E-11 +1.902847043373077E-11 +1.115685647560490E-11 +5.563790915316866E-12 +2.916930124996672E-12 +1.853676017375551E-12 +1.053266082905024E-12 +6.002530684963107E-13 +4.190684239078520E-13 +2.708141735974066E-13 +1.768129442870418E-13 +1.206092065076037E-13 +7.962743160042283E-14 +5.672192164454785E-14
+7.688390167985686E-10 +1.115386321700661E-08 +2.503563548054735E-09 +6.532785966251341E-10 +2.229713784876289E-10 +7.118031993384142E-11 +3.080210113730764E-11 +1.189659941741602E-11 +7.343558086553600E-12 +4.003766375735387E-12 +2.465896272436966E-12 +1.249862752588129E-12 +7.580397136227531E-13 +4.069046846183096E-13 +3.077393020151921E-13 +1.945071707458523E-13 +1.265187703520010E-13 +9.086883828806298E-14 +5.793484436274061E-14 +4.377065982565525E-14
+1.694845136380298E-11 +3.736852182669123E-09 +2.029169425597764E-09 +4.874560798818793E-10 +1.707127119237431E-10 +6.437147968094282E-11 +2.835208197983893E-11 +9.993423618499379E-12 +6.359074738680239E-12 +3.364201700492290E-12 +1.768237996609163E-12 +9.878661038422365E-13 +6.000229409908119E-13 +3.458933405207468E-13 +2.358361427280214E-13 +1.448993868481057E-13 +9.453289409798487E-14 +7.084794114459027E-14 +4.514192745319656E-14 +3.283518492702646E-14
+0.000000000000000E+00 +1.589973884702027E-11 +6.316870674510842E-10 +3.761165097222488E-10 +1.232400736465081E-10 +3.752414242499101E-11 +2.236826646004431E-11 +8.434014249246030E-12 +5.107844917137041E-12 +2.767109091896914E-12 +1.340951724401637E-12 +8.740063502744898E-13 +4.706617854690808E-13 +2.767793007280190E-13 +1.972138876452015E-13 +1.193676379341243E-13 +7.858018245476995E-14 +5.302168808886564E-14 +3.623287674360756E-14 +2.523235074444967E-14
+0.000000000000000E+00 +1.655100790998013E-12 +4.059371768512707E-10 +1.195414674430986E-10 +9.743346231122227E-11 +2.996043007109245E-11 +1.729824067746101E-11 +6.375087886236472E-12 +4.278476928792617E-12 +2.241074695480865E-12 +1.119017060744802E-12 +7.495781745503980E-13 +3.895683545009816E-13 +2.085757185003765E-13 +1.478695493291134E-13 +8.761140313430527E-14 +6.261760443090009E-14 +4.176820132382060E-14 +2.743775183326647E-14 +1.980830952041792E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.811670858211443E-13 +6.353715432082583E-11 +2.958851879422600E-11 +1.791711832118401E-11 +1.013564035188634E-11 +5.351307188108754E-12 +3.009514791917603E-12 +1.222691897440070E-12 +9.018290805739730E-13 +5.852342326856396E-13 +3.125925925698041E-13 +1.614649798629398E-13 +1.319654514252745E-13 +7.853044858294197E-14 +4.992689554903207E-14 +3.140982284602804E-14 +2.097551474968064E-14 +1.564299365789895E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.575968317398475E-14 +3.131859201894190E-14 +1.170347624235774E-11 +3.211938372637165E-12 +2.154872952616603E-12 +2.006494924914522E-12 +9.997912812287377E-13 +5.907333888018983E-13 +3.562679638127085E-13 +2.215615804206246E-13 +1.227657876453243E-13 +9.737012346927204E-14 +6.378256101050101E-14 +3.704438277994972E-14 +2.140382694372748E-14 +1.699606367808629E-14 +1.328095887078711E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.784998782259112E-15 +6.187340090077981E-12 +4.884900211328282E-15 +9.174533776270501E-13 +9.137448931975376E-13 +4.316774646916988E-13 +3.003998701676890E-13 +2.620503727992243E-13 +1.566318980065329E-13 +8.835924566664535E-14 +6.759671668053331E-14 +4.036126073654586E-14 +2.487020962344733E-14 +1.629899254069817E-14 +1.295738560680932E-14 +1.030179190392564E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.007545738633511E-15 +8.891027780999546E-16 +1.653084422747977E-16 +8.942299554259622E-16 +1.645298981258018E-13 +1.817683969591465E-13 +1.274814752837125E-13 +6.931877485219318E-14 +3.362689697266244E-14 +3.536864566056966E-14 +2.782652360241945E-14 +1.871257267099004E-14 +1.274808286191654E-14 +8.742785144297856E-15 +6.952562433483773E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.649089508821694E-16 +9.936183561153716E-17 +1.285911874349742E-13 +2.914562592003501E-16 +1.967314971302596E-14 +1.662828138738414E-14 +2.141445251775385E-14 +8.868002377911089E-15 +7.941806820103546E-15 +3.610548620476371E-15 +3.783495537650141E-15 +4.126669662786171E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.332472545434584E-16 +5.586227055891590E-17 +5.183311819207809E-17 +4.246032419181637E-17 +2.037670290813413E-14 +1.398886666018149E-16 +2.174726311381635E-15 +2.006218487166959E-15 +2.602414388815579E-15 +2.654028254569288E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.560105656300278E-16 +4.159718547382204E-18 +2.269051512556997E-18 +1.789487732075888E-19 +8.228873398322376E-17 +1.980807065804107E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.292855504910944E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.35.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.866596037601031E-01 +8.860910705031804E-01 +8.860485828239475E-01 +8.860413895311996E-01 +8.860398507775591E-01 +8.860393761805709E-01 +8.860392025036591E-01 +8.860391290835646E-01 +8.860390977280094E-01 +8.860390837681176E-01 +8.860390757994111E-01 +8.860390720554491E-01 +8.860390701406821E-01 +8.860390689770734E-01 +8.860390682673227E-01 +8.860390678957614E-01 +8.860390675826261E-01 +8.860390673719133E-01 +8.860390672676386E-01 +8.860390669718865E-01
+1.122171167923354E-01 +1.127887050497022E-01 +1.128318568142094E-01 +1.128391111370203E-01 +1.128406719681120E-01 +1.128411494442953E-01 +1.128413234010728E-01 +1.128413976490988E-01 +1.128414287714452E-01 +1.128414429011798E-01 +1.128414507952885E-01 +1.128414545054204E-01 +1.128414564427385E-01 +1.128414576060643E-01 +1.128414583125813E-01 +1.128414586897122E-01 +1.128414589956925E-01 +1.128414592089378E-01 +1.128414593065036E-01 +1.128414596061809E-01
+1.112654080881867E-03 +1.113401812715867E-03 +1.113133495839016E-03 +1.113128767314028E-03 +1.113122019198914E-03 +1.113122664997690E-03 +1.113123699734298E-03 +1.113123414978859E-03 +1.113123799258198E-03 +1.113123727371490E-03 +1.113123837621947E-03 +1.113123890809356E-03 +1.113123883304411E-03 +1.113123886764028E-03 +1.113123893000432E-03 +1.113123889794198E-03 +1.113123898732651E-03 +1.113123897526730E-03 +1.113123905695828E-03 +1.113123900581416E-03
+8.224268384335763E-06 +6.475920577754454E-06 +6.328708133405501E-06 +6.310730797983023E-06 +6.304215992434255E-06 +6.302992167892844E-06 +6.302420093148752E-06 +6.302217733839885E-06 +6.302167368778563E-06 +6.302130981337671E-06 +6.302118107115435E-06 +6.302110324709126E-06 +6.302102983875693E-06 +6.302103277629694E-06 +6.302102200497144E-06 +6.302101214932632E-06 +6.302100369897192E-06 +6.302099390622766E-06 +6.302097936880361E-06 +6.302099673073943E-06
+1.024411242458046E-06 +1.585372743303386E-07 +6.224250614274725E-08 +5.016146483229341E-08 +4.789027348662818E-08 +4.729110798050472E-08 +4.710397463911549E-08 +4.703882787518674E-08 +4.701697447469103E-08 +4.700526105122150E-08 +4.700153709251372E-08 +4.699974003909619E-08 +4.699902178550770E-08 +4.699885963921390E-08 +4.699866960340091E-08 +4.699858309540445E-08 +4.699842498484627E-08 +4.699848827656839E-08 +4.699867953365520E-08 +4.699842866054191E-08
+6.541938224554929E-07 +7.621665344380188E-08 +1.381416130498280E-08 +3.897461449654889E-09 +1.298126023015204E-09 +7.048528213591772E-10 +5.458763006415304E-10 +4.663752084178959E-10 +4.447856159048961E-10 +4.327294505604411E-10 +4.273196401135941E-10 +4.251569791306101E-10 +4.234371140589068E-10 +4.225899051457799E-10 +4.221519017479266E-10 +4.219339632513039E-10 +4.217431761269414E-10 +4.216483741787532E-10 +4.216326074101028E-10 +4.215412462273155E-10
+2.769329522461038E-07 +3.307189806867361E-08 +7.837323541515341E-09 +1.690732926248215E-09 +5.804039930650374E-10 +2.500798277488767E-10 +1.086688260021064E-10 +3.938469842338831E-11 +2.390442814907547E-11 +1.102595887299956E-11 +7.050050239930422E-12 +4.877628027601625E-12 +3.025280638043412E-12 +2.388827986738020E-12 +2.079397859896404E-12 +1.770207749917769E-12 +1.631531607754119E-12 +1.543998355177782E-12 +1.493143268368815E-12 +1.451776006327541E-12
+1.724692550339152E-07 +2.965971476957500E-08 +4.027771656394766E-09 +1.275513811726574E-09 +3.174904697635471E-10 +1.273282212486433E-10 +6.122198704960102E-11 +2.508949857213254E-11 +1.400762950340700E-11 +6.868746118422651E-12 +3.681990776642281E-12 +2.116166122354817E-12 +1.227848636279566E-12 +8.593360893889535E-13 +5.797746512127202E-13 +3.284041262271121E-13 +2.117316942476760E-13 +1.589766535950534E-13 +1.184171312685212E-13 +6.695272162413614E-14
+1.192972566025862E-07 +1.851283753281267E-08 +3.121762490664099E-09 +7.742365595485509E-10 +2.618467935289217E-10 +9.848859038096778E-11 +4.057132631642200E-11 +1.705204294967124E-11 +8.393591056758905E-12 +3.980780291814781E-12 +2.582324584800131E-12 +1.683108255372870E-12 +9.236689948807713E-13 +5.518726810236031E-13 +3.723979791430521E-13 +2.182845521067389E-13 +1.440624461240093E-13 +9.666030076996472E-14 +7.205273970139857E-14 +4.459464014368026E-14
+1.098857089869611E-07 +1.248772335556657E-08 +2.813944454154485E-09 +7.208381061468619E-10 +2.047398088278613E-10 +7.657003824227797E-11 +3.319086534295134E-11 +1.414675855590430E-11 +6.727461282346843E-12 +3.141171955554287E-12 +1.798828439970866E-12 +1.038199247118050E-12 +6.193215393609344E-13 +3.922858793218063E-13 +2.594302962738372E-13 +1.690975432706750E-13 +1.021503113665258E-13 +7.394990215588491E-14 +5.412258293959203E-14 +3.205276161005740E-14
+4.387480976217808E-08 +1.039118888737772E-08 +1.428529521424111E-09 +4.887745223081247E-10 +1.799911375237708E-10 +5.578430540248968E-11 +2.485366795715337E-11 +9.331881594620289E-12 +5.291144943127884E-12 +2.499984684052335E-12 +1.430028339472133E-12 +9.432434395345463E-13 +5.215428658043883E-13 +2.907153426693810E-13 +1.886479482888876E-13 +1.173450600015319E-13 +8.166694923407875E-14 +5.860799126903652E-14 +3.872790137738845E-14 +2.783929710467123E-14
+3.324543337457085E-11 +4.718344667125280E-09 +1.260413214720229E-09 +3.217518415416006E-10 +1.101174743338910E-10 +4.217197581584235E-11 +2.190650816790154E-11 +7.786533057635617E-12 +4.387191197999661E-12 +2.176442168456072E-12 +1.209940253668193E-12 +7.004928527325022E-13 +4.180591609868344E-13 +2.448087409328946E-13 +1.700829635939055E-13 +1.026633804224558E-13 +6.281691882482007E-14 +4.320318395325833E-14 +3.201867029934893E-14 +2.185898414105804E-14
+0.000000000000000E+00 +3.117596680909489E-09 +9.412590312068558E-10 +2.401442637480705E-10 +9.241895971157573E-11 +3.295962415663654E-11 +1.406443556513350E-11 +5.881948256660345E-12 +3.720189696596149E-12 +1.602332493948407E-12 +9.470912002976453E-13 +5.671322453048028E-13 +3.065558590818653E-13 +1.849819427416879E-13 +1.293545444009136E-13 +8.224855964084242E-14 +5.338916238297688E-14 +3.606371223352281E-14 +2.606896851047103E-14 +1.714182152138925E-14
+0.000000000000000E+00 +5.962914020394567E-13 +6.700319713423145E-10 +1.564173060989588E-10 +4.053267378733266E-11 +2.209955613003243E-11 +1.013454684462087E-11 +5.204239009834776E-12 +2.166823965741523E-12 +1.231954688951593E-12 +6.969120450365514E-13 +4.223896221395267E-13 +2.500484632487591E-13 +1.618670141529203E-13 +9.580822755076775E-14 +6.683803800092854E-14 +3.990756501953512E-14 +2.410282738138951E-14 +2.032649881500774E-14 +1.295191499687173E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.613668887265792E-13 +1.063207542948019E-10 +3.135986974383381E-11 +1.161966924611511E-11 +5.996574240160218E-12 +3.303610334711713E-12 +1.852172290010891E-12 +9.306391100298538E-13 +5.632732232431886E-13 +2.900183114357630E-13 +1.963877400648445E-13 +1.086697963111666E-13 +7.404972086863343E-14 +4.738615430600173E-14 +2.865542042204549E-14 +2.002431968881564E-14 +1.715189453271006E-14 +1.003545402340431E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.026783941433811E-14 +1.183073395184148E-11 +4.890825373892040E-12 +3.281550536441639E-12 +1.550449614307347E-12 +8.352663261859550E-13 +5.111036111209333E-13 +4.172770492174786E-13 +2.358938599980927E-13 +1.328778590482583E-13 +7.912944086351194E-14 +5.045064449858209E-14 +3.671758369016030E-14 +2.161895642739238E-14 +1.405238395340268E-14 +1.152837885276437E-14 +7.999583620959692E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.035855858480059E-15 +1.700882471321556E-12 +6.810859106541980E-13 +6.645496251891842E-13 +2.917393417306864E-13 +2.127429975270771E-13 +1.211965740153037E-13 +1.090282010520482E-13 +6.536934152634827E-14 +4.169382343294892E-14 +2.736126099818941E-14 +1.434963848905238E-14 +9.703719798337750E-15 +8.859141191305369E-15 +4.769059615353961E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.355297590419354E-16 +2.074742367916136E-13 +9.301882714471142E-14 +1.207805244058143E-13 +8.061526449685325E-14 +6.001758390861446E-14 +2.613991840768570E-14 +1.865811407790727E-14 +1.696146151979968E-14 +1.231318094144347E-14 +7.830202041757262E-15 +7.749751437123208E-15 +3.772527341423786E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.032175459910905E-16 +1.870739825100333E-17 +2.496396669053586E-14 +2.995039840532198E-14 +1.542288214073046E-14 +9.570803052424480E-15 +9.504897062370635E-15 +3.011988764103854E-15 +2.898634791531608E-15 +2.795580998646729E-15 +1.801746306915974E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.691892280574390E-17 +6.289397080889302E-18 +3.215450905951310E-15 +2.951617422444964E-15 +1.438141150950886E-15 +1.793420133481365E-15 +1.997074365781143E-15 +1.157486070936533E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.724358152881865E-17 +1.032736619511269E-16 +4.757467621044202E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.35.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.866601377140582E-01 +8.860912571056596E-01 +8.860486104852925E-01 +8.860413859309944E-01 +8.860398493333228E-01 +8.860393765627983E-01 +8.860392022547607E-01 +8.860391289915983E-01 +8.860390976186413E-01 +8.860390838443799E-01 +8.860390757511590E-01 +8.860390721381342E-01 +8.860390701010423E-01 +8.860390690999981E-01 +8.860390677998486E-01 +8.860390677681763E-01 +8.860390676120025E-01 +8.860390672545559E-01 +8.860390672689273E-01 +8.860390661694117E-01
+1.122166556805677E-01 +1.127885242866334E-01 +1.128318294049525E-01 +1.128391148244714E-01 +1.128406732434748E-01 +1.128411491234604E-01 +1.128413236983596E-01 +1.128413977162095E-01 +1.128414288726966E-01 +1.128414428234124E-01 +1.128414508371526E-01 +1.128414544264624E-01 +1.128414564812637E-01 +1.128414574889873E-01 +1.128414587695020E-01 +1.128414588178931E-01 +1.128414589709046E-01 +1.128414593488165E-01 +1.128414593102406E-01 +1.128414603935959E-01
+1.112580800374485E-03 +1.113396043973830E-03 +1.113133224657855E-03 +1.113128701614401E-03 +1.113122154718637E-03 +1.113122614270491E-03 +1.113123657291535E-03 +1.113123439668949E-03 +1.113123807572043E-03 +1.113123728303854E-03 +1.113123846688677E-03 +1.113123888586729E-03 +1.113123882128568E-03 +1.113123880921262E-03 +1.113123904513614E-03 +1.113123889484899E-03 +1.113123896344654E-03 +1.113123878833880E-03 +1.113123898785094E-03 +1.113123915576192E-03
+8.224341301140232E-06 +6.475862814497684E-06 +6.328730595354612E-06 +6.310709203924839E-06 +6.304248686052701E-06 +6.302981925652892E-06 +6.302414426202320E-06 +6.302217938273967E-06 +6.302167234412270E-06 +6.302131571920718E-06 +6.302115322614854E-06 +6.302108814849919E-06 +6.302105024779653E-06 +6.302103265777256E-06 +6.302101146010222E-06 +6.302100906781650E-06 +6.302097864446866E-06 +6.302095829837083E-06 +6.302100173146546E-06 +6.302099754111155E-06
+1.024415445487918E-06 +1.585165586969082E-07 +6.224038040861408E-08 +5.016328763611463E-08 +4.789109035620381E-08 +4.729071859904520E-08 +4.710371034902347E-08 +4.703881255018702E-08 +4.701689117619738E-08 +4.700520558308416E-08 +4.700160895798838E-08 +4.699974834994692E-08 +4.699927823114674E-08 +4.699884094359901E-08 +4.699871509826571E-08 +4.699863915396700E-08 +4.699869857118339E-08 +4.699824190900353E-08 +4.699838849780315E-08 +4.699840362030016E-08
+6.543118856891286E-07 +7.622163522986392E-08 +1.381430089348937E-08 +3.899427308851450E-09 +1.298084617405844E-09 +7.047511542451106E-10 +5.458925819210026E-10 +4.663818734872764E-10 +4.448013758031401E-10 +4.327374705571900E-10 +4.273458107215881E-10 +4.251454660792365E-10 +4.234353985147965E-10 +4.226009822883131E-10 +4.221718192441759E-10 +4.219173469511716E-10 +4.217759993919964E-10 +4.216311044954559E-10 +4.215744545906002E-10 +4.215419780215087E-10
+2.768500901100755E-07 +3.306958779975528E-08 +7.837207896784146E-09 +1.687865410646486E-09 +5.804362249525269E-10 +2.501578122870583E-10 +1.086343753858923E-10 +3.938339199288668E-11 +2.390538737540117E-11 +1.104701216467487E-11 +7.046925823443557E-12 +4.876110464866573E-12 +3.021517661112319E-12 +2.391962730623592E-12 +2.090871177615257E-12 +1.768358931260420E-12 +1.632492399257191E-12 +1.542769976656364E-12 +1.489603441706681E-12 +1.454085232392254E-12
+1.726000121322910E-07 +2.966538471051354E-08 +4.027856672864287E-09 +1.275582383757438E-09 +3.174925660105229E-10 +1.273558426464167E-10 +6.122946586466861E-11 +2.508529517388028E-11 +1.399929230283049E-11 +6.857982062572023E-12 +3.680304340894696E-12 +2.117563009356365E-12 +1.226600082749932E-12 +8.628611638599885E-13 +5.796776397401403E-13 +3.215210216328412E-13 +2.116869767756711E-13 +1.594430488677324E-13 +1.170969767187167E-13 +6.419336441511662E-14
+1.194439721762834E-07 +1.851152602213602E-08 +3.121464132172882E-09 +7.743025493700495E-10 +2.618438361430639E-10 +9.844108371625557E-11 +4.056839443541753E-11 +1.705399962229821E-11 +8.405927176445985E-12 +3.964849539917040E-12 +2.589599054845474E-12 +1.681144656384209E-12 +9.238544358207376E-13 +5.536292020138858E-13 +3.689007014746135E-13 +2.143683090358456E-13 +1.423374525723776E-13 +9.561380334127116E-14 +7.200838990360346E-14 +4.767879751623823E-14
+1.098712392347721E-07 +1.248837356061248E-08 +2.814098233153106E-09 +7.193644435284831E-10 +2.046942758965682E-10 +7.659867896413162E-11 +3.318577029625727E-11 +1.414175137650023E-11 +6.730630297679564E-12 +3.158204545731607E-12 +1.802537797474302E-12 +1.037876617797932E-12 +6.198976259311833E-13 +3.963358540549525E-13 +2.596236204139570E-13 +1.706743489380980E-13 +1.011003877588957E-13 +7.235577471153447E-14 +5.438638267007900E-14 +3.240799939938069E-14
+4.392094195000843E-08 +1.038608133812736E-08 +1.428512602250209E-09 +4.899948156534919E-10 +1.798817402881528E-10 +5.583261405147905E-11 +2.483726159765946E-11 +9.325078226485700E-12 +5.290262923932307E-12 +2.498879950553525E-12 +1.429201424529516E-12 +9.415764696844858E-13 +5.212495038847358E-13 +2.928993314623603E-13 +1.879616660996809E-13 +1.208181518046428E-13 +8.047438303682744E-14 +5.527952217940287E-14 +3.903620644553131E-14 +2.845893442358689E-14
+5.011259507367083E-11 +4.719159811213642E-09 +1.260464931278993E-09 +3.215646808371698E-10 +1.101644811883641E-10 +4.215296895822684E-11 +2.190047596562494E-11 +7.783170136445289E-12 +4.382147879606381E-12 +2.186815085271526E-12 +1.205795993364374E-12 +7.018233462647493E-13 +4.182651615735912E-13 +2.450146485920464E-13 +1.708037484673210E-13 +1.027152700673641E-13 +6.253179819279588E-14 +4.254710981891436E-14 +3.285977993919890E-14 +2.090847397293879E-14
+0.000000000000000E+00 +3.120869680655915E-09 +9.407750387865593E-10 +2.396059565119476E-10 +9.227940746381355E-11 +3.296956355589760E-11 +1.407167543789018E-11 +5.886373395105227E-12 +3.712130149498672E-12 +1.603663360988188E-12 +9.440296894405649E-13 +5.661117420815266E-13 +3.068121886933596E-13 +1.857892387879620E-13 +1.305561751900721E-13 +8.096692157773310E-14 +5.303030118236831E-14 +3.556200381959217E-14 +2.585374120765636E-14 +1.780885493687628E-14
+0.000000000000000E+00 +1.733853310630612E-12 +6.693530485929333E-10 +1.567152665907311E-10 +4.049219074584151E-11 +2.207629200759958E-11 +1.012971989033432E-11 +5.201947319626035E-12 +2.168078105789565E-12 +1.239722120034793E-12 +6.966685176674885E-13 +4.238142517698719E-13 +2.502654400142872E-13 +1.624832592257599E-13 +9.521820857057178E-14 +6.597594756184359E-14 +3.982696498995753E-14 +2.354184914492336E-14 +1.957807081263562E-14 +1.343755184425539E-14
+0.000000000000000E+00 +0.000000000000000E+00 +8.513007895522220E-14 +1.059816786546294E-10 +3.145091707166465E-11 +1.159130778500202E-11 +6.002614338890570E-12 +3.302690085920434E-12 +1.849619738025581E-12 +9.271616703174057E-13 +5.599407088678980E-13 +2.902361312235245E-13 +1.960144931103097E-13 +1.092759601898899E-13 +7.519873611912528E-14 +4.725446562697392E-14 +2.882170637639288E-14 +2.058252670294623E-14 +1.719367797554639E-14 +1.088619361377277E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.118195681233375E-14 +1.188609979262906E-11 +4.893816625388096E-12 +3.289719088253600E-12 +1.547656563721789E-12 +8.359742095137327E-13 +5.084069980495208E-13 +4.208861234441984E-13 +2.360809330742903E-13 +1.328295161365493E-13 +7.856517401508987E-14 +5.006605660806154E-14 +3.239496654322007E-14 +2.151103745558714E-14 +1.410367774065471E-14 +1.174261268876590E-14 +7.618787506323240E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.466949718526355E-15 +1.709415964959110E-12 +6.797665083193187E-13 +6.692285654795307E-13 +2.916061851408222E-13 +2.123986537980466E-13 +1.212280020271387E-13 +1.092091328976992E-13 +6.534584472243879E-14 +4.205439964697164E-14 +2.488292550382616E-14 +1.440830332634798E-14 +9.992929038058394E-15 +8.596929241174201E-15 +5.522776449382305E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.247371284671320E-16 +2.062788324469766E-13 +9.264462174156398E-14 +1.218704281815578E-13 +8.059164554430225E-14 +6.021989467249091E-14 +2.662796807334858E-14 +1.845988560106659E-14 +1.632023919233306E-14 +1.258721290742400E-14 +7.728076731165818E-15 +7.589370395330745E-15 +4.240619791546880E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.465079563527615E-16 +3.429684600868684E-17 +2.495632780552282E-14 +3.009451587100326E-14 +1.528044655126854E-14 +9.415087612964699E-15 +8.972567071888847E-15 +3.517801442283030E-15 +2.821576257275950E-15 +2.915225279636422E-15 +2.164087584794396E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.066631363689756E-16 +1.877514030736362E-16 +2.935795594797843E-15 +3.182234660626227E-15 +1.832697450079716E-15 +2.030560415715468E-15 +1.706478225560810E-15 +1.009355518981877E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.518947482530105E-16 +6.148703377236617E-17 +2.362969084008162E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.36.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.879795883757622E-01 +8.872507841744931E-01 +8.871941324376242E-01 +8.871848883529905E-01 +8.871828755184081E-01 +8.871822685675319E-01 +8.871820532458252E-01 +8.871819577252749E-01 +8.871819191433977E-01 +8.871819009505951E-01 +8.871818912201291E-01 +8.871818864397999E-01 +8.871818838018071E-01 +8.871818821659938E-01 +8.871818813857889E-01 +8.871818808932903E-01 +8.871818804563474E-01 +8.871818801801198E-01 +8.871818800483823E-01 +8.871818798924855E-01
+1.109031124987565E-01 +1.116351509684568E-01 +1.116917515700311E-01 +1.117009967452377E-01 +1.117030048051284E-01 +1.117036103308588E-01 +1.117038238229148E-01 +1.117039193680547E-01 +1.117039574956182E-01 +1.117039755717666E-01 +1.117039851942394E-01 +1.117039899447879E-01 +1.117039925857397E-01 +1.117039941916835E-01 +1.117039949678480E-01 +1.117039954506007E-01 +1.117039958845430E-01 +1.117039961592675E-01 +1.117039962844839E-01 +1.117039964431268E-01
+1.105366199053940E-03 +1.107198489279898E-03 +1.107577839357799E-03 +1.107630157106632E-03 +1.107648332175091E-03 +1.107653238333028E-03 +1.107656159725674E-03 +1.107656711017917E-03 +1.107657299773365E-03 +1.107657501646799E-03 +1.107657648485835E-03 +1.107657702347631E-03 +1.107657710552702E-03 +1.107657746195288E-03 +1.107657754626054E-03 +1.107657766700705E-03 +1.107657770780581E-03 +1.107657774714008E-03 +1.107657781356161E-03 +1.107657777956089E-03
+8.912756578822285E-06 +6.570171239709200E-06 +6.446282240565083E-06 +6.424573921475504E-06 +6.418521430867386E-06 +6.416907236236837E-06 +6.416405193451080E-06 +6.416141896458963E-06 +6.416083774890089E-06 +6.416052450875081E-06 +6.416034747397703E-06 +6.416021739036696E-06 +6.416017580675947E-06 +6.416015180406357E-06 +6.416012380969970E-06 +6.416011371097882E-06 +6.416010927861790E-06 +6.416008947198486E-06 +6.416009181157170E-06 +6.416010007812042E-06
+1.516234136363343E-06 +1.471124608276780E-07 +6.272149670863300E-08 +5.225448746647233E-08 +5.016407674826575E-08 +4.967680592568998E-08 +4.953587270144807E-08 +4.947125546846707E-08 +4.945565312330660E-08 +4.944404601233721E-08 +4.944028725838604E-08 +4.943904565305182E-08 +4.943826620831641E-08 +4.943745872657169E-08 +4.943734948232916E-08 +4.943708685636689E-08 +4.943712194941210E-08 +4.943697530247853E-08 +4.943686504007879E-08 +4.943685598395561E-08
+6.607510757356255E-07 +6.535210614000187E-08 +1.210179038619253E-08 +3.406295174379356E-09 +1.135492531636696E-09 +6.790245060740591E-10 +5.428248565179024E-10 +4.733703619564732E-10 +4.578331741924433E-10 +4.475992124475674E-10 +4.427897610578843E-10 +4.405890722948401E-10 +4.393218528950028E-10 +4.386522156150325E-10 +4.383780852812956E-10 +4.381463758537065E-10 +4.379785547139494E-10 +4.379158902039477E-10 +4.378780391261070E-10 +4.378430594039133E-10
+4.605727651704062E-07 +3.150534219104859E-08 +5.465335045133098E-09 +1.496121739878719E-09 +5.040653627973924E-10 +2.179469185999019E-10 +1.027077624926256E-10 +3.628026323210651E-11 +2.147146613531405E-11 +1.032472514503074E-11 +6.693659899280967E-12 +4.385934974416578E-12 +2.777622979373187E-12 +2.323443560672227E-12 +1.961665112319621E-12 +1.762967854839698E-12 +1.635606589982277E-12 +1.584740548320335E-12 +1.527809447709868E-12 +1.501752676762553E-12
+2.772921130762628E-07 +2.290573878365035E-08 +3.758533241583523E-09 +8.634365527001203E-10 +3.120637023201856E-10 +1.047723452954030E-10 +6.010353655840663E-11 +1.941205748164457E-11 +1.162785884517942E-11 +5.956470997062407E-12 +3.381860788462112E-12 +2.069369922419546E-12 +1.128900018301028E-12 +7.237912224215969E-13 +4.557879517834679E-13 +2.812415837231270E-13 +1.853461898535132E-13 +1.330417441707466E-13 +8.922137350794467E-14 +5.681962117621934E-14
+1.045836202382939E-07 +1.582006341385709E-08 +3.039930018244605E-09 +7.061386222329040E-10 +2.412756194591143E-10 +7.600675061932464E-11 +3.142079970142050E-11 +1.397577890361987E-11 +8.994949080309038E-12 +4.342637066036426E-12 +2.355330346077574E-12 +1.377602670842075E-12 +7.206115484883981E-13 +4.661186766516006E-13 +3.097824770883365E-13 +1.937956558016900E-13 +1.196088805369213E-13 +8.989321361287070E-14 +5.537466874166908E-14 +3.830948669837271E-14
+7.016270296336746E-10 +9.893942097225667E-09 +2.101316831734239E-09 +5.444889507527688E-10 +1.547957267754130E-10 +6.592444430577138E-11 +2.429507012280425E-11 +1.008804783003820E-11 +5.383381871519330E-12 +3.036352611202564E-12 +1.808740075027008E-12 +9.408321036393798E-13 +5.501685832125319E-13 +3.205286366134923E-13 +2.204390917214586E-13 +1.343844472023716E-13 +8.949930101903419E-14 +6.377099336715614E-14 +4.060876682999391E-14 +2.913123255346638E-14
+3.450880418268800E-11 +3.590945145116664E-09 +1.544774696536901E-09 +4.209889329449498E-10 +1.338599828587535E-10 +4.373571967869286E-11 +2.275033776658093E-11 +8.639817376433923E-12 +4.888506644907440E-12 +2.301066718665318E-12 +1.256746866158810E-12 +7.183547119944482E-13 +4.285850079626499E-13 +2.566004446855574E-13 +1.755480832761086E-13 +1.039310646315195E-13 +6.874231989257305E-14 +4.741352772296173E-14 +3.268477282081144E-14 +2.460823749161090E-14
+0.000000000000000E+00 +1.451823683976557E-11 +6.604110506213681E-10 +2.881301419900506E-10 +1.028184648954823E-10 +3.216982971855971E-11 +2.004801752120736E-11 +7.012437880667402E-12 +4.304443135999546E-12 +2.107758338617513E-12 +1.094327942060286E-12 +6.472111705196711E-13 +3.330322204515299E-13 +1.964231761190044E-13 +1.293982490475430E-13 +8.742965002829671E-14 +5.495662403867627E-14 +3.781351368484631E-14 +2.686462550516696E-14 +1.881111991124252E-14
+0.000000000000000E+00 +1.418650882405851E-12 +4.768488592133696E-10 +1.035662272315755E-10 +5.711109137068964E-11 +2.629959186159972E-11 +1.371137543308079E-11 +5.019505326186292E-12 +3.310243311139886E-12 +1.485569980595488E-12 +9.223069672827169E-13 +5.265647203385835E-13 +2.672177773981603E-13 +1.640983523257245E-13 +9.840282847403228E-14 +7.012226364250051E-14 +4.234217172314011E-14 +3.117021903899004E-14 +1.969348640492150E-14 +1.543409551947311E-14
+0.000000000000000E+00 +0.000000000000000E+00 +3.037832574262406E-13 +8.703816320332915E-11 +1.721043892897110E-11 +1.678701075311333E-11 +8.752584075964427E-12 +4.214623801674434E-12 +2.272201590983210E-12 +9.290036422152719E-13 +7.433252177565796E-13 +4.665968875837927E-13 +1.950792249518884E-13 +1.308179235666258E-13 +8.927094426015535E-14 +6.294227606848806E-14 +3.270214478973079E-14 +2.325374995219810E-14 +1.504756210551996E-14 +1.117231860601597E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.968604980358708E-14 +5.933353851752088E-14 +1.084427955537706E-11 +2.649028517582140E-12 +2.223648851198387E-12 +1.306665592672638E-12 +8.152256664558740E-13 +4.939209505341698E-13 +3.203223056924434E-13 +1.302029241066284E-13 +1.081199337936583E-13 +7.211091608378922E-14 +4.642437490046732E-14 +2.738033841270413E-14 +1.622032436308022E-14 +1.336914481635587E-14 +8.327303705459296E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.019075496329031E-14 +5.703048716905943E-12 +1.206392758951480E-12 +1.394101785767269E-12 +3.870143501494330E-13 +3.515175925969461E-13 +2.823116885235637E-13 +1.876874510049316E-13 +1.137620829568071E-13 +7.608764100849381E-14 +4.719726023696965E-14 +2.759477005209404E-14 +1.915817471528079E-14 +1.342348885200561E-14 +1.008723189460373E-14 +6.974355942641132E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.572704022683859E-15 +2.819328384197249E-16 +8.621940591163899E-13 +3.348493614320159E-16 +2.388487670735537E-13 +1.647605684209025E-13 +5.338014568273832E-14 +4.842090670312284E-14 +3.340961841957724E-14 +3.037360890159400E-14 +2.023615637390288E-14 +1.391832366010914E-14 +9.873257212556080E-15 +5.840458823813468E-15 +3.961839973462310E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.869967021604205E-16 +2.240952570106705E-16 +5.848898343415416E-17 +1.201027334261681E-13 +1.205593806991364E-16 +2.798243326763891E-14 +1.864499241041110E-14 +1.998026283085939E-14 +7.045678891132334E-15 +6.459964358250343E-15 +3.697440386504263E-15 +3.753819350866900E-15 +2.440688477096224E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.738798848564165E-16 +3.908941739759337E-17 +3.831703082896416E-17 +1.554897559455372E-14 +1.780885798231990E-14 +2.751027687434717E-17 +3.301316103931337E-15 +1.961667719780828E-15 +2.370680353503965E-15 +2.116412396645526E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.694067311361759E-16 +1.272586953894412E-17 +2.111475125006127E-18 +3.782693707812250E-17 +1.084801666598130E-16 +1.938828491967898E-15 +8.818717516499723E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.122744476524331E-16 +2.403898440764033E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.36.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.879770708300775E-01 +8.872510793074790E-01 +8.871941279223872E-01 +8.871848795160051E-01 +8.871828740968158E-01 +8.871822687722128E-01 +8.871820531763250E-01 +8.871819580141367E-01 +8.871819191096897E-01 +8.871819009516533E-01 +8.871818912291152E-01 +8.871818864035881E-01 +8.871818838252086E-01 +8.871818822790559E-01 +8.871818813375179E-01 +8.871818808445971E-01 +8.871818804191419E-01 +8.871818801891757E-01 +8.871818800552713E-01 +8.871818778953666E-01
+1.109055014138524E-01 +1.116348632496403E-01 +1.116917540403474E-01 +1.117010047298023E-01 +1.117030062701719E-01 +1.117036101544559E-01 +1.117038238986500E-01 +1.117039190749219E-01 +1.117039575309675E-01 +1.117039755690565E-01 +1.117039851979720E-01 +1.117039899707179E-01 +1.117039925561321E-01 +1.117039940835495E-01 +1.117039950240108E-01 +1.117039954990723E-01 +1.117039959367063E-01 +1.117039961471148E-01 +1.117039962810120E-01 +1.117039984048300E-01
+1.105489095578573E-03 +1.107191240720194E-03 +1.107579858349791E-03 +1.107630943922480E-03 +1.107648299065808E-03 +1.107653209484087E-03 +1.107656152059120E-03 +1.107656714221735E-03 +1.107657298387684E-03 +1.107657503102135E-03 +1.107657637829840E-03 +1.107657711755613E-03 +1.107657717427218E-03 +1.107657741494809E-03 +1.107657748730514E-03 +1.107657768738948E-03 +1.107657758810203E-03 +1.107657772415035E-03 +1.107657776561487E-03 +1.107657813066955E-03
+8.914930248441098E-06 +6.569980596777753E-06 +6.446311254761501E-06 +6.424638478008275E-06 +6.418512160321771E-06 +6.416907778222692E-06 +6.416406593700488E-06 +6.416143036524749E-06 +6.416083581909884E-06 +6.416052707220475E-06 +6.416032900268069E-06 +6.416022286602182E-06 +6.416016882916565E-06 +6.416014976277671E-06 +6.416010616667283E-06 +6.416009448301465E-06 +6.416008036098102E-06 +6.416014418829262E-06 +6.416010517310769E-06 +6.416010309798413E-06
+1.518334295569684E-06 +1.471253653269338E-07 +6.272235546032993E-08 +5.225583139276055E-08 +5.016347055598650E-08 +4.967680934529019E-08 +4.953589996697128E-08 +4.947117557218496E-08 +4.945558748697492E-08 +4.944394812936325E-08 +4.944006914833520E-08 +4.943923506488754E-08 +4.943829617644138E-08 +4.943740584765105E-08 +4.943713082858867E-08 +4.943714818007622E-08 +4.943699367015096E-08 +4.943688391279500E-08 +4.943688929514319E-08 +4.943686184408782E-08
+6.607213172388498E-07 +6.536897674852227E-08 +1.210178693442873E-08 +3.406375993141289E-09 +1.135620927072624E-09 +6.790767764084821E-10 +5.428489874939500E-10 +4.733812433356692E-10 +4.578285873286039E-10 +4.475942616672956E-10 +4.428000751054753E-10 +4.406553383891524E-10 +4.393351322044375E-10 +4.386679778454910E-10 +4.383438481265248E-10 +4.381464462714831E-10 +4.379959437828868E-10 +4.379266966756945E-10 +4.378861976989354E-10 +4.378435358540409E-10
+4.613022430359930E-07 +3.150544724992177E-08 +5.464730731052498E-09 +1.495844515270681E-09 +5.038815851247838E-10 +2.179113131452871E-10 +1.026910983032747E-10 +3.629054448175445E-11 +2.147754673649301E-11 +1.036006408995777E-11 +6.681391339017688E-12 +4.380396884064281E-12 +2.769911551625565E-12 +2.338851271976060E-12 +1.961541439160672E-12 +1.772546259198570E-12 +1.636006550049439E-12 +1.584719290121360E-12 +1.530227335833149E-12 +1.500060463788052E-12
+2.779034870958055E-07 +2.289415999507924E-08 +3.756915746450654E-09 +8.637119196987089E-10 +3.119686456962073E-10 +1.047978468696221E-10 +6.011138434349210E-11 +1.940312142342447E-11 +1.162415956844847E-11 +5.954042147751152E-12 +3.380296784817685E-12 +2.066676448009666E-12 +1.142370804637098E-12 +7.285453983619391E-13 +4.559433817195039E-13 +2.892367145060204E-13 +1.849983069559715E-13 +1.327921810237903E-13 +9.012581727851776E-14 +5.559836431164023E-14
+1.047408899154944E-07 +1.582344230280679E-08 +3.039364172244705E-09 +7.062328897653404E-10 +2.412080859548787E-10 +7.600135325930213E-11 +3.142458875376568E-11 +1.398930801142731E-11 +8.994618227907140E-12 +4.322490283716648E-12 +2.363570595810398E-12 +1.390037335381944E-12 +7.424746996620321E-13 +4.663166924697547E-13 +3.100466914162977E-13 +2.027808608775175E-13 +1.223938964959966E-13 +8.948596281320509E-14 +5.554904899397541E-14 +3.719109225416369E-14
+6.960821155454297E-10 +9.894971511482555E-09 +2.100869599610023E-09 +5.444496965990571E-10 +1.547251991792302E-10 +6.592569994489246E-11 +2.430202549772784E-11 +1.009380916588551E-11 +5.384164807093350E-12 +3.042073027800566E-12 +1.807639851764355E-12 +9.568583414349849E-13 +5.409813050090208E-13 +3.193003824881913E-13 +2.207488914969545E-13 +1.471707292424569E-13 +9.289702197950945E-14 +6.311746108110826E-14 +4.157807864052614E-14 +2.812836382968123E-14
+3.193118443775468E-11 +3.592581260149740E-09 +1.545006752410673E-09 +4.207769536185059E-10 +1.337900398259870E-10 +4.371334920649855E-11 +2.274003581748118E-11 +8.636199537140208E-12 +4.887650413379466E-12 +2.308185799015843E-12 +1.252230624590573E-12 +7.500462693665089E-13 +4.098940717107074E-13 +2.572314777220674E-13 +1.755893257571529E-13 +1.138572834285012E-13 +7.172856452493784E-14 +4.715942499717965E-14 +3.336711635983195E-14 +2.404090775072280E-14
+0.000000000000000E+00 +1.475322674347936E-11 +6.602240516132241E-10 +2.879971188026624E-10 +1.027611991372945E-10 +3.215725881401795E-11 +2.003079630144572E-11 +7.008208044935923E-12 +4.304935318799693E-12 +2.115959150841881E-12 +1.091741813110993E-12 +6.543531264713713E-13 +3.308414780001593E-13 +1.962238687058533E-13 +1.294166818545248E-13 +8.798600786326115E-14 +5.661042059429953E-14 +3.775408850641610E-14 +2.697419945538657E-14 +1.851523497813865E-14
+0.000000000000000E+00 +1.858078776048574E-12 +4.761093453652300E-10 +1.035906861965909E-10 +5.712702391469694E-11 +2.631667146162649E-11 +1.371597330172047E-11 +5.006912170850971E-12 +3.307898813214174E-12 +1.492296624004225E-12 +9.169397209395046E-13 +5.278210682667318E-13 +2.652925770159262E-13 +1.637621479302129E-13 +9.837180360124564E-14 +7.374421215569930E-14 +4.387877001556455E-14 +3.123031308710332E-14 +2.043140819918653E-14 +1.585572305272751E-14
+0.000000000000000E+00 +0.000000000000000E+00 +2.952328505561585E-13 +8.691554615770733E-11 +1.720563453945941E-11 +1.676428565284740E-11 +8.743853255564528E-12 +4.215954477058565E-12 +2.270041908670419E-12 +9.350217421008226E-13 +7.417736911289918E-13 +4.655295446356908E-13 +1.871344051523367E-13 +1.309072364517800E-13 +8.925005031434371E-14 +6.209915407894415E-14 +3.390522970416265E-14 +2.322388322270432E-14 +1.498403470793683E-14 +1.187183381157278E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.117427252870405E-14 +2.381622826190094E-14 +1.088326781946581E-11 +2.653046523252663E-12 +2.219000185675633E-12 +1.306418176656447E-12 +8.089248572508985E-13 +4.986782414946983E-13 +3.203951114513431E-13 +1.301135946946513E-13 +1.081236564083925E-13 +7.206459426516730E-14 +4.485147035909212E-14 +2.770333646195567E-14 +1.624710711235089E-14 +1.355135954964644E-14 +8.059257725045286E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.305735699320122E-15 +5.697949019151885E-12 +1.206149701251049E-12 +1.400226107544984E-12 +3.877108334366602E-13 +3.473520867092031E-13 +2.804131280519907E-13 +1.877131832747416E-13 +1.094986109064461E-13 +7.548814553498383E-14 +4.720555738225336E-14 +2.586110445449565E-14 +1.813429212838341E-14 +1.341751740264415E-14 +1.001387889849744E-14 +7.389804294482582E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.987359140894215E-15 +1.128005108428610E-15 +8.621152132895770E-13 +8.243190903472914E-16 +2.381520159619543E-13 +1.670662931057416E-13 +5.361187481752672E-14 +4.978352818799794E-14 +3.309765748517469E-14 +3.034843295207365E-14 +1.904156378342692E-14 +1.436159288698213E-14 +9.918627858631260E-15 +6.008579006617236E-15 +4.159323277838628E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.399047773975390E-16 +1.595355888932081E-16 +6.539471119561946E-17 +1.199878215964298E-13 +2.554735678156354E-16 +2.880136869679294E-14 +1.887489348368280E-14 +1.987238536736283E-14 +6.733230796404321E-15 +5.783963482867116E-15 +3.618563220158152E-15 +3.749380754574983E-15 +2.763919841370736E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.773855892014021E-16 +1.488405918179377E-17 +1.956829796268620E-17 +1.548921416737492E-14 +1.784248360369981E-14 +1.199508141931992E-16 +3.464541792985398E-15 +1.955097169580322E-15 +2.393822959437996E-15 +2.248445855249200E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.525937512610138E-16 +1.706582474883673E-16 +5.695145729579615E-18 +6.387781660121526E-16 +2.997877707312224E-17 +1.952167761583232E-15 +9.532292085730639E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.106950255861566E-16 +1.679573442161182E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.37.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.865139612949234E-01 +8.860447620613890E-01 +8.860072613164838E-01 +8.860008172609493E-01 +8.859994375464780E-01 +8.859989977265256E-01 +8.859988369644918E-01 +8.859987663146882E-01 +8.859987377558785E-01 +8.859987241076670E-01 +8.859987168537486E-01 +8.859987134092170E-01 +8.859987115015686E-01 +8.859987103673632E-01 +8.859987097384312E-01 +8.859987094455222E-01 +8.859987091285786E-01 +8.859987088815233E-01 +8.859987086541818E-01 +8.859987086937914E-01
+1.123623665156081E-01 +1.128359163007251E-01 +1.128739935169385E-01 +1.128805010057474E-01 +1.128818891220184E-01 +1.128823297793754E-01 +1.128824897946553E-01 +1.128825607827219E-01 +1.128825890742243E-01 +1.128826026746094E-01 +1.128826098343848E-01 +1.128826132962513E-01 +1.128826151804741E-01 +1.128826163043159E-01 +1.128826169429509E-01 +1.128826172147692E-01 +1.128826175346704E-01 +1.128826177701011E-01 +1.128826180029265E-01 +1.128826179618316E-01
+1.113349643605293E-03 +1.112561707534994E-03 +1.112358716773459E-03 +1.112346923006116E-03 +1.112349623386697E-03 +1.112351763212374E-03 +1.112353274779394E-03 +1.112353406025351E-03 +1.112353785980150E-03 +1.112353892086731E-03 +1.112354011154001E-03 +1.112354006460370E-03 +1.112354032492887E-03 +1.112354051484895E-03 +1.112354044043967E-03 +1.112354066649516E-03 +1.112354066070058E-03 +1.112354077429042E-03 +1.112354071626940E-03 +1.112354074074179E-03
+8.062752674470595E-06 +6.447431759422936E-06 +6.297820978226987E-06 +6.278491597816293E-06 +6.274092708837926E-06 +6.272908972749078E-06 +6.272675906674904E-06 +6.272479417930311E-06 +6.272445896211004E-06 +6.272428190278655E-06 +6.272420721436930E-06 +6.272417936172534E-06 +6.272419968195068E-06 +6.272413870078096E-06 +6.272413177789251E-06 +6.272412189610095E-06 +6.272410834354190E-06 +6.272411471480939E-06 +6.272412113474066E-06 +6.272411203436587E-06
+9.567887879472968E-07 +1.501089738998364E-07 +5.801510151041684E-08 +4.873821333183890E-08 +4.712502143693961E-08 +4.664863852315893E-08 +4.652549731341207E-08 +4.646867070161163E-08 +4.645300294623383E-08 +4.644606217712570E-08 +4.644313087600272E-08 +4.644191510719252E-08 +4.644159150713668E-08 +4.644146579796658E-08 +4.644135581338907E-08 +4.644160805788908E-08 +4.644116436622185E-08 +4.644108894047208E-08 +4.644099859289850E-08 +4.644106071397488E-08
+6.068555890722447E-07 +6.408678189730974E-08 +1.149647187971143E-08 +2.905716687932291E-09 +1.101630302482805E-09 +6.273797781016492E-10 +5.087994634964162E-10 +4.503245928099966E-10 +4.335986317896489E-10 +4.248712724957431E-10 +4.207410553880839E-10 +4.187590547999138E-10 +4.178524183003823E-10 +4.171884422212388E-10 +4.168665500079768E-10 +4.167515485144084E-10 +4.165907399414123E-10 +4.165143755270776E-10 +4.164622772181458E-10 +4.164485460553794E-10
+2.541091645993403E-07 +3.090423413074236E-08 +6.433731291888900E-09 +1.351410848616470E-09 +4.924752727803374E-10 +1.695399694361076E-10 +8.477024789611144E-11 +3.060522588379302E-11 +1.628652322367237E-11 +9.023672569378257E-12 +5.785644810142379E-12 +3.565158005401224E-12 +2.625702384446025E-12 +2.114443711559829E-12 +1.797184649190528E-12 +1.633324640111462E-12 +1.520733152764196E-12 +1.475596196381193E-12 +1.436930833220513E-12 +1.413151838355541E-12
+1.737813219678314E-07 +2.271529283124603E-08 +3.412067638072443E-09 +1.058553022372802E-09 +2.443276767337586E-10 +1.093298073884166E-10 +4.530644935101753E-11 +1.881774368146143E-11 +1.007743724200422E-11 +4.491836286122355E-12 +2.807210484062001E-12 +1.658668903553468E-12 +9.298006318622313E-13 +6.221014614171486E-13 +3.799778476436781E-13 +2.400432182114666E-13 +1.584287390388479E-13 +1.199408771482540E-13 +6.297423221790226E-14 +4.281847481335432E-14
+1.124831130349620E-07 +1.570560606415689E-08 +3.056847046779145E-09 +6.318088953878203E-10 +2.012882802204702E-10 +6.931669626947078E-11 +3.369658451650651E-11 +1.265090715935379E-11 +6.118939261178622E-12 +3.128420239420867E-12 +1.972345821745750E-12 +1.090656680543558E-12 +6.237247333187376E-13 +3.916413917126992E-13 +2.700269198679989E-13 +1.460413358427396E-13 +9.847021333906813E-14 +6.523625386231770E-14 +4.582871267496954E-14 +3.098676422103649E-14
+1.101812566193068E-07 +1.119457899272149E-08 +2.008531644644501E-09 +5.358957971474873E-10 +1.456254263568791E-10 +5.408120646842707E-11 +2.596095531585217E-11 +1.057979710412570E-11 +5.250034809883801E-12 +2.322116542833721E-12 +1.370335402189852E-12 +7.549584154063710E-13 +4.411068364170696E-13 +2.893170855722410E-13 +1.835892251830167E-13 +1.219090553359484E-13 +7.393849896549205E-14 +5.072073774864575E-14 +3.300098532536718E-14 +2.148926328826051E-14
+4.555495794287599E-08 +9.753657680876958E-09 +1.616016605298358E-09 +3.758906138223323E-10 +1.310701843002792E-10 +4.313886834910703E-11 +1.975701500566514E-11 +7.128665811097071E-12 +3.657825362434116E-12 +2.076669737843033E-12 +1.166438713760784E-12 +6.493971479097889E-13 +3.811569427760358E-13 +2.171747591039366E-13 +1.354535810659160E-13 +9.013796080310517E-14 +5.922569823807052E-14 +3.763608443122955E-14 +2.687886235292505E-14 +1.859054917217790E-14
+3.899448277258037E-11 +4.898552933918243E-09 +1.036940695480609E-09 +2.624135462621530E-10 +6.016509046368635E-11 +3.693862161918042E-11 +1.654156650751098E-11 +6.070621283839654E-12 +3.292226788656932E-12 +1.536424364694576E-12 +8.775243445506660E-13 +4.851714659816933E-13 +2.907426974633328E-13 +1.816870019383544E-13 +1.213299319917275E-13 +7.191875072152776E-14 +4.660463933705666E-14 +3.018131178605654E-14 +1.998030183784960E-14 +1.422713964587543E-14
+0.000000000000000E+00 +3.130133111654537E-09 +9.176818345622964E-10 +2.052948221254301E-10 +5.168051471544724E-11 +3.086577420903484E-11 +1.012003799333664E-11 +4.802936092942152E-12 +2.463776608892472E-12 +1.262284884111268E-12 +6.971172091267201E-13 +4.193977602608458E-13 +2.280178148301855E-13 +1.354752951437890E-13 +8.520001607619447E-14 +6.051038550720582E-14 +3.848305070457194E-14 +2.554911021409508E-14 +1.694235889082018E-14 +1.164525272156989E-14
+0.000000000000000E+00 +7.847253968978503E-13 +6.352509479457323E-10 +1.526779914732650E-10 +2.887059203731462E-11 +1.687567710020711E-11 +9.181876909922715E-12 +3.053073859921095E-12 +1.683054571655908E-12 +1.069311519509117E-12 +5.444624863846689E-13 +2.775824818111697E-13 +1.716090068826781E-13 +1.215124276364341E-13 +6.954112045943780E-14 +4.172922563883441E-14 +2.773354967509256E-14 +1.759468339447834E-14 +1.351626451779634E-14 +9.357800673662046E-15
+0.000000000000000E+00 +0.000000000000000E+00 +1.793650975288238E-13 +1.007994367916130E-10 +2.042518048527937E-11 +1.114038412767479E-11 +5.232853468239342E-12 +2.744693519938970E-12 +1.171344396518308E-12 +7.770865684135653E-13 +3.664145496393215E-13 +2.254937168689820E-13 +1.339909908746563E-13 +8.105031791559656E-14 +4.544909967153646E-14 +3.501108771673378E-14 +2.164789960130707E-14 +1.569976236453920E-14 +8.546278637452883E-15 +7.339121918267924E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.232296207663044E-14 +1.281980027732649E-11 +4.656216774917077E-12 +3.313843745548389E-12 +9.031993579408285E-13 +7.848310049158695E-13 +4.310845606783451E-13 +3.108595983972317E-13 +1.457143137036270E-13 +1.047965073763356E-13 +6.465047140257862E-14 +3.447855267964273E-14 +2.255267315085967E-14 +1.782369228827294E-14 +1.026548171373352E-14 +6.953828651983510E-15 +5.782202432341732E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.310259897222971E-15 +1.984424202607898E-12 +5.803792112971992E-13 +4.161106538022403E-13 +2.996241317023468E-13 +1.201668851492919E-13 +1.087498787329160E-13 +6.223081195603129E-14 +4.971609617881119E-14 +2.669108142522949E-14 +1.662544106331258E-14 +1.312921654097771E-14 +7.864422578757495E-15 +4.708484726704419E-15 +3.999651575425022E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.298245693454660E-15 +2.058449765520565E-13 +2.162441862164626E-13 +8.731978205008246E-14 +6.996882233042605E-14 +5.338357400384887E-14 +3.606736398653107E-14 +2.454516251820966E-14 +1.227550104377979E-14 +1.320473114086126E-14 +7.594980951608328E-15 +6.647060032687337E-15 +3.383001215278518E-15 +3.088723227585119E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.905871440621557E-18 +2.482582102447787E-14 +2.646200931288905E-14 +1.110307699160190E-14 +1.416178363751533E-14 +7.773918353810292E-15 +6.223184369858543E-15 +3.934694453716429E-15 +2.684992735750115E-15 +1.580310767978530E-15 +1.570625720135959E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.140347043342525E-16 +2.241719504446321E-16 +2.624373880413546E-15 +3.364411544198317E-15 +1.308776942612548E-15 +1.720792493820688E-15 +1.020164349692283E-15 +9.362662063726255E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.026736685566453E-17 +1.274591063311145E-16 +4.974480321406545E-16 +4.068969555070643E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.37.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.865139396443674E-01 +8.860449360316150E-01 +8.860072527456025E-01 +8.860008138558100E-01 +8.859994363615262E-01 +8.859989980814967E-01 +8.859988366079448E-01 +8.859987661383266E-01 +8.859987377553759E-01 +8.859987241571196E-01 +8.859987168078756E-01 +8.859987133235826E-01 +8.859987114954989E-01 +8.859987104361988E-01 +8.859987098787721E-01 +8.859987093117790E-01 +8.859987092163569E-01 +8.859987088756975E-01 +8.859987087174005E-01 +8.859987076222907E-01
+1.123624521545637E-01 +1.128357454576484E-01 +1.128740007052775E-01 +1.128805039552268E-01 +1.128818901572980E-01 +1.128823294463981E-01 +1.128824901725136E-01 +1.128825609422789E-01 +1.128825890663874E-01 +1.128826026251314E-01 +1.128826098878738E-01 +1.128826133710780E-01 +1.128826151784453E-01 +1.128826162381319E-01 +1.128826167828782E-01 +1.128826173497399E-01 +1.128826174401884E-01 +1.128826177645629E-01 +1.128826179376617E-01 +1.128826190167796E-01
+1.113285463531314E-03 +1.112558540030546E-03 +1.112359989062949E-03 +1.112347370034154E-03 +1.112349739225126E-03 +1.112351745660340E-03 +1.112353254510934E-03 +1.112353421400589E-03 +1.112353791937940E-03 +1.112353890809292E-03 +1.112354004422992E-03 +1.112354017071572E-03 +1.112354044805323E-03 +1.112354049480483E-03 +1.112354063668190E-03 +1.112354066891698E-03 +1.112354071191886E-03 +1.112354090322987E-03 +1.112354073922266E-03 +1.112354090132441E-03
+8.062503032819465E-06 +6.447446777779260E-06 +6.296090936313735E-06 +6.278503773939885E-06 +6.274125931150017E-06 +6.272904778141452E-06 +6.272675106255835E-06 +6.272480684628499E-06 +6.272448295636182E-06 +6.272429548435501E-06 +6.272419867999863E-06 +6.272418290399633E-06 +6.272415665487566E-06 +6.272413294238799E-06 +6.272413258671588E-06 +6.272411135771426E-06 +6.272412478674532E-06 +6.272409865573288E-06 +6.272411644693851E-06 +6.272411668571737E-06
+9.569321773270638E-07 +1.501068664309223E-07 +5.862311224718590E-08 +4.873468362032015E-08 +4.712572416338855E-08 +4.664847527308785E-08 +4.652530412859214E-08 +4.646882961344294E-08 +4.645293243329683E-08 +4.644595446283561E-08 +4.644309992249207E-08 +4.644176153673078E-08 +4.644167199096209E-08 +4.644139783691144E-08 +4.644138944947360E-08 +4.644126339006720E-08 +4.644111028844137E-08 +4.644113795783730E-08 +4.644119054987963E-08 +4.644108290989843E-08
+6.071242110094919E-07 +6.410723967250905E-08 +1.208066304761354E-08 +2.904037373640300E-09 +1.101572894784075E-09 +6.274093255188499E-10 +5.087797914742584E-10 +4.503397657607046E-10 +4.336236893669058E-10 +4.248883161669023E-10 +4.207349650441014E-10 +4.187657682504313E-10 +4.178576124623790E-10 +4.171853177728289E-10 +4.168703324189396E-10 +4.167177803899876E-10 +4.165866406417999E-10 +4.165358749338406E-10 +4.164900379208377E-10 +4.164527044504201E-10
+2.540484503214352E-07 +3.090944350253579E-08 +6.750428981772142E-09 +1.353639007985690E-09 +4.925082570074823E-10 +1.695052332333554E-10 +8.478575648164091E-11 +3.060111380275167E-11 +1.630114701204157E-11 +9.047983655482781E-12 +5.780542815042455E-12 +3.553032519939417E-12 +2.628312989898538E-12 +2.119319370960755E-12 +1.801819930551580E-12 +1.629473705024291E-12 +1.522577139916191E-12 +1.475787858966212E-12 +1.436614885397519E-12 +1.413257287554537E-12
+1.739220972931801E-07 +2.271707835927085E-08 +3.608270765030206E-09 +1.058031877709840E-09 +2.443158831847673E-10 +1.093029406120984E-10 +4.529005201210742E-11 +1.881691451504633E-11 +1.006506310892190E-11 +4.478918457884337E-12 +2.802080366072452E-12 +1.629034653981818E-12 +9.337582510832100E-13 +6.228733699855545E-13 +3.795614331252314E-13 +2.362093985920371E-13 +1.592349734616634E-13 +1.200577597119656E-13 +6.309092668408831E-14 +4.368750574574297E-14
+1.124200222874064E-07 +1.570176988592755E-08 +3.033079930665060E-09 +6.321973559060084E-10 +2.013287983877031E-10 +6.933852058031532E-11 +3.369350812166719E-11 +1.265046044390746E-11 +6.121468804732477E-12 +3.119418121054497E-12 +1.977098936726841E-12 +1.088735440166588E-12 +6.265372263608984E-13 +3.913471927392177E-13 +2.568537045514145E-13 +1.418822123938692E-13 +9.642502054451412E-14 +6.532919945539334E-14 +4.580998348851975E-14 +3.166073139236644E-14
+1.101967177086495E-07 +1.119686220790083E-08 +2.551500222407396E-09 +5.348139488361497E-10 +1.456441295020034E-10 +5.405864338891670E-11 +2.595352678658037E-11 +1.057871133418124E-11 +5.265934214201459E-12 +2.332998437555662E-12 +1.374434196497297E-12 +7.515939903251011E-13 +4.413527334392901E-13 +2.878124164621308E-13 +1.790246772492958E-13 +1.169865852890088E-13 +7.229241704131147E-14 +5.079103798975602E-14 +3.313827549069368E-14 +2.173818567703824E-14
+4.556630144715790E-08 +9.753065627487677E-09 +1.210198792660089E-09 +3.763534697029864E-10 +1.310266714100577E-10 +4.313610915486674E-11 +1.975404429683554E-11 +7.127275623643048E-12 +3.669083009159330E-12 +2.102560606784791E-12 +1.167868142902688E-12 +6.618590830466729E-13 +3.781935511993993E-13 +2.168155701234728E-13 +1.274838637289314E-13 +8.338842919239792E-14 +5.723991249729692E-14 +3.767079944033972E-14 +2.670372281520129E-14 +1.841706668140613E-14
+2.453050156800238E-11 +4.902099596640072E-09 +1.071433014065072E-09 +2.630740950632699E-10 +6.017030452602232E-11 +3.691662854577793E-11 +1.654292765755137E-11 +6.070555093728141E-12 +3.289012663715393E-12 +1.549858218814892E-12 +8.811858918015581E-13 +4.906929772435249E-13 +2.907385681253889E-13 +1.822146578387162E-13 +1.127930063372767E-13 +6.894457794942617E-14 +4.558696327560894E-14 +3.020285537719551E-14 +1.971140220350153E-14 +1.425652272216997E-14
+0.000000000000000E+00 +3.128618885844320E-09 +9.092641966551856E-10 +2.051137711282086E-10 +5.168565103764421E-11 +3.083300569487569E-11 +1.011747884199705E-11 +4.804169759354006E-12 +2.459591441260044E-12 +1.247843481699010E-12 +6.946222441267592E-13 +4.308219263023696E-13 +2.268418362568119E-13 +1.370878969342100E-13 +8.694504539469663E-14 +5.585394535147410E-14 +3.742529710723324E-14 +2.554214330247756E-14 +1.673644797204715E-14 +1.152574244143116E-14
+0.000000000000000E+00 +8.770908605118271E-13 +6.309244140118365E-10 +1.518718937983425E-10 +2.881996043467424E-11 +1.688464510115588E-11 +9.185075684721446E-12 +3.054874056679464E-12 +1.678095519299391E-12 +1.069502724133285E-12 +5.430146312110255E-13 +2.813538771542385E-13 +1.712252953027560E-13 +1.217462545802820E-13 +6.555212391803931E-14 +4.052267644645419E-14 +2.686347136487121E-14 +1.757621377634849E-14 +1.327915894364395E-14 +9.452984043383556E-15
+0.000000000000000E+00 +0.000000000000000E+00 +2.418277277829933E-13 +1.013032443175736E-10 +2.046427572618915E-11 +1.114134458928326E-11 +5.230519138333425E-12 +2.745306519688914E-12 +1.170736951843542E-12 +7.731477659692686E-13 +3.656100965409032E-13 +2.204809104188207E-13 +1.331379613104834E-13 +8.205390611860267E-14 +4.466263799782040E-14 +3.475528637023412E-14 +2.236008612370604E-14 +1.569701888308428E-14 +8.654785523172254E-15 +7.297342549023927E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.127464253925317E-14 +1.275924457760893E-11 +4.654498719302535E-12 +3.307604963407770E-12 +9.031986577654349E-13 +7.838616104317099E-13 +4.262815406442981E-13 +3.092777428100145E-13 +1.496867318820772E-13 +1.021550422738023E-13 +6.516060198200323E-14 +3.693026931316292E-14 +2.361653194437815E-14 +1.742869885872275E-14 +1.026540319639182E-14 +6.873816821419181E-15 +5.601092919400526E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.263933034179600E-15 +1.977425894181605E-12 +5.804381718619538E-13 +4.169045807706612E-13 +2.986902569779494E-13 +1.202523660812709E-13 +1.058655077523441E-13 +6.387555078191003E-14 +4.849660688645438E-14 +2.568662347591091E-14 +1.718193702426719E-14 +1.268916873786471E-14 +7.871441137998376E-15 +4.555427677209113E-15 +3.952198322295022E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.378386312093498E-16 +2.051718413485900E-13 +2.171397325196773E-13 +8.794380069069863E-14 +7.034796645070807E-14 +5.166854452559632E-14 +3.571487515961943E-14 +2.534364063193175E-14 +1.375594173104531E-14 +1.094964773230365E-14 +8.188522193121906E-15 +6.617621222025363E-15 +3.398277489357505E-15 +2.990235856909815E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.219602381985266E-16 +2.485476702592288E-14 +2.653714985963571E-14 +1.132542908916557E-14 +1.328145343008844E-14 +7.984924272182088E-15 +6.716296336318304E-15 +3.952324213752462E-15 +2.670240846244003E-15 +1.522507274401712E-15 +1.515860375892334E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.101531161013608E-17 +5.331381803012734E-17 +3.181857231191782E-15 +4.000772954805052E-15 +1.413738102239737E-15 +1.706224536469013E-15 +9.935540027168297E-16 +9.389989338991952E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.285566295196733E-16 +1.534239940239931E-16 +1.168048251947898E-16 +4.784120944364390E-16 +4.068865322412614E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.38.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.876413218072406E-01 +8.870327443945756E-01 +8.869818442117644E-01 +8.869736740101368E-01 +8.869719025325311E-01 +8.869713506554556E-01 +8.869711548253536E-01 +8.869710656893403E-01 +8.869710295234861E-01 +8.869710125136329E-01 +8.869710037281524E-01 +8.869709992451333E-01 +8.869709969079080E-01 +8.869709954116196E-01 +8.869709946542577E-01 +8.869709942764814E-01 +8.869709937495742E-01 +8.869709936733675E-01 +8.869709934939128E-01 +8.869709933991394E-01
+1.112323117062887E-01 +1.118460508477373E-01 +1.118967411046413E-01 +1.119049111238457E-01 +1.119066707799481E-01 +1.119072194516737E-01 +1.119074124968960E-01 +1.119075008133490E-01 +1.119075364435370E-01 +1.119075531389426E-01 +1.119075617735252E-01 +1.119075661893998E-01 +1.119075684901120E-01 +1.119075699558567E-01 +1.119075707050446E-01 +1.119075710516171E-01 +1.119075715906876E-01 +1.119075716684685E-01 +1.119075718333511E-01 +1.119075719358335E-01
+1.114490023164351E-03 +1.114349417453821E-03 +1.114811041998267E-03 +1.114859580418353E-03 +1.114881028495625E-03 +1.114886960182676E-03 +1.114890486919690E-03 +1.114891619163195E-03 +1.114892272880885E-03 +1.114892624039940E-03 +1.114892793557477E-03 +1.114892869439188E-03 +1.114892913124102E-03 +1.114892949414487E-03 +1.114892959292479E-03 +1.114892988841856E-03 +1.114892979985883E-03 +1.114892977392588E-03 +1.114892992759537E-03 +1.114892986043413E-03
+8.865012044903815E-06 +6.609262568039503E-06 +6.516485577874488E-06 +6.496892543785308E-06 +6.492710912653684E-06 +6.491508192983735E-06 +6.491170318789320E-06 +6.491029668133026E-06 +6.490976546778649E-06 +6.490969042190653E-06 +6.490963511039375E-06 +6.490962241776971E-06 +6.490958338192398E-06 +6.490954603326007E-06 +6.490953876615708E-06 +6.490956086124501E-06 +6.490953280694780E-06 +6.490954536720061E-06 +6.490953882096334E-06 +6.490953018594266E-06
+1.468457975929082E-06 +1.262991342946663E-07 +6.170151673724697E-08 +5.226790238424245E-08 +5.079459645633503E-08 +5.041286907767179E-08 +5.033603704708649E-08 +5.029877309607923E-08 +5.028765467392004E-08 +5.028164548869455E-08 +5.027935325726986E-08 +5.027880194280230E-08 +5.027846481819550E-08 +5.027811288310905E-08 +5.027809138118130E-08 +5.027806731311245E-08 +5.027789671204379E-08 +5.027787222986148E-08 +5.027786003275264E-08 +5.027783177298864E-08
+6.449120292872788E-07 +5.594393290901037E-08 +1.061082800382614E-08 +2.591723887507101E-09 +9.788518007320145E-10 +5.960374758512825E-10 +5.077877848060970E-10 +4.703736132361146E-10 +4.586155793555188E-10 +4.520299907411977E-10 +4.494205397073774E-10 +4.480713489743329E-10 +4.473710189934545E-10 +4.469891017591966E-10 +4.467879286697509E-10 +4.467262084912738E-10 +4.466220114251505E-10 +4.465658234038095E-10 +4.465476189661055E-10 +4.465300155660876E-10
+4.128585260720302E-07 +2.599061089270394E-08 +4.661516501623835E-09 +1.085637994971349E-09 +4.049172377027831E-10 +1.352618098125629E-10 +5.972343006495789E-11 +2.649713765788422E-11 +1.279081940644223E-11 +6.676014683028099E-12 +4.551051595383269E-12 +3.013571031911743E-12 +2.227662834628849E-12 +1.910462541033532E-12 +1.740130066075964E-12 +1.630180837287465E-12 +1.570921104078075E-12 +1.526234877686633E-12 +1.505979944301499E-12 +1.489500148071591E-12
+2.511846946391576E-07 +1.987275060419547E-08 +3.156969022941059E-09 +7.051108093206781E-10 +2.277502727541049E-10 +7.148774901281683E-11 +3.854860069783563E-11 +1.420250961829881E-11 +6.948637189798193E-12 +3.806960788640533E-12 +2.366856209844488E-12 +1.097986410067504E-12 +7.117855059999628E-13 +4.245161192735653E-13 +2.613853990662138E-13 +1.404204754787836E-13 +1.081840439652065E-13 +6.850605242288169E-14 +4.706662881647646E-14 +2.868102364025095E-14
+1.454581651488492E-07 +8.565332031684406E-09 +2.194109516356560E-09 +5.219426124655861E-10 +1.613355115514646E-10 +6.026230542660513E-11 +1.880366385856906E-11 +9.446032084114417E-12 +5.429764451014116E-12 +2.557892443025245E-12 +1.407304707286845E-12 +7.173083308411687E-13 +4.211758392544862E-13 +2.622380394321414E-13 +1.662268802296310E-13 +1.085844917748169E-13 +7.130619661603876E-14 +4.743166489337867E-14 +3.069920164306514E-14 +1.922810313085904E-14
+8.800176866828569E-08 +7.503468760977453E-09 +1.841160754156805E-09 +4.037391562397134E-10 +1.223816767427938E-10 +4.625673588413628E-11 +1.676502212510794E-11 +7.337428699106005E-12 +2.963844156155101E-12 +1.956017708999795E-12 +1.036006930712871E-12 +5.738185823840377E-13 +3.225065163347008E-13 +1.906420524684282E-13 +1.270204802746988E-13 +7.589561888770581E-14 +4.857804885818226E-14 +3.335128772854594E-14 +2.287120354858430E-14 +1.441270172651937E-14
+5.586921240301101E-10 +1.889979605950944E-09 +1.344851659256270E-09 +3.103527055793117E-10 +1.025021055652529E-10 +2.903373787963037E-11 +1.337802695560990E-11 +6.114748820194091E-12 +2.646913231973511E-12 +1.523678738666528E-12 +7.169267453502545E-13 +4.175273867766561E-13 +2.470133789305346E-13 +1.528637936058683E-13 +9.530691452833327E-14 +5.642102266995300E-14 +3.733992050794382E-14 +2.722579548748081E-14 +1.938557546257994E-14 +1.181823251451861E-14
+1.940667926997347E-11 +1.160054947558635E-11 +7.634461299636628E-10 +2.488600716523622E-10 +8.541105633077969E-11 +2.502875844489922E-11 +1.212489569931325E-11 +5.073490977967973E-12 +2.113395844550896E-12 +1.271568183329713E-12 +6.616955363576626E-13 +3.391567023820736E-13 +1.969834208281341E-13 +1.124266727685817E-13 +6.756106552095480E-14 +4.405519354438417E-14 +3.091613491943515E-14 +2.330642181737166E-14 +1.501084753806521E-14 +9.398897516791817E-15
+0.000000000000000E+00 +8.601656121760720E-13 +5.009168679796920E-10 +1.126825630225117E-10 +4.850798689489372E-11 +1.767864271607903E-11 +7.623328889191022E-12 +3.857021127792598E-12 +1.754827503631732E-12 +9.502840303452748E-13 +5.452731721629464E-13 +2.648587338228715E-13 +1.684558680760453E-13 +9.250112878788723E-14 +5.628626218324742E-14 +3.537864250028821E-14 +2.351433946376013E-14 +1.680581241473304E-14 +1.138716678714275E-14 +7.636899257764420E-15
+0.000000000000000E+00 +0.000000000000000E+00 +3.805763665204747E-10 +7.600350378448942E-11 +1.365874882687649E-11 +1.553863265331780E-11 +5.913139068174975E-12 +2.697731252518028E-12 +1.149803681234289E-12 +6.983774670388380E-13 +4.774105821222792E-13 +2.207873646380874E-13 +1.227077469559329E-13 +7.656637557160378E-14 +4.288303504052036E-14 +2.763258089839439E-14 +1.862779114776179E-14 +1.403095611542475E-14 +8.847925377645106E-15 +5.596875516740922E-15
+0.000000000000000E+00 +0.000000000000000E+00 +1.197679219158345E-13 +6.903191019614480E-11 +8.184081230736503E-12 +9.722940980592331E-12 +2.069862131325561E-12 +2.064208613046993E-12 +9.599800443791625E-13 +5.175652720099168E-13 +3.677798121944648E-13 +1.120062204815887E-13 +1.002199223611536E-13 +6.730722763138741E-14 +3.767516650277433E-14 +1.983151064475737E-14 +1.407773847108324E-14 +1.243729307045237E-14 +7.572724623498246E-15 +4.608402598736874E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.453395495194463E-14 +7.363106818000374E-15 +5.304720018631366E-12 +1.739853403893234E-12 +1.242605484504873E-12 +2.897121546501615E-13 +3.083667675948741E-13 +1.564877559535630E-13 +9.342880997267922E-14 +6.425642271641511E-14 +4.928791549309307E-14 +2.445335337622356E-14 +1.411434322515337E-14 +1.198448953671473E-14 +9.269378936751850E-15 +6.277752074500410E-15 +3.611708836607218E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.789484342718478E-15 +5.537464304720083E-16 +7.918987056137356E-13 +2.296232217727146E-13 +2.458478842740003E-13 +1.497306508776349E-13 +3.835828169553677E-14 +4.249327852192334E-14 +2.732105464180348E-14 +1.938430688389413E-14 +1.187823483598704E-14 +7.761377472946382E-15 +6.121967283977766E-15 +3.710374608995918E-15 +2.208908030713048E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.023815220091015E-15 +3.322532624038462E-17 +1.449573759199709E-13 +3.975238419984207E-14 +2.732809638279379E-14 +2.896258409993310E-14 +1.698741907530412E-14 +5.229113430886601E-15 +4.803404155832126E-15 +3.472614779329832E-15 +3.632787077798490E-15 +2.367687107513044E-15 +1.665148599825970E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.256964711442369E-17 +2.814199406768895E-16 +2.103053707761154E-17 +1.624768914306770E-14 +1.585956044213280E-14 +1.999700550021674E-15 +3.250035924373064E-15 +1.775731783703258E-15 +2.075084429000625E-15 +7.584317648822852E-16 +6.199060396734336E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.065548323296713E-16 +2.194059074642603E-16 +6.532464938108987E-17 +1.231458144797242E-16 +1.648011655123302E-15 +1.789655286447778E-15 +2.263889721450552E-16 +2.607901577114138E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.693155171386703E-16 +3.866211174693898E-16 +4.714003076174857E-19 +5.086977402975661E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.38.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.876388460548919E-01 +8.870330169225343E-01 +8.869819368618779E-01 +8.869736729203669E-01 +8.869719022290017E-01 +8.869713504396425E-01 +8.869711543478893E-01 +8.869710656947112E-01 +8.869710296141453E-01 +8.869710124841146E-01 +8.869710037035297E-01 +8.869709992167745E-01 +8.869709968854183E-01 +8.869709954339402E-01 +8.869709947755898E-01 +8.869709943137233E-01 +8.869709938455510E-01 +8.869709934795174E-01 +8.869709934789616E-01 +8.869709910904056E-01
+1.112346870851030E-01 +1.118457885288691E-01 +1.118966518078713E-01 +1.119049123122540E-01 +1.119066710902378E-01 +1.119072196468250E-01 +1.119074129230938E-01 +1.119075008120801E-01 +1.119075363405039E-01 +1.119075531619695E-01 +1.119075617963440E-01 +1.119075662206441E-01 +1.119075685092882E-01 +1.119075699387814E-01 +1.119075705824481E-01 +1.119075710293628E-01 +1.119075714978675E-01 +1.119075718577939E-01 +1.119075718651970E-01 +1.119075742031592E-01
+1.114585441600416E-03 +1.114339340294760E-03 +1.114807752896784E-03 +1.114859513993011E-03 +1.114881027214691E-03 +1.114886977997220E-03 +1.114890532486756E-03 +1.114891615224893E-03 +1.114892282111696E-03 +1.114892631093975E-03 +1.114892794862760E-03 +1.114892869798413E-03 +1.114892917869307E-03 +1.114892943485663E-03 +1.114892959816659E-03 +1.114892975772602E-03 +1.114892976569634E-03 +1.114892984188835E-03 +1.114892977855425E-03 +1.114893026932490E-03
+8.863998506951653E-06 +6.609147451023704E-06 +6.516422537622461E-06 +6.496862027364857E-06 +6.492705520132256E-06 +6.491511037561533E-06 +6.491175990531332E-06 +6.491029524419594E-06 +6.490978509231431E-06 +6.490968525142536E-06 +6.490963961970544E-06 +6.490959003666048E-06 +6.490956920253117E-06 +6.490955299635272E-06 +6.490954614728574E-06 +6.490954279684389E-06 +6.490953587122051E-06 +6.490952253255424E-06 +6.490951916402320E-06 +6.490953522713593E-06
+1.470364610154714E-06 +1.262902005174498E-07 +6.170288510924986E-08 +5.226644181830400E-08 +5.079450116418162E-08 +5.041289051345895E-08 +5.033607213835914E-08 +5.029875865900563E-08 +5.028780037344795E-08 +5.028159408630001E-08 +5.027939604582557E-08 +5.027878212841006E-08 +5.027844114820502E-08 +5.027806437575801E-08 +5.027807120895938E-08 +5.027799391761749E-08 +5.027785167686137E-08 +5.027786082445862E-08 +5.027783329615917E-08 +5.027784060921021E-08
+6.460627679322145E-07 +5.594294249318700E-08 +1.061020440484809E-08 +2.591533658698762E-09 +9.788113989558088E-10 +5.959772290091418E-10 +5.078055673535514E-10 +4.703733806745198E-10 +4.585778586873181E-10 +4.520270634709386E-10 +4.494215662055701E-10 +4.480592555887614E-10 +4.473590416750228E-10 +4.469984164978476E-10 +4.467904188952837E-10 +4.466930791552148E-10 +4.466173503135159E-10 +4.465869665348600E-10 +4.465463408318326E-10 +4.465311771484098E-10
+4.150850016231767E-07 +2.598631329144009E-08 +4.657896871987953E-09 +1.085499430119144E-09 +4.049176339110943E-10 +1.352966681377180E-10 +5.972760113588168E-11 +2.650279057579594E-11 +1.280972877756602E-11 +6.678715259041821E-12 +4.551842604592149E-12 +3.028289163079876E-12 +2.239048218810406E-12 +1.912046095552865E-12 +1.737800966986268E-12 +1.627966708004557E-12 +1.570307507738521E-12 +1.526519852461280E-12 +1.505816014046032E-12 +1.490137684643686E-12
+2.515694445330984E-07 +1.987216979926452E-08 +3.159026801331809E-09 +7.048879835383600E-10 +2.277944664720172E-10 +7.149462067208829E-11 +3.853659834125722E-11 +1.420028138907670E-11 +7.016188436222874E-12 +3.808030992141682E-12 +2.366850752054453E-12 +1.104262705993189E-12 +7.122358244375029E-13 +4.493151364276873E-13 +2.597459679496883E-13 +1.396052854648708E-13 +1.086946303850724E-13 +6.852170457790622E-14 +4.664893510168137E-14 +2.974492090044795E-14
+1.457581349266884E-07 +8.564711644942005E-09 +2.194986761041364E-09 +5.221844001475942E-10 +1.613410798722286E-10 +6.025473519320950E-11 +1.880735458103442E-11 +9.448830982727339E-12 +5.454117217534587E-12 +2.556854522541320E-12 +1.405905978690680E-12 +7.210349730117473E-13 +4.196030026154078E-13 +2.690776394790066E-13 +1.666450205503589E-13 +1.098636320837645E-13 +7.210315835672511E-14 +4.744526098922209E-14 +3.040675013641616E-14 +1.846856497948115E-14
+8.800549461960056E-08 +7.502390745820562E-09 +1.841106459251210E-09 +4.039522550452695E-10 +1.223780773543923E-10 +4.623842034974976E-11 +1.675879477497771E-11 +7.338347145513317E-12 +3.082084453672792E-12 +1.955114936491352E-12 +1.033969205278401E-12 +5.642234021982593E-13 +3.230809131670235E-13 +1.880530712828539E-13 +1.288939183495064E-13 +7.694116019994309E-14 +4.850444112006501E-14 +3.325890281222268E-14 +2.287395460705404E-14 +1.503086580525471E-14
+5.507507632800341E-10 +1.889869130501795E-09 +1.344594107847085E-09 +3.104307346007757E-10 +1.024845563642456E-10 +2.905991830342169E-11 +1.338263917789075E-11 +6.117279825439480E-12 +2.824016986962905E-12 +1.523899751077545E-12 +7.149310922566294E-13 +4.109839824421298E-13 +2.531187868005520E-13 +1.472641786668186E-13 +9.706300977467960E-14 +5.751408639918257E-14 +3.693548249171037E-14 +2.709367037194898E-14 +1.939869845807541E-14 +1.130890600990501E-14
+2.369517935400014E-11 +1.148342609262562E-11 +7.616846455347883E-10 +2.487099009364322E-10 +8.542725013697604E-11 +2.503638852369539E-11 +1.211712445323191E-11 +5.070967074189727E-12 +2.391345091489374E-12 +1.272512544877545E-12 +6.617290533516065E-13 +3.366065004370473E-13 +2.002674451156242E-13 +1.118025353100978E-13 +6.859620887568946E-14 +4.458425646803160E-14 +3.167596292067158E-14 +2.318916049826755E-14 +1.497487935899037E-14 +9.600787556625147E-15
+0.000000000000000E+00 +7.619801818273794E-13 +5.010390544721371E-10 +1.126750300216040E-10 +4.851546942722488E-11 +1.766290109732256E-11 +7.613240200441320E-12 +3.853724371897121E-12 +2.025710860111787E-12 +9.520686609303360E-13 +5.452216560464015E-13 +2.708584920011504E-13 +1.686294256246050E-13 +9.571218017830241E-14 +5.745485476707001E-14 +3.552437221591001E-14 +2.389588345188169E-14 +1.661178190073824E-14 +1.139673013401469E-14 +7.364158789768373E-15
+0.000000000000000E+00 +0.000000000000000E+00 +3.810920628818849E-10 +7.595278788933586E-11 +1.365846520596554E-11 +1.553368096755083E-11 +5.905790591615473E-12 +2.698890335162346E-12 +1.267296666707119E-12 +6.999004749043865E-13 +4.767832150149880E-13 +2.189704738988062E-13 +1.229031346536677E-13 +7.770006091002231E-14 +4.306926868445279E-14 +2.812925276573319E-14 +1.869804056911275E-14 +1.320524140636171E-14 +8.901434933480759E-15 +5.912577976604657E-15
+0.000000000000000E+00 +0.000000000000000E+00 +2.978394563748690E-13 +6.903822719033720E-11 +8.189888492133252E-12 +9.739420202107774E-12 +2.070610852033399E-12 +2.061208910707641E-12 +1.007565562144751E-12 +5.167179438862117E-13 +3.693522780841411E-13 +1.109328510254712E-13 +1.003136741126284E-13 +6.770063149427114E-14 +3.807000949364228E-14 +2.015015396065673E-14 +1.417506532419049E-14 +9.841360006960215E-15 +7.524624579599604E-15 +4.623216463580536E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.864850935757877E-14 +6.719771876202671E-15 +5.306407513561765E-12 +1.739932154711073E-12 +1.244220923947032E-12 +3.183051579125970E-13 +3.071463887620402E-13 +1.558695299292154E-13 +9.579267937226053E-14 +6.435038483697041E-14 +5.542337854933703E-14 +2.488472045790781E-14 +1.381066574776235E-14 +1.200549247347872E-14 +8.965152271269502E-15 +6.412163156954138E-15 +3.641082151278885E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.008016927980575E-15 +1.461181761586620E-16 +7.903403166306285E-13 +1.453300780858760E-13 +2.470110503150488E-13 +1.508478140342940E-13 +3.975493511831427E-14 +4.247532418451827E-14 +2.720966717303592E-14 +1.881137151678019E-14 +1.202931969559538E-14 +7.793192176779345E-15 +6.111930030010233E-15 +3.754349055438086E-15 +2.218214596039317E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.136992874057486E-15 +9.723227558841790E-17 +1.442899901383515E-13 +3.980563908309553E-14 +2.688604487739773E-14 +2.895687818436411E-14 +1.708647130598348E-14 +5.116731716694214E-15 +4.627217554773652E-15 +3.495236010806705E-15 +3.250673756962184E-15 +2.438781418065120E-15 +1.681337893229321E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.077585728495371E-16 +1.005980122211962E-16 +5.632169715644247E-17 +1.629507402720938E-14 +1.582169778673344E-14 +2.016194822652229E-15 +3.149032320413924E-15 +1.821496645344905E-15 +1.952986817440506E-15 +7.641587696683134E-16 +6.351410023982625E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.648497640412739E-16 +3.271005279882920E-16 +1.617271613623081E-16 +1.051489507004505E-16 +1.677814764206758E-15 +1.765385658854599E-15 +2.279792452999321E-16 +2.748946737608769E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.004360372319507E-17 +3.718081239778254E-16 +1.643046599240590E-18 +5.473059157160587E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.39.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.863670815050333E-01 +8.859979352343585E-01 +8.859660409159795E-01 +8.859605765271157E-01 +8.859593242614119E-01 +8.859589367273828E-01 +8.859587960150901E-01 +8.859587303229359E-01 +8.859587044490566E-01 +8.859586915422035E-01 +8.859586852820875E-01 +8.859586818801715E-01 +8.859586803545523E-01 +8.859586791909230E-01 +8.859586785362330E-01 +8.859586779727124E-01 +8.859586779492756E-01 +8.859586777147079E-01 +8.859586778432695E-01 +8.859586776706202E-01
+1.125097354083906E-01 +1.128844614463337E-01 +1.129168045457704E-01 +1.129223101170666E-01 +1.129235641978990E-01 +1.129239505342127E-01 +1.129240903830874E-01 +1.129241556790461E-01 +1.129241812398928E-01 +1.129241939977582E-01 +1.129242001822669E-01 +1.129242035300147E-01 +1.129242050272899E-01 +1.129242061772282E-01 +1.129242068161848E-01 +1.129242073834516E-01 +1.129242074013055E-01 +1.129242076337015E-01 +1.129242075014819E-01 +1.129242076730067E-01
+1.113293951729461E-03 +1.110959517633897E-03 +1.110830335487743E-03 +1.110829374740252E-03 +1.110836586945204E-03 +1.110839900301371E-03 +1.110841373658545E-03 +1.110842048944253E-03 +1.110842425985597E-03 +1.110842621721794E-03 +1.110842712587269E-03 +1.110842779821165E-03 +1.110842809235360E-03 +1.110842826467610E-03 +1.110842849616674E-03 +1.110842841809013E-03 +1.110842847056545E-03 +1.110842849419029E-03 +1.110842853731489E-03 +1.110842855209840E-03
+7.778960518925220E-06 +6.378476904279588E-06 +6.246337344886159E-06 +6.230396945824730E-06 +6.226951988931572E-06 +6.226131722657681E-06 +6.225945951959396E-06 +6.225834165814608E-06 +6.225822875027859E-06 +6.225803472216890E-06 +6.225800220111552E-06 +6.225793007631707E-06 +6.225794775865043E-06 +6.225792792892386E-06 +6.225786333799011E-06 +6.225790994489133E-06 +6.225791733961917E-06 +6.225791724291322E-06 +6.225791303334641E-06 +6.225791025107181E-06
+8.760352446796252E-07 +1.293619355863725E-07 +5.417129412693239E-08 +4.735824142378234E-08 +4.610962069640690E-08 +4.573247994147067E-08 +4.564831423247426E-08 +4.561557733329372E-08 +4.560606197253938E-08 +4.560197468394029E-08 +4.560086547460663E-08 +4.560053180098818E-08 +4.560010175186260E-08 +4.560016273872424E-08 +4.560021751104387E-08 +4.560005069146630E-08 +4.559998922854579E-08 +4.559998954591138E-08 +4.559987801329987E-08 +4.559989650356943E-08
+5.573316748028727E-07 +5.123396041253064E-08 +8.513452612302848E-09 +2.425136025638308E-09 +8.439101622526676E-10 +5.578456570639308E-10 +4.664308330475210E-10 +4.316725855923628E-10 +4.195210649435910E-10 +4.140112998404786E-10 +4.115785489833624E-10 +4.101956115250295E-10 +4.095837224219023E-10 +4.092337100669993E-10 +4.090199427942636E-10 +4.089416168241077E-10 +4.088597324332360E-10 +4.088177350134447E-10 +4.087932107920388E-10 +4.087737871210603E-10
+2.359236255874966E-07 +2.656749713155085E-08 +4.964157448985787E-09 +1.107197713517897E-09 +3.574467430802212E-10 +1.390894896352740E-10 +5.227691024146455E-11 +2.173705917746298E-11 +1.224017606188271E-11 +6.801651209782037E-12 +4.103786193737401E-12 +2.584815158980002E-12 +2.134863517896703E-12 +1.807217185869480E-12 +1.605445402299283E-12 +1.504851976418437E-12 +1.440640584815935E-12 +1.409519535648998E-12 +1.388128931036051E-12 +1.371600669460429E-12
+1.726284144852233E-07 +1.864449417391561E-08 +2.928923973364090E-09 +8.361179475459785E-10 +1.839899207560225E-10 +8.670763583098173E-11 +2.835129104513746E-11 +1.391191437971205E-11 +6.749912802553058E-12 +3.189681625600978E-12 +1.629369434104403E-12 +1.035707566571763E-12 +6.452662234988369E-13 +4.121729071479063E-13 +2.068245619937632E-13 +1.431083445729450E-13 +1.012686854168175E-13 +5.974942109622007E-14 +3.903895353061943E-14 +2.478594677278915E-14
+1.115549985393300E-07 +1.271346107484297E-08 +2.676914011064404E-09 +4.756607046882778E-10 +1.536989694254277E-10 +5.180486422772423E-11 +2.438239310997269E-11 +8.625471229310878E-12 +4.333741241171500E-12 +2.254679975409685E-12 +1.312919742056001E-12 +6.085078997449318E-13 +4.199298415262328E-13 +2.471532288702630E-13 +1.398489867494698E-13 +9.144842904943587E-14 +5.408705543837983E-14 +3.966313282653492E-14 +2.627471222232453E-14 +1.577322958114315E-14
+1.105668341734787E-07 +1.027200778460702E-08 +1.679075394754282E-09 +4.466235957197546E-10 +1.041595285331851E-10 +3.833866882247472E-11 +1.617120958896675E-11 +6.499312040157790E-12 +3.138298854403434E-12 +1.688420372109856E-12 +8.162541784672128E-13 +4.781105388426948E-13 +2.919630657538158E-13 +1.828040358274183E-13 +1.085369037927721E-13 +7.132629232307610E-14 +4.394571062043954E-14 +2.900917173256498E-14 +1.906999160897012E-14 +1.129058019188310E-14
+4.609956083512483E-08 +8.854625558354007E-09 +1.248601989724848E-09 +3.211479166426012E-10 +8.962267911212711E-11 +3.086308257350163E-11 +1.397904952764231E-11 +4.875048969661095E-12 +2.788894142331520E-12 +1.492074910623067E-12 +6.595201798160295E-13 +4.109042243814564E-13 +2.301634749098043E-13 +1.388771652750434E-13 +8.116647855219625E-14 +5.653337987043818E-14 +3.368490576406710E-14 +2.412881202695674E-14 +1.523245196990650E-14 +9.218853406242768E-15
+3.397267182653664E-11 +4.759657598400196E-09 +8.265268644382740E-10 +2.093880672129919E-10 +5.690528732381507E-11 +2.450961717243121E-11 +9.293951909222319E-12 +4.022155796886692E-12 +2.150058732053589E-12 +1.050476190051926E-12 +4.906609974036664E-13 +3.403859226910421E-13 +2.002175879340736E-13 +1.165603275328513E-13 +6.630643727022452E-14 +4.378046720821310E-14 +2.707630178070800E-14 +1.972107018177292E-14 +1.266298352264180E-14 +7.415660573501269E-15
+0.000000000000000E+00 +2.916502584466685E-09 +7.939492891606599E-10 +1.694936042301852E-10 +3.880641063834012E-11 +2.089583880710664E-11 +7.680776526235559E-12 +3.161777122190270E-12 +1.666199474618093E-12 +8.487003303709003E-13 +4.641212456623638E-13 +2.334878150915984E-13 +1.508254274803628E-13 +8.107991573646714E-14 +5.672270177928159E-14 +3.859259858920140E-14 +2.192015886028264E-14 +1.607519935534523E-14 +9.853968421837516E-15 +5.754115224832009E-15
+0.000000000000000E+00 +6.342820733449787E-13 +6.248313467115627E-11 +1.436442506877548E-10 +2.875694392711043E-11 +1.397517982309312E-11 +6.025581922497216E-12 +1.865994407318062E-12 +1.208382905916599E-12 +6.714901481295513E-13 +3.641928784646532E-13 +1.796483180393987E-13 +1.270474465644941E-13 +6.938216888692001E-14 +4.255303464408925E-14 +2.491550269845960E-14 +1.520750625784017E-14 +1.170590678076690E-14 +8.131778936095232E-15 +4.771044607284929E-15
+0.000000000000000E+00 +0.000000000000000E+00 +3.212133381114950E-14 +9.143501771068828E-11 +2.157209956728793E-11 +4.292783216138394E-12 +4.623176677160839E-12 +1.358553555670282E-12 +1.007102390905163E-12 +3.576761843040320E-13 +2.051699745636139E-13 +1.650071500988137E-13 +9.322847569659009E-14 +4.984694062942111E-14 +2.884468806127554E-14 +1.820745350404602E-14 +1.360650755380698E-14 +8.523741765074851E-15 +6.631168936824016E-15 +3.458029930795736E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.454102255240434E-14 +1.324937251174619E-11 +4.090807988911453E-12 +2.880091236189747E-12 +8.892519933596338E-13 +6.675161777465458E-13 +3.298637218365455E-13 +1.829139590785494E-13 +8.521202993201503E-14 +7.109650524422458E-14 +3.059721774631040E-14 +2.230605724856947E-14 +1.560017723919856E-14 +8.610880364690269E-15 +6.939591092879627E-15 +4.833387729312544E-15 +2.786024986736762E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.386674912962068E-15 +1.476633047559122E-12 +1.805068387403186E-12 +5.151045857461853E-13 +4.137223720769249E-13 +8.129927282747169E-14 +7.845717703463440E-14 +5.895966175503716E-14 +5.203285301098523E-14 +2.656080365605373E-14 +1.417344966543514E-14 +1.092578642139025E-14 +7.744704288266143E-15 +4.314024344813392E-15 +3.415252784680106E-15 +2.169417125061868E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.303617338809952E-15 +1.900364225832978E-13 +2.414290689024617E-13 +6.102660297924515E-14 +6.136406273805172E-14 +5.018385327514667E-14 +2.165482398637875E-14 +1.557922768198345E-14 +1.106924495225325E-14 +8.190254811719243E-15 +5.106177997239827E-15 +3.050844191257459E-15 +2.707959510360295E-15 +1.356478596477880E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.846147080683674E-17 +2.313580879667647E-14 +2.273905736720655E-14 +2.881506413937691E-14 +9.821560443618720E-15 +6.467842324717299E-15 +5.232955836102737E-15 +3.830920775808993E-15 +2.603725634141820E-15 +1.732134753895421E-15 +1.319271659684006E-15 +9.997342781359258E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.547455670906213E-17 +1.250196536086099E-16 +3.410945654622735E-15 +3.262198477336458E-15 +1.143908154007619E-15 +1.433931623526233E-15 +8.267838071775295E-16 +8.218589897456488E-16 +8.840614327276025E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.512432887999631E-19 +2.270331269618477E-16 +4.499590685855602E-16 +3.717655887298508E-16 +6.129574980930617E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.899069382259568E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.39.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.863672829715249E-01 +8.859980503504079E-01 +8.859660964341434E-01 +8.859605757424154E-01 +8.859593247413526E-01 +8.859589367679622E-01 +8.859587956999294E-01 +8.859587303245100E-01 +8.859587044173494E-01 +8.859586915733577E-01 +8.859586852624072E-01 +8.859586818557055E-01 +8.859586802525209E-01 +8.859586792076132E-01 +8.859586785300200E-01 +8.859586782369590E-01 +8.859586780424593E-01 +8.859586777796892E-01 +8.859586777284089E-01 +8.859586764754523E-01
+1.125096242764612E-01 +1.128843464477508E-01 +1.129167520732617E-01 +1.129223111112578E-01 +1.129235638227630E-01 +1.129239504810832E-01 +1.129240906511272E-01 +1.129241556705471E-01 +1.129241812691011E-01 +1.129241939695062E-01 +1.129242002017406E-01 +1.129242035494585E-01 +1.129242051335055E-01 +1.129242061610397E-01 +1.129242068342418E-01 +1.129242071186928E-01 +1.129242073125958E-01 +1.129242075650674E-01 +1.129242076190697E-01 +1.129242088500588E-01
+1.113200818933176E-03 +1.110959475125263E-03 +1.110827337159815E-03 +1.110829188784634E-03 +1.110836492575232E-03 +1.110839911545753E-03 +1.110841411748515E-03 +1.110842054459900E-03 +1.110842429028358E-03 +1.110842619390035E-03 +1.110842713234923E-03 +1.110842784278891E-03 +1.110842803622594E-03 +1.110842826104990E-03 +1.110842832069263E-03 +1.110842841707105E-03 +1.110842843002250E-03 +1.110842853722778E-03 +1.110842851598059E-03 +1.110842873046211E-03
+7.779244145416879E-06 +6.378424441825274E-06 +6.246288227833587E-06 +6.230374663699422E-06 +6.226942416508930E-06 +6.226133063329694E-06 +6.225953484938891E-06 +6.225835523073355E-06 +6.225822384697856E-06 +6.225802914755396E-06 +6.225799907621159E-06 +6.225793516290216E-06 +6.225796308154977E-06 +6.225792677186115E-06 +6.225792115628552E-06 +6.225791630719461E-06 +6.225791281271408E-06 +6.225791091410805E-06 +6.225790870562831E-06 +6.225791246670002E-06
+8.775860717481357E-07 +1.293698509937859E-07 +5.417126641879596E-08 +4.735725841589202E-08 +4.610887447727795E-08 +4.573247796201091E-08 +4.564873922842898E-08 +4.561561725028070E-08 +4.560602362872385E-08 +4.560195927661575E-08 +4.560103019127265E-08 +4.560053363094830E-08 +4.560002281863533E-08 +4.560016573423512E-08 +4.560009763121196E-08 +4.560003783561472E-08 +4.560000766517383E-08 +4.559997117068859E-08 +4.559971995595478E-08 +4.559993853982720E-08
+5.585665683167598E-07 +5.122311237826157E-08 +8.514555433971093E-09 +2.425508480604813E-09 +8.438850171587246E-10 +5.578692406115067E-10 +4.670594799135990E-10 +4.316884728260512E-10 +4.195084278378959E-10 +4.140361278394956E-10 +4.114703317381658E-10 +4.102062069859491E-10 +4.095727873168131E-10 +4.092195093178350E-10 +4.090425401684984E-10 +4.089425358385016E-10 +4.088639904651696E-10 +4.088162960058140E-10 +4.087866942118326E-10 +4.087781029108801E-10
+2.360993101621705E-07 +2.656035811431099E-08 +4.963269763318681E-09 +1.107537749662755E-09 +3.574434537049410E-10 +1.390686871185924E-10 +5.220332884725481E-11 +2.173355369506137E-11 +1.223436814096824E-11 +6.765294537904062E-12 +3.978494520349446E-12 +2.587589170849385E-12 +2.138801133870146E-12 +1.804852876659931E-12 +1.605390397456694E-12 +1.502953360876248E-12 +1.444953903147624E-12 +1.407474467352158E-12 +1.389437141949343E-12 +1.373021043020605E-12
+1.718599043979344E-07 +1.863932628452124E-08 +2.929901358602967E-09 +8.356312188158892E-10 +1.839662196653500E-10 +8.669821464517757E-11 +2.852485946476145E-11 +1.390863797353357E-11 +6.758494443380814E-12 +3.172324041286186E-12 +1.625919567075589E-12 +1.039355017749638E-12 +6.386021199000386E-13 +4.140131542261302E-13 +2.068347227284743E-13 +1.431360815785271E-13 +1.028801982442474E-13 +5.883757275204650E-14 +3.863260880984190E-14 +2.532650028885200E-14
+1.122301578519042E-07 +1.271574422927867E-08 +2.678134896762383E-09 +4.754120316892558E-10 +1.536651450941165E-10 +5.183085283176412E-11 +2.452286799953996E-11 +8.635909159571876E-12 +4.336378614658682E-12 +2.277527811009567E-12 +1.262160321315471E-12 +6.195900334442326E-13 +4.227433835497204E-13 +2.404872839970631E-13 +1.392950163523957E-13 +9.176428968400156E-14 +5.562952991117452E-14 +3.979883097236781E-14 +2.667481185225259E-14 +1.835985964438802E-14
+1.100784629173617E-07 +1.026703740278184E-08 +1.679148759077447E-09 +4.466277603494911E-10 +1.041441351317128E-10 +3.832509952736866E-11 +1.618575528443202E-11 +6.502296646270749E-12 +3.136362614598752E-12 +1.716525018790409E-12 +8.139053678089455E-13 +4.864366924522477E-13 +2.867997127258446E-13 +1.847343623982827E-13 +1.080476334519568E-13 +7.107261558918947E-14 +4.404008138647238E-14 +2.802970190349444E-14 +1.916097441783978E-14 +1.265326877885061E-14
+4.623876147392515E-08 +8.854519181404119E-09 +1.248295742434552E-09 +3.212800636170653E-10 +8.960874884974036E-11 +3.084201658240567E-11 +1.419547385389547E-11 +4.875203484922929E-12 +2.776903063669308E-12 +1.487375789370769E-12 +6.485872796026431E-13 +4.112643545716573E-13 +2.293235005328266E-13 +1.397652136175051E-13 +8.087014069196250E-14 +5.601122524045519E-14 +3.551339532302222E-14 +2.378887000891400E-14 +1.533829463533960E-14 +1.040026408226205E-14
+2.970050157116262E-11 +4.754761376662120E-09 +8.260370168175916E-10 +2.096225724301580E-10 +5.690213597635245E-11 +2.449440650360492E-11 +9.291732929516187E-12 +4.016335467760994E-12 +2.143801454256214E-12 +1.048744550659185E-12 +4.888879727293232E-13 +3.413600924650846E-13 +1.975476405022805E-13 +1.149493818214825E-13 +6.599818144783482E-14 +4.310590994103492E-14 +2.748747324380764E-14 +1.961489345853779E-14 +1.242366538600831E-14 +8.324839251189404E-15
+0.000000000000000E+00 +2.917033126459572E-09 +7.941283233531475E-10 +1.693841422329363E-10 +3.879826917869837E-11 +2.089093598974250E-11 +7.675236994960108E-12 +3.161500799144148E-12 +1.666033222767838E-12 +8.348450790008185E-13 +4.620081781087518E-13 +2.350262184530007E-13 +1.468258531551300E-13 +8.225379756731507E-14 +5.672595677115628E-14 +3.846353613948374E-14 +2.216953479937186E-14 +1.557562735127188E-14 +9.903779042409535E-15 +6.915861505864189E-15
+0.000000000000000E+00 +5.234104123123877E-13 +6.240456964377302E-11 +1.433023124056987E-10 +2.875025692347005E-11 +1.398372851631547E-11 +6.022011769971977E-12 +1.864375698879980E-12 +1.209883680523909E-12 +6.616748869959516E-13 +3.684229055018294E-13 +1.794500904742732E-13 +1.261398357042164E-13 +7.047096238786986E-14 +4.236658157849663E-14 +2.490109546288651E-14 +1.620097319419619E-14 +1.177125124659522E-14 +8.205034038675327E-15 +5.801406002777357E-15
+0.000000000000000E+00 +0.000000000000000E+00 +6.131294587693127E-14 +9.128952860574091E-11 +2.154802375196482E-11 +4.290070435798786E-12 +4.615747680740243E-12 +1.361005894229462E-12 +1.008259809250321E-12 +3.612415818220093E-13 +2.058578606050369E-13 +1.660818738104105E-13 +9.237541812213489E-14 +5.046231178256369E-14 +2.885473414153189E-14 +1.821209073558422E-14 +1.444726715192775E-14 +8.683940080494702E-15 +6.635014787210053E-15 +3.972174516365773E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.159394997230566E-14 +1.328731208378888E-11 +4.099921787207712E-12 +2.871635223142692E-12 +8.907505997552212E-13 +6.670195975770138E-13 +3.294071920824729E-13 +1.814294735864041E-13 +8.662619592644567E-14 +7.078625730506840E-14 +3.079233830195538E-14 +2.231928275736952E-14 +1.559870028852081E-14 +8.371642445141997E-15 +6.965457038278837E-15 +4.838782439860995E-15 +3.061503337023427E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.782255341826023E-14 +1.469746482349544E-12 +1.802614095743571E-12 +5.145830423386232E-13 +4.181817000397541E-13 +8.143392820570991E-14 +7.778158226552543E-14 +5.967372500504225E-14 +5.262453031152161E-14 +2.659806438927466E-14 +1.412751296040289E-14 +1.090883767423767E-14 +5.494940630795068E-15 +4.313181059765862E-15 +3.417883697795912E-15 +2.682511829347286E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.770720443705720E-16 +1.902732998136721E-13 +2.392116333146410E-13 +6.018677851818857E-14 +6.024262039823317E-14 +4.993453327821152E-14 +2.145211421532663E-14 +1.541177205116082E-14 +1.120231897198342E-14 +8.215238831532437E-15 +4.245500928952637E-15 +3.045914450411721E-15 +2.712184988524402E-15 +1.373099020496884E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.324222560272118E-16 +2.441825784048667E-14 +2.341691909417311E-14 +2.762604252620863E-14 +1.001819177627250E-14 +6.804295639802664E-15 +5.162967037313597E-15 +3.833460863383192E-15 +1.354054817209483E-15 +1.728744648669171E-15 +1.321898159892928E-15 +1.025280929452540E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.593576750729893E-16 +1.676360483166484E-16 +3.021331533771476E-15 +3.411886099136046E-15 +1.151366207714553E-15 +6.678278932483621E-16 +8.245564448970088E-16 +8.197031232745482E-16 +6.565091561633917E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.238683375276812E-18 +5.100578353931415E-16 +4.454535523006644E-16 +3.687431629696381E-16 +3.352390060613956E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.063223989757014E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.4.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.842643334687109E-01 +8.838873865571942E-01 +8.838559356881814E-01 +8.838505524798739E-01 +8.838492440045475E-01 +8.838488585806296E-01 +8.838487289434759E-01 +8.838486756122689E-01 +8.838486526866633E-01 +8.838486410763660E-01 +8.838486354720414E-01 +8.838486324750683E-01 +8.838486307595010E-01 +8.838486297442768E-01 +8.838486291873188E-01 +8.838486288238767E-01 +8.838486286333376E-01 +8.838486285106441E-01 +8.838486283763554E-01 +8.838486283251699E-01
+1.145011419984544E-01 +1.148740080479709E-01 +1.149046109341319E-01 +1.149098288739805E-01 +1.149110956957176E-01 +1.149114683543401E-01 +1.149115934496101E-01 +1.149116448504011E-01 +1.149116669279718E-01 +1.149116781163333E-01 +1.149116835096104E-01 +1.149116863935643E-01 +1.149116880489673E-01 +1.149116890240166E-01 +1.149116895658690E-01 +1.149116899092050E-01 +1.149116900953999E-01 +1.149116902116159E-01 +1.149116903416667E-01 +1.149116903926044E-01
+1.225037336930421E-03 +1.230970415659035E-03 +1.231886955142786E-03 +1.232057975943421E-03 +1.232100333174594E-03 +1.232113185290524E-03 +1.232117714593417E-03 +1.232119640333743E-03 +1.232120479885011E-03 +1.232120897527188E-03 +1.232121105609061E-03 +1.232121217579586E-03 +1.232121276002297E-03 +1.232121316325648E-03 +1.232121331102235E-03 +1.232121350624118E-03 +1.232121355362008E-03 +1.232121361818529E-03 +1.232121365730924E-03 +1.232121366138972E-03
+8.314805840120090E-06 +7.527174534655961E-06 +7.502127080822795E-06 +7.500313805274539E-06 +7.500239833926492E-06 +7.500298745606267E-06 +7.500345414584760E-06 +7.500358503328135E-06 +7.500370392164125E-06 +7.500375868989813E-06 +7.500379135160842E-06 +7.500380383056389E-06 +7.500382174373563E-06 +7.500381994988176E-06 +7.500382342825357E-06 +7.500382870625371E-06 +7.500382573489481E-06 +7.500382578963835E-06 +7.500382868123378E-06 +7.500382704532004E-06
+5.575545428147359E-07 +7.424729664793942E-08 +5.990121201713012E-08 +5.916752716278611E-08 +5.903712153859078E-08 +5.901472177948328E-08 +5.901024950172743E-08 +5.900976865051491E-08 +5.900939567815972E-08 +5.900930792401869E-08 +5.900951043238431E-08 +5.900951315364211E-08 +5.900955804469395E-08 +5.900964859591862E-08 +5.900964844618094E-08 +5.900971499485978E-08 +5.900962204013015E-08 +5.900963358608476E-08 +5.900967291679719E-08 +5.900967505222817E-08
+2.840813713671595E-07 +1.267161205030684E-08 +1.785617309248116E-09 +6.829242946387249E-10 +5.650791984206984E-10 +5.332655314082412E-10 +5.247608548496572E-10 +5.230671903023148E-10 +5.224231996263963E-10 +5.222524572608875E-10 +5.221522258417441E-10 +5.221191039508367E-10 +5.221135910758755E-10 +5.220902486150401E-10 +5.220928442135793E-10 +5.220928183463937E-10 +5.220893275207155E-10 +5.220878508141317E-10 +5.220885115117260E-10 +5.220891274730163E-10
+1.266278025491432E-07 +6.639593359459889E-09 +8.927324442099046E-10 +1.610141472740335E-10 +3.910112692666327E-11 +1.078606204474429E-11 +4.537223167637694E-12 +2.663819998122938E-12 +2.008196940261608E-12 +1.752309824175423E-12 +1.673714787471123E-12 +1.636762295934053E-12 +1.618063132234105E-12 +1.610102022653749E-12 +1.605877559108922E-12 +1.603148537958771E-12 +1.603166328223900E-12 +1.603277369185686E-12 +1.603198547187589E-12 +1.603329187155473E-12
+1.017062260960913E-07 +5.364670837429155E-09 +5.394378823065066E-10 +1.183586402054453E-10 +2.006714714582281E-11 +6.127851959558989E-12 +2.160066138338545E-12 +7.997618907576101E-13 +3.683261228612278E-13 +1.674432196695359E-13 +7.611993369944206E-14 +4.059150670831705E-14 +1.788941427594895E-14 +1.091933255586127E-14 +7.009793202391482E-15 +5.272966434709857E-15 +5.234061736715669E-15 +5.392297903994665E-15 +5.267058869104850E-15 +5.403258843362073E-15
+5.231346758432131E-08 +3.300998005036732E-09 +3.947837689976397E-10 +6.079408428277995E-11 +1.806295594510605E-11 +3.972220003750890E-12 +1.539143906620925E-12 +5.705101963915453E-13 +2.444298907024036E-13 +1.101782395259089E-13 +4.516114032390522E-14 +2.143146205045638E-14 +1.124390931349881E-14 +6.746348837489171E-15 +3.445739225396939E-15 +1.732469797782924E-15 +1.689472596748940E-15 +2.098331078770212E-15 +1.738551366103253E-15 +2.101613651488449E-15
+4.285830391700939E-08 +2.019255415306055E-09 +2.547686625122758E-10 +5.527148554308474E-11 +1.216121250735189E-11 +3.159635624870967E-12 +1.055159840610029E-12 +3.855197770876785E-13 +1.672630809030375E-13 +7.240016191690516E-14 +3.566397674921254E-14 +1.689192319534542E-14 +7.814347596064028E-15 +3.974365068806719E-15 +2.081740006913455E-15 +1.189142694429408E-15 +1.142751791320433E-15 +1.217423319975090E-15 +1.140942857662685E-15 +1.217113230658107E-15
+7.195363510933844E-09 +1.401550428498179E-09 +1.700003200809740E-10 +3.692185040322499E-11 +9.792723804810069E-12 +2.452286320717525E-12 +8.002747448295041E-13 +3.596596066909836E-13 +1.393667258105502E-13 +5.776387370371139E-14 +2.736148431720766E-14 +1.431909704847691E-14 +6.409825199993147E-15 +3.491789252561429E-15 +1.722061376064830E-15 +9.573203123309452E-16 +8.851396941646857E-16 +9.062543636628475E-16 +8.973054341529673E-16 +9.052412918836759E-16
+5.298638759987214E-11 +1.132294357800955E-09 +1.604339500719299E-10 +2.871156617530523E-11 +8.032016371544985E-12 +2.046732204171413E-12 +5.418953020437093E-13 +2.271594001443648E-13 +1.004788296521627E-13 +4.647626064879709E-14 +1.993802999662228E-14 +9.550909240003092E-15 +4.977461765722830E-15 +2.715067570269440E-15 +1.554255341906478E-15 +8.717356379913584E-16 +8.159395791098441E-16 +8.425467764802241E-16 +8.813940860036055E-16 +8.042964045424365E-16
+0.000000000000000E+00 +1.026577316834931E-09 +1.141557845312851E-10 +2.190376945494786E-11 +5.852893341750207E-12 +1.759367069870545E-12 +4.631659975017004E-13 +1.913429533120840E-13 +7.319317630096597E-14 +3.713589188473482E-14 +1.760045472192303E-14 +8.593779969947041E-15 +4.141002004220818E-15 +2.260688050816240E-15 +1.362516044212279E-15 +7.250928261501081E-16 +6.911199864561266E-16 +7.903704431755129E-16 +7.482458505594913E-16 +7.825394216504507E-16
+0.000000000000000E+00 +7.907549701742038E-13 +5.672924429267199E-11 +1.249470389969589E-11 +4.623631554286101E-12 +1.112081537587779E-12 +3.188932609500905E-13 +1.690276958102172E-13 +6.342706851541679E-14 +3.005266653535903E-14 +1.485889650952869E-14 +6.528590335478767E-15 +3.261308672519916E-15 +1.814040286733385E-15 +9.637680026842582E-16 +6.012878895464764E-16 +5.330804835669014E-16 +6.356998150749792E-16 +5.855957111607192E-16 +6.307279072811780E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.553397070020032E-11 +7.334623019462862E-12 +3.480686524687466E-12 +8.213022849664084E-13 +2.128676182893493E-13 +1.133123661174806E-13 +3.771221909788503E-14 +2.697115933218683E-14 +1.093469390655816E-14 +5.473250980720748E-15 +2.917518762168626E-15 +1.162154342119935E-15 +8.253083114474575E-16 +4.342922067479053E-16 +4.677896108938471E-16 +5.218067771191519E-16 +4.970329228644991E-16 +5.222393455611474E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.916291382626556E-14 +3.136505354990709E-12 +2.730482604470768E-12 +3.850855928873651E-13 +1.627530849547332E-13 +7.256994118812536E-14 +3.210539407021978E-14 +1.676972272088868E-14 +8.215888584429514E-15 +4.106810014787023E-15 +2.228806857385037E-15 +9.190363860180387E-16 +6.086173701548338E-16 +3.880805532927462E-16 +3.553648534599111E-16 +4.395165456395537E-16 +3.687514766925902E-16 +4.368630383102105E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.147906748587723E-15 +6.205021911481514E-13 +3.800135460213774E-13 +6.132894609654856E-14 +5.193850970460474E-14 +2.209299413074858E-14 +1.245878421113521E-14 +4.852078406809090E-15 +2.873187124142878E-15 +1.423112103613064E-15 +5.928596424999222E-16 +4.651248655737907E-16 +3.314301807038069E-16 +2.666065434185709E-16 +3.526722127412900E-16 +3.094184678102155E-16 +3.514578452726736E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.526640627731654E-17 +8.613534445823305E-17 +4.435895958297778E-14 +4.295649419392721E-14 +7.131065149842975E-15 +6.437070976504121E-15 +4.116707781290035E-15 +1.504865253287673E-15 +8.512191484812340E-16 +5.052985556469221E-16 +3.822778858676839E-16 +2.635768634963023E-16 +2.254555421674023E-16 +2.833813528725024E-16 +2.360493903603699E-16 +2.844114425045002E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.959821085764401E-17 +8.206716366733646E-15 +4.626759737260988E-15 +4.772963773077512E-15 +2.020855835814173E-15 +8.329585596150088E-16 +5.715954771820383E-16 +3.459809109492102E-16 +2.495810886370524E-16 +2.104893533666675E-16 +1.694712974384213E-16 +1.703127927678203E-16 +1.435264419623211E-16 +1.696921037984589E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.434213736606432E-17 +1.671168350079905E-16 +5.150290199362700E-16 +5.458884053010443E-16 +5.603898021660949E-16 +2.682124115403107E-16 +1.534056158963234E-16 +1.328406901865472E-16 +1.270205611311139E-16 +8.182540112135904E-17 +8.446311191332365E-17 +8.126098611797743E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.275914516035266E-16 +1.921075510561887E-16 +3.059763342858417E-16 +6.054040534761234E-17 +5.494235825450294E-17 +7.231257771708963E-17 +5.940682658399480E-17 +6.407190235644274E-17 +5.806826422542022E-17 +5.809789212155726E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.271737038443721E-17 +3.949896064647233E-17 +4.713533333877945E-17 +5.259455003418330E-17 +3.963521074337310E-17 +5.381579885056780E-17 +3.843705935918598E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.576032928590761E-18 +0.000000000000000E+00 +1.660621995942091E-18 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.4.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.842655756647146E-01 +8.838872262016710E-01 +8.838559604216087E-01 +8.838505558930322E-01 +8.838492438851535E-01 +8.838488589186745E-01 +8.838487289229228E-01 +8.838486755826060E-01 +8.838486526916817E-01 +8.838486410568013E-01 +8.838486354076953E-01 +8.838486324978835E-01 +8.838486307009640E-01 +8.838486297467701E-01 +8.838486291764132E-01 +8.838486288375731E-01 +8.838486285836564E-01 +8.838486284056454E-01 +8.838486283524373E-01 +8.838486308925528E-01
+1.144999365628862E-01 +1.148741672822236E-01 +1.149045867172854E-01 +1.149098254686197E-01 +1.149110958045953E-01 +1.149114680346441E-01 +1.149115934756371E-01 +1.149116448787513E-01 +1.149116669227157E-01 +1.149116781316195E-01 +1.149116835696988E-01 +1.149116863741916E-01 +1.149116881034071E-01 +1.149116890224537E-01 +1.149116895729149E-01 +1.149116898981057E-01 +1.149116901435228E-01 +1.149116903143752E-01 +1.149116903666615E-01 +1.149116878514605E-01
+1.225000691832095E-03 +1.230971573408234E-03 +1.231886438526053E-03 +1.232057960792994E-03 +1.232100344170117E-03 +1.232113168175001E-03 +1.232117708542011E-03 +1.232119641589493E-03 +1.232120480195111E-03 +1.232120901948584E-03 +1.232121109892788E-03 +1.232121214322818E-03 +1.232121281458647E-03 +1.232121315901498E-03 +1.232121334913903E-03 +1.232121348490109E-03 +1.232121356760203E-03 +1.232121363633006E-03 +1.232121364890545E-03 +1.232121339757654E-03
+8.315829902815051E-06 +7.527143584327968E-06 +7.502127625237379E-06 +7.500321452187122E-06 +7.500239819146478E-06 +7.500297650032431E-06 +7.500345874048764E-06 +7.500358639646266E-06 +7.500370327265280E-06 +7.500375651563285E-06 +7.500379111252867E-06 +7.500380203003106E-06 +7.500380953584309E-06 +7.500381605199733E-06 +7.500382401053272E-06 +7.500382439487619E-06 +7.500382699933272E-06 +7.500382900022593E-06 +7.500382661786787E-06 +7.500382872692715E-06
+5.564540336556671E-07 +7.424163589705543E-08 +5.990092877120664E-08 +5.916725293489694E-08 +5.903663835286425E-08 +5.901454258506302E-08 +5.901034885476524E-08 +5.900969024473086E-08 +5.900938842940342E-08 +5.900939544502286E-08 +5.900950544982165E-08 +5.900950824937339E-08 +5.900943547672121E-08 +5.900953309006745E-08 +5.900963227177376E-08 +5.900967761930426E-08 +5.900965284526089E-08 +5.900974569657704E-08 +5.900964872652907E-08 +5.900965725201088E-08
+2.843934029766141E-07 +1.267148315315592E-08 +1.785647367952377E-09 +6.831705171079317E-10 +5.651069352630606E-10 +5.332801081793783E-10 +5.247667239252092E-10 +5.230708143951398E-10 +5.224234743588233E-10 +5.222497878847751E-10 +5.221539588402524E-10 +5.221202902192324E-10 +5.220957615883175E-10 +5.220909510897782E-10 +5.220981978074601E-10 +5.220985521977163E-10 +5.220897797442504E-10 +5.220888838630544E-10 +5.220877784622087E-10 +5.220881157534304E-10
+1.265148954159177E-07 +6.639791286964564E-09 +8.925578039223134E-10 +1.610799570738985E-10 +3.909872065902277E-11 +1.081088283734461E-11 +4.546467951664886E-12 +2.663803519857672E-12 +2.007359186756631E-12 +1.749889098978685E-12 +1.674494797595725E-12 +1.636346496694173E-12 +1.618101646646534E-12 +1.609845152322375E-12 +1.605810305231213E-12 +1.603083103061276E-12 +1.603230503110544E-12 +1.603003980117201E-12 +1.602919263632709E-12 +1.602001364530132E-12
+1.014339444606062E-07 +5.364205679796186E-09 +5.394310169347537E-10 +1.180132917149385E-10 +2.006457551745116E-11 +6.123717733141545E-12 +2.165862910658097E-12 +7.996625712510412E-13 +3.680479683551590E-13 +1.676872547798095E-13 +7.595906342703008E-14 +4.096527819353607E-14 +1.797249461535465E-14 +1.086476632038803E-14 +6.897628163611420E-15 +5.214058314930443E-15 +5.268058954254351E-15 +5.072803735381015E-15 +4.938935487398536E-15 +4.427185986577301E-15
+5.231684220289456E-08 +3.300349674020623E-09 +3.947986993776823E-10 +6.106798453513624E-11 +1.806202290255438E-11 +3.951566653835143E-12 +1.538113014459232E-12 +5.704600559219914E-13 +2.445154243398782E-13 +1.102778273050591E-13 +4.512503505491057E-14 +2.032263594134395E-14 +1.107538621954098E-14 +6.648749100719823E-15 +3.282623885764413E-15 +1.631268319797035E-15 +1.870066786289677E-15 +1.657230155560126E-15 +1.448185613878221E-15 +1.183830370382952E-15
+4.294729033283417E-08 +2.019061950797930E-09 +2.546618487545167E-10 +5.505471682996906E-11 +1.216196382336221E-11 +3.167347439513092E-12 +1.053498367293876E-12 +3.855769719817633E-13 +1.676478708702406E-13 +7.222093278359563E-14 +3.593264181380727E-14 +1.736476724529603E-14 +8.101829713246172E-15 +3.846372525335326E-15 +2.089501069447238E-15 +1.088043116065924E-15 +1.122783039931810E-15 +1.069147397608259E-15 +9.822813604419540E-16 +7.192465734324835E-16
+7.138010644012180E-09 +1.403029986921633E-09 +1.699437180573942E-10 +3.679202674009503E-11 +9.790075880613267E-12 +2.444647675529164E-12 +7.988585213368118E-13 +3.597086782978550E-13 +1.393459369213757E-13 +5.747385782807201E-14 +2.767421308457394E-14 +1.484057939519323E-14 +6.474666283956965E-15 +3.257520792812074E-15 +1.762021469639895E-15 +8.191052920147509E-16 +8.721582186920714E-16 +9.673414371688277E-16 +7.380523006966866E-16 +5.362771322958720E-16
+5.224681628384182E-11 +1.132161455748925E-09 +1.604263115149453E-10 +2.872333920721087E-11 +8.028698740265136E-12 +2.063919044992103E-12 +5.423934615737129E-13 +2.271421491639506E-13 +1.006974460297933E-13 +4.204613794831750E-14 +2.015594805870608E-14 +9.353353268827080E-15 +4.990585960574764E-15 +2.747930555857362E-15 +1.541455798422251E-15 +7.740725074599797E-16 +8.249483963092387E-16 +7.893547574544069E-16 +6.257485826259981E-16 +4.776024710018971E-16
+0.000000000000000E+00 +1.026540170063659E-09 +1.141483396791276E-10 +2.194448540686491E-11 +5.853157909833551E-12 +1.774697106239526E-12 +4.634516370725423E-13 +1.914222454802623E-13 +7.335168826701932E-14 +3.706563250223390E-14 +1.772116934990891E-14 +8.761503242807751E-15 +4.185937010480703E-15 +2.203734052440538E-15 +1.522635342267038E-15 +7.099610803798216E-16 +7.409343717353989E-16 +6.251322763915306E-16 +5.506081420906262E-16 +4.118842516150611E-16
+0.000000000000000E+00 +8.542775409051649E-13 +5.678890594865618E-11 +1.251989930058047E-11 +4.623896949007908E-12 +1.112007043468681E-12 +3.187021221466209E-13 +1.690718377553664E-13 +6.350191707682548E-14 +2.990883469834171E-14 +1.509302258595325E-14 +6.240925439472093E-15 +3.270451212125430E-15 +1.828840009123125E-15 +1.030365124548132E-15 +5.829331737608512E-16 +5.918909191703024E-16 +4.778185820595331E-16 +4.369938535990767E-16 +3.234508969863892E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.555971921393236E-11 +7.342284428100642E-12 +3.480746633749546E-12 +8.194899415179280E-13 +2.125889241437911E-13 +1.133422132981677E-13 +3.769221193002594E-14 +2.697498376967266E-14 +1.093308982750828E-14 +5.424265594306379E-15 +2.922551509188488E-15 +1.133391266262783E-15 +8.804694718388773E-16 +4.248603602647886E-16 +4.823970037149403E-16 +3.782788158654184E-16 +3.646961619278305E-16 +2.911328861619407E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.499470230671421E-14 +3.143447173670485E-12 +2.731648982198821E-12 +3.924923095996864E-13 +1.621915268454607E-13 +7.259234076874995E-14 +3.188871107979840E-14 +1.678751594246162E-14 +8.345151225161180E-15 +4.095103223428827E-15 +2.188934094528044E-15 +8.967431456861012E-16 +5.988340215252752E-16 +3.677527573222421E-16 +3.740116594805477E-16 +3.005554115337808E-16 +2.741327958393188E-16 +2.335663174862929E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.405695783533656E-15 +6.201776009294030E-13 +3.699523954171194E-13 +6.140399713142141E-14 +5.187465837715621E-14 +2.207741963608174E-14 +1.246417696983496E-14 +4.815623060448608E-15 +2.904120389607638E-15 +1.423560036753724E-15 +5.577628750779763E-16 +4.820958100735064E-16 +3.190613376819597E-16 +3.098922269821850E-16 +2.429533814880800E-16 +2.098148611179281E-16 +1.602100528842447E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.771931524899635E-17 +8.879424930888411E-17 +4.449075817121755E-14 +4.301019036628571E-14 +7.164431266394956E-15 +6.451396999823501E-15 +3.974935551633411E-15 +1.511537294979610E-15 +8.501763113654790E-16 +4.312924125262366E-16 +3.968797217373492E-16 +2.430740474192134E-16 +2.536880848613633E-16 +1.521220331674574E-16 +1.403830333937385E-16 +1.532960241316250E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.881831321353352E-17 +8.185129639520241E-15 +4.665489415298509E-15 +4.766865658914295E-15 +1.972378467119167E-15 +8.299441229901445E-16 +5.698656630756483E-16 +2.894395631006206E-16 +2.897665417944529E-16 +1.648723506141541E-16 +1.541115820173732E-16 +1.457784351285591E-16 +1.010990639576958E-16 +1.296360406621160E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.871341627836909E-17 +1.522934421698658E-16 +5.079994007751174E-16 +5.460220664918856E-16 +5.594778768061690E-16 +2.580308955060669E-16 +1.529833893173275E-16 +1.178837419793067E-16 +1.085518340682727E-16 +1.021312236567019E-16 +5.832589279362391E-17 +9.503616949281101E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.814948136059456E-16 +1.752034018368682E-16 +2.936161712726556E-16 +5.398706988150982E-17 +6.728064204807002E-17 +7.597458261708012E-17 +7.466702932487090E-17 +5.522717103558042E-17 +3.786972851116040E-17 +7.883226555855490E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.786893605524443E-17 +4.867004630929959E-17 +5.230873086924244E-17 +4.571148576987001E-17 +1.426876375347387E-17 +9.266444994177937E-18 +3.300746981166486E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.881518809062178E-18 +5.579846673249364E-18 +9.374698890822375E-19
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.40.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.872232198999940E-01 +8.867301461049500E-01 +8.866857642541423E-01 +8.866785556830121E-01 +8.866770242776822E-01 +8.866765306450106E-01 +8.866763537541075E-01 +8.866762733791986E-01 +8.866762401345791E-01 +8.866762242500140E-01 +8.866762164224603E-01 +8.866762125211560E-01 +8.866762105470956E-01 +8.866762092072056E-01 +8.866762083906636E-01 +8.866762078854519E-01 +8.866762077521626E-01 +8.866762075253775E-01 +8.866762074023338E-01 +8.866762073428500E-01
+1.116390845257612E-01 +1.121379793056849E-01 +1.121821437888565E-01 +1.121893201598505E-01 +1.121908348433075E-01 +1.121913226806108E-01 +1.121914965883911E-01 +1.121915758328524E-01 +1.121916084551007E-01 +1.121916240506800E-01 +1.121916317091267E-01 +1.121916355356258E-01 +1.121916374698285E-01 +1.121916387821039E-01 +1.121916396075490E-01 +1.121916400853555E-01 +1.121916402059842E-01 +1.121916404261715E-01 +1.121916405493509E-01 +1.121916406018895E-01
+1.126380730378365E-03 +1.124962127450355E-03 +1.125390301758035E-03 +1.125462982859806E-03 +1.125486403166502E-03 +1.125493999639696E-03 +1.125497516693137E-03 +1.125498843495667E-03 +1.125499547919751E-03 +1.125499853142231E-03 +1.125500042028142E-03 +1.125500118842192E-03 +1.125500162603290E-03 +1.125500193033875E-03 +1.125500188786975E-03 +1.125500212423573E-03 +1.125500225857256E-03 +1.125500232417554E-03 +1.125500230548659E-03 +1.125500238732246E-03
+8.723761413737610E-06 +6.697686857062200E-06 +6.620993064656274E-06 +6.603821598437210E-06 +6.601002397379349E-06 +6.600245634632144E-06 +6.600017803069779E-06 +6.599939429023611E-06 +6.599901891292955E-06 +6.599903779905685E-06 +6.599893171271793E-06 +6.599894952359478E-06 +6.599893144275568E-06 +6.599891452158897E-06 +6.599887478576462E-06 +6.599891615623622E-06 +6.599891092861618E-06 +6.599891262454673E-06 +6.599893028558782E-06 +6.599891860614775E-06
+1.340901398502301E-06 +1.148959468183058E-07 +6.029382769258654E-08 +5.292507892080094E-08 +5.182808375737247E-08 +5.155775743651844E-08 +5.150164462477644E-08 +5.147569941443395E-08 +5.146928033365313E-08 +5.146653542403129E-08 +5.146551278966007E-08 +5.146543255742880E-08 +5.146504468620358E-08 +5.146493009966975E-08 +5.146489426375222E-08 +5.146480745443094E-08 +5.146476200028362E-08 +5.146474027837587E-08 +5.146475747135187E-08 +5.146476033360956E-08
+4.345358019794205E-07 +4.067713764551026E-08 +8.519351005536369E-09 +1.738749764050404E-09 +8.160901788961703E-10 +5.669606197006968E-10 +5.019877667529301E-10 +4.738035560796646E-10 +4.658939414867716E-10 +4.615706374727194E-10 +4.600158915157441E-10 +4.591617813259845E-10 +4.588302299588012E-10 +4.585966364389458E-10 +4.584764255077923E-10 +4.584190702904788E-10 +4.583790468620747E-10 +4.583557930053527E-10 +4.583735118007897E-10 +4.583423971212304E-10
+2.885487986259707E-07 +2.264267212279303E-08 +3.760761048329981E-09 +8.171331353791600E-10 +3.221808886798417E-10 +9.944566157937127E-11 +3.619842345783650E-11 +1.993741434513384E-11 +9.066867890462278E-12 +4.973375302719943E-12 +3.139087077003946E-12 +2.340317994854058E-12 +1.954287794335363E-12 +1.757975300612188E-12 +1.644012342057887E-12 +1.585447109767673E-12 +1.545843123541683E-12 +1.525840943575284E-12 +1.512713835928256E-12 +1.504644924737591E-12
+2.748157982043375E-07 +1.617212483874513E-08 +2.585689928607257E-09 +5.798582263085274E-10 +1.588400958318778E-10 +5.195138108060218E-11 +2.426033386377871E-11 +9.946424946127830E-12 +4.541236867286246E-12 +2.629772496896123E-12 +1.349494838086346E-12 +6.957313948975731E-13 +4.394217492820877E-13 +2.571126022512640E-13 +1.374366332130990E-13 +9.163221616395912E-14 +5.341247356885793E-14 +3.808578626049197E-14 +2.564059750628535E-14 +1.627570281643311E-14
+1.231484139435491E-07 +7.588472334328093E-09 +1.708811834506740E-09 +3.898890462554050E-10 +9.967915684671954E-11 +3.968153547826872E-11 +1.460759818921247E-11 +6.553141181362912E-12 +3.325243576047234E-12 +1.657786582944001E-12 +8.386325573034905E-13 +4.610297366754131E-13 +2.604408887165752E-13 +1.662805256852398E-13 +9.866331917252158E-14 +6.153866713256862E-14 +3.892574690433204E-14 +2.498027964703268E-14 +1.484027686464560E-14 +9.554699625427865E-15
+7.407834484229285E-08 +5.039216854871454E-09 +1.276201361410574E-09 +3.093536926440746E-10 +8.064491723197171E-11 +3.429344359661840E-11 +1.207691909104551E-11 +4.739675176750751E-12 +2.093387538709172E-12 +1.193328588965194E-12 +6.306075558525813E-13 +3.469064192820002E-13 +1.976797543903463E-13 +1.238699458883341E-13 +6.566119559639707E-14 +4.181970457775863E-14 +2.864575083612046E-14 +1.802625510273661E-14 +1.151364341631542E-14 +7.447336020901150E-15
+5.497627293167734E-08 +4.069934872221771E-09 +1.085274377756005E-09 +2.185341700219751E-10 +6.480570556205733E-11 +2.293640197507070E-11 +1.009004477679919E-11 +4.073338263204347E-12 +1.776252037391167E-12 +9.281965846305222E-13 +4.170500243519552E-13 +2.385688247354074E-13 +1.506170046691615E-13 +9.488230180062182E-14 +5.663010318397557E-14 +3.356290650976564E-14 +2.254382031414266E-14 +1.464856168210490E-14 +8.861850353816138E-15 +5.559574931901055E-15
+7.762049603997445E-11 +2.344013998327077E-09 +6.907579690728019E-10 +1.580213259717794E-10 +4.612739543269740E-11 +1.816061355434588E-11 +9.163645931247379E-12 +3.562284241156792E-12 +1.503008719654364E-12 +7.963820908683665E-13 +3.766110354794588E-13 +2.072950599169272E-13 +1.175334953281633E-13 +6.838681698967238E-14 +4.230895148432193E-14 +2.679583456145500E-14 +1.892616448364324E-14 +1.227754636996244E-14 +7.551280775831013E-15 +4.762994090108284E-15
+0.000000000000000E+00 +1.343901715187150E-09 +4.557977210526194E-10 +1.005248782340793E-10 +3.519958068180952E-11 +1.357775569362104E-11 +4.659302471792439E-12 +2.460329985651046E-12 +1.222109664834629E-12 +6.436807291924317E-13 +3.018217244506802E-13 +1.728774536965041E-13 +8.876051662835567E-14 +6.080217599339806E-14 +3.285068916680241E-14 +2.072926367057302E-14 +1.393691725988710E-14 +9.395075776592845E-15 +5.495860883588624E-15 +3.862485544179157E-15
+0.000000000000000E+00 +1.643261248519419E-12 +2.854995759569671E-10 +6.410818835881170E-11 +1.321501447774070E-11 +1.155025950287028E-11 +3.931427649112433E-12 +2.110517630368021E-12 +8.263527360251162E-13 +4.791383700733811E-13 +2.751638125335857E-13 +1.383873034380983E-13 +7.102805309864375E-14 +5.305947144017139E-14 +2.281822840125015E-14 +1.829795160675127E-14 +1.076082047635084E-14 +7.485169052647425E-15 +4.275263483779314E-15 +2.823513752861974E-15
+0.000000000000000E+00 +0.000000000000000E+00 +1.996055370628408E-13 +5.135233612769049E-11 +8.564962573437613E-12 +8.529638724016856E-12 +1.900730855249214E-12 +1.092062555681876E-12 +5.603656468776223E-13 +3.867899276696594E-13 +1.775734922298941E-13 +8.290967655384820E-14 +6.411685915664344E-14 +4.325955164874447E-14 +1.944756491580455E-14 +1.319822999231160E-14 +8.341496724530849E-15 +6.582326333790719E-15 +3.152164788442424E-15 +2.428974595449537E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.323457570923005E-14 +4.681743653984125E-15 +4.246742063573937E-12 +1.448086317731422E-12 +8.268634449311033E-13 +2.240476339116340E-13 +2.496582449118777E-13 +1.290684690596135E-13 +7.586593757075813E-14 +4.714569475296153E-14 +2.507018189392318E-14 +1.205360665138378E-14 +1.033187996853911E-14 +7.273987834305735E-15 +4.873645500413580E-15 +2.594622617624326E-15 +1.585311972307048E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.854716524904211E-15 +1.037338824303425E-12 +2.127439404006998E-13 +1.934292158667139E-13 +2.066253930575493E-13 +2.997885264982453E-14 +3.086943698552065E-14 +2.362495115503167E-14 +1.642510514727602E-14 +9.586990363464910E-15 +7.716960426701702E-15 +5.077560266992410E-15 +3.045461184173577E-15 +1.597404238107072E-15 +1.288930951647277E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.181511358682984E-15 +1.061016605352744E-16 +3.595493712921611E-17 +1.240521836262186E-13 +1.550375361749772E-14 +2.632749991900825E-14 +1.385874920077343E-14 +3.821836391009055E-15 +3.547889379394481E-15 +3.962877050052445E-15 +2.782753392641991E-15 +1.848914445580421E-15 +1.199682596164952E-15 +8.497117800353855E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.274864909037765E-16 +4.940302715464950E-18 +1.375976806702914E-14 +1.174648513250474E-14 +8.996356793599901E-17 +2.817144512093230E-15 +3.334860883594713E-15 +1.632767303437760E-15 +1.547929103649033E-15 +6.544337942408766E-16 +6.568141846646805E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.553778803399901E-17 +2.172165130632684E-16 +2.280876419284901E-18 +5.821215720794195E-19 +1.357111795237313E-15 +1.503380350296408E-15 +5.636445117857985E-16 +4.817407558204608E-16 +4.507138546835060E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.770518670992827E-16 +2.823611934788009E-16 +1.833073474396403E-16 +6.249917527975902E-17 +1.380911872455854E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.165579968595069E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.40.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.872214119641385E-01 +8.867303173306645E-01 +8.866857529619965E-01 +8.866785520315824E-01 +8.866770245643928E-01 +8.866765305732227E-01 +8.866763535228956E-01 +8.866762733863065E-01 +8.866762401419720E-01 +8.866762243139559E-01 +8.866762164583656E-01 +8.866762124894469E-01 +8.866762104996618E-01 +8.866762092126189E-01 +8.866762085082528E-01 +8.866762080023431E-01 +8.866762077368489E-01 +8.866762074810448E-01 +8.866762074267092E-01 +8.866762048389754E-01
+1.116408830504569E-01 +1.121378060844933E-01 +1.121821549213390E-01 +1.121893236252608E-01 +1.121908345535681E-01 +1.121913227534453E-01 +1.121914967859110E-01 +1.121915758633681E-01 +1.121916084384889E-01 +1.121916239854931E-01 +1.121916316738663E-01 +1.121916355678905E-01 +1.121916375145172E-01 +1.121916387818005E-01 +1.121916394654042E-01 +1.121916399614541E-01 +1.121916402249204E-01 +1.121916404717682E-01 +1.121916405251011E-01 +1.121916430680065E-01
+1.126389901638697E-03 +1.124963985845414E-03 +1.125390546798063E-03 +1.125463139191831E-03 +1.125486387444780E-03 +1.125493999353278E-03 +1.125497552299229E-03 +1.125498807385119E-03 +1.125499554472201E-03 +1.125499856025656E-03 +1.125500042809785E-03 +1.125500119565880E-03 +1.125500165266951E-03 +1.125500186905751E-03 +1.125500209513254E-03 +1.125500219550353E-03 +1.125500222487992E-03 +1.125500231302245E-03 +1.125500232845010E-03 +1.125500277147256E-03
+8.721731323172078E-06 +6.697798545134393E-06 +6.620794614816266E-06 +6.603850999283773E-06 +6.601020835471737E-06 +6.600244995450476E-06 +6.600015892565127E-06 +6.599940027705982E-06 +6.599904375391227E-06 +6.599902266106897E-06 +6.599891705530630E-06 +6.599893624709953E-06 +6.599893212828238E-06 +6.599892571122580E-06 +6.599891279086230E-06 +6.599891469011629E-06 +6.599890795112712E-06 +6.599891115625009E-06 +6.599890648163267E-06 +6.599891243535631E-06
+1.342511501461243E-06 +1.149194230454934E-07 +6.035707707501112E-08 +5.292611247568159E-08 +5.182851392817641E-08 +5.155771005132058E-08 +5.150159840258887E-08 +5.147647770532188E-08 +5.146944270951196E-08 +5.146641243145227E-08 +5.146555046105326E-08 +5.146541434960330E-08 +5.146505207607361E-08 +5.146486127303265E-08 +5.146489547811625E-08 +5.146482062732193E-08 +5.146478272781980E-08 +5.146473732972516E-08 +5.146474985797367E-08 +5.146472215408877E-08
+4.348552653840811E-07 +4.066819314487538E-08 +8.538518330431194E-09 +1.738837203076409E-09 +8.161473025604766E-10 +5.669285965072737E-10 +5.020390705000316E-10 +4.733567152540380E-10 +4.659092045494635E-10 +4.615916577143965E-10 +4.600113865160149E-10 +4.591977434417568E-10 +4.588350511153961E-10 +4.585905046493791E-10 +4.584839925525871E-10 +4.584314198817564E-10 +4.583951281612537E-10 +4.583562647170419E-10 +4.583351375746046E-10 +4.583323677666081E-10
+2.888427408311906E-07 +2.264888136781318E-08 +3.762155443940540E-09 +8.168676965412868E-10 +3.220328330864465E-10 +9.945793717997421E-11 +3.622513527383843E-11 +1.866690476580273E-11 +9.060307460118308E-12 +4.948147930658138E-12 +3.133684319600468E-12 +2.355845577577172E-12 +1.954148231849167E-12 +1.759330123821549E-12 +1.644786673443114E-12 +1.588836678817605E-12 +1.546168765121675E-12 +1.525231054776513E-12 +1.513689158161040E-12 +1.504822591395109E-12
+2.743560337088868E-07 +1.617093563841662E-08 +2.595941102904698E-09 +5.798477856552494E-10 +1.589350889259772E-10 +5.193914523606218E-11 +2.424764722821508E-11 +9.016636287322386E-12 +4.541758271322561E-12 +2.615598826238968E-12 +1.352294839876017E-12 +7.021690708845106E-13 +4.390248706508135E-13 +2.576832209042690E-13 +1.384328498342963E-13 +9.134481297045869E-14 +5.551816521857354E-14 +3.741416902535535E-14 +2.616728989773891E-14 +1.699751154656991E-14
+1.230459721168576E-07 +7.591468352612853E-09 +1.726843191944475E-09 +3.897883370333059E-10 +9.961431368684501E-11 +3.967571715848869E-11 +1.464760787510186E-11 +6.428180094195001E-12 +3.327480817544802E-12 +1.667068219764644E-12 +8.418176320155894E-13 +4.643566154276699E-13 +2.597252682609856E-13 +1.617738438278902E-13 +9.872357902420855E-14 +6.478090087879259E-14 +3.884318103244994E-14 +2.351122905241010E-14 +1.608007067807748E-14 +1.034028697383994E-14
+7.462522798084881E-08 +5.040840704999638E-09 +1.276147496860862E-09 +3.091498019461629E-10 +8.064643797914543E-11 +3.428453409965803E-11 +1.205582102719297E-11 +4.696395618285675E-12 +2.093052820755064E-12 +1.206490783466582E-12 +6.280480544993916E-13 +3.455612705692166E-13 +1.973571467040115E-13 +1.189402765809993E-13 +6.559275341058616E-14 +4.357958744460075E-14 +2.950117046977233E-14 +1.806801511877344E-14 +1.209319289387533E-14 +7.922370469944434E-15
+5.505978824354404E-08 +4.069961063387243E-09 +1.085280197705228E-09 +2.184758280376742E-10 +6.474010704341206E-11 +2.293736071413085E-11 +1.007838223328139E-11 +4.103807772835756E-12 +1.774927835601481E-12 +9.360410396148812E-13 +4.146454822660723E-13 +2.374833213140526E-13 +1.505552381550665E-13 +9.057773011310898E-14 +5.644961112046821E-14 +3.445250836235287E-14 +2.273820282946611E-14 +1.471311931968934E-14 +9.124183519717306E-15 +5.943821346364492E-15
+5.591465216106708E-11 +2.344885477750788E-09 +6.912306182476604E-10 +1.578305122223722E-10 +4.608771969138099E-11 +1.815951413558936E-11 +9.133416638851093E-12 +3.409878048520049E-12 +1.503173830599943E-12 +7.912024414490657E-13 +3.749548179194185E-13 +2.066445276657164E-13 +1.179026918316314E-13 +6.607733401478443E-14 +4.181881397808578E-14 +2.758381200901753E-14 +1.893001482009862E-14 +1.219879656835610E-14 +7.589655622703232E-15 +4.970372976860021E-15
+0.000000000000000E+00 +1.344723250420022E-09 +4.559382130967267E-10 +1.007373512379124E-10 +3.521870820262301E-11 +1.356516829782968E-11 +4.653113085947375E-12 +2.453434484733450E-12 +1.222099268210458E-12 +6.392490974881113E-13 +3.012358489844308E-13 +1.719377516934592E-13 +8.902953377528952E-14 +5.945874688115310E-14 +3.297004571091033E-14 +2.152956935597171E-14 +1.447040570494254E-14 +8.850590046494409E-15 +5.883560719893196E-15 +4.101652664641429E-15
+0.000000000000000E+00 +1.131840666543902E-12 +2.858964944919018E-10 +6.396352985192345E-11 +1.322504131559292E-11 +1.154003794471319E-11 +3.919831474998123E-12 +2.069860696265669E-12 +8.292637226517926E-13 +4.646523611127794E-13 +2.762911017124959E-13 +1.363720651681209E-13 +7.115548716495734E-14 +5.143324161592456E-14 +2.290810272866068E-14 +1.906050038332877E-14 +1.082906274956945E-14 +7.392571695759192E-15 +4.536927731580043E-15 +3.021212678516032E-15
+0.000000000000000E+00 +0.000000000000000E+00 +2.190861445892729E-13 +5.133795821355180E-11 +8.585368693477637E-12 +8.529297048156886E-12 +1.894629814632086E-12 +1.089027812729722E-12 +5.595409907239540E-13 +3.858511493001903E-13 +1.781576713687948E-13 +8.251618603027652E-14 +6.423345475734015E-14 +4.407898951595642E-14 +1.958689625177164E-14 +1.356029873942922E-14 +8.639151891587467E-15 +6.572781636682696E-15 +3.117471428128563E-15 +2.560600713539731E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.583365725133980E-14 +1.240197191955695E-14 +4.252148793110829E-12 +1.453137082169529E-12 +9.219662485833995E-13 +2.245893887369130E-13 +2.495165981648630E-13 +1.305840542397453E-13 +7.578651176735266E-14 +4.707192120562678E-14 +2.467717427898810E-14 +1.201194905025968E-14 +1.020541994649030E-14 +7.576404445869392E-15 +4.844727489309340E-15 +2.625443296544609E-15 +1.945233095191235E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.655858249954861E-15 +1.053428637565331E-12 +2.251523805651619E-13 +1.939874496845357E-13 +2.125828283284856E-13 +2.996278416715471E-14 +3.081992866624188E-14 +2.362060181858202E-14 +1.738468161531516E-14 +9.621011378213262E-15 +7.527606197343499E-15 +5.099875102468042E-15 +3.031514717392887E-15 +1.685945426884066E-15 +1.409802154611027E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.753123412407396E-16 +9.172391540391155E-17 +1.730148112329382E-16 +1.242783855194845E-13 +1.574725482844419E-14 +2.623128518090877E-14 +1.395848792738921E-14 +3.844765884881312E-15 +3.554342028161133E-15 +3.769160004960364E-15 +2.783017962183177E-15 +1.854206278924386E-15 +1.225912134063926E-15 +1.036085882013195E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.824468018538803E-17 +6.231648967785336E-17 +1.377629573733829E-14 +1.170283514453142E-14 +4.127373431513861E-16 +2.779958237511301E-15 +3.094448311766365E-15 +1.641015468222756E-15 +1.564374600464842E-15 +5.996379095504435E-16 +6.637413369779811E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.687682902063238E-17 +3.027405110211217E-16 +3.018091962281034E-18 +1.214985386457430E-17 +1.413725151720810E-15 +1.494554565422991E-15 +5.294971183317422E-16 +4.841103707368333E-16 +4.637458486105260E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.813223988533515E-16 +2.862595474169401E-16 +1.571126470807432E-16 +6.161381612225593E-17 +1.360598456510513E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.934116538951047E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.41.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.862346234806165E-01 +8.859587806470516E-01 +8.859326498665715E-01 +8.859282033358185E-01 +8.859271687365672E-01 +8.859268256636044E-01 +8.859267041366276E-01 +8.859266477053465E-01 +8.859266242492347E-01 +8.859266127991285E-01 +8.859266075364866E-01 +8.859266046859648E-01 +8.859266031515165E-01 +8.859266023130123E-01 +8.859266026549322E-01 +8.859266015531045E-01 +8.859266012600492E-01 +8.859266010821147E-01 +8.859266010739766E-01 +8.859266009614035E-01
+1.126449621158998E-01 +1.129267349538382E-01 +1.129531648004339E-01 +1.129576289693176E-01 +1.129586538998510E-01 +1.129589937343359E-01 +1.129591141664807E-01 +1.129591697884245E-01 +1.129591928740480E-01 +1.129592041125776E-01 +1.129592092779338E-01 +1.129592120633408E-01 +1.129592135656665E-01 +1.129592143888710E-01 +1.129592140463240E-01 +1.129592151354912E-01 +1.129592154212348E-01 +1.129592155920556E-01 +1.129592156039328E-01 +1.129592157047521E-01
+1.110981643856619E-03 +1.107995641475998E-03 +1.107955817704431E-03 +1.107965303342810E-03 +1.107980079734359E-03 +1.107984675771789E-03 +1.107986190913890E-03 +1.107987151401754E-03 +1.107987564456528E-03 +1.107987799500015E-03 +1.107987903652634E-03 +1.107987973849271E-03 +1.107988004647025E-03 +1.107988026836302E-03 +1.107988025984619E-03 +1.107988039168842E-03 +1.107988046703451E-03 +1.107988053387831E-03 +1.107988052534067E-03 +1.107988062411580E-03
+7.510877275589086E-06 +6.265096141286834E-06 +6.163619602983068E-06 +6.153340425242380E-06 +6.151272940616011E-06 +6.150782257043746E-06 +6.150651293352047E-06 +6.150595859163533E-06 +6.150591414994378E-06 +6.150583574683886E-06 +6.150583419200174E-06 +6.150581337770847E-06 +6.150583824071774E-06 +6.150578637448068E-06 +6.150580413565091E-06 +6.150580199064622E-06 +6.150580183352564E-06 +6.150580833799746E-06 +6.150578068527454E-06 +6.150579909852715E-06
+7.936267674901013E-07 +1.123489808243572E-07 +4.986907420118624E-08 +4.527854944313776E-08 +4.461382487080138E-08 +4.437800448810374E-08 +4.431902140657894E-08 +4.430248133470895E-08 +4.429731274948233E-08 +4.429417515577523E-08 +4.429350354724481E-08 +4.429355381053011E-08 +4.429379935974823E-08 +4.429324607601776E-08 +4.429337302170467E-08 +4.429333909327232E-08 +4.429333270658463E-08 +4.429320581767582E-08 +4.429316382679685E-08 +4.429322960172317E-08
+5.034758759579451E-07 +3.921530188282539E-08 +5.609262944869031E-09 +1.532873070827292E-09 +6.718805858971014E-10 +5.031926838796075E-10 +4.319753130244833E-10 +4.117262970921176E-10 +4.030205323797120E-10 +3.999499022156024E-10 +3.984139861825294E-10 +3.977097095186365E-10 +3.974354235374550E-10 +3.971130404055056E-10 +3.970554222604479E-10 +3.970005643359406E-10 +3.969563724659762E-10 +3.969337190187947E-10 +3.969086826174831E-10 +3.969103508323607E-10
+2.108425268112079E-07 +2.195792532337083E-08 +3.109062165866060E-09 +6.242699416286796E-10 +2.366406426658758E-10 +8.921499744643723E-11 +3.224624201798406E-11 +1.462749327427686E-11 +7.103292561552139E-12 +4.302315384556225E-12 +2.767484404764561E-12 +2.010970333765800E-12 +1.767107739523207E-12 +1.547554199850896E-12 +1.453599309267053E-12 +1.397136660317482E-12 +1.367379299015759E-12 +1.351976606882431E-12 +1.339821832779877E-12 +1.332490652044399E-12
+1.629056039664613E-07 +1.444630628739811E-08 +2.263840636530544E-09 +4.728262377830352E-10 +1.336453456004968E-10 +5.348837152107340E-11 +1.776361952428597E-11 +8.794768213648274E-12 +3.379511121417601E-12 +1.750677567953586E-12 +1.051943125755856E-12 +6.361308401848108E-13 +4.185624662864087E-13 +2.034958397442696E-13 +1.245256406982104E-13 +8.133841818926759E-14 +5.014972407644475E-14 +2.750073543636027E-14 +1.910948435062947E-14 +1.303577159655980E-14
+1.073316447541698E-07 +1.161458084658269E-08 +1.730674995885681E-09 +3.344259992402040E-10 +1.035384302189175E-10 +3.304211104588658E-11 +1.426631595975686E-11 +5.646550835277997E-12 +2.462668862401169E-12 +1.398119625672366E-12 +7.471569630948027E-13 +3.839377992064504E-13 +2.390584883481261E-13 +1.325961570608128E-13 +8.029928335817205E-14 +4.849020338574189E-14 +2.813699444911102E-14 +2.056126745532988E-14 +1.227662442525360E-14 +8.145335786217302E-15
+9.844225619158345E-08 +9.282027470457789E-09 +1.326470098033398E-09 +2.747478407061110E-10 +6.565833877553066E-11 +2.268979068578858E-11 +9.567243469286520E-12 +4.528890268385412E-12 +1.815749068104373E-12 +9.146410614032331E-13 +4.967342832224000E-13 +2.855834717761477E-13 +1.706330322187111E-13 +9.997153803625932E-14 +5.852974595738230E-14 +3.519396188558185E-14 +2.142035848641132E-14 +1.491838793235704E-14 +8.446231195109483E-15 +5.696985279317539E-15
+4.522932063158462E-08 +7.734670395445855E-09 +1.012917352127333E-09 +2.163612805993935E-10 +5.428907342671419E-11 +1.961174981201579E-11 +7.473919557731439E-12 +3.158925115682612E-12 +1.474930164212744E-12 +7.981297106839565E-13 +3.682234071145496E-13 +2.216104683871041E-13 +1.337423589927672E-13 +7.675346551116184E-14 +4.589087526468054E-14 +3.008391418533004E-14 +1.809203800729601E-14 +1.131147246001855E-14 +6.713644811382478E-15 +4.680018198518520E-15
+2.835293036148245E-11 +4.428181931623170E-09 +6.395815181724664E-10 +1.504233360499197E-10 +4.709874505511065E-11 +1.738344616952518E-11 +6.743874911735694E-12 +2.612287327513915E-12 +1.230672037125307E-12 +5.522985283655146E-13 +3.082506282248409E-13 +1.887531712422220E-13 +1.079914740233485E-13 +5.787921442606090E-14 +3.802036407339581E-14 +2.590843083854340E-14 +1.502224375250116E-14 +9.511725675823869E-15 +5.534113352636561E-15 +3.923850413801118E-15
+0.000000000000000E+00 +2.632890017805053E-09 +1.804890214961030E-10 +1.175167933082240E-10 +3.013267229667197E-11 +1.127036690114752E-11 +5.559077767811376E-12 +1.958548110571455E-12 +9.413795713827254E-13 +4.467621841738262E-13 +2.788034291442258E-13 +1.351538403562369E-13 +7.822721815581359E-14 +4.450831626280120E-14 +3.186768292219170E-14 +2.020246162522446E-14 +1.195994625273190E-14 +8.021685472287985E-15 +4.382504514845261E-15 +3.108192950360255E-15
+0.000000000000000E+00 +6.336858730603392E-13 +1.540836137282294E-10 +2.599051764246068E-11 +2.317991680939463E-11 +7.336247268769994E-12 +4.367469835790158E-12 +1.231425931449222E-12 +8.659684485715187E-13 +3.550413024931486E-13 +1.959162798800445E-13 +1.163952031072248E-13 +6.265283913694392E-14 +4.011583646407580E-14 +2.323441855244619E-14 +1.490700083344357E-14 +8.056886800520187E-15 +5.843740293718046E-15 +3.732176941008723E-15 +2.492404857353960E-15
+0.000000000000000E+00 +0.000000000000000E+00 +2.250467096964720E-13 +2.308087682197234E-11 +1.941719296054437E-11 +4.877895287020203E-12 +3.001666068449398E-12 +1.022381860700273E-12 +5.905050531196934E-13 +2.145030526971255E-13 +1.245461400586009E-13 +1.038796357805410E-13 +4.501637861812287E-14 +3.063408671213491E-14 +1.843492581106942E-14 +1.231344660877674E-14 +6.566913686255559E-15 +4.900420764471616E-15 +2.639084909407403E-15 +1.840820364752305E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.748000918473932E-14 +1.158618406275027E-11 +2.421462710973195E-12 +2.182738250264912E-12 +6.499754834697995E-13 +3.033082690764475E-13 +1.830061490127566E-13 +1.019320435398563E-13 +7.148113378098804E-14 +3.003292895782184E-14 +1.723061036777734E-14 +1.609314962887087E-14 +1.003076154646801E-14 +5.397897939995597E-15 +3.071066571115200E-15 +2.075186093922428E-15 +1.416973156402044E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.935088848210469E-15 +1.487425666713440E-12 +5.177550352851849E-13 +3.281229395028299E-13 +2.742429657289171E-13 +9.569485155083389E-14 +7.148087976834347E-14 +4.852614715619343E-14 +2.341081985794294E-14 +1.179938443283499E-14 +8.736945764091113E-15 +8.348329697873856E-15 +3.402911776488459E-15 +2.204735465513258E-15 +1.429873818935865E-15 +1.103939587250520E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.135333090900704E-16 +1.928519913298788E-13 +6.877121182125028E-14 +5.377644595446835E-14 +4.773195914756460E-14 +3.291787527025350E-14 +1.232554686269191E-14 +8.423026179601636E-15 +6.118510558154177E-15 +3.913040495495114E-15 +2.171420352685180E-15 +1.537589775459023E-15 +1.042651634645173E-15 +7.271986848765112E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.044618561986860E-17 +1.960057266820664E-14 +2.493650696043521E-14 +8.808255152244359E-15 +5.449656600257921E-15 +4.641037359912776E-15 +4.757554687739253E-15 +1.341285294606156E-15 +1.397900204140797E-15 +9.897455765274307E-16 +8.651518799057889E-16 +4.642260473573852E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.509515218559628E-16 +4.278584639727904E-17 +2.821482036252206E-15 +2.879503456934730E-15 +2.930009938434191E-15 +5.576093183974975E-16 +7.122363545647806E-16 +5.766686716025959E-16 +7.039051704495641E-16 +3.928696409198589E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.149440376968348E-16 +3.720437803416795E-16 +3.929829236163243E-16 +3.508591450588537E-16 +4.859342052832368E-16 +8.304973682056660E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.513129380832025E-17 +4.738404043909767E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.41.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.862334274298929E-01 +8.859588975158029E-01 +8.859326697354188E-01 +8.859282022682768E-01 +8.859271699700706E-01 +8.859268256348585E-01 +8.859267049450279E-01 +8.859266477748120E-01 +8.859266242714333E-01 +8.859266127928516E-01 +8.859266074596980E-01 +8.859266046276800E-01 +8.859266030972368E-01 +8.859266022808281E-01 +8.859266017839623E-01 +8.859266014751058E-01 +8.859266013028148E-01 +8.859266011502116E-01 +8.859266010868558E-01 +8.859265997953316E-01
+1.126460829176579E-01 +1.129266210989449E-01 +1.129531376977660E-01 +1.129576297948924E-01 +1.129586532150408E-01 +1.129589937623605E-01 +1.129591132813037E-01 +1.129591697327707E-01 +1.129591928650628E-01 +1.129592041246761E-01 +1.129592093349754E-01 +1.129592121287199E-01 +1.129592136103216E-01 +1.129592144220352E-01 +1.129592149073623E-01 +1.129592152113672E-01 +1.129592153829598E-01 +1.129592155292514E-01 +1.129592155917584E-01 +1.129592168614609E-01
+1.111055447120223E-03 +1.107992796421821E-03 +1.107960827373404E-03 +1.107965520119206E-03 +1.107979561305542E-03 +1.107984676038364E-03 +1.107986267598356E-03 +1.107987140957603E-03 +1.107987549794799E-03 +1.107987794559256E-03 +1.107987922670055E-03 +1.107987967051009E-03 +1.107988017854063E-03 +1.107988025004758E-03 +1.107988036456012E-03 +1.107988041754908E-03 +1.107988041920209E-03 +1.107988048355964E-03 +1.107988050370226E-03 +1.107988071753453E-03
+7.511604956145629E-06 +6.264936758024802E-06 +6.164248923292410E-06 +6.153366048285644E-06 +6.151297575751457E-06 +6.150783488040917E-06 +6.150651356466470E-06 +6.150592487948004E-06 +6.150592981041953E-06 +6.150582870554164E-06 +6.150584057496820E-06 +6.150580916691944E-06 +6.150580912788309E-06 +6.150579477134312E-06 +6.150579956755230E-06 +6.150579841753050E-06 +6.150580409631329E-06 +6.150580448759493E-06 +6.150579469228923E-06 +6.150579932738357E-06
+7.938183851306979E-07 +1.123393075448780E-07 +4.998220862188750E-08 +4.527845591450056E-08 +4.459231892867527E-08 +4.437741248090482E-08 +4.431910236713883E-08 +4.430249662727896E-08 +4.429715110324894E-08 +4.429400808086038E-08 +4.429358379228148E-08 +4.429362892941902E-08 +4.429320598872238E-08 +4.429325588934400E-08 +4.429328056113918E-08 +4.429324877036029E-08 +4.429338037477429E-08 +4.429331697469567E-08 +4.429320547278370E-08 +4.429322285216558E-08
+5.041793869430618E-07 +3.921490326193277E-08 +6.901455038536550E-09 +1.532917431118319E-09 +6.531347932921658E-10 +5.031195065280838E-10 +4.318864128508046E-10 +4.117310329615977E-10 +4.030602373380055E-10 +3.999356515287629E-10 +3.984197771082310E-10 +3.977459548053508E-10 +3.973789628164237E-10 +3.971251982038744E-10 +3.970578102968139E-10 +3.969901775627948E-10 +3.969633319780300E-10 +3.969425530380345E-10 +3.969193211428679E-10 +3.969118778083484E-10
+2.109515375532202E-07 +2.195676693755945E-08 +3.324225544509463E-09 +6.241544706030529E-10 +2.369246734918276E-10 +8.919336442469333E-11 +3.227165426409520E-11 +1.461193934709000E-11 +7.098506431689117E-12 +4.303733803561390E-12 +2.765994286785820E-12 +2.012631724333384E-12 +1.767044634233288E-12 +1.544770800208707E-12 +1.454924215765852E-12 +1.397933320836681E-12 +1.367323020034295E-12 +1.351738403637017E-12 +1.340466285381990E-12 +1.332070805072997E-12
+1.624982998527864E-07 +1.444694789543574E-08 +2.136142404662390E-09 +4.727481154114165E-10 +1.301700719801148E-10 +5.346522044635449E-11 +1.778267336601635E-11 +8.809141271658747E-12 +3.383003791778488E-12 +1.751449913300750E-12 +1.050147736997698E-12 +6.343884517861732E-13 +4.068879183370551E-13 +2.044335995159361E-13 +1.248268264513137E-13 +8.569723313333650E-14 +5.306016796095601E-14 +2.786054926047054E-14 +1.987262961120373E-14 +1.303857071144369E-14
+1.073244612215656E-07 +1.161244081229613E-08 +1.824672294257019E-09 +3.344011815743140E-10 +1.013633229228074E-10 +3.303549268581330E-11 +1.423241184792779E-11 +5.646209984539138E-12 +2.465220060786563E-12 +1.397349514013618E-12 +7.459580298227331E-13 +3.822733427857899E-13 +2.329351106010763E-13 +1.339147723290728E-13 +8.056633728378834E-14 +4.909249877868443E-14 +2.872113510662898E-14 +2.087931126443585E-14 +1.272184649958119E-14 +8.196034578173579E-15
+9.847065931586617E-08 +9.283506369063331E-09 +1.402188509246475E-09 +2.748076921369376E-10 +6.481287975122318E-11 +2.265030573153722E-11 +9.559146793014333E-12 +4.510986607999981E-12 +1.814880310770769E-12 +9.132062684394884E-13 +4.964382728344234E-13 +2.849982397812688E-13 +1.635845701147969E-13 +9.991671978141696E-14 +5.828865576984175E-14 +3.688129710421013E-14 +2.177491265373980E-14 +1.436888476933238E-14 +8.673344298870108E-15 +5.644860096467762E-15
+4.533673078673968E-08 +7.734934695086862E-09 +1.048524020664761E-09 +2.162859468623814E-10 +5.287999273456913E-11 +1.959351793378535E-11 +7.476486959106915E-12 +3.151535597200719E-12 +1.471404788781737E-12 +7.980137536020921E-13 +3.688605146940706E-13 +2.218807925648725E-13 +1.302577179095607E-13 +7.590207267806673E-14 +4.441757461186729E-14 +2.770594662508475E-14 +1.866745087500381E-14 +1.144535085811341E-14 +6.863442710147700E-15 +4.503284335508670E-15
+2.091246896181543E-11 +4.428624217936307E-09 +6.407175236031085E-10 +1.503135462850154E-10 +4.307611796456564E-11 +1.738158638210597E-11 +6.749175600780331E-12 +2.616298739514858E-12 +1.226052288596988E-12 +5.524721732788941E-13 +3.086434471200900E-13 +1.899082389645961E-13 +1.100999928521405E-13 +5.712119586437249E-14 +3.591193050300191E-14 +2.480573983896971E-14 +1.515146559744405E-14 +9.525010076551822E-15 +5.743922521814852E-15 +3.807272668915430E-15
+0.000000000000000E+00 +2.633872815357111E-09 +1.735689391776516E-10 +1.174613366443825E-10 +2.799010908407692E-11 +1.127045108740319E-11 +5.587710102265784E-12 +1.966497613839214E-12 +9.424039244128120E-13 +4.468589077249855E-13 +2.795077288733728E-13 +1.360287636266458E-13 +8.114774953078425E-14 +4.456652087851706E-14 +3.071277225277759E-14 +1.808300874375398E-14 +1.301626317587932E-14 +7.591359793267882E-15 +4.297781830525689E-15 +3.151313400971498E-15
+0.000000000000000E+00 +7.602831588738359E-13 +5.664863013663885E-11 +2.595032327069729E-11 +2.232800533050242E-11 +7.340163658726712E-12 +4.384361036725602E-12 +1.238791190995759E-12 +8.675009804095818E-13 +3.549950933781288E-13 +1.966760737832773E-13 +1.164002847044842E-13 +6.200224706109815E-14 +4.015247057729889E-14 +2.212492132888283E-14 +1.433081750583070E-14 +8.292033712246947E-15 +6.015517817634432E-15 +3.819029512275955E-15 +2.793953108721539E-15
+0.000000000000000E+00 +0.000000000000000E+00 +1.619587230315881E-13 +2.314796844784253E-11 +1.943769098482203E-11 +4.884891222767152E-12 +2.983629523852800E-12 +1.024876700551900E-12 +5.884513485130729E-13 +2.144821463397968E-13 +1.244896120360175E-13 +1.042082634401128E-13 +4.528051674436259E-14 +3.054774609031640E-14 +1.708153417533935E-14 +1.194336297600295E-14 +6.616887697034272E-15 +4.915649344958246E-15 +2.711974182578232E-15 +1.997034334065203E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.618470623200151E-14 +1.156962672228883E-11 +2.427818880755896E-12 +2.176816461564784E-12 +6.532446137329867E-13 +3.036747325266049E-13 +1.834667556482299E-13 +1.022489879735194E-13 +7.251227626693314E-14 +3.095308179258046E-14 +1.713158848378950E-14 +1.328188053591920E-14 +1.045018820709580E-14 +5.404870399644405E-15 +3.054363178554481E-15 +2.069642927346125E-15 +1.455748957279099E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.372707786730659E-15 +1.477067578398167E-12 +5.173891451562046E-13 +3.280640634924983E-13 +2.761101016178732E-13 +9.561816954573348E-14 +7.142905842705170E-14 +4.787137609951133E-14 +2.392520565342849E-14 +1.188538370096669E-14 +8.885181476235515E-15 +7.854850220288064E-15 +3.402763963772341E-15 +2.203152349390506E-15 +1.551449883869251E-15 +1.252474460918436E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.627750114770090E-16 +1.872466797431684E-13 +6.889501976963979E-14 +5.403075624994732E-14 +4.826591132324631E-14 +3.317924643882190E-14 +1.241204387424584E-14 +8.358143337063651E-15 +6.015527943798489E-15 +3.670342505784867E-15 +2.185944777210123E-15 +1.533356201411062E-15 +1.079963374230568E-15 +1.070854658923623E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.275606673073584E-17 +1.917369885598318E-14 +2.494010205202247E-14 +8.713046000686390E-15 +5.886752318545102E-15 +4.628329277259396E-15 +3.559426313287147E-15 +1.143069590919168E-15 +1.411131092365150E-15 +9.933348342247006E-16 +8.936424041156422E-16 +5.648523703220215E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.433742573631125E-17 +9.198208205408745E-17 +2.594289473611206E-15 +2.741368122542799E-15 +1.049610626822608E-15 +5.131510491367720E-16 +7.157775793411943E-16 +5.929969416858759E-16 +7.113456408692657E-16 +4.766133358458082E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.150772101526174E-17 +1.984856678562528E-16 +4.005467389158219E-16 +3.917861528104822E-16 +4.846914659350183E-16 +3.002230452506141E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.650768830691229E-17 +1.918882712888454E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.42.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.866849503686886E-01 +8.862811184921844E-01 +8.862427646153321E-01 +8.862365974420937E-01 +8.862352914600081E-01 +8.862348594535714E-01 +8.862347035741016E-01 +8.862346298764183E-01 +8.862345997074532E-01 +8.862345853955731E-01 +8.862345785866728E-01 +8.862345752748337E-01 +8.862345736627609E-01 +8.862345723957719E-01 +8.862345716960343E-01 +8.862345714373079E-01 +8.862345711600333E-01 +8.862345709550863E-01 +8.862345709730920E-01 +8.862345708193790E-01
+1.121612451229519E-01 +1.125703398795205E-01 +1.126083785286804E-01 +1.126144724449624E-01 +1.126157552981206E-01 +1.126161798626270E-01 +1.126163325033895E-01 +1.126164047692789E-01 +1.126164341892077E-01 +1.126164481668926E-01 +1.126164548090811E-01 +1.126164580458260E-01 +1.126164595977131E-01 +1.126164608241034E-01 +1.126164615042065E-01 +1.126164617679257E-01 +1.126164620361758E-01 +1.126164622337497E-01 +1.126164622211103E-01 +1.126164623665925E-01
+1.142923184445302E-03 +1.141519036906078E-03 +1.142003584156038E-03 +1.142104345129814E-03 +1.142131787833945E-03 +1.142140600811982E-03 +1.142144101260208E-03 +1.142145645725184E-03 +1.142146433032740E-03 +1.142146771059152E-03 +1.142146947764704E-03 +1.142147021752812E-03 +1.142147087405862E-03 +1.142147127096100E-03 +1.142147147195476E-03 +1.142147142039538E-03 +1.142147151084115E-03 +1.142147159583471E-03 +1.142147153110624E-03 +1.142147161172246E-03
+8.572431302219891E-06 +6.845923028906949E-06 +6.780736733389666E-06 +6.768541672461724E-06 +6.766800675130824E-06 +6.766137998215947E-06 +6.766065203267604E-06 +6.766018666565538E-06 +6.766002044323727E-06 +6.766007878915343E-06 +6.766002440511129E-06 +6.766005221413800E-06 +6.766001129692081E-06 +6.766002805497420E-06 +6.766002463736565E-06 +6.766002881570945E-06 +6.766002919959800E-06 +6.766001877725751E-06 +6.766003049162915E-06 +6.766003238325677E-06
+1.215087277229823E-06 +1.021343522402757E-07 +5.820204580026456E-08 +5.399862289067374E-08 +5.339195590007880E-08 +5.321903206957693E-08 +5.318745592656640E-08 +5.317822225566530E-08 +5.317534297006470E-08 +5.317440036331584E-08 +5.317408641230942E-08 +5.317422525089287E-08 +5.317388363173481E-08 +5.317372592012757E-08 +5.317379748437654E-08 +5.317372368853068E-08 +5.317374876361104E-08 +5.317373749693015E-08 +5.317369389426432E-08 +5.317370125973106E-08
+3.838805822558341E-07 +2.544163058829762E-08 +5.414515712924849E-09 +1.360799682037652E-09 +6.993869760581897E-10 +5.376833973792444E-10 +4.946132742926370E-10 +4.818708865593953E-10 +4.780333560627988E-10 +4.760840149580994E-10 +4.752403580040962E-10 +4.748391939847165E-10 +4.746016039163260E-10 +4.744656511873125E-10 +4.744386744577779E-10 +4.743927840301063E-10 +4.743875599063921E-10 +4.743689631903430E-10 +4.743584968560531E-10 +4.743551551790215E-10
+2.500646784604009E-07 +1.747402862924558E-08 +2.800463479492149E-09 +5.770293540328369E-10 +1.903358874859347E-10 +7.147474358928579E-11 +2.439425363478575E-11 +1.129919827582084E-11 +5.063683003551583E-12 +3.120425225581507E-12 +2.359975963521043E-12 +1.942365339119587E-12 +1.755925563819355E-12 +1.648460186927772E-12 +1.593790029833492E-12 +1.563095265287953E-12 +1.549794715661065E-12 +1.537685915917799E-12 +1.533708848668652E-12 +1.529368157447252E-12
+2.374012913031901E-07 +1.271413611079206E-08 +1.821688003977689E-09 +4.023914281429725E-10 +1.059638568132773E-10 +3.233360785080361E-11 +1.418545936741109E-11 +5.591194252217639E-12 +2.738923013499831E-12 +1.472757178952008E-12 +7.063776383750880E-13 +3.889328050142685E-13 +2.057606025760573E-13 +1.036672805866840E-13 +6.487561285860451E-14 +3.993757177096719E-14 +2.690900793364809E-14 +1.653848447013481E-14 +1.315507146792673E-14 +8.751103698479597E-15
+1.064780536404390E-07 +6.244067711067863E-09 +1.423082114086887E-09 +2.544777495035178E-10 +7.746943002056847E-11 +2.349402575950410E-11 +8.520560842350952E-12 +3.497511063723212E-12 +1.704827897661499E-12 +9.026536803270277E-13 +4.035753992297449E-13 +2.324260771059686E-13 +1.289698000647148E-13 +7.532523828634369E-14 +4.896251428525967E-14 +2.552844402233376E-14 +1.714945884972066E-14 +9.526292066866829E-15 +7.624078140531652E-15 +4.365589937650630E-15
+7.377879785995209E-08 +5.691193927724092E-09 +9.392578094037168E-10 +1.882073803261914E-10 +5.515191540932590E-11 +1.951681966974136E-11 +7.893100605358752E-12 +2.610761747630099E-12 +1.273468052016049E-12 +6.318477650274405E-13 +3.138580144074468E-13 +1.852892960242293E-13 +9.404492502942555E-14 +4.903096754385271E-14 +3.361748866605272E-14 +2.126661222871424E-14 +1.306497517852948E-14 +7.129035515330725E-15 +5.439091690163618E-15 +3.135246069149628E-15
+4.216046792884711E-08 +3.999972661803932E-09 +7.241846564799213E-10 +1.450168894030243E-10 +4.621303142561113E-11 +1.483038119141722E-11 +6.065656849311341E-12 +2.197559270792785E-12 +1.107867705848782E-12 +4.914422718933753E-13 +2.311692789264889E-13 +1.355349520817229E-13 +7.696232812609491E-14 +4.093261977360309E-14 +2.813967623406255E-14 +1.693145924648486E-14 +9.779782483363925E-15 +5.346696688712388E-15 +3.986186817813533E-15 +2.554841826625445E-15
+4.146215385364916E-11 +2.596353446742239E-09 +6.140260459355822E-10 +1.195607581113491E-10 +3.583499648958261E-11 +1.113759839249330E-11 +3.629183513162772E-12 +1.412383860600917E-12 +9.737563557299972E-13 +4.559227927348128E-13 +1.972948315577163E-13 +1.081668352883868E-13 +5.731068246863302E-14 +2.924287621694662E-14 +2.206857782973678E-14 +1.318705185655157E-14 +8.266806674187870E-15 +4.292352744934715E-15 +3.303958489914937E-15 +2.048379929081566E-15
+0.000000000000000E+00 +3.719021355666419E-10 +3.903423277691442E-10 +8.920300476844439E-11 +2.532776685322293E-11 +9.535083001084928E-12 +2.948402482732264E-12 +1.209802937927525E-12 +6.750373022576605E-13 +3.377148970758135E-13 +1.494170957745425E-13 +9.303380183728388E-14 +5.014789225061708E-14 +2.577801803046649E-14 +1.755752863097089E-14 +1.040935302324059E-14 +6.773063498455681E-15 +3.457381207139542E-15 +2.847301850529012E-15 +1.620733036699641E-15
+0.000000000000000E+00 +7.300310130864171E-13 +2.053260717612805E-10 +5.312803507303435E-11 +1.299308085796326E-11 +4.067701286041688E-12 +2.758524349989315E-12 +1.024393054521426E-12 +4.726328419807330E-13 +2.730189242486844E-13 +1.304937383776152E-13 +6.710191379313039E-14 +4.336824048509498E-14 +1.771988696596614E-14 +1.595321778697414E-14 +8.265030696887127E-15 +5.420029601068421E-15 +2.594772954176904E-15 +2.017688081566967E-15 +1.263243115898773E-15
+0.000000000000000E+00 +0.000000000000000E+00 +1.579550312039524E-13 +3.768322508888626E-11 +6.931443477229682E-12 +1.010863116393747E-12 +1.700206565508754E-12 +6.431703176070846E-13 +4.158773222232271E-13 +1.964111433774441E-13 +1.039038444768993E-13 +5.321462038623338E-14 +3.530349721778175E-14 +1.502745194205159E-14 +1.183947435211359E-14 +6.495545600252693E-15 +3.692002531724244E-15 +2.023063713902451E-15 +1.636488190903702E-15 +1.034051253238949E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.568508312588585E-14 +5.780526324984223E-12 +8.637049181870627E-13 +1.040541251942012E-12 +2.051116258475512E-13 +2.140851783602846E-13 +1.009355732756768E-13 +5.581363651748137E-14 +3.906237175199727E-14 +1.694812711527721E-14 +1.108406037709327E-14 +8.506358443772252E-15 +5.864691748833017E-15 +2.423894549939365E-15 +1.549322034084782E-15 +1.175930047440619E-15 +8.359877216342248E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.764397795441908E-15 +1.921450689550194E-16 +8.438011234376873E-13 +1.195999180073747E-13 +1.475031259403009E-13 +9.873772380937765E-14 +2.549740096105746E-14 +2.669970874502101E-14 +1.300705930729851E-14 +7.075153040212738E-15 +6.062005424023211E-15 +4.103571871386921E-15 +1.714285117147806E-15 +1.135549312444212E-15 +9.768737059010604E-16 +6.417091516793776E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.083662782334403E-16 +1.856692749253545E-17 +9.697286296704963E-14 +2.013451109712400E-14 +1.980275762049179E-14 +1.933588929273124E-14 +1.055062059141645E-14 +2.801859031594238E-15 +3.174355106835653E-15 +2.449115006257938E-15 +1.276236549572574E-15 +7.834875356323250E-16 +6.556889317225780E-16 +5.221356896305028E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.015730467183087E-16 +8.806940949246257E-17 +1.103144846851041E-14 +1.042895957380978E-14 +2.584621913323093E-15 +2.601916977828858E-15 +2.289544844735398E-15 +1.784981207223563E-15 +3.689286996324264E-16 +7.443769265048706E-16 +4.267138191971879E-16 +3.450381792408400E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.123375249740012E-16 +1.823345088093326E-16 +3.088564199995064E-16 +1.096636401926204E-16 +1.198367312233010E-15 +1.196126633134901E-15 +2.993474738350133E-16 +3.576302884765352E-16 +3.408015385882212E-16 +2.512539315759503E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.003599279022510E-16 +2.112242012051003E-16 +5.485322727357130E-17 +1.171442336906082E-16 +1.051267792250023E-16 +1.110840667803826E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.077067159552551E-16 +9.468561359508094E-17 +8.798134460314415E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.42.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.866833316625191E-01 +8.862813180540234E-01 +8.862427754803267E-01 +8.862365961183789E-01 +8.862352919321526E-01 +8.862348593940699E-01 +8.862347032339204E-01 +8.862346298226849E-01 +8.862345997588005E-01 +8.862345853792248E-01 +8.862345784786443E-01 +8.862345752826620E-01 +8.862345735269436E-01 +8.862345724468812E-01 +8.862345717570852E-01 +8.862345714131304E-01 +8.862345711739307E-01 +8.862345709875910E-01 +8.862345708318051E-01 +8.862345681139800E-01
+1.121628476406807E-01 +1.125701442462569E-01 +1.126083660877744E-01 +1.126144736900752E-01 +1.126157551453201E-01 +1.126161798736666E-01 +1.126163328899751E-01 +1.126164048562731E-01 +1.126164341596649E-01 +1.126164481900385E-01 +1.126164549054991E-01 +1.126164580157994E-01 +1.126164597247887E-01 +1.126164607786941E-01 +1.126164614583889E-01 +1.126164617890660E-01 +1.126164620265773E-01 +1.126164622070965E-01 +1.126164623492048E-01 +1.126164650241029E-01
+1.142941306516665E-03 +1.141515108552127E-03 +1.142005099556794E-03 +1.142104404533447E-03 +1.142131520486592E-03 +1.142140644147954E-03 +1.142144065096973E-03 +1.142145616939246E-03 +1.142146410924926E-03 +1.142146764498936E-03 +1.142146958666201E-03 +1.142147044620299E-03 +1.142147093806846E-03 +1.142147120272149E-03 +1.142147131247729E-03 +1.142147145053051E-03 +1.142147146963926E-03 +1.142147152496472E-03 +1.142147166566441E-03 +1.142147209039937E-03
+8.571017491461611E-06 +6.845911084198558E-06 +6.780796472344437E-06 +6.768560184617802E-06 +6.766784447380996E-06 +6.766143494186477E-06 +6.766057957763286E-06 +6.766014240277504E-06 +6.766002303424007E-06 +6.766007642239668E-06 +6.766003302588571E-06 +6.766004935027758E-06 +6.766003560410313E-06 +6.766003767583579E-06 +6.766003172545638E-06 +6.766002892322578E-06 +6.766002788493232E-06 +6.766003097913172E-06 +6.766002785641645E-06 +6.766003241766426E-06
+1.215188656350613E-06 +1.021447375897030E-07 +5.820337514151250E-08 +5.399962925214974E-08 +5.337460617779881E-08 +5.321878101189108E-08 +5.318772005914759E-08 +5.317817549283054E-08 +5.317537489440289E-08 +5.317439469031914E-08 +5.317395455675180E-08 +5.317390007761546E-08 +5.317380332968276E-08 +5.317387678131790E-08 +5.317378907155717E-08 +5.317373521925734E-08 +5.317371595673588E-08 +5.317371526834801E-08 +5.317369601355106E-08 +5.317371316328641E-08
+3.838064880193449E-07 +2.543890828960176E-08 +5.413746573356618E-09 +1.360768033714381E-09 +6.911854678708763E-10 +5.377708972260762E-10 +4.941625735250378E-10 +4.818720836731648E-10 +4.780353555503355E-10 +4.760842964467026E-10 +4.752084250704506E-10 +4.747850358021418E-10 +4.745837507441856E-10 +4.744829433934936E-10 +4.744378723576863E-10 +4.743942484324876E-10 +4.743783226636927E-10 +4.743899567598823E-10 +4.743582167694919E-10 +4.743554067254627E-10
+2.496880001075353E-07 +1.746823007948047E-08 +2.800382092276676E-09 +5.769508740684827E-10 +1.885748564387209E-10 +7.135346083924651E-11 +2.292732192335729E-11 +1.130404593054179E-11 +5.063781050913604E-12 +3.121079762541946E-12 +2.361104839981657E-12 +1.943731520031394E-12 +1.755802093172639E-12 +1.648512294482042E-12 +1.593400047542171E-12 +1.565200177689751E-12 +1.548787512799135E-12 +1.540905356172216E-12 +1.533223197586792E-12 +1.529335682655127E-12
+2.374652298521518E-07 +1.272369485626877E-08 +1.821061325205657E-09 +4.024085854008692E-10 +1.054301094094368E-10 +3.232666066156989E-11 +1.428014870797360E-11 +5.587382522701945E-12 +2.738852439592170E-12 +1.472966998617422E-12 +7.090324126541523E-13 +3.872674134864953E-13 +2.074820258917040E-13 +1.035823223025348E-13 +6.426937942705628E-14 +4.084713006801045E-14 +2.496436008293171E-14 +1.867825922266926E-14 +1.270494557186864E-14 +8.847613380041755E-15
+1.061453996570373E-07 +6.245144925827829E-09 +1.423009964557803E-09 +2.545249399900356E-10 +7.094689046652672E-11 +2.346729038503579E-11 +8.376332378266995E-12 +3.498211100173105E-12 +1.704981868895292E-12 +9.024753158164931E-13 +4.052334959600537E-13 +2.254791736675825E-13 +1.316952171988092E-13 +7.518321715689119E-14 +4.873220865334035E-14 +2.850332891066977E-14 +1.602243162309768E-14 +1.043108691059171E-14 +7.405443792849276E-15 +4.542360643150384E-15
+7.390171200850224E-08 +5.692772557772233E-09 +9.394802702007174E-10 +1.881770395701222E-10 +5.399150094558934E-11 +1.956758720600176E-11 +7.924273515367732E-12 +2.613218193658318E-12 +1.273667379652250E-12 +6.318077990040871E-13 +3.141949817085531E-13 +1.780167404971138E-13 +9.672745498566846E-14 +4.892577177142677E-14 +3.318771952336179E-14 +2.179015104783351E-14 +1.243817651271249E-14 +7.998946594757138E-15 +5.084091234265127E-15 +3.155740541653883E-15
+4.213327467995824E-08 +3.995050638565271E-09 +7.243646292064210E-10 +1.449981637154468E-10 +4.605633663608111E-11 +1.473448445554892E-11 +5.987221746887441E-12 +2.200106709309934E-12 +1.107905295640276E-12 +4.915570006049913E-13 +2.301411463707108E-13 +1.318344068744623E-13 +7.839619843944728E-14 +4.085750974259416E-14 +2.773603184524791E-14 +1.715719606088922E-14 +9.073580270033252E-15 +6.053590775853343E-15 +3.853922240068021E-15 +2.504700220729799E-15
+4.403228482894812E-11 +2.597613123992732E-09 +6.159592675253527E-10 +1.195609954229526E-10 +3.569406776885257E-11 +1.108879845530125E-11 +3.094142682269133E-12 +1.411407685132677E-12 +9.737245574885307E-13 +4.560875360174368E-13 +1.960353127407993E-13 +1.105792043241127E-13 +5.781693939175901E-14 +2.917152122477206E-14 +2.182154275929556E-14 +1.342393541075622E-14 +7.577461653517465E-15 +4.530560747344723E-15 +3.339138641490718E-15 +2.099547213977004E-15
+0.000000000000000E+00 +3.729875356280162E-10 +3.893025799750418E-10 +8.925481326865062E-11 +2.541443790091838E-11 +9.571878125683292E-12 +2.941086395613081E-12 +1.209178458208970E-12 +6.748581242654292E-13 +3.376484987869669E-13 +1.484412401985946E-13 +9.063168497244987E-14 +5.043996194094526E-14 +2.576598553996736E-14 +1.685995190288633E-14 +1.038037718965951E-14 +6.194264824540424E-15 +3.891460417790316E-15 +2.844926762154776E-15 +1.644752940405459E-15
+0.000000000000000E+00 +9.352625396329347E-13 +2.050923639065506E-10 +5.284684849647842E-11 +1.298464794147124E-11 +4.073325449031929E-12 +2.051609018972914E-12 +1.023523735670935E-12 +4.725203697411289E-13 +2.730352370883556E-13 +1.304127246215434E-13 +6.624746892486932E-14 +4.327561900155390E-14 +1.769416387933133E-14 +1.540968148435875E-14 +8.621535660763397E-15 +4.600201731301724E-15 +3.145198116629188E-15 +2.128993855835643E-15 +1.313158004562163E-15
+0.000000000000000E+00 +0.000000000000000E+00 +9.113113245639373E-14 +3.769047131865255E-11 +6.921853861731875E-12 +1.009894387601809E-12 +1.696873728707523E-12 +6.431578028841768E-13 +4.158885688508936E-13 +1.963551695507765E-13 +1.041997768262799E-13 +5.528968037172223E-14 +3.520360687738035E-14 +1.502796311681404E-14 +1.178766526062648E-14 +6.765063299345939E-15 +3.158330078674155E-15 +2.084108137336595E-15 +1.482531747501501E-15 +9.743623832195600E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.368817909274330E-14 +5.783873468358590E-12 +8.681187861576525E-13 +1.042242492047148E-12 +2.051564440508873E-13 +2.139892555354984E-13 +1.008361236832208E-13 +5.520498462167240E-14 +4.029430483423107E-14 +1.698846615524359E-14 +1.111007300183375E-14 +8.472169233566279E-15 +6.093561272805515E-15 +2.212299500158655E-15 +1.743936846405454E-15 +1.162734926051432E-15 +7.750518959165401E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.206092232553979E-15 +4.960074592490886E-15 +8.428456040793112E-13 +1.196711628617233E-13 +1.474724161025532E-13 +9.883447873090050E-14 +2.537270975471206E-14 +2.724505119360960E-14 +1.268245124264209E-14 +7.109215478659847E-15 +6.083146841927354E-15 +4.105451047801379E-15 +1.787482744529627E-15 +1.185531354715908E-15 +9.300986451630691E-16 +6.037064078878635E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.064566365436822E-16 +6.956495120689823E-17 +9.704061378419874E-14 +2.012371983692191E-14 +2.042098741347764E-14 +1.944632555946440E-14 +1.067322584152884E-14 +2.975288590392985E-15 +3.159260363341828E-15 +2.480909601834532E-15 +1.252061623346350E-15 +8.604663263641634E-16 +6.059328662445069E-16 +4.903019698380904E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.608704775699260E-17 +5.127737792500199E-17 +1.084486053084483E-14 +1.092825784099659E-14 +2.540006635729860E-15 +2.629409346341180E-15 +2.355945952886039E-15 +1.804258452994100E-15 +8.422048120661958E-16 +7.565927038181595E-16 +4.258754390959888E-16 +2.473632382454886E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.463316883690589E-17 +2.736142931190603E-16 +1.127950019989548E-16 +1.131425812992527E-15 +1.197981722751355E-15 +1.185507236683687E-15 +3.523901749675940E-16 +3.587451412877160E-16 +3.405216536067180E-16 +1.766676356901267E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.957714693846230E-16 +4.230943562843874E-16 +2.325104957750466E-16 +4.854573466711836E-17 +1.213158438053909E-16 +1.056678410635993E-16 +1.070328799475733E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.145828969394105E-16 +9.436029389065957E-17 +1.140917333641440E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.43.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.861416483233588E-01 +8.859406118257833E-01 +8.859204187148590E-01 +8.859169623202441E-01 +8.859161533306156E-01 +8.859158794663833E-01 +8.859157819014961E-01 +8.859157337772489E-01 +8.859157140868806E-01 +8.859157045753058E-01 +8.859157003887168E-01 +8.859156981698794E-01 +8.859156969273149E-01 +8.859156962001824E-01 +8.859156956081137E-01 +8.859156954339473E-01 +8.859156952797390E-01 +8.859156951724698E-01 +8.859156951570282E-01 +8.859156950740223E-01
+1.127434006350547E-01 +1.129504372611224E-01 +1.129708558691828E-01 +1.129742964196302E-01 +1.129750957106243E-01 +1.129753657077723E-01 +1.129754616193232E-01 +1.129755088433905E-01 +1.129755280172132E-01 +1.129755373593157E-01 +1.129755414409712E-01 +1.129755435864331E-01 +1.129755448052388E-01 +1.129755455072241E-01 +1.129755460911216E-01 +1.129755462613066E-01 +1.129755464090834E-01 +1.129755465242098E-01 +1.129755465304151E-01 +1.129755466082602E-01
+1.106098074672749E-03 +1.102687306081193E-03 +1.102637390626199E-03 +1.102669648791224E-03 +1.102682560746882E-03 +1.102687223613463E-03 +1.102689066038783E-03 +1.102690025272404E-03 +1.102690545164367E-03 +1.102690740361442E-03 +1.102690849721631E-03 +1.102690924441113E-03 +1.102690948383728E-03 +1.102690972255456E-03 +1.102690980979875E-03 +1.102690983733772E-03 +1.102690992386068E-03 +1.102690986037949E-03 +1.102690993300994E-03 +1.102690998164156E-03
+7.165729942715918E-06 +6.095913179501779E-06 +6.032536139296283E-06 +6.026370915699206E-06 +6.025110822954330E-06 +6.024798930198944E-06 +6.024772956884417E-06 +6.024761420734232E-06 +6.024776431528459E-06 +6.024757695551920E-06 +6.024757598635608E-06 +6.024757012527488E-06 +6.024757805581434E-06 +6.024759306370032E-06 +6.024758984545663E-06 +6.024760231934515E-06 +6.024758082667189E-06 +6.024756958502899E-06 +6.024758874503715E-06 +6.024759128709999E-06
+6.962337419967335E-07 +8.966770257908079E-08 +4.524119263243605E-08 +4.284850484490463E-08 +4.234450715425070E-08 +4.222350384688628E-08 +4.219019736108577E-08 +4.218390031058705E-08 +4.218289729485272E-08 +4.218191484674519E-08 +4.218090288635662E-08 +4.218131477201762E-08 +4.218108714630118E-08 +4.218129914204670E-08 +4.218128766778568E-08 +4.218137587493736E-08 +4.218140476510058E-08 +4.218105352258308E-08 +4.218112982456672E-08 +4.218118318230003E-08
+4.375994734976264E-07 +2.794216910490223E-08 +3.911185347228233E-09 +9.500043477409569E-10 +5.295200880430467E-10 +4.339726671479945E-10 +3.950676056690093E-10 +3.849627663081491E-10 +3.806202896150493E-10 +3.792932464887607E-10 +3.784796737538207E-10 +3.782848388130984E-10 +3.781169917030861E-10 +3.780335356901704E-10 +3.779869787198173E-10 +3.779657880887837E-10 +3.779368928681442E-10 +3.779324921676728E-10 +3.779278605880967E-10 +3.779318219960531E-10
+1.857886384026558E-07 +1.538241636165702E-08 +1.931310723664796E-09 +4.323652920150660E-10 +1.426597450878506E-10 +4.559589688809567E-11 +1.822527567392138E-11 +7.938004895461605E-12 +4.067070211760156E-12 +2.593817743522498E-12 +1.831715658681000E-12 +1.581087315406139E-12 +1.460245597372654E-12 +1.379020006905775E-12 +1.330232674402205E-12 +1.310999926566456E-12 +1.299206374224373E-12 +1.291931778188489E-12 +1.287855556707140E-12 +1.285110197064356E-12
+1.425295151026022E-07 +1.064303579755833E-08 +1.339279014051299E-09 +2.881719611717687E-10 +7.548071285078224E-11 +2.904033392126144E-11 +9.499754340239954E-12 +4.254279322034730E-12 +1.763957749255721E-12 +9.409706958912333E-13 +5.076173432230269E-13 +3.143133336436172E-13 +1.673177588704161E-13 +8.598072508847758E-14 +5.339353809618023E-14 +3.350615130138255E-14 +1.754786559486006E-14 +1.150322591083995E-14 +8.843817886963101E-15 +6.467295029203408E-15
+1.003849502514947E-07 +8.726543079802105E-09 +1.089446063036048E-09 +2.288424366319390E-10 +5.345532379126364E-11 +1.829838412824071E-11 +6.976152887078369E-12 +2.879709639000943E-12 +1.225972789028869E-12 +7.071479601536762E-13 +2.965914534920798E-13 +1.871029235442211E-13 +1.023807688002490E-13 +5.625990759581144E-14 +3.218894939928279E-14 +1.965195793807315E-14 +1.142338948516850E-14 +7.618808600969414E-15 +5.151583865760843E-15 +3.026432432443595E-15
+8.238971486370697E-08 +6.382543684407628E-09 +7.857478379362030E-10 +1.665968601249183E-10 +4.087255965336873E-11 +1.423495780694343E-11 +5.376594473163660E-12 +2.328272673267806E-12 +8.768992723823466E-13 +4.632242432603365E-13 +2.196154409187648E-13 +1.455801237234076E-13 +7.403323696232610E-14 +4.166240966857528E-14 +2.274236589190462E-14 +1.522686372009259E-14 +7.920571467422631E-15 +4.963709492612442E-15 +3.648457644338137E-15 +2.093192935038827E-15
+4.229048053181847E-08 +5.452723905040760E-09 +4.643061406351849E-10 +1.353745340193185E-10 +3.206386650880512E-11 +1.029179544897278E-11 +4.052177550442615E-12 +1.817550358910450E-12 +7.336359289596229E-13 +3.775529858374768E-13 +1.740756789501433E-13 +1.067046044378920E-13 +6.230438737212337E-14 +3.305558915512825E-14 +1.992126269012256E-14 +1.189214449961955E-14 +6.461996206635320E-15 +4.142263306965567E-15 +2.453044507358484E-15 +1.659951628286529E-15
+2.045346482810265E-11 +2.352197831567658E-09 +3.659412191678608E-10 +8.203319621636883E-11 +2.822107178448931E-11 +8.790749910949740E-12 +3.472121523786379E-12 +1.415224309344452E-12 +6.106638795898316E-13 +2.758648461311662E-13 +1.425774468375611E-13 +8.288493452169895E-14 +4.368347268880825E-14 +2.462487985890230E-14 +1.648879696608944E-14 +1.068333733322397E-14 +5.319899595456057E-15 +3.482253932896083E-15 +2.155234163053327E-15 +1.542238755356106E-15
+0.000000000000000E+00 +1.142879560415218E-09 +1.924184985905244E-10 +5.413588649433966E-11 +1.980167401006811E-11 +6.336291719930839E-12 +2.854460332057775E-12 +1.126334337839073E-12 +5.011097640216487E-13 +2.490393883242835E-13 +1.131979156853880E-13 +6.524422658839428E-14 +3.458654854666889E-14 +2.071228436720290E-14 +1.336977435234459E-14 +8.336971984257664E-15 +4.341171095323558E-15 +2.823004762700145E-15 +1.771755851010229E-15 +1.351974324401066E-15
+0.000000000000000E+00 +1.626801011180365E-12 +1.682088231099500E-10 +3.096565562090062E-11 +1.454863542366260E-11 +5.247973605537494E-12 +2.098555648408041E-12 +7.097845409349069E-13 +4.414076829136794E-13 +1.917045226447320E-13 +9.423899965607733E-14 +4.958459052073554E-14 +3.211485885112447E-14 +1.584986439094990E-14 +9.175343828361906E-15 +5.337017433464633E-15 +3.487347564161017E-15 +2.340718389543873E-15 +1.584164838738510E-15 +1.071731718601675E-15
+0.000000000000000E+00 +0.000000000000000E+00 +1.506213667769945E-13 +2.340276929960793E-11 +3.079271979159892E-12 +4.360966098725097E-12 +1.374205128648923E-12 +4.779308400009355E-13 +2.625588484569299E-13 +1.054110267774765E-13 +8.274352389509485E-14 +4.062063635528477E-14 +2.354576796927249E-14 +1.175362352927534E-14 +7.798366503480736E-15 +4.520037927858260E-15 +2.841579378204516E-15 +1.644540915269785E-15 +9.828310221884185E-16 +8.744530927664274E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.816085013308010E-14 +2.965376172807541E-12 +2.326670595154506E-12 +6.244161373254579E-13 +3.718572057569353E-13 +1.823325070615082E-13 +7.296750601941178E-14 +5.996412524621788E-14 +2.664109831724982E-14 +1.344873447061235E-14 +9.927622147905987E-15 +6.495846622982366E-15 +3.774290040573485E-15 +1.811122100805835E-15 +1.199368692812382E-15 +8.280749222153259E-16 +6.051559922251446E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.879018726714162E-15 +1.289974701356173E-12 +3.704974736560863E-13 +3.065900189523844E-13 +8.130067342253024E-14 +6.702109970339040E-14 +4.391005211369031E-14 +1.845282539525217E-14 +9.225036647620468E-15 +7.402379865524421E-15 +4.341690222981012E-15 +2.606176462348107E-15 +1.390098331435059E-15 +1.039177016164959E-15 +6.435897603937546E-16 +4.420858222590984E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.731696531451598E-16 +1.803270476035962E-16 +1.707430309548092E-13 +4.369721963997496E-14 +4.028534934741886E-14 +2.884058369058303E-14 +9.852863843965917E-15 +8.368374420675207E-15 +5.858344784588852E-15 +2.407304401147556E-15 +1.332642769151378E-15 +1.036158928365053E-15 +8.864445675963218E-16 +4.431187399526429E-16 +3.862411520316715E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.580755069499797E-17 +1.427593204210410E-16 +1.967620157968394E-14 +6.922122492454030E-15 +5.365463229032504E-15 +4.435551059372327E-15 +3.151733500828588E-15 +1.224382062122642E-15 +9.376290023457002E-16 +8.424949613182299E-16 +6.303424925487294E-16 +2.792172496328045E-16 +2.662392771862674E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.011371830643950E-16 +1.095941986786429E-16 +1.442964582467473E-15 +2.297936783544588E-15 +8.630306261488277E-16 +5.451804864980282E-16 +6.273017740760498E-16 +6.993183549847637E-16 +4.834755401707987E-16 +1.319229752879395E-16 +1.730609958993544E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.108860714282830E-16 +1.092857830738859E-16 +2.172894607987206E-16 +2.617364685148627E-16 +5.124957233678046E-16 +2.680007018883410E-16 +6.397094824093160E-17 +1.057054718555204E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.084456571319637E-17 +2.723867057881241E-17 +5.185674450654129E-17 +5.561174754348639E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.731736708605660E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.43.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.861405151263462E-01 +8.859407045385524E-01 +8.859204074051850E-01 +8.859169569160430E-01 +8.859161541925697E-01 +8.859158795416177E-01 +8.859157817484032E-01 +8.859157336635157E-01 +8.859157140797473E-01 +8.859157045016236E-01 +8.859157003024539E-01 +8.859156980892235E-01 +8.859156968336879E-01 +8.859156962055439E-01 +8.859156957080153E-01 +8.859156954801399E-01 +8.859156952835093E-01 +8.859156952132963E-01 +8.859156951078704E-01 +8.859156939612411E-01
+1.127444884529130E-01 +1.129503489763735E-01 +1.129708668412756E-01 +1.129743006253319E-01 +1.129750948242958E-01 +1.129753656439817E-01 +1.129754617386727E-01 +1.129755089495686E-01 +1.129755280844791E-01 +1.129755374302898E-01 +1.129755415300787E-01 +1.129755436930377E-01 +1.129755448961777E-01 +1.129755455106033E-01 +1.129755460021884E-01 +1.129755462205917E-01 +1.129755464094509E-01 +1.129755464790168E-01 +1.129755465753307E-01 +1.129755477101904E-01
+1.106142367434227E-03 +1.102682949229550E-03 +1.102637730542463E-03 +1.102671279458992E-03 +1.102682584513615E-03 +1.102687197924011E-03 +1.102689097176000E-03 +1.102690034683099E-03 +1.102690505441948E-03 +1.102690743776541E-03 +1.102690845669852E-03 +1.102690907558462E-03 +1.102690949708958E-03 +1.102690963860029E-03 +1.102690970961876E-03 +1.102690982226527E-03 +1.102690987685001E-03 +1.102690988918167E-03 +1.102690997451289E-03 +1.102691009160371E-03
+7.166373729348582E-06 +6.095818501855306E-06 +6.032536478756613E-06 +6.025927700878046E-06 +6.025112163999728E-06 +6.024819946018872E-06 +6.024775165431851E-06 +6.024759106280771E-06 +6.024756870424054E-06 +6.024757535092439E-06 +6.024758524169006E-06 +6.024747616149130E-06 +6.024759085237282E-06 +6.024759019522519E-06 +6.024758126491544E-06 +6.024756777316109E-06 +6.024758752588273E-06 +6.024758410095091E-06 +6.024758917058030E-06 +6.024759003782994E-06
+6.962945368540027E-07 +8.969469714960126E-08 +4.523949158373473E-08 +4.283420404137733E-08 +4.234382697999599E-08 +4.222452086659812E-08 +4.219062585826141E-08 +4.218431659150746E-08 +4.218205236217923E-08 +4.218140706281701E-08 +4.218121553768477E-08 +4.218162385308065E-08 +4.218115737092363E-08 +4.218125131761693E-08 +4.218118133967190E-08 +4.218088476356358E-08 +4.218129626583516E-08 +4.218107834817304E-08 +4.218117667629044E-08 +4.218116605764522E-08
+4.378357899511165E-07 +2.793570541971403E-08 +3.911913107555325E-09 +9.434069800509191E-10 +5.294725370474646E-10 +4.322343460025012E-10 +3.950227693615502E-10 +3.850110954065491E-10 +3.806238510227439E-10 +3.792596061934605E-10 +3.785110051462243E-10 +3.783064270881281E-10 +3.781191641040961E-10 +3.780330891463797E-10 +3.779811618897467E-10 +3.779474890768507E-10 +3.779425248880079E-10 +3.779346392988271E-10 +3.779287940918191E-10 +3.779274135847405E-10
+1.858989416134568E-07 +1.538025166972453E-08 +1.931172578131222E-09 +4.674551966546794E-10 +1.427264041400837E-10 +4.319998812364595E-11 +1.822335691280311E-11 +7.939272073818634E-12 +4.048745393668076E-12 +2.590999118697361E-12 +1.805191796800417E-12 +1.584878143731754E-12 +1.461439217511126E-12 +1.377673306735964E-12 +1.330258070443454E-12 +1.312021316560974E-12 +1.298025566666589E-12 +1.292251704546143E-12 +1.287321995649897E-12 +1.284759320978198E-12
+1.424987881865164E-07 +1.064361256946123E-08 +1.338559317092183E-09 +2.713187693063848E-10 +7.542179103042990E-11 +2.952979898663605E-11 +9.515250690675658E-12 +4.254638636325783E-12 +1.750651519923917E-12 +9.357384391690426E-13 +4.781154516790348E-13 +3.128352603649120E-13 +1.682799220240328E-13 +8.458746801192567E-14 +5.358461523433739E-14 +3.253362089162799E-14 +1.589642714595704E-14 +1.136988983965757E-14 +8.703353968763010E-15 +6.377660223970777E-15
+1.003888636324077E-07 +8.727174353453735E-09 +1.088767172934191E-09 +2.354990508805576E-10 +5.344346647210817E-11 +1.776127693657684E-11 +6.959613781030708E-12 +2.878763033227493E-12 +1.222344816871046E-12 +6.975811631969156E-13 +2.998996580981037E-13 +1.878457918801630E-13 +1.028259832463651E-13 +5.625148431898496E-14 +3.218685868561387E-14 +1.983833665423927E-14 +1.051958100247983E-14 +7.536575881656756E-15 +5.057616063851982E-15 +3.035510841778491E-15
+8.240766940424443E-08 +6.385350375872947E-09 +7.850646592708828E-10 +1.845073842373209E-10 +4.084657684855178E-11 +1.366537097693176E-11 +5.379197858087609E-12 +2.329178898750079E-12 +8.887673362755839E-13 +4.618885771463312E-13 +2.152599012639483E-13 +1.416844378854415E-13 +7.630786428606425E-14 +4.076722014851994E-14 +2.276711303410812E-14 +1.517691681993804E-14 +7.692900605386421E-15 +5.341527261137514E-15 +3.316118261589516E-15 +2.095493361774301E-15
+4.233640427855281E-08 +5.453773549288929E-09 +4.646383746094226E-10 +1.277625391890917E-10 +3.209219934976763E-11 +1.006224846013367E-11 +4.038233325104469E-12 +1.816738999768036E-12 +7.423004793792569E-13 +3.818812728353529E-13 +1.707189901709581E-13 +9.885054869279556E-14 +6.448656076748921E-14 +3.293411179850382E-14 +1.993415628144923E-14 +1.216741816856892E-14 +6.298210264052876E-15 +3.887636924912518E-15 +2.539335514573040E-15 +1.697650684557971E-15
+1.858585125804263E-11 +2.350095036281394E-09 +3.657492370433828E-10 +7.826831319445834E-11 +2.824592390576629E-11 +8.419057677394410E-12 +3.473236599546819E-12 +1.416269769982345E-12 +6.134076249568675E-13 +2.775983112687455E-13 +1.425972137819738E-13 +8.192133931305376E-14 +4.712930030487402E-14 +2.467348240981991E-14 +1.649879212536684E-14 +1.070496467289509E-14 +4.801236211379064E-15 +3.259236627457181E-15 +2.218111982422949E-15 +1.383498495904096E-15
+0.000000000000000E+00 +1.145093289904037E-09 +1.922589920998399E-10 +5.558409654310109E-11 +1.983579461140960E-11 +6.204596184644843E-12 +2.871169070804015E-12 +1.127116481394552E-12 +5.082658660185398E-13 +2.488202693204486E-13 +1.071993091193341E-13 +6.208374331693731E-14 +3.550123363645818E-14 +2.028424308677137E-14 +1.330417416446150E-14 +8.361332051379869E-15 +3.970719690936486E-15 +2.604587795952423E-15 +1.685958090850534E-15 +1.129498011964817E-15
+0.000000000000000E+00 +1.581073533302690E-12 +1.687725120930903E-10 +3.007339438909681E-11 +1.449945371521360E-11 +4.522256915585969E-12 +2.106484688329249E-12 +7.097207480669125E-13 +4.330537491084852E-13 +1.930696845738045E-13 +9.191674190922076E-14 +5.112560894936005E-14 +3.242791393762311E-14 +1.591077294276676E-14 +9.161028357629487E-15 +5.729014095021651E-15 +3.041868671550999E-15 +2.188314797631665E-15 +1.458148431233618E-15 +8.590083883377580E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.267345070275615E-13 +2.336396943699876E-11 +3.057482357998217E-12 +2.807529773501233E-12 +1.370189043453497E-12 +4.786094555031709E-13 +2.640457832698825E-13 +1.065079165454634E-13 +8.066120579335261E-14 +3.936516752485930E-14 +2.354638280267210E-14 +1.157463821161967E-14 +7.819008618406689E-15 +4.515239863961976E-15 +2.420097316681103E-15 +1.540822781499554E-15 +1.025004024658782E-15 +7.026442270320826E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.629164707276673E-14 +2.986599392818729E-12 +2.316014500989297E-12 +6.239228454731808E-13 +3.720341219038256E-13 +1.784293375309038E-13 +7.404949282977010E-14 +5.943074710202620E-14 +2.502819609343208E-14 +1.373187047184924E-14 +9.866020978734389E-15 +6.445500907224841E-15 +3.823472636502134E-15 +1.843448874730164E-15 +1.117281703947660E-15 +7.318063868249117E-16 +6.052847611030960E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.096765425576065E-15 +1.285459721336794E-12 +3.697739376125578E-13 +3.065702616466308E-13 +8.072535964409902E-14 +6.614939456280500E-14 +4.517096317247524E-14 +1.957659343079394E-14 +9.206509295115422E-15 +7.453007230176761E-15 +4.324164403919894E-15 +2.600906856839538E-15 +1.392485330090432E-15 +9.944346105824523E-16 +6.502059474126060E-16 +4.994693825599581E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.436797576833356E-17 +1.614655782547956E-16 +1.703612834145394E-13 +4.325548354900406E-14 +4.077290377456607E-14 +2.844101463068531E-14 +1.002511034104281E-14 +8.247580618122777E-15 +5.715240381890267E-15 +2.382018472784260E-15 +1.330458228566527E-15 +9.166149319517066E-16 +8.426622787423944E-16 +4.160849055500288E-16 +4.733465654967249E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.653431839441822E-17 +1.041745703466893E-16 +1.904101874281078E-14 +7.018716903610752E-15 +4.905221385809283E-15 +4.473326729359366E-15 +3.340994970979145E-15 +1.209030733975655E-15 +9.445694639794924E-16 +7.914567950128002E-16 +6.284539149318368E-16 +2.454943185092693E-16 +3.119794423115662E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.370798029996346E-17 +1.165297477405076E-16 +2.044469651926154E-15 +2.038317121407805E-15 +1.023868578572848E-15 +5.415058051932298E-16 +6.263032051212079E-16 +6.932377952027995E-16 +4.046812212357265E-16 +1.103788241973819E-16 +2.303064418377974E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.071290148207108E-18 +2.222603597990015E-16 +2.024265395425462E-16 +2.660308304764915E-16 +4.595438517336991E-16 +2.709348272258703E-16 +6.100578038677023E-17 +1.282307955441115E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.022950455203090E-17 +2.654224771851799E-17 +5.142495562195174E-17 +3.811399816232694E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.44.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.858658364107416E-01 +8.855214243752105E-01 +8.854873428359407E-01 +8.854820135100090E-01 +8.854809177533987E-01 +8.854805396248985E-01 +8.854804018573279E-01 +8.854803328722400E-01 +8.854803062637951E-01 +8.854802931809005E-01 +8.854802874462149E-01 +8.854802848999217E-01 +8.854802830812778E-01 +8.854802822331831E-01 +8.854802815721402E-01 +8.854802813393597E-01 +8.854802811411964E-01 +8.854802809424288E-01 +8.854802808803715E-01 +8.854802807616744E-01
+1.129522736999744E-01 +1.133008127682582E-01 +1.133343633622406E-01 +1.133395731650633E-01 +1.133406408368719E-01 +1.133410091981397E-01 +1.133411431082268E-01 +1.133412103565805E-01 +1.133412361290488E-01 +1.133412488719587E-01 +1.133412544047718E-01 +1.133412568736712E-01 +1.133412586424097E-01 +1.133412594627698E-01 +1.133412601058852E-01 +1.133412603274214E-01 +1.133412605118913E-01 +1.133412607177566E-01 +1.133412607717272E-01 +1.133412608862197E-01
+1.171244528071174E-03 +1.170535586293303E-03 +1.171186449298520E-03 +1.171318289974864E-03 +1.171348501919648E-03 +1.171358674964987E-03 +1.171362664033724E-03 +1.171364440583268E-03 +1.171365276472479E-03 +1.171365620269188E-03 +1.171365819988304E-03 +1.171365898237763E-03 +1.171365946717498E-03 +1.171365975582378E-03 +1.171365991651584E-03 +1.171366005108325E-03 +1.171366016400959E-03 +1.171366010056510E-03 +1.171366018260078E-03 +1.171366022414061E-03
+8.669024332530502E-06 +7.087698639430555E-06 +7.041057938291677E-06 +7.036963715368854E-06 +7.036321052861527E-06 +7.036225134075698E-06 +7.036176732281762E-06 +7.036164072597399E-06 +7.036174506502989E-06 +7.036175082450088E-06 +7.036178665103411E-06 +7.036178942720462E-06 +7.036180830710238E-06 +7.036179879840070E-06 +7.036181857025451E-06 +7.036179672916188E-06 +7.036182135563571E-06 +7.036181377229546E-06 +7.036181249543302E-06 +7.036181309578932E-06
+1.070470176434629E-06 +8.642214612682492E-08 +5.817042420499502E-08 +5.604399048225844E-08 +5.572812335353902E-08 +5.566715473295564E-08 +5.565447114518800E-08 +5.565281309034949E-08 +5.565138377336192E-08 +5.565123936199437E-08 +5.565143677539811E-08 +5.565110820032036E-08 +5.565106863317627E-08 +5.565108891909748E-08 +5.565106696306487E-08 +5.565109200670826E-08 +5.565107635944708E-08 +5.565108498333834E-08 +5.565110069005841E-08 +5.565110286912263E-08
+3.101461603000581E-07 +1.657109692554439E-08 +2.979276433936045E-09 +9.141293150246984E-10 +5.845102393572559E-10 +5.254436893927062E-10 +5.043402018554350E-10 +4.993340582039734E-10 +4.970751172874286E-10 +4.963906361449905E-10 +4.960705761224083E-10 +4.958561680887325E-10 +4.957685191826071E-10 +4.957331278089518E-10 +4.957247522909566E-10 +4.957146237607090E-10 +4.956970030055747E-10 +4.957027825573165E-10 +4.957068620830144E-10 +4.956989057236749E-10
+2.120821853463920E-07 +1.285741282356784E-08 +1.661381341232281E-09 +3.355536628797473E-10 +8.395140520866295E-11 +2.665862970828490E-11 +1.140035546390553E-11 +5.399961816127278E-12 +3.041177419615756E-12 +2.228302849260363E-12 +1.878858939294174E-12 +1.726953437010336E-12 +1.640732287338673E-12 +1.601991576980479E-12 +1.585416115464299E-12 +1.575031610588517E-12 +1.568801306051871E-12 +1.565799576691784E-12 +1.563163468806284E-12 +1.562593006169090E-12
+1.921711157212268E-07 +9.201821570178708E-09 +9.518269515188366E-10 +2.172695906266286E-10 +5.369556980169516E-11 +1.698005624239099E-11 +6.313906859440358E-12 +2.422085810823825E-12 +1.340151749418979E-12 +5.758772090345401E-13 +2.637260335952547E-13 +1.432735684816371E-13 +7.474890253692624E-14 +3.877675301098362E-14 +2.328953897449316E-14 +1.493444330643794E-14 +9.969410414090814E-15 +7.688856236495082E-15 +5.610313494063613E-15 +5.216929979080707E-15
+9.632814159691272E-08 +4.906017605825020E-09 +7.626729826736642E-10 +1.594088637786664E-10 +3.897111761506865E-11 +1.101423013216408E-11 +4.167343869160921E-12 +1.670863176085643E-12 +8.151086297977956E-13 +3.631081401811276E-13 +1.806682270866006E-13 +9.852593545252924E-14 +4.988084476769390E-14 +2.872259328424461E-14 +1.533419573326718E-14 +8.469230320244246E-15 +5.447804319631242E-15 +3.219627326114884E-15 +1.984908310510593E-15 +1.823793226586171E-15
+6.687346895826260E-08 +3.913861164247221E-09 +5.744763745176248E-10 +1.135954751942704E-10 +2.771968224640381E-11 +8.677382190205125E-12 +3.528244692882782E-12 +1.174026039421402E-12 +5.529644479022905E-13 +2.381829040109255E-13 +1.248730941626265E-13 +7.547852181053823E-14 +3.587732146929904E-14 +2.036955236214050E-14 +1.063146127943264E-14 +6.366054377694788E-15 +3.929776318148603E-15 +2.470450047788834E-15 +1.326058107741933E-15 +1.322786762118677E-15
+2.823570649335993E-08 +3.372210467960439E-09 +4.068517223173343E-10 +8.791545785658432E-11 +2.133739072463884E-11 +6.086317680147216E-12 +2.631849146826954E-12 +1.019506413915032E-12 +4.862886951178061E-13 +2.038618012926968E-13 +9.562268456841207E-14 +5.523436039417935E-14 +2.761550095798975E-14 +1.716807152652727E-14 +8.657505345366918E-15 +4.824435502347058E-15 +3.047274545287719E-15 +1.894599045515965E-15 +1.313727194840400E-15 +9.711908372293165E-16
+2.992422171306053E-11 +2.047452865754515E-09 +3.629544050825930E-10 +7.238093710853644E-11 +1.566379195500590E-11 +5.659783580322479E-12 +1.898779715562488E-12 +8.347945925500073E-13 +3.939472788462934E-13 +1.513526039126564E-13 +7.391274118926188E-14 +4.030728248616551E-14 +2.163981520079717E-14 +1.246252832093737E-14 +7.109463459358402E-15 +3.672910671300877E-15 +2.437945465687951E-15 +1.654592798043351E-15 +1.091765314382407E-15 +8.362913225574051E-16
+0.000000000000000E+00 +2.790281729441967E-10 +2.934984812731530E-10 +6.294670571203220E-11 +1.277934637398868E-11 +3.830108706698308E-12 +1.574288205432262E-12 +7.425279593126304E-13 +2.950627271425791E-13 +1.318309317366347E-13 +6.429958792672232E-14 +3.538907059534114E-14 +1.795211783180114E-14 +9.669884977335472E-15 +5.796797483071353E-15 +3.132854722202965E-15 +1.835881583284686E-15 +1.578719036161919E-15 +8.987576791641384E-16 +7.763203058088564E-16
+0.000000000000000E+00 +5.566287638703348E-13 +1.310623572531770E-10 +3.964802557556980E-11 +1.079031650095935E-11 +2.755542504966073E-12 +1.175315112375855E-12 +4.882073281331212E-13 +2.564583221356666E-13 +1.040630461982063E-13 +5.409477625865381E-14 +2.811535729846436E-14 +1.345300953076840E-14 +8.160254001074017E-15 +4.523160860160733E-15 +2.406657922232954E-15 +1.604102407911538E-15 +1.212977603599720E-15 +6.868934704014030E-16 +6.482199107418930E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.494901505656025E-13 +2.438763586625300E-11 +5.051892461890197E-12 +1.508162607495481E-12 +9.006023665573996E-13 +2.753812056751320E-13 +1.982713674260996E-13 +7.674283354500443E-14 +4.052457694765761E-14 +2.326596451546755E-14 +1.165235020324849E-14 +6.504297965655306E-15 +3.308900213180908E-15 +1.725861744563095E-15 +1.306747909199108E-15 +9.960582405378653E-16 +5.432099017626152E-16 +5.149550311969864E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.575161170294570E-15 +4.149664751603160E-12 +6.234519466415114E-13 +6.254274797463751E-13 +1.847185152932511E-13 +1.769852284107148E-13 +3.600932006176691E-14 +3.139140715294694E-14 +1.451800337304767E-14 +8.159468302827812E-15 +4.885830911666697E-15 +2.871242477597618E-15 +1.431950012728730E-15 +1.048815484292140E-15 +6.988377937525077E-16 +3.892002214960670E-16 +4.201428530286144E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.334474612807285E-16 +4.625389750339941E-13 +5.741171964709372E-13 +8.472957215761437E-14 +8.849869109066930E-14 +2.211486413828476E-14 +2.095573038724948E-14 +1.217986543803784E-14 +5.037179949241442E-15 +3.620294140371223E-15 +1.926531160514704E-15 +8.685831120939036E-16 +7.603412443632030E-16 +5.642510166232968E-16 +2.837541947291501E-16 +3.232071186442088E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.743450026187143E-17 +8.212848210318609E-14 +7.213565469079029E-14 +7.078004159059138E-14 +1.178869938046939E-14 +1.149056880189514E-14 +7.775236450137699E-15 +2.626566308415651E-15 +2.544795596191365E-15 +1.161418487060907E-15 +5.998523175648216E-16 +5.073813279054035E-16 +4.422056397485904E-16 +1.856062179777641E-16 +2.825337814789276E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.730249856899896E-16 +3.408587488914874E-17 +7.887230932531783E-15 +7.491435380123009E-15 +1.417439329171929E-15 +1.481953973593699E-15 +1.300651511755149E-15 +9.058871317447522E-16 +5.507611067701256E-16 +4.933205763636721E-16 +2.626646525499738E-16 +1.787439741156746E-16 +2.067971947552453E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.286342947869819E-16 +2.898645160135170E-16 +3.485225305834412E-16 +8.716614812246922E-16 +8.704397880717290E-16 +7.508128815816832E-16 +2.533547342947071E-16 +2.462485494816422E-16 +2.347228756435626E-16 +1.204609726909876E-16 +1.484678128252813E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.792284995345055E-16 +1.995393196004422E-16 +7.128683393348495E-17 +8.690260788548687E-17 +9.686109191953355E-17 +8.236793950968865E-17 +3.620097926213771E-17 +7.049351453307612E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.485153354643694E-17 +9.298908549672292E-17 +5.991637554335581E-17 +1.181012082638308E-17 +1.075000898442003E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.44.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.858638886198752E-01 +8.855215952953301E-01 +8.854873375325349E-01 +8.854820123650458E-01 +8.854809180189585E-01 +8.854805396688409E-01 +8.854804017290326E-01 +8.854803328937422E-01 +8.854803060022289E-01 +8.854802931429918E-01 +8.854802874301503E-01 +8.854802845255811E-01 +8.854802830854888E-01 +8.854802822805647E-01 +8.854802816814880E-01 +8.854802813454442E-01 +8.854802811430303E-01 +8.854802810565563E-01 +8.854802808481375E-01 +8.854802780799055E-01
+1.129542072634273E-01 +1.133006470893923E-01 +1.133343681972315E-01 +1.133395740397052E-01 +1.133406405303011E-01 +1.133410091598585E-01 +1.133411432502917E-01 +1.133412102962394E-01 +1.133412363955294E-01 +1.133412489046190E-01 +1.133412544366733E-01 +1.133412572299613E-01 +1.133412586418795E-01 +1.133412594170359E-01 +1.133412599974762E-01 +1.133412603276546E-01 +1.133412605151217E-01 +1.133412606049916E-01 +1.133412608029057E-01 +1.133412635181958E-01
+1.171259774995893E-03 +1.170530402050724E-03 +1.171186819565934E-03 +1.171318558432656E-03 +1.171348532339871E-03 +1.171358684473794E-03 +1.171362650305246E-03 +1.171364477880352E-03 +1.171365271436269E-03 +1.171365623373140E-03 +1.171365803111514E-03 +1.171365917041713E-03 +1.171365943112448E-03 +1.171365972791320E-03 +1.171365991637952E-03 +1.171365997672542E-03 +1.171366012438113E-03 +1.171366008715689E-03 +1.171366019164153E-03 +1.171366071074467E-03
+8.667830004082169E-06 +7.087626129152553E-06 +7.041152734541285E-06 +7.036965254050155E-06 +7.036331155734558E-06 +7.036209969066414E-06 +7.036176675089813E-06 +7.036165946935833E-06 +7.036174803631083E-06 +7.036177272323497E-06 +7.036180210358466E-06 +7.036178054638326E-06 +7.036180747145383E-06 +7.036181012397024E-06 +7.036180881287314E-06 +7.036180739495770E-06 +7.036181028979915E-06 +7.036181315867876E-06 +7.036181394645463E-06 +7.036182352024669E-06
+1.070086996233340E-06 +8.643525425982758E-08 +5.817319865107396E-08 +5.604427292658671E-08 +5.572861333144104E-08 +5.566716052162278E-08 +5.565447702530850E-08 +5.565282480497691E-08 +5.565119836182168E-08 +5.565117838763844E-08 +5.565102691743203E-08 +5.565119324300868E-08 +5.565107751842081E-08 +5.565110643687821E-08 +5.565110502280879E-08 +5.565113104029369E-08 +5.565107801580634E-08 +5.565110836570221E-08 +5.565110823227264E-08 +5.565119056529035E-08
+3.103810619487781E-07 +1.656253997360118E-08 +2.978988784132882E-09 +9.141439097878283E-10 +5.845312241869005E-10 +5.254357429618407E-10 +5.043391549715177E-10 +4.992060192806506E-10 +4.970943972563763E-10 +4.963998727551795E-10 +4.959678062515017E-10 +4.958933690172661E-10 +4.957766011017432E-10 +4.957370668612068E-10 +4.957151788812713E-10 +4.957295570209997E-10 +4.956985574479472E-10 +4.957118478984959E-10 +4.957019664389321E-10 +4.957030281001633E-10
+2.123052298328148E-07 +1.285786825736699E-08 +1.661244244282764E-09 +3.355620402775943E-10 +8.394998649756034E-11 +2.666804770639455E-11 +1.140523504987035E-11 +5.248945127234963E-12 +3.073937020258215E-12 +2.228434583701490E-12 +1.878677370976381E-12 +1.727028959459831E-12 +1.641950385197517E-12 +1.602012093854924E-12 +1.583763164249429E-12 +1.574394795293040E-12 +1.568508131518283E-12 +1.565795035403201E-12 +1.563106781722375E-12 +1.561865212954446E-12
+1.923628574553716E-07 +9.209463491275718E-09 +9.521716568076300E-10 +2.172817320781858E-10 +5.369273263251567E-11 +1.697739272925364E-11 +6.312742626773917E-12 +2.430355528860414E-12 +1.305347423081673E-12 +5.763695133793610E-13 +2.636017474861794E-13 +1.432416646383960E-13 +7.089555704795573E-14 +3.835543829682955E-14 +2.331393684622229E-14 +1.485915692980627E-14 +9.781019773427072E-15 +7.603862395492596E-15 +5.629610523399519E-15 +4.640419175228151E-15
+9.608421166340591E-08 +4.908163408936349E-09 +7.626382879577057E-10 +1.594578954607651E-10 +3.897553367295642E-11 +1.102189025843267E-11 +4.166179262429574E-12 +1.593652241043650E-12 +7.845854539381268E-13 +3.635759841734212E-13 +1.800640673281840E-13 +9.862145629394804E-14 +4.973438217828221E-14 +2.820386296229573E-14 +1.588068767039379E-14 +8.814810977995606E-15 +5.216646605875228E-15 +3.124737499320420E-15 +2.082182452994313E-15 +1.137447923280613E-15
+6.682604477792433E-08 +3.915594755244080E-09 +5.745240957721910E-10 +1.136104180550805E-10 +2.772515372392340E-11 +8.678261236607013E-12 +3.528199339006267E-12 +1.275328921405737E-12 +5.584495921988901E-13 +2.382990816619594E-13 +1.242563800324824E-13 +7.558742662509754E-14 +3.566409807348724E-14 +2.043066920445399E-14 +1.182983118323592E-14 +6.995828557418280E-15 +3.991924761614564E-15 +2.410312372396541E-15 +1.347501641587249E-15 +8.524585223726070E-16
+2.843334675977155E-08 +3.373600703158967E-09 +4.069551193932889E-10 +8.792190974156317E-11 +2.133097935287963E-11 +6.090096928118307E-12 +2.633986323386218E-12 +1.001797391755990E-12 +4.766749949526167E-13 +2.035603263573697E-13 +9.512031463208915E-14 +5.530852105050863E-14 +2.626413945749263E-14 +1.716688416353503E-14 +9.370900400115080E-15 +5.181449106817114E-15 +3.085198440934833E-15 +1.887333523722814E-15 +1.113218682681284E-15 +6.295679261629443E-16
+3.195262048044234E-11 +2.046153171324590E-09 +3.630729525752694E-10 +7.238125617197793E-11 +1.566629351412369E-11 +5.655434099030286E-12 +1.900813670320260E-12 +8.409067548347193E-13 +4.161435791052155E-13 +1.511460932599031E-13 +7.363072685247963E-14 +4.030646574670973E-14 +2.159742848130727E-14 +1.229478867325489E-14 +7.329909681146191E-15 +4.005417340160128E-15 +2.350537090285118E-15 +1.692117435792301E-15 +1.067002885126596E-15 +5.624095183179525E-16
+0.000000000000000E+00 +2.779346862916731E-10 +2.939345429951024E-10 +6.296492802205255E-11 +1.277258300473288E-11 +3.821792248472220E-12 +1.573688183235417E-12 +6.750691843978910E-13 +2.927349869984256E-13 +1.316263551378736E-13 +6.415118194299480E-14 +3.541024669595211E-14 +1.752236322513749E-14 +9.468238075316944E-15 +5.605447434809094E-15 +3.172677272897709E-15 +1.890203984641386E-15 +1.593437214474289E-15 +9.616741839141625E-16 +4.868686502079508E-16
+0.000000000000000E+00 +5.155178238845157E-13 +1.310965174398462E-10 +3.955667260557528E-11 +1.079972060133769E-11 +2.751704246115131E-12 +1.173910153253631E-12 +4.803507194947869E-13 +2.600781398536807E-13 +1.040320119615718E-13 +5.397208383083363E-14 +2.812956243235391E-14 +1.288021911187633E-14 +8.135491128706468E-15 +4.510731328987289E-15 +2.245255534391890E-15 +1.480788180381710E-15 +1.152166534416209E-15 +7.312702047331643E-16 +4.197046849005152E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.038912652439101E-13 +2.438718996785969E-11 +5.037764756345130E-12 +1.507871200007036E-12 +9.008832950406739E-13 +2.748281646428614E-13 +1.963886415511519E-13 +7.679365066129452E-14 +4.065584610798414E-14 +2.327672076886952E-14 +1.089420993660024E-14 +6.506838880488691E-15 +3.330815453546935E-15 +1.618040250073899E-15 +1.114502500377173E-15 +9.775131045741725E-16 +5.519849406210853E-16 +3.114171835424226E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.436592092757978E-14 +4.149519565337734E-12 +6.233277130824530E-13 +6.255548472692054E-13 +1.856773945843128E-13 +1.747456967004815E-13 +3.592247554240594E-14 +3.151130670483823E-14 +1.451071468000193E-14 +7.453323868009032E-15 +4.917857505007228E-15 +3.049771331083409E-15 +1.421396527151036E-15 +8.137174554153902E-16 +6.991864032888031E-16 +4.090670461664466E-16 +2.546003949955793E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.853914137215603E-16 +4.624960646767787E-13 +5.727925157275475E-13 +8.582052251640112E-14 +8.703015516345063E-14 +2.214073266678611E-14 +2.102671128394930E-14 +1.211012739016425E-14 +5.010055603836323E-15 +3.655979997732983E-15 +2.066622478477782E-15 +9.793508068065803E-16 +6.728782158674095E-16 +5.643118721705103E-16 +3.803277744155428E-16 +2.137372758008766E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.310626426005090E-17 +8.235752587597084E-14 +7.066510257967203E-14 +7.061749250125530E-14 +1.185442732136665E-14 +1.167376641036300E-14 +7.786865779803675E-15 +2.640657321812957E-15 +2.559209905442506E-15 +1.364379532804529E-15 +7.344959009464005E-16 +5.050090451991837E-16 +4.424092332655633E-16 +3.100261736138639E-16 +1.877724852234303E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.238330535069001E-17 +9.107056009979604E-17 +7.859119748953535E-15 +7.502247381054509E-15 +1.380649875488067E-15 +1.527450858893512E-15 +1.308675254943573E-15 +9.083966629382240E-16 +5.831433319443838E-16 +4.270548563459291E-16 +2.632953002380166E-16 +2.118295636471828E-16 +1.549169762998434E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.210046644962283E-16 +1.230334080417511E-16 +3.567551671507191E-16 +8.679772501247251E-16 +8.695730638512674E-16 +6.989721882648962E-16 +2.582630294794177E-16 +2.382269465616661E-16 +2.398028221702271E-16 +1.231428500780248E-16 +5.999379788634729E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.341245831892529E-16 +1.705760002160697E-16 +7.663690912909219E-17 +8.714609536401317E-17 +8.422799378775845E-17 +8.925128828539374E-17 +4.820481202452322E-17 +3.965663646353156E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.007767328511263E-17 +8.216637525373042E-17 +5.573631095811780E-17 +1.262323729661994E-17 +5.577203305019280E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.45.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.860987191242593E-01 +8.859623514994454E-01 +8.859469824068625E-01 +8.859444686642814E-01 +8.859439098672016E-01 +8.859437043792939E-01 +8.859436283634459E-01 +8.859435905656589E-01 +8.859435766672135E-01 +8.859435679517876E-01 +8.859435648471108E-01 +8.859435632559088E-01 +8.859435624421963E-01 +8.859435619066091E-01 +8.859435616767226E-01 +8.859435614612244E-01 +8.859435612790612E-01 +8.859435612002179E-01 +8.859435611195058E-01 +8.859435610598090E-01
+1.127977437628940E-01 +1.129386342263997E-01 +1.129540359812877E-01 +1.129565226035101E-01 +1.129570712615579E-01 +1.129572723755421E-01 +1.129573464739767E-01 +1.129573834459599E-01 +1.129573968298895E-01 +1.129574054097654E-01 +1.129574083858007E-01 +1.129574099507768E-01 +1.129574107386487E-01 +1.129574112539862E-01 +1.129574114646789E-01 +1.129574116853229E-01 +1.129574118575196E-01 +1.129574119348211E-01 +1.129574120135501E-01 +1.129574120701841E-01
+1.095784115758378E-03 +1.093055629612835E-03 +1.093125557897560E-03 +1.093161382516341E-03 +1.093172705876398E-03 +1.093177322956327E-03 +1.093179276658750E-03 +1.093180113886314E-03 +1.093180625483531E-03 +1.093180755735021E-03 +1.093180893098198E-03 +1.093180918448934E-03 +1.093180943495007E-03 +1.093180963873554E-03 +1.093180982342459E-03 +1.093180978209035E-03 +1.093180987058944E-03 +1.093180989228728E-03 +1.093180991071574E-03 +1.093180994046946E-03
+6.575425564060059E-06 +5.844504718608150E-06 +5.810170558239018E-06 +5.807230382027941E-06 +5.806916990188759E-06 +5.806880304246508E-06 +5.806896678763186E-06 +5.806903016661052E-06 +5.806910883093915E-06 +5.806918073156271E-06 +5.806910983270745E-06 +5.806912213542318E-06 +5.806913264336620E-06 +5.806913205203010E-06 +5.806913994258985E-06 +5.806913093719696E-06 +5.806914147585989E-06 +5.806913572005736E-06 +5.806913702975834E-06 +5.806913788516747E-06
+4.557093818146405E-07 +6.309038795831656E-08 +4.022559100445728E-08 +3.886178516185578E-08 +3.867798063381215E-08 +3.862491919654901E-08 +3.861508041105991E-08 +3.861475999331651E-08 +3.861451688518356E-08 +3.861515697673245E-08 +3.861440577802122E-08 +3.861449941910476E-08 +3.861446198270251E-08 +3.861451186419521E-08 +3.861452131893646E-08 +3.861442890935714E-08 +3.861449785266028E-08 +3.861446370557550E-08 +3.861446778779464E-08 +3.861447379565746E-08
+2.909225333078288E-07 +1.978800431513327E-08 +2.067538509232379E-09 +6.016088164938137E-10 +4.087790705066995E-10 +3.651430485912899E-10 +3.523709009408166E-10 +3.485759976599877E-10 +3.473146305132404E-10 +3.468322633211711E-10 +3.466367101853396E-10 +3.465551195999495E-10 +3.464981617510809E-10 +3.464894120854164E-10 +3.464578775544428E-10 +3.464573778989463E-10 +3.464675480127286E-10 +3.464535365598425E-10 +3.464552674885869E-10 +3.464540480822164E-10
+1.734081686774889E-07 +9.921179105982302E-09 +1.086958050590183E-09 +2.043973739809127E-10 +4.890610391870224E-11 +1.456932750284704E-11 +7.011751586640993E-12 +3.336426923018362E-12 +2.123627564175217E-12 +1.563652321426402E-12 +1.385755833468120E-12 +1.304888698935472E-12 +1.264139296489829E-12 +1.243454894658800E-12 +1.235246874344819E-12 +1.229751287334839E-12 +1.226838694435838E-12 +1.225198163069440E-12 +1.225430331860556E-12 +1.225358225228167E-12
+1.149515933012506E-07 +6.101353821685825E-09 +7.927334775846333E-10 +1.221256580783508E-10 +3.023927668560161E-11 +1.102682049025149E-11 +4.505273840151961E-12 +1.203646129361024E-12 +7.124569326655707E-13 +3.172945644816547E-13 +1.681719523015966E-13 +7.563461588508030E-14 +4.532509583182222E-14 +2.166294007977820E-14 +1.227736945382577E-14 +7.818229733698376E-15 +5.356576194846047E-15 +4.404327208742255E-15 +4.632931796880721E-15 +4.567553266478852E-15
+7.013996344193600E-08 +5.657863175134921E-09 +5.331918537855901E-10 +9.667553662944764E-11 +2.200398353788979E-11 +7.110685034052320E-12 +2.489442978430131E-12 +8.979434807678319E-13 +5.339376208305220E-13 +1.897419571519565E-13 +1.052832288488894E-13 +5.043648375238901E-14 +2.657019757633270E-14 +1.272595931742053E-14 +7.950367421093321E-15 +4.861794546103457E-15 +2.631187586941849E-15 +1.761815927538708E-15 +1.990251853124603E-15 +1.928730671777027E-15
+3.661698219047950E-08 +4.529201658455125E-09 +3.546331500235365E-10 +6.326498506956317E-11 +1.673892828996087E-11 +5.194738016509601E-12 +2.080805003239081E-12 +6.746926025482711E-13 +3.152122874023023E-13 +1.477365646234422E-13 +7.498172285966205E-14 +4.014687283993728E-14 +1.809127803446562E-14 +9.441172792182501E-15 +5.213078121921320E-15 +3.264458356067582E-15 +1.742933622133108E-15 +1.286113364717171E-15 +1.435064112158041E-15 +1.384149944466658E-15
+3.573310713440938E-08 +2.089604463867670E-09 +2.623408892583476E-10 +5.483047506502333E-11 +1.371081332823439E-11 +4.396005105782365E-12 +1.410730806919650E-12 +5.412803162196487E-13 +2.573347984725973E-13 +1.093890488078316E-13 +5.486615635128908E-14 +3.040511456352478E-14 +1.597674526643215E-14 +8.447132771245372E-15 +4.446023186062812E-15 +2.391634688527564E-15 +1.437128004995851E-15 +1.052104901114986E-15 +1.235794055242896E-15 +1.202203261412435E-15
+8.979142227702988E-11 +1.871749182663718E-09 +2.268077010990207E-10 +3.920597591153114E-11 +1.115973842387111E-11 +3.080953174780785E-12 +1.289253203822207E-12 +4.305478981638176E-13 +1.971463431040707E-13 +8.727728882963240E-14 +4.586450034597348E-14 +2.447724902193490E-14 +1.241743188070110E-14 +6.505799863343359E-15 +3.940534466338816E-15 +1.997944424361232E-15 +1.282274293635966E-15 +8.776178174653129E-16 +9.246638281350001E-16 +9.166068530161429E-16
+0.000000000000000E+00 +1.089305552682657E-09 +1.802064706917694E-10 +3.043190525160481E-11 +6.567569643801961E-12 +2.624945252775542E-12 +1.037720773224109E-12 +3.750543410518870E-13 +1.685597203501992E-13 +6.718890719497033E-14 +3.484220209917601E-14 +1.891781172325485E-14 +9.998720005218804E-15 +5.394056743932538E-15 +2.542883170355539E-15 +1.755782001960299E-15 +1.232675530164783E-15 +7.124185052204065E-16 +7.660364388293449E-16 +7.898596400048194E-16
+0.000000000000000E+00 +1.180784815310710E-12 +1.044508875052377E-10 +2.542626866224469E-11 +5.008916913905604E-12 +2.008787691739833E-12 +7.077443535281546E-13 +2.884156700396925E-13 +1.557358394543077E-13 +5.242184944727461E-14 +2.989329086074670E-14 +1.704669451125353E-14 +8.601732450624538E-15 +3.853500894414170E-15 +2.142223135570003E-15 +1.305899883853156E-15 +1.052357889159488E-15 +6.934675342281466E-16 +6.956500451876103E-16 +7.452838034020338E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.891939038858487E-11 +1.213832177937807E-11 +4.059882227757832E-12 +1.174181242389318E-12 +4.999138658983785E-13 +1.669806718488226E-13 +6.992351457520018E-14 +4.258897541576380E-14 +2.174172515050594E-14 +1.148660417425874E-14 +6.259384652553497E-15 +2.857393915086967E-15 +1.635669969910785E-15 +1.065202207830151E-15 +7.454430589825496E-16 +5.096018423322427E-16 +5.649120064990200E-16 +5.245941176054878E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.529601022084748E-14 +7.414289566211940E-12 +2.423322329338217E-12 +3.480374325619217E-13 +4.123926241574203E-13 +1.198852389116001E-13 +6.613345125651753E-14 +3.421241378249419E-14 +1.571272651255832E-14 +8.499616153027530E-15 +4.863789704509207E-15 +2.359176783461748E-15 +1.308532250314131E-15 +8.035539480888864E-16 +5.090873681457571E-16 +4.417486128073254E-16 +4.860794515110953E-16 +4.595771597616943E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.346955391992978E-15 +7.819027781936805E-13 +2.987157950662824E-13 +2.223902815093717E-13 +5.915477117577551E-14 +5.142875288704254E-14 +2.134057167528658E-14 +1.051912587255969E-14 +6.860750576513633E-15 +4.245980103551413E-15 +1.373515744334427E-15 +9.657491379220232E-16 +5.535092675412352E-16 +4.188749318748902E-16 +3.887432423764607E-16 +4.037383230447303E-16 +4.054226759272237E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.885907434996302E-16 +1.305627553074412E-16 +1.259575101871318E-13 +4.089320702795110E-14 +2.945602002563786E-14 +4.969608127484299E-15 +5.588632642373965E-15 +3.393321164042066E-15 +2.405341735677165E-15 +8.448935846942335E-16 +7.963634717117065E-16 +4.826714941857197E-16 +3.397018023122362E-16 +2.592764155848832E-16 +2.992756081997272E-16 +2.900350636259833E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.107324105131679E-17 +2.821820611364381E-16 +1.577824902751828E-14 +4.118588846927294E-15 +2.922859567683776E-15 +3.246228671236124E-15 +6.666739779485273E-16 +6.435654334657868E-16 +5.099514878997676E-16 +3.035738037955834E-16 +2.793967413795184E-16 +2.288366630335253E-16 +2.420164754658524E-16 +2.382575193282743E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.129432062447368E-16 +1.772526384938185E-16 +2.001401887779219E-15 +1.775617749471901E-15 +4.840896330142340E-16 +5.080644474742362E-16 +4.396318625308613E-16 +1.796352790610454E-16 +1.524166882069033E-16 +6.600539934246786E-17 +1.020631118850687E-16 +9.295818155400475E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.060672881199137E-16 +1.199047244413715E-16 +4.888393577861150E-16 +3.192412265231125E-16 +4.723303832204253E-17 +6.556458194355893E-17 +5.907097697159389E-17 +6.563585327686975E-17 +6.558768118058186E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.387248750065788E-17 +3.097903110366372E-17 +3.909370149722450E-17 +6.445989340790503E-17 +4.589884310779541E-17 +4.677846119958131E-17 +4.856670199761532E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.291718526977775E-18 +2.639842044568874E-18 +2.602333613117909E-18 +3.665805470655903E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.45.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.860976699892507E-01 +8.859624232001678E-01 +8.859469747192613E-01 +8.859444689722058E-01 +8.859439097948663E-01 +8.859437046224419E-01 +8.859436284828082E-01 +8.859435907684952E-01 +8.859435753506739E-01 +8.859435679701220E-01 +8.859435649474292E-01 +8.859435631615371E-01 +8.859435624487532E-01 +8.859435618931922E-01 +8.859435615741967E-01 +8.859435613429278E-01 +8.859435612551183E-01 +8.859435612448257E-01 +8.859435611205174E-01 +8.859435600868468E-01
+1.127987265881995E-01 +1.129385671561001E-01 +1.129540435180848E-01 +1.129565223658594E-01 +1.129570713213455E-01 +1.129572721616728E-01 +1.129573463727047E-01 +1.129573832131038E-01 +1.129573981910061E-01 +1.129574053833666E-01 +1.129574083172156E-01 +1.129574100408085E-01 +1.129574107290525E-01 +1.129574112637408E-01 +1.129574115748511E-01 +1.129574118014163E-01 +1.129574118823717E-01 +1.129574118900969E-01 +1.129574120115459E-01 +1.129574130348738E-01
+1.095850103074989E-03 +1.093051116350941E-03 +1.093125764845758E-03 +1.093161326119234E-03 +1.093172722635632E-03 +1.093177289112299E-03 +1.093179261520873E-03 +1.093180143678503E-03 +1.093180585457136E-03 +1.093180778171662E-03 +1.093180859265021E-03 +1.093180923538080E-03 +1.093180946412351E-03 +1.093180967873924E-03 +1.093180975438581E-03 +1.093180980037776E-03 +1.093180986534354E-03 +1.093180989262664E-03 +1.093180991859472E-03 +1.093181002266493E-03
+6.576193180414395E-06 +5.844384417444115E-06 +5.810113993626041E-06 +5.807217122403779E-06 +5.806913016616637E-06 +5.806884765058901E-06 +5.806893966610250E-06 +5.806903208366290E-06 +5.806906383266521E-06 +5.806904916751386E-06 +5.806912764953728E-06 +5.806911524770274E-06 +5.806913392219735E-06 +5.806912821101099E-06 +5.806913295416716E-06 +5.806913609346813E-06 +5.806913788787590E-06 +5.806913647448326E-06 +5.806913913757344E-06 +5.806913842845099E-06
+4.556747654545298E-07 +6.309117776579973E-08 +4.022525614367313E-08 +3.886136052851907E-08 +3.867777475716158E-08 +3.862502677399640E-08 +3.861548397277829E-08 +3.861481069300961E-08 +3.861447070994723E-08 +3.861394038240943E-08 +3.861471155211594E-08 +3.861443933029626E-08 +3.861445001114032E-08 +3.861459263323662E-08 +3.861444940988839E-08 +3.861427566860326E-08 +3.861447003127596E-08 +3.861446343067502E-08 +3.861446043654968E-08 +3.861447689332309E-08
+2.904978342942962E-07 +1.978917585359317E-08 +2.067561623374389E-09 +6.016046015016376E-10 +4.087673907577175E-10 +3.651468943628165E-10 +3.520183666380622E-10 +3.485760947939795E-10 +3.473033201330506E-10 +3.468256617373933E-10 +3.466409365389760E-10 +3.465562721355834E-10 +3.464971702314796E-10 +3.464664535266393E-10 +3.464639404678023E-10 +3.464754085396728E-10 +3.464710065917145E-10 +3.464529511445337E-10 +3.464534378158678E-10 +3.464523587169672E-10
+1.733679162055694E-07 +9.921862425404153E-09 +1.087158564198864E-09 +2.043469514031850E-10 +4.890969338523236E-11 +1.456887091477561E-11 +6.990126066779087E-12 +3.327857737159842E-12 +2.123283250322743E-12 +1.564215326649189E-12 +1.385432453195379E-12 +1.305241616184964E-12 +1.267588798325804E-12 +1.242871734842725E-12 +1.235612202099303E-12 +1.230047713853287E-12 +1.226840604946300E-12 +1.225206678358249E-12 +1.225393537636284E-12 +1.224370136998461E-12
+1.148625110088130E-07 +6.101871517592748E-09 +7.928900668983314E-10 +1.220836977641084E-10 +3.023577738879456E-11 +1.102640087425459E-11 +4.360246960050968E-12 +1.201406210090848E-12 +7.109022481951201E-13 +3.174172704439096E-13 +1.680806163386963E-13 +6.962733625679327E-14 +4.801299883689755E-14 +1.997281998206143E-14 +1.282789587735217E-14 +8.276994675818864E-15 +5.197621355381184E-15 +4.434730295495752E-15 +4.615386978085490E-15 +3.682721515461848E-15
+7.014810317389321E-08 +5.658735516810947E-09 +5.332272172029283E-10 +9.666792554736746E-11 +2.200252305095975E-11 +7.110244700956182E-12 +2.447418837630213E-12 +8.987932765151041E-13 +5.289979364581144E-13 +1.898278382049997E-13 +1.054765095009379E-13 +5.108980906683257E-14 +2.730521824551181E-14 +1.246735555476470E-14 +7.906747745717121E-15 +5.017894300928835E-15 +2.548061661776250E-15 +1.801424713429764E-15 +1.991243652885702E-15 +1.314791580410415E-15
+3.673275353167508E-08 +4.529239782944879E-09 +3.547009067159347E-10 +6.324758875230569E-11 +1.673921705926156E-11 +5.194613664563864E-12 +2.016802271836515E-12 +6.791097371676388E-13 +3.146288014629263E-13 +1.477931382808527E-13 +7.567569715119925E-14 +3.993005900424503E-14 +1.861458166815566E-14 +9.280687729219081E-15 +5.536148245065537E-15 +3.358495687785859E-15 +1.719292806683782E-15 +1.364597204206824E-15 +1.413713818929637E-15 +8.560767272339417E-16
+3.575382660669164E-08 +2.089752697467645E-09 +2.623186780805425E-10 +5.477418298998771E-11 +1.371103602004089E-11 +4.395863116034474E-12 +1.425101395449250E-12 +5.442244273415173E-13 +2.576683070659820E-13 +1.094323968227833E-13 +5.532771683028692E-14 +2.904626255118046E-14 +1.602193577679279E-14 +8.480641452932102E-15 +4.465796674365556E-15 +2.468883490211147E-15 +1.375377025926592E-15 +1.139247670896191E-15 +1.229561286352823E-15 +6.519385190524855E-16
+8.858776108630122E-11 +1.871592622171426E-09 +2.268941890496388E-10 +3.921297046856561E-11 +1.115979118229204E-11 +3.080912066074585E-12 +1.269029683126878E-12 +4.307066422195747E-13 +1.984063631985599E-13 +8.728672556521335E-14 +4.608483238885563E-14 +2.115314025850385E-14 +1.280765517382061E-14 +6.185712871971221E-15 +3.943260859849560E-15 +1.995629894482864E-15 +1.312857960576443E-15 +9.211364180489356E-16 +9.301315985677200E-16 +5.475978606185441E-16
+0.000000000000000E+00 +1.088481338385587E-09 +1.803530756404382E-10 +3.042055349998569E-11 +6.571449040489119E-12 +2.624917882627506E-12 +1.015482868066367E-12 +3.722232902769041E-13 +1.692349817724348E-13 +6.719033702620889E-14 +3.510303314203619E-14 +1.914629857997809E-14 +1.042259198573460E-14 +4.791857270487758E-15 +2.865168287085814E-15 +1.687838460609238E-15 +1.109422326196718E-15 +7.143594347955633E-16 +7.576905758662885E-16 +4.438549994734895E-16
+0.000000000000000E+00 +1.062796120456131E-12 +1.044740411012237E-10 +2.541804935603535E-11 +5.003512727320575E-12 +2.008801738853517E-12 +7.064308678064260E-13 +2.919700171388829E-13 +1.570426398174047E-13 +5.240935843255783E-14 +2.975529837943556E-14 +1.531834354052063E-14 +8.979194948696342E-15 +3.496977380134296E-15 +2.223852148020561E-15 +1.238563893276296E-15 +9.887339079550529E-16 +7.058630654627611E-16 +7.250933903872949E-16 +3.661051642251929E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.896717511186175E-11 +1.214053630580371E-11 +4.062282515504800E-12 +1.174153080380817E-12 +4.980152093252696E-13 +1.668718558651819E-13 +7.044854391766720E-14 +4.256408183587188E-14 +2.179253916532013E-14 +1.095572829415573E-14 +6.628403488637821E-15 +2.740556301557884E-15 +1.650634546431742E-15 +9.149866499913201E-16 +6.818952297643785E-16 +5.078641648583155E-16 +5.533742253881193E-16 +3.039139997073159E-16
+0.000000000000000E+00 +0.000000000000000E+00 +9.335357819969440E-15 +7.406025982371655E-12 +2.420751474248760E-12 +3.480379039379096E-13 +4.141393444907548E-13 +1.182804039393382E-13 +6.615588814218206E-14 +3.420266791104637E-14 +1.550192649191091E-14 +8.485143659665487E-15 +4.883339585875251E-15 +2.258055576044974E-15 +1.311649530068263E-15 +7.369239428029096E-16 +5.013788626801169E-16 +4.408050108421228E-16 +4.807722681637434E-16 +2.568985618633055E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.283841095557606E-16 +7.793929067620854E-13 +2.987161111675898E-13 +2.218324593848361E-13 +5.881943714853663E-14 +5.147631401423271E-14 +2.132043187282457E-14 +1.049671145768410E-14 +6.861308251796332E-15 +4.234894248940955E-15 +1.330926360665238E-15 +9.583674815125158E-16 +5.681284984723719E-16 +4.145015914494768E-16 +4.016518446163192E-16 +4.063909580947208E-16 +2.245716065496281E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.385252299529766E-17 +1.293281237463216E-16 +1.279703961172278E-13 +4.063111142215637E-14 +3.050016000067066E-14 +4.953612136402341E-15 +5.640803474582616E-15 +3.388984434694165E-15 +2.379873591347263E-15 +8.900968678262729E-16 +7.831687266078721E-16 +4.061301026895977E-16 +3.419789634285442E-16 +2.597937870153006E-16 +2.974075583183532E-16 +1.927729082131943E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.270889046531429E-17 +6.605622723436704E-17 +1.476455484160060E-14 +4.128698504530784E-15 +2.940102966821177E-15 +3.244475909689549E-15 +6.735397407690525E-16 +6.802199563103517E-16 +4.458716501472773E-16 +3.283818910205083E-16 +2.241457096259345E-16 +2.367407250859099E-16 +2.315103535096089E-16 +1.394728258904468E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.710590262855439E-17 +1.971590930249660E-16 +1.918835110074870E-15 +1.777134018660129E-15 +4.833371034410930E-16 +4.877221735317080E-16 +4.233584126732765E-16 +2.022253324479968E-16 +1.252169205206065E-16 +8.905755357898108E-17 +6.513927488594283E-17 +1.215976913315061E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.059352151937511E-16 +1.211182574820700E-16 +4.072491461731646E-16 +3.165922155411678E-16 +5.607717786520117E-17 +6.393019163054722E-17 +6.510773649537498E-17 +6.005554510496238E-17 +7.977760533434247E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.539546268559680E-17 +2.518283358925235E-17 +5.220429570612297E-17 +6.254064593162042E-17 +4.620956168855024E-17 +4.698295366807322E-17 +3.529291879839004E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.805047489506276E-18 +2.541393132197247E-18 +3.066433395987082E-18 +4.839597227150837E-19
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.46.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.841910699569919E-01 +8.838863856670041E-01 +8.838551227390752E-01 +8.838502535172792E-01 +8.838492836460212E-01 +8.838489331421326E-01 +8.838488044227496E-01 +8.838487376810495E-01 +8.838487124793724E-01 +8.838487006177727E-01 +8.838486958180287E-01 +8.838486932197982E-01 +8.838486919022402E-01 +8.838486911773280E-01 +8.838486907199841E-01 +8.838486903621485E-01 +8.838486901625870E-01 +8.838486900440342E-01 +8.838486899300246E-01 +8.838486898361921E-01
+1.145727523251333E-01 +1.148749678109820E-01 +1.149054189032399E-01 +1.149101231099059E-01 +1.149110567090179E-01 +1.149113946267004E-01 +1.149115189012267E-01 +1.149115835338649E-01 +1.149116078615959E-01 +1.149116193317608E-01 +1.149116239474775E-01 +1.149116264247582E-01 +1.149116276847956E-01 +1.149116283832173E-01 +1.149116288219436E-01 +1.149116291605608E-01 +1.149116293556749E-01 +1.149116294699273E-01 +1.149116295774780E-01 +1.149116296702116E-01
+1.226881488143452E-03 +1.231028187893526E-03 +1.231894826074040E-03 +1.232063025735192E-03 +1.232099798352172E-03 +1.232112362587105E-03 +1.232116791067716E-03 +1.232118883539840E-03 +1.232119752995092E-03 +1.232120132743233E-03 +1.232120321063813E-03 +1.232120439887661E-03 +1.232120496823179E-03 +1.232120523519305E-03 +1.232120541497717E-03 +1.232120560073549E-03 +1.232120564448977E-03 +1.232120569012170E-03 +1.232120575022726E-03 +1.232120576229784E-03
+8.136603724328728E-06 +7.518210291746592E-06 +7.500055621252407E-06 +7.500212908067412E-06 +7.500184597316261E-06 +7.500300461684618E-06 +7.500342668081515E-06 +7.500364829311519E-06 +7.500371659261726E-06 +7.500383767550784E-06 +7.500379800625891E-06 +7.500382106606201E-06 +7.500382704398749E-06 +7.500382529882129E-06 +7.500383174595824E-06 +7.500383776732388E-06 +7.500383847028480E-06 +7.500383610086322E-06 +7.500384023299126E-06 +7.500383919812528E-06
+5.626080743970217E-07 +6.995429626998342E-08 +5.982168723832468E-08 +5.911426618623835E-08 +5.902045438773327E-08 +5.901141946462359E-08 +5.900861305551974E-08 +5.900934287877514E-08 +5.900928664897437E-08 +5.900965188374031E-08 +5.900966555722847E-08 +5.900963228210034E-08 +5.900967292774566E-08 +5.900967544591148E-08 +5.900968740925192E-08 +5.900972129858732E-08 +5.900973136809519E-08 +5.900970454435758E-08 +5.900973574826263E-08 +5.900973262058414E-08
+2.081717886034041E-07 +1.048469517302240E-08 +1.541289632659187E-09 +6.644290816373739E-10 +5.484841799872752E-10 +5.298007085007896E-10 +5.241490450914773E-10 +5.227316347135515E-10 +5.223335773130462E-10 +5.221866758177591E-10 +5.221383817412208E-10 +5.221096856320456E-10 +5.220953979824137E-10 +5.220971723418718E-10 +5.220933115283818E-10 +5.220940042605802E-10 +5.220886689516049E-10 +5.220887094192893E-10 +5.220900322697768E-10 +5.220907284679038E-10
+1.462585478634421E-07 +6.890161220137059E-09 +6.968506998221297E-10 +1.331017616666348E-10 +3.270843481511835E-11 +8.804595104522614E-12 +3.776398826945720E-12 +2.300177691737446E-12 +1.867255758521280E-12 +1.711490134973135E-12 +1.647282756345117E-12 +1.622730988939352E-12 +1.610984511608851E-12 +1.606479355775597E-12 +1.603346519888653E-12 +1.603428679861753E-12 +1.603192047662741E-12 +1.603213542200511E-12 +1.603087019977417E-12 +1.603265554670254E-12
+1.179604724870612E-07 +4.304810342497528E-09 +4.530912457838832E-10 +6.469901564450982E-11 +1.677300643665503E-11 +5.114916686696428E-12 +1.645231403511403E-12 +6.982119513031313E-13 +2.474307707505669E-13 +1.043502468571398E-13 +4.771965256241844E-14 +2.339724275467533E-14 +1.240215786405047E-14 +7.732148716525230E-15 +5.072349024437193E-15 +5.293251931247598E-15 +5.218994480557849E-15 +5.151786859709561E-15 +5.160467523175851E-15 +5.197644181585911E-15
+7.047477959524031E-08 +3.340358282246823E-09 +2.940631477287924E-10 +4.303633198215852E-11 +1.171150237096250E-11 +3.301671068945728E-12 +1.078393536457952E-12 +4.073279694131525E-13 +1.765967707512761E-13 +6.979658929241503E-14 +2.884494178013457E-14 +1.373208144517153E-14 +7.694737109760223E-15 +3.282697656979460E-15 +1.892117377021704E-15 +1.965926304223209E-15 +1.907584154096529E-15 +1.906719469912273E-15 +1.874850287136076E-15 +1.919778592981137E-15
+4.801301008662313E-08 +2.138057557310261E-09 +2.264222209185847E-10 +3.558706219647932E-11 +9.899746401630549E-12 +2.468397555640337E-12 +7.394961001325142E-13 +2.728480810005601E-13 +1.119482513935767E-13 +5.139530792300619E-14 +2.389351244270418E-14 +1.061867616305819E-14 +4.831996049192309E-15 +2.348393660204951E-15 +1.323374909213781E-15 +1.420247776416761E-15 +1.415675354584479E-15 +1.426763539224338E-15 +1.370056057713515E-15 +1.392247088541879E-15
+6.121502351296782E-09 +1.750771543563080E-09 +1.800412073416488E-10 +2.818045364937600E-11 +6.746997218140573E-12 +2.190342898903820E-12 +5.796814004185213E-13 +2.274340281925030E-13 +8.021502999717182E-14 +3.884670766007409E-14 +1.808058280617307E-14 +7.978898349562356E-15 +3.807751528505168E-15 +1.921284381629831E-15 +1.054761286555596E-15 +9.982574598641471E-16 +1.009568500254466E-15 +1.014280949765532E-15 +9.825899015837900E-16 +9.936871242457081E-16
+1.782973024777642E-11 +7.859104748016155E-10 +1.340766158186178E-10 +2.541101906873199E-11 +5.100444275954284E-12 +1.822145461106920E-12 +5.091935080900566E-13 +1.925073297224328E-13 +7.267728071336919E-14 +3.412586678986898E-14 +1.400614382517432E-14 +5.910793841182152E-15 +3.025718593668049E-15 +1.650384234262868E-15 +9.406277294083088E-16 +9.787248578019319E-16 +8.067946757450738E-16 +7.829477138892719E-16 +7.535759798086008E-16 +7.941086421178942E-16
+0.000000000000000E+00 +2.980162742645926E-10 +6.295230862072578E-11 +1.208955172177827E-11 +4.239833477711020E-12 +1.224488425688751E-12 +4.514439733552153E-13 +1.677895619402392E-13 +6.138547308933993E-14 +2.696209858016074E-14 +1.146178716337039E-14 +4.978418935213675E-15 +2.386074079100066E-15 +1.285450826588013E-15 +7.346735690157355E-16 +7.979948471694120E-16 +6.935701939724440E-16 +6.872840723815386E-16 +6.918607842340168E-16 +7.695991119767807E-16
+0.000000000000000E+00 +1.765146131972059E-10 +4.000354248019483E-11 +9.570474307543383E-12 +3.312536714428178E-12 +7.349193810321180E-13 +3.118611837255669E-13 +1.117733740392203E-13 +5.074409573864961E-14 +2.204761876217336E-14 +8.676025345577078E-15 +4.713474587489581E-15 +2.052604700545403E-15 +1.208874338291701E-15 +6.054843456977176E-16 +6.719871082525590E-16 +6.318303219891945E-16 +6.017798930883042E-16 +6.581775429315471E-16 +6.567169079442091E-16
+0.000000000000000E+00 +2.437567179484674E-13 +2.549255975205058E-11 +3.206610457685825E-12 +1.155445728601566E-12 +6.003196690177824E-13 +2.256900993338026E-13 +1.002466389189425E-13 +3.170118117071495E-14 +1.585187787232347E-14 +7.945838027584194E-15 +3.701949091700285E-15 +1.523589980901802E-15 +1.008647669730382E-15 +4.485956764800471E-16 +4.886106695463798E-16 +5.131948195557325E-16 +5.153403468687679E-16 +4.988131057212785E-16 +5.040051877712738E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.241764991798246E-14 +5.914845054897281E-13 +1.027276659461753E-12 +3.625868150821098E-13 +1.593177160260102E-13 +6.746761067328049E-14 +2.638848285173781E-14 +1.355834393102885E-14 +5.733675189080433E-15 +2.559323566431431E-15 +1.236976940084627E-15 +5.930506629004509E-16 +3.487344161574177E-16 +3.810436617336861E-16 +4.184731039628996E-16 +4.213582108868247E-16 +4.164464280754874E-16 +4.150636541326673E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.817316161162227E-16 +3.853548898410795E-13 +1.832423383671456E-13 +4.460851679030626E-14 +5.298786182164390E-14 +1.875301048104454E-14 +9.071664483581840E-15 +3.499148073373873E-15 +2.082692969638655E-15 +8.924835841366280E-16 +4.682083427960137E-16 +2.859509393868228E-16 +3.214177495138220E-16 +3.732056214584368E-16 +3.715344513121998E-16 +3.641129827864216E-16 +3.632039241112165E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.572280904125118E-16 +8.227181751801380E-14 +9.317465169485826E-15 +2.465885219001608E-14 +4.791210915134764E-15 +4.753604479122095E-15 +2.185849164451858E-15 +1.688305912209622E-15 +4.726533479993868E-16 +3.436642413348500E-16 +2.576782175295835E-16 +2.800008301552701E-16 +3.003090642472671E-16 +2.983438845451530E-16 +2.978284373546189E-16 +2.953781648808193E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.704282286849363E-16 +9.787377092808593E-15 +3.935375287052709E-15 +4.553714589385019E-15 +5.516299934108309E-16 +7.286557304933907E-16 +3.505715868332457E-16 +2.480116271168465E-16 +1.739991142375552E-16 +2.186634998717444E-16 +2.280045190873808E-16 +2.260814073991010E-16 +2.266972277053894E-16 +2.277238694263267E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.644355295431709E-16 +4.073522174794193E-16 +1.169155730894583E-15 +2.726742924023383E-16 +5.383804344180456E-16 +1.357217144009699E-16 +1.384669250986698E-16 +9.793762776130604E-17 +9.883183623549540E-17 +1.068679896480824E-16 +1.071187970980713E-16 +9.928143799023168E-17 +9.664883546264860E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.337085524111059E-16 +2.968449434342099E-16 +4.593170039998784E-17 +4.579024717797117E-17 +4.532030262819489E-17 +6.478223789293945E-17 +5.265349511903238E-17 +5.463201190298316E-17 +5.972882780586262E-17 +5.202013916816562E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.803527843403181E-17 +3.497144638009610E-17 +3.912699873861924E-17 +4.344771065885068E-17 +4.105429135446958E-17 +3.867802432057334E-17 +3.608653732603645E-17 +4.233437309686733E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.46.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.841888248185972E-01 +8.838865375148235E-01 +8.838551139354081E-01 +8.838502527746851E-01 +8.838492848779654E-01 +8.838489322447420E-01 +8.838488045891446E-01 +8.838487375982893E-01 +8.838487131285483E-01 +8.838487007516309E-01 +8.838486958939875E-01 +8.838486933827157E-01 +8.838486920212214E-01 +8.838486911767798E-01 +8.838486905940707E-01 +8.838486904366287E-01 +8.838486901688420E-01 +8.838486900013169E-01 +8.838486899290374E-01 +8.838486875180287E-01
+1.145749429547404E-01 +1.148748197056777E-01 +1.149054281483160E-01 +1.149101237521066E-01 +1.149110555227061E-01 +1.149113954771510E-01 +1.149115187303379E-01 +1.149115836291348E-01 +1.149116072380854E-01 +1.149116191828412E-01 +1.149116238388022E-01 +1.149116262750801E-01 +1.149116275712095E-01 +1.149116283800433E-01 +1.149116289415771E-01 +1.149116290920099E-01 +1.149116293480039E-01 +1.149116295096228E-01 +1.149116295800886E-01 +1.149116319649770E-01
+1.226935339740636E-03 +1.231024506228106E-03 +1.231894420215785E-03 +1.232063102207192E-03 +1.232099749613029E-03 +1.232112408653531E-03 +1.232116796213192E-03 +1.232118871020601E-03 +1.232119728335567E-03 +1.232120160443219E-03 +1.232120353281544E-03 +1.232120426825825E-03 +1.232120491563664E-03 +1.232120525826487E-03 +1.232120547802613E-03 +1.232120554185250E-03 +1.232120565533862E-03 +1.232120571773795E-03 +1.232120573390038E-03 +1.232120599777235E-03
+8.137419468142638E-06 +7.518144289846060E-06 +7.500020975977397E-06 +7.500235667493900E-06 +7.500187257179309E-06 +7.500301331341236E-06 +7.500341993000653E-06 +7.500364865328892E-06 +7.500370625954455E-06 +7.500371456349911E-06 +7.500380396768000E-06 +7.500381907214267E-06 +7.500382578984309E-06 +7.500383920739638E-06 +7.500383134819508E-06 +7.500383752006642E-06 +7.500384182555057E-06 +7.500383843154790E-06 +7.500384019337010E-06 +7.500383785192759E-06
+5.626965866129071E-07 +6.996081049598084E-08 +5.982082832064374E-08 +5.911530088560728E-08 +5.902089952415475E-08 +5.901142748346096E-08 +5.900862709406512E-08 +5.900932698351354E-08 +5.900930466239156E-08 +5.900933524224334E-08 +5.900957285112195E-08 +5.900964606968823E-08 +5.900966670042703E-08 +5.900970659928564E-08 +5.900968763163729E-08 +5.900971451491652E-08 +5.900973004045055E-08 +5.900972258606130E-08 +5.900974744902245E-08 +5.900972353993398E-08
+2.081369260003673E-07 +1.048161179876568E-08 +1.541381278182779E-09 +6.644024087509271E-10 +5.484950701687585E-10 +5.298038397338920E-10 +5.241486279000462E-10 +5.227294213299908E-10 +5.223356772945152E-10 +5.221814351885764E-10 +5.221269175291292E-10 +5.221086090972220E-10 +5.220944804291404E-10 +5.220975614141585E-10 +5.220883136512083E-10 +5.220907648455130E-10 +5.220891470890515E-10 +5.220899448748210E-10 +5.220884764855084E-10 +5.220885245076918E-10
+1.462755046635528E-07 +6.893695228659029E-09 +6.968943882208731E-10 +1.331497704430504E-10 +3.268999069871601E-11 +8.804919006179379E-12 +3.776574532019891E-12 +2.300195984346708E-12 +1.867231414566732E-12 +1.706732831210216E-12 +1.646393498450252E-12 +1.622553488638442E-12 +1.610512925164783E-12 +1.606394042914717E-12 +1.602982114003820E-12 +1.603256244668398E-12 +1.603080465319841E-12 +1.603232347726833E-12 +1.603144381374098E-12 +1.602408664227411E-12
+1.178736043188786E-07 +4.304565197189221E-09 +4.530417541227003E-10 +6.472068977714353E-11 +1.679186740742465E-11 +5.114843603288844E-12 +1.645559405679823E-12 +6.982519427655453E-13 +2.474370000316667E-13 +1.042953104273657E-13 +4.774985811579894E-14 +2.323743215103093E-14 +1.190894736359216E-14 +7.739890751454823E-15 +4.851110037797926E-15 +5.373303489978047E-15 +5.154653723622671E-15 +5.181713901079883E-15 +5.136993491513303E-15 +4.609189476182266E-15
+7.044294338906481E-08 +3.338525902273760E-09 +2.940273640521542E-10 +4.306708317473232E-11 +1.172922871851106E-11 +3.301012102353605E-12 +1.078250429411907E-12 +4.074034042593669E-13 +1.766081055749857E-13 +6.750970487142108E-14 +2.895460149790838E-14 +1.380830179952456E-14 +7.424782740360088E-15 +3.283315907333971E-15 +1.530856642543277E-15 +2.033803836287846E-15 +1.870190540782126E-15 +1.920419525266964E-15 +1.892887222153664E-15 +1.388001352405079E-15
+4.788952284505333E-08 +2.136290249575308E-09 +2.263799466448622E-10 +3.558473621006411E-11 +9.867078900084168E-12 +2.468620318636407E-12 +7.391070799308519E-13 +2.728570164416358E-13 +1.119691500993816E-13 +4.879362155650780E-14 +2.390475045100478E-14 +9.757723113916823E-15 +5.038040217099433E-15 +2.335576511596241E-15 +1.131477065161864E-15 +1.429954917675298E-15 +1.372448506154677E-15 +1.391894543971439E-15 +1.389581481650719E-15 +8.918003626597037E-16
+6.137463248059980E-09 +1.753037955191184E-09 +1.800017649566027E-10 +2.820903474484358E-11 +6.751551735110255E-12 +2.190261629206918E-12 +5.796125327465687E-13 +2.274546236129916E-13 +8.022712251703945E-14 +3.876128237938048E-14 +1.763490108037969E-14 +7.892245304028731E-15 +3.785048040588594E-15 +1.910074071288097E-15 +9.568904183379803E-16 +1.198052590818907E-15 +9.827384020191829E-16 +9.952948770530499E-16 +1.003838764911833E-15 +6.966807115020894E-16
+1.490751237369239E-11 +7.865890680326453E-10 +1.340968014354938E-10 +2.543390363600617E-11 +5.099279724790605E-12 +1.822765097239925E-12 +5.089986541942457E-13 +1.924988462292366E-13 +7.268950794856494E-14 +3.371971085490202E-14 +1.352907346925261E-14 +6.279702175542434E-15 +3.043387646078285E-15 +1.666336617889719E-15 +8.146213654141921E-16 +1.046526599352491E-15 +7.579260114424134E-16 +7.750428470731364E-16 +7.875076584938808E-16 +5.599581357752846E-16
+0.000000000000000E+00 +2.972671300737732E-10 +6.295110847492723E-11 +1.208944752479571E-11 +4.247485766683307E-12 +1.224623762501492E-12 +4.514904835378959E-13 +1.677769731367475E-13 +6.139728934820160E-14 +2.726191065738142E-14 +1.135221441440541E-14 +4.902523064099326E-15 +2.451933409284311E-15 +1.367646786972179E-15 +7.078922895962261E-16 +7.985186033118715E-16 +7.052349118942920E-16 +7.496057058048557E-16 +6.703428797531252E-16 +4.426166083926540E-16
+0.000000000000000E+00 +1.764413414905427E-10 +3.998053677656194E-11 +9.561822624198630E-12 +3.328954827269301E-12 +7.347747641053745E-13 +3.120050819290739E-13 +1.117643371843657E-13 +5.074539605471711E-14 +2.046799398789232E-14 +8.682618452467943E-15 +4.463205278277711E-15 +1.969393191467593E-15 +1.213211346434634E-15 +5.095010918976201E-16 +6.757129953453796E-16 +6.612626132723231E-16 +6.574247087651110E-16 +5.707244434707407E-16 +3.673823631408709E-16
+0.000000000000000E+00 +1.351295145643306E-13 +2.548235156431720E-11 +3.212181699444460E-12 +1.145094509451046E-12 +6.004282449515937E-13 +2.257852407182230E-13 +1.002442196216480E-13 +3.170391921001912E-14 +1.553876099212879E-14 +7.968635547141568E-15 +3.678273302844267E-15 +1.505038164150370E-15 +1.009647231044476E-15 +3.809276093978463E-16 +5.181948418731760E-16 +4.994159078077437E-16 +5.056873696563605E-16 +5.144489362221592E-16 +2.655731473540500E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.740331223438107E-14 +5.912737627298901E-13 +1.028689510219658E-12 +3.624699548208454E-13 +1.592807739686826E-13 +6.747174129403867E-14 +2.638412661859390E-14 +1.334642415491117E-14 +5.718895784039006E-15 +2.549731801718330E-15 +1.175768987493560E-15 +5.928285596604902E-16 +3.199622687522954E-16 +3.786597759206813E-16 +4.165561217139966E-16 +4.195965853157111E-16 +4.209833277651152E-16 +2.296008469878109E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.896677136130584E-16 +3.847096128888822E-13 +1.832336397643902E-13 +4.463457890674786E-14 +5.295797894557933E-14 +1.875575188727949E-14 +9.461620096214047E-15 +3.474452369549001E-15 +2.077059742390837E-15 +9.185511664899177E-16 +4.667956495986990E-16 +2.495891299274977E-16 +3.357538849964922E-16 +3.647588938126300E-16 +3.657030335949013E-16 +3.738145755077703E-16 +1.933604598358032E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.323666026746929E-17 +8.231334887811750E-14 +9.323230651439703E-15 +2.466256125613262E-14 +4.787158238705072E-15 +5.958549977587187E-15 +2.200079855073640E-15 +1.685825015575024E-15 +6.034281658904529E-16 +3.436579815033120E-16 +2.190440523224370E-16 +2.879234872698495E-16 +2.980268948921403E-16 +2.968398112914062E-16 +2.992090531793339E-16 +1.283582424224523E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.444887449873054E-16 +9.788835727742854E-15 +3.932909542923312E-15 +4.703319820902504E-15 +5.529348580183635E-16 +7.264623065243750E-16 +3.674315163606421E-16 +2.520125374039279E-16 +1.605083572310356E-16 +2.237618391569549E-16 +2.251705705636733E-16 +2.288439513127589E-16 +2.269109033481725E-16 +9.090372591630158E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.622326430563185E-16 +4.160739165052698E-16 +1.095918765481679E-15 +3.035818118776505E-16 +5.385240773602151E-16 +1.412950614439178E-16 +1.395820142974679E-16 +1.057288105049589E-16 +1.049736538021468E-16 +9.852439045396007E-17 +9.900091858437909E-17 +1.068732466441988E-16 +7.474020499823835E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.287118428786075E-17 +1.430280035675508E-16 +2.976737557152770E-16 +4.701277925469366E-17 +7.640415755998362E-17 +4.910148949813664E-17 +6.973193202475280E-17 +5.141318394885394E-17 +5.128785862990038E-17 +5.284343362836759E-17 +2.535373147589389E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.788957981565189E-17 +3.127818446589364E-17 +4.345432961874301E-17 +4.545257786527821E-17 +3.533290033195324E-17 +4.050202351243777E-17 +3.685448630453526E-17 +7.468318831282153E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.776900332104164E-18 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.206093310376247E-19
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.47.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.860885053181561E-01 +8.859940022466428E-01 +8.859828291632861E-01 +8.859811354907863E-01 +8.859807865541973E-01 +8.859806486133350E-01 +8.859805955466445E-01 +8.859805678465547E-01 +8.859805572134349E-01 +8.859805520789172E-01 +8.859805499407883E-01 +8.859805489803662E-01 +8.859805483915817E-01 +8.859805480828284E-01 +8.859805479968270E-01 +8.859805477396884E-01 +8.859805476400500E-01 +8.859805476459621E-01 +8.859805475978273E-01 +8.859805475383828E-01
+1.128231218787651E-01 +1.129211511776626E-01 +1.129321445499021E-01 +1.129337974245778E-01 +1.129341353469717E-01 +1.129342690567607E-01 +1.129343204646305E-01 +1.129343474338634E-01 +1.129343577458415E-01 +1.129343627338436E-01 +1.129343647816349E-01 +1.129343657123992E-01 +1.129343662789499E-01 +1.129343665739189E-01 +1.129343666579485E-01 +1.129343669060072E-01 +1.129343670041620E-01 +1.129343669961031E-01 +1.129343670433153E-01 +1.129343670996383E-01
+1.081395843382941E-03 +1.079355459965867E-03 +1.079562203293402E-03 +1.079604261145497E-03 +1.079615162584981E-03 +1.079619326094100E-03 +1.079620938996710E-03 +1.079621655546657E-03 +1.079621969762640E-03 +1.079622113811507E-03 +1.079622202281975E-03 +1.079622230995369E-03 +1.079622252985693E-03 +1.079622266569954E-03 +1.079622268249522E-03 +1.079622277192320E-03 +1.079622278552325E-03 +1.079622280834432E-03 +1.079622281749745E-03 +1.079622284526811E-03
+5.996184754405879E-06 +5.438189256036413E-06 +5.429854529046937E-06 +5.429976385631583E-06 +5.430209283877914E-06 +5.430294335275545E-06 +5.430342728035857E-06 +5.430357716884289E-06 +5.430364475807962E-06 +5.430366716737807E-06 +5.430368655989717E-06 +5.430369574595663E-06 +5.430369769537027E-06 +5.430369986138109E-06 +5.430370258296555E-06 +5.430370382683756E-06 +5.430370511579210E-06 +5.430370389234992E-06 +5.430370367419083E-06 +5.430370723829557E-06
+4.382287536108936E-07 +3.782288814843243E-08 +3.262135850505274E-08 +3.243614988782678E-08 +3.241146477541939E-08 +3.241032010778361E-08 +3.241160534910848E-08 +3.241185489168480E-08 +3.241226525037303E-08 +3.241260313713199E-08 +3.241254441119031E-08 +3.241258480271921E-08 +3.241261814408583E-08 +3.241261323723614E-08 +3.241262948780559E-08 +3.241264049787339E-08 +3.241263686994090E-08 +3.241262270884652E-08 +3.241265187907111E-08 +3.241263542499408E-08
+1.980565647685825E-07 +5.671937097434693E-09 +7.414106553430536E-10 +3.217391280973141E-10 +2.983497205107081E-10 +2.939372522627384E-10 +2.930919803051934E-10 +2.929796964758302E-10 +2.929743951963089E-10 +2.929164250762824E-10 +2.929286650478909E-10 +2.929212989849000E-10 +2.929194107128862E-10 +2.929197251486420E-10 +2.929237201453806E-10 +2.929231082102785E-10 +2.929236439378865E-10 +2.929237097673953E-10 +2.929198660015561E-10 +2.929270262461044E-10
+1.369288854570066E-07 +2.838307387251894E-09 +3.176123209717912E-10 +2.824484647089636E-11 +5.590145070699776E-12 +2.167960956840627E-12 +1.410372003900177E-12 +1.210814553615454E-12 +1.165999648976520E-12 +1.153131099388602E-12 +1.149009299922681E-12 +1.148406976019137E-12 +1.148424500452836E-12 +1.148299249822713E-12 +1.148632265370336E-12 +1.148605118358121E-12 +1.148414713708860E-12 +1.148432556530688E-12 +1.148422723943107E-12 +1.148491223382654E-12
+7.858288258387228E-08 +1.920686087226426E-09 +1.721777021361444E-10 +1.600654930664875E-11 +3.356416430503703E-12 +9.184042832175390E-13 +2.360371689951118E-13 +7.056146045798963E-14 +2.375027097905144E-14 +8.205802459503750E-15 +4.519706283027410E-15 +4.094374260718482E-15 +3.995048526221025E-15 +4.088117392393008E-15 +4.163742576013764E-15 +4.152779697866901E-15 +4.090048819119537E-15 +4.091515951410126E-15 +4.079090081238601E-15 +4.124611941531774E-15
+5.073812076926972E-08 +1.284775718839783E-09 +1.075500198348303E-10 +1.168559520249396E-11 +1.963390750218652E-12 +5.566066250313818E-13 +2.024978370706445E-13 +4.497804493275457E-14 +1.357817127941799E-14 +4.681733641781633E-15 +2.206446128032620E-15 +1.783415575501052E-15 +1.696492480919660E-15 +1.788990407539025E-15 +1.860552886726677E-15 +1.854794061438555E-15 +1.776474436893301E-15 +1.772257174627541E-15 +1.775435175724439E-15 +1.802739817145526E-15
+4.147739040288676E-08 +1.159000648552975E-09 +8.318861573627865E-11 +9.609329069703460E-12 +1.565440143852077E-12 +4.450061224156439E-13 +1.050949359307536E-13 +3.285441079809757E-14 +1.067003902871042E-14 +3.909550301826311E-15 +1.302173374065980E-15 +1.236249758161032E-15 +1.242108239545540E-15 +1.216062079799064E-15 +1.268312678846268E-15 +1.265704846131944E-15 +1.281342333245776E-15 +1.288267470583911E-15 +1.277089505187137E-15 +1.266192501690350E-15
+3.666878127826759E-08 +9.152297725081550E-10 +5.014887148658075E-11 +7.201122781659723E-12 +1.251383384225078E-12 +3.064312141714307E-13 +8.851309985565097E-14 +2.902787328068769E-14 +7.132969726990024E-15 +3.013522554411752E-15 +1.093722667113614E-15 +1.043133209233612E-15 +9.868195424409597E-16 +9.982305991085913E-16 +1.045248270050882E-15 +1.041818677154773E-15 +1.082788732849715E-15 +1.084625327916221E-15 +1.077797883915260E-15 +1.064352961363424E-15
+9.059535623576061E-11 +7.118606376023149E-10 +4.703764707196476E-11 +5.257390229829578E-12 +1.038708980207930E-12 +2.316521612945841E-13 +7.415129341262615E-14 +2.195326283650153E-14 +6.412892894209555E-15 +2.152327194027480E-15 +9.870894465759693E-16 +6.604037037961637E-16 +7.388985696851222E-16 +6.588596169920373E-16 +7.904361212892163E-16 +7.976533299579147E-16 +6.576184427656382E-16 +6.565155827359123E-16 +6.624619535299824E-16 +7.163486781197108E-16
+2.965921816782141E-12 +3.571486786456559E-10 +3.972468559119711E-11 +3.569679614247892E-12 +7.700195490731926E-13 +2.038817404633481E-13 +5.948857468583106E-14 +1.707266931475538E-14 +4.877117047224933E-15 +1.816577431577066E-15 +7.962040405566112E-16 +5.907864766997242E-16 +6.541976792294374E-16 +5.851503394920272E-16 +6.946192447103423E-16 +6.898104308087290E-16 +6.143057070190067E-16 +5.947983554240309E-16 +6.524054433788418E-16 +6.553052601459295E-16
+0.000000000000000E+00 +2.445768561491532E-10 +2.983620567976170E-11 +3.224115559765859E-12 +5.619259225595399E-13 +1.558821318871908E-13 +4.381749807390834E-14 +1.530594435565517E-14 +3.695155621002269E-15 +1.685139109738462E-15 +6.882135720689526E-16 +5.785041301278637E-16 +5.914675378034573E-16 +5.649911911311836E-16 +6.081629575679228E-16 +6.051398440523328E-16 +5.717926836076307E-16 +5.748505734776214E-16 +5.723344158531332E-16 +6.048084730888434E-16
+0.000000000000000E+00 +6.960438121964535E-14 +1.269676645133541E-11 +2.338370004302591E-12 +4.251959492508479E-13 +8.984228202162580E-14 +3.263563644956368E-14 +1.098988672324210E-14 +2.688292973508924E-15 +1.222745409468987E-15 +6.007787331912295E-16 +4.948648922750606E-16 +5.320712332904251E-16 +4.740178190720215E-16 +5.623870168636757E-16 +5.598309287843765E-16 +5.220112929020436E-16 +5.257400091083313E-16 +5.249219379516821E-16 +5.410795052950129E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.240600701044175E-12 +1.332301663257120E-12 +3.418161420439689E-13 +8.755352925310474E-14 +2.403108279316721E-14 +8.625833522071176E-15 +1.766284489629341E-15 +9.334834102844535E-16 +4.070223618381282E-16 +3.738599820980097E-16 +3.756682689331915E-16 +3.727939086290493E-16 +3.740876836527418E-16 +3.732142664561279E-16 +3.774070235162824E-16 +3.791183256949759E-16 +3.776043752424458E-16 +3.744974450379891E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.208286648510596E-16 +7.456902784240971E-13 +1.830689449793298E-13 +3.550865549083124E-14 +1.445704167967762E-14 +5.816600913932690E-15 +1.487542708349364E-15 +8.314723810234856E-16 +3.570812972681453E-16 +2.918772577224973E-16 +2.653350734360182E-16 +2.919215707663522E-16 +2.879064584603401E-16 +2.810869462633805E-16 +2.937354212084070E-16 +2.941879192283906E-16 +2.934560404349521E-16 +2.898805411783715E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.290266185795360E-17 +8.843171099925492E-14 +1.015967589791956E-14 +1.223634804578560E-14 +4.931023032873581E-15 +8.075030520446164E-16 +6.424818478058755E-16 +2.733609459214134E-16 +2.664834185842473E-16 +2.001132512785830E-16 +2.651113575805386E-16 +2.668156732218927E-16 +2.018104113321684E-16 +2.677320170923191E-16 +2.659882006514860E-16 +2.641472739114901E-16 +2.666604759321882E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.870350996907047E-17 +1.207046576097851E-16 +3.610262917898034E-15 +2.588779346831600E-15 +7.376692058066657E-16 +3.870221645906012E-16 +1.969884093473933E-16 +1.737857778425612E-16 +1.660491549482745E-16 +1.749872194602573E-16 +1.821176558526663E-16 +1.658632334685205E-16 +1.804836782896636E-16 +1.794236867098806E-16 +1.784802087352912E-16 +1.806744181882406E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.009658968443796E-16 +1.220837886959800E-15 +4.641220057888238E-16 +2.665291428314717E-16 +1.379721259853316E-16 +1.188349922370228E-16 +8.565933396327293E-17 +1.178527490962571E-16 +1.199119767360285E-16 +8.604547384959113E-17 +1.249413181426805E-16 +1.183339649400798E-16 +1.203594244708557E-16 +1.187620440669559E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.289292725131252E-16 +2.287337042283780E-16 +1.996887576010091E-16 +6.737764955819645E-17 +3.884260636565165E-17 +3.782333285637228E-17 +3.735450878749464E-17 +3.992446057640653E-17 +3.909665626055050E-17 +4.518245972588810E-17 +3.822917784297622E-17 +5.475689297772685E-17 +4.857924577275148E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.183498470079674E-17 +3.638980413093006E-17 +2.562286325838771E-17 +2.853991495848401E-17 +2.475617857041804E-17 +3.152247083636992E-17 +2.937120233578133E-17 +2.793895773159856E-17 +2.741116515530950E-17 +3.489889369927301E-17 +3.450183220821742E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.47.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.860880189261295E-01 +8.859940518846477E-01 +8.859828207569060E-01 +8.859811358142629E-01 +8.859807869112440E-01 +8.859806482578489E-01 +8.859805953239641E-01 +8.859805677958350E-01 +8.859805571889178E-01 +8.859805519640847E-01 +8.859805501550105E-01 +8.859805489671586E-01 +8.859805484271026E-01 +8.859805481019960E-01 +8.859805478808001E-01 +8.859805477732721E-01 +8.859805476343929E-01 +8.859805476073127E-01 +8.859805475729293E-01 +8.859805465478776E-01
+1.128236085147607E-01 +1.129211036719760E-01 +1.129321528071862E-01 +1.129337971577178E-01 +1.129341349937330E-01 +1.129342694323603E-01 +1.129343206888918E-01 +1.129343474918229E-01 +1.129343577703740E-01 +1.129343628425708E-01 +1.129343645886676E-01 +1.129343657287342E-01 +1.129343662442057E-01 +1.129343665583280E-01 +1.129343667698752E-01 +1.129343668708250E-01 +1.129343670088094E-01 +1.129343670328115E-01 +1.129343670672658E-01 +1.129343680760332E-01
+1.081396195232752E-03 +1.079353418299566E-03 +1.079562329864854E-03 +1.079604225857798E-03 +1.079615162793469E-03 +1.079619298597183E-03 +1.079620936348882E-03 +1.079621648596278E-03 +1.079621971166822E-03 +1.079622120312630E-03 +1.079622181342470E-03 +1.079622228218423E-03 +1.079622252112553E-03 +1.079622262827757E-03 +1.079622272292716E-03 +1.079622278551151E-03 +1.079622279486103E-03 +1.079622282673042E-03 +1.079622282579811E-03 +1.079622299616417E-03
+5.995540428825573E-06 +5.438097816680025E-06 +5.429875839786460E-06 +5.429956512230276E-06 +5.430205892799920E-06 +5.430301827123943E-06 +5.430343870655601E-06 +5.430357430672644E-06 +5.430362902338153E-06 +5.430366391085934E-06 +5.430368297919026E-06 +5.430369222422647E-06 +5.430369864737964E-06 +5.430370152587183E-06 +5.430370307765806E-06 +5.430370649845718E-06 +5.430370595173693E-06 +5.430370463107589E-06 +5.430370503725651E-06 +5.430369821636784E-06
+4.383607448152966E-07 +3.782140512158525E-08 +3.262255525268686E-08 +3.243471445292994E-08 +3.241089980611138E-08 +3.241009153491575E-08 +3.241147138003928E-08 +3.241184851755524E-08 +3.241246332730517E-08 +3.241250738733299E-08 +3.241258142852186E-08 +3.241257737382214E-08 +3.241261648432455E-08 +3.241261716668184E-08 +3.241261815315487E-08 +3.241261204081423E-08 +3.241263353262797E-08 +3.241264054355880E-08 +3.241262795009591E-08 +3.241257099899591E-08
+1.979492576152600E-07 +5.672293153071438E-09 +7.415887660716595E-10 +3.216920594323748E-10 +2.983053729905386E-10 +2.940656016996248E-10 +2.931498060731709E-10 +2.929918921694115E-10 +2.929176609358375E-10 +2.929345828011350E-10 +2.929286659856330E-10 +2.929166059945101E-10 +2.929217771002261E-10 +2.929202000676963E-10 +2.929238640781500E-10 +2.929274465257730E-10 +2.929233000733087E-10 +2.929244739879810E-10 +2.929225055879854E-10 +2.929177722406604E-10
+1.369290008913122E-07 +2.839036617167497E-09 +3.175612589407723E-10 +2.826426080003833E-11 +5.587163838763274E-12 +2.168591409267156E-12 +1.408976343064090E-12 +1.210833519320738E-12 +1.165993003828089E-12 +1.152886403312854E-12 +1.148823225091352E-12 +1.148263981592363E-12 +1.148628413524027E-12 +1.148327858313626E-12 +1.148468729005039E-12 +1.148667947323096E-12 +1.148377007218566E-12 +1.148587656482958E-12 +1.148317740546872E-12 +1.147647470625420E-12
+7.862573219835577E-08 +1.920822899374168E-09 +1.721004920535858E-10 +1.603969957951973E-11 +3.339904864024337E-12 +9.184084620395347E-13 +2.347839679272455E-13 +7.050626365443030E-14 +2.435448211245948E-14 +8.018790325362921E-15 +4.088369728302979E-15 +4.074043358891345E-15 +4.165264976054102E-15 +4.099393020851292E-15 +4.130919764009472E-15 +4.161033305536668E-15 +4.079390123367173E-15 +4.136218493386412E-15 +4.082752594533964E-15 +3.599500960130944E-15
+5.071785796205129E-08 +1.284741426563810E-09 +1.076358381261189E-10 +1.167928255333892E-11 +1.967063919107569E-12 +5.565955925773309E-13 +2.012352506996641E-13 +4.494740179450191E-14 +1.385163643315808E-14 +4.602821536755810E-15 +1.726040446376899E-15 +1.783955057271820E-15 +1.864833302574267E-15 +1.802587390739007E-15 +1.803607033374864E-15 +1.864000223274590E-15 +1.783915357725412E-15 +1.861613127675156E-15 +1.781798245153326E-15 +1.565369008654188E-15
+4.149685124493417E-08 +1.159110327962413E-09 +8.306599763423480E-11 +9.619605291888087E-12 +1.568121284109413E-12 +4.449868487418690E-13 +1.035850070767587E-13 +3.283795756881600E-14 +1.070199584791330E-14 +3.924964677421942E-15 +1.159019809174318E-15 +1.212487779907150E-15 +1.277216752985418E-15 +1.224624489385447E-15 +1.271831709424188E-15 +1.275253756497632E-15 +1.237627327483996E-15 +1.277709695787910E-15 +1.211977541977853E-15 +9.847831192942087E-16
+3.665206115533082E-08 +9.160881924906258E-10 +5.012556101025349E-11 +7.168349762331429E-12 +1.265890635042811E-12 +3.064273205497973E-13 +8.725810953742538E-14 +2.904759347237383E-14 +7.494970857435078E-15 +2.830018277777597E-15 +1.013556938972493E-15 +9.947960720022221E-16 +1.045629786790412E-15 +9.959288345553093E-16 +1.066532681853457E-15 +1.046259633781558E-15 +1.043311696246562E-15 +1.061755345386099E-15 +9.982981289429609E-16 +6.919611489288145E-16
+8.959101889212736E-11 +7.119729691605531E-10 +4.707816034844887E-11 +5.267217690157365E-12 +1.033108489599590E-12 +2.316612434613892E-13 +7.331064867276442E-14 +2.197250671199348E-14 +6.556035877988597E-15 +2.177521216749734E-15 +9.178053387334391E-16 +6.580531772657680E-16 +7.688986413985913E-16 +6.620187405584155E-16 +6.718138151950923E-16 +7.410954511423160E-16 +6.639020350101810E-16 +7.412287331076737E-16 +6.571045161150704E-16 +5.125424610845545E-16
+2.356042437731909E-12 +3.571869846237014E-10 +3.974774656320090E-11 +3.567673494280552E-12 +7.787377026317412E-13 +2.038933993267684E-13 +5.904129873743968E-14 +1.707988699844629E-14 +5.016354830257574E-15 +1.794111344588659E-15 +7.379404759227486E-16 +5.847360582569882E-16 +6.838204915613066E-16 +5.811488137681264E-16 +6.557295408706333E-16 +6.879913996914974E-16 +6.583021625604140E-16 +6.825505571693491E-16 +5.856306247615935E-16 +4.514826903196198E-16
+0.000000000000000E+00 +2.444925414074636E-10 +2.981224018979655E-11 +3.210542840321598E-12 +5.569812829370270E-13 +1.558857930073868E-13 +4.417144519188077E-14 +1.529487758769792E-14 +3.789954667951065E-15 +1.693581452226660E-15 +5.563370181767788E-16 +5.750964550898221E-16 +5.996068084080840E-16 +5.555301676829171E-16 +6.110888673593938E-16 +6.019515300600416E-16 +5.772352626888520E-16 +6.142038120197499E-16 +5.647677279930250E-16 +3.669000376256180E-16
+0.000000000000000E+00 +1.006206138657195E-13 +1.270873873266525E-11 +2.322297388129072E-12 +4.267716448747808E-13 +8.984415920556294E-14 +3.227832980514106E-14 +1.101497629439293E-14 +3.255737516769023E-15 +1.134043478883063E-15 +4.396882734688706E-16 +4.714688387106799E-16 +5.573421705543778E-16 +4.725891325040490E-16 +5.419489641747856E-16 +5.608090141415329E-16 +5.078910594494578E-16 +5.618449007341330E-16 +4.719537909343790E-16 +3.185406280519896E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.222724775861983E-12 +1.340905789073222E-12 +3.410763667268558E-13 +8.755221067654744E-14 +2.414496905997570E-14 +8.616586026284044E-15 +1.879630160640005E-15 +8.752938220910480E-16 +3.462538949180013E-16 +3.733891486347356E-16 +3.726692494754923E-16 +3.678120718818893E-16 +3.751452539802970E-16 +3.733535881797580E-16 +3.747374113535628E-16 +3.711216143831930E-16 +3.758532384780791E-16 +2.438449464607156E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.007526237130542E-16 +7.541034772775016E-13 +1.791616288802263E-13 +3.551305900814677E-14 +1.460735029935195E-14 +5.804834320808444E-15 +1.610494599589846E-15 +7.550969585944444E-16 +2.773886644313293E-16 +2.920239656344006E-16 +2.809344114512661E-16 +2.894050669989612E-16 +2.889493708300259E-16 +2.884789057961967E-16 +2.931946651406884E-16 +2.798763963609600E-16 +2.930228967654063E-16 +2.136927782267528E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.911736234173497E-17 +8.825068223330734E-14 +1.014569005606086E-14 +1.239326677361126E-14 +4.945654139772318E-15 +8.101780728796573E-16 +6.461659940867953E-16 +2.581549160465671E-16 +2.655241503303479E-16 +2.034441553739076E-16 +2.639130241441570E-16 +2.659989308659752E-16 +2.646977721447894E-16 +2.682112819643678E-16 +2.159274325852764E-16 +2.643147352416334E-16 +1.860377971153368E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.318483298820080E-18 +1.204523986899767E-16 +3.578734305687874E-15 +2.604479934153936E-15 +7.351471187109790E-16 +4.092927919892785E-16 +1.825126122645079E-16 +1.756300465204603E-16 +1.778999922801224E-16 +1.693188492109702E-16 +1.811271662249069E-16 +1.840816580719664E-16 +1.746083853934220E-16 +1.917689287292751E-16 +1.783010285262851E-16 +1.429623514595559E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.044167639205662E-17 +1.255969705011377E-15 +4.654561071762457E-16 +2.686584982129891E-16 +1.313262505456627E-16 +1.181030034277005E-16 +9.633988627031092E-17 +1.175740949196963E-16 +1.181932475463213E-16 +1.245358705190682E-16 +1.181046736960419E-16 +1.265394598038597E-16 +1.179616989722703E-16 +1.104361094803814E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.341642763253430E-16 +2.304595818058972E-16 +1.976632826118944E-16 +6.640415460294018E-17 +3.860953556655346E-17 +4.097757132957984E-17 +3.828187109244863E-17 +4.056145647395074E-17 +7.026065451029286E-17 +3.998681852538588E-17 +6.538725223981180E-17 +3.773066304878807E-17 +6.000952753958681E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.164252592566973E-17 +3.624164986732654E-17 +2.627022619167342E-17 +3.548534152963316E-17 +2.396685196645594E-17 +3.016147378372267E-17 +4.422444987587065E-17 +2.925414710087169E-17 +3.422597932215859E-17 +2.586733524402866E-17 +1.184484618657361E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.48.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.787560549350587E-01 +8.784380823507056E-01 +8.784051349234556E-01 +8.784000609822205E-01 +8.783990460702373E-01 +8.783986712710783E-01 +8.783985361499622E-01 +8.783984641438038E-01 +8.783984382201790E-01 +8.783984251621175E-01 +8.783984202901243E-01 +8.783984174915995E-01 +8.783984160827660E-01 +8.783984152733323E-01 +8.783984147533980E-01 +8.783984143729745E-01 +8.783984141615298E-01 +8.783984140568765E-01 +8.783984139524493E-01 +8.783984138735452E-01
+1.198614999709734E-01 +1.201693737140777E-01 +1.202010381080206E-01 +1.202058900599119E-01 +1.202068540492589E-01 +1.202072126289350E-01 +1.202073422095736E-01 +1.202074116383247E-01 +1.202074365511935E-01 +1.202074490952642E-01 +1.202074537371778E-01 +1.202074564029986E-01 +1.202074577432559E-01 +1.202074585122056E-01 +1.202074590054891E-01 +1.202074593728857E-01 +1.202074595728704E-01 +1.202074596720660E-01 +1.202074597742836E-01 +1.202074598469769E-01
+1.373741256069535E-03 +1.384197683792059E-03 +1.385468160006422E-03 +1.385687335650092E-03 +1.385737445372254E-03 +1.385753451300464E-03 +1.385758919733314E-03 +1.385761461934424E-03 +1.385762458302336E-03 +1.385762966205229E-03 +1.385763193899990E-03 +1.385763324570486E-03 +1.385763392286335E-03 +1.385763432296363E-03 +1.385763458471008E-03 +1.385763471417565E-03 +1.385763482705330E-03 +1.385763488068792E-03 +1.385763490306856E-03 +1.385763496325705E-03
+8.377238090558060E-06 +8.281206276064400E-06 +8.295216798678520E-06 +8.298028108185817E-06 +8.298827626282841E-06 +8.299035507815419E-06 +8.299105688961261E-06 +8.299140095076334E-06 +8.299154282026258E-06 +8.299160152047776E-06 +8.299162487628929E-06 +8.299164477464038E-06 +8.299165303860313E-06 +8.299165783529457E-06 +8.299166248377923E-06 +8.299166323103825E-06 +8.299166497601764E-06 +8.299166591728046E-06 +8.299166556782529E-06 +8.299166746862398E-06
+1.606543664249802E-07 +6.307609178559251E-08 +6.299649104815222E-08 +6.303007675676189E-08 +6.304494955818455E-08 +6.305066368589079E-08 +6.305251503674008E-08 +6.305330323100471E-08 +6.305350711411143E-08 +6.305370399848093E-08 +6.305375342005153E-08 +6.305380152690629E-08 +6.305381755678569E-08 +6.305382238112748E-08 +6.305383576191983E-08 +6.305383762419839E-08 +6.305383951629399E-08 +6.305383772785987E-08 +6.305383748807651E-08 +6.305384445229902E-08
+7.534761740140813E-08 +9.498538251688474E-10 +5.668620674228693E-10 +5.607256649259203E-10 +5.606785161516052E-10 +5.607603895270066E-10 +5.607863537205821E-10 +5.607893621518854E-10 +5.607914387921667E-10 +5.608037277715655E-10 +5.608078002127639E-10 +5.608094788429160E-10 +5.608115061947541E-10 +5.608113078668007E-10 +5.608109591351811E-10 +5.608117003225574E-10 +5.608114197945301E-10 +5.608109578455041E-10 +5.608116791455203E-10 +5.608115798853416E-10
+4.141750396414713E-08 +3.687386311836064E-10 +1.217311876168826E-11 +2.141949916810043E-12 +1.751721810338181E-12 +1.731589769131981E-12 +1.730956250490802E-12 +1.730502197970121E-12 +1.730501927128915E-12 +1.730977266462007E-12 +1.730580484342160E-12 +1.730520100874050E-12 +1.730653910367854E-12 +1.730599234089739E-12 +1.730785180695810E-12 +1.730819408213314E-12 +1.730617373801419E-12 +1.730552442340095E-12 +1.730788265234671E-12 +1.730807849737229E-12
+1.587367003697118E-08 +2.035240323764794E-10 +4.017221398969510E-12 +3.190059437745076E-13 +3.542483450340443E-14 +5.834340107323182E-15 +5.538162381141267E-15 +5.260293630622053E-15 +5.282251116258757E-15 +5.557493410087174E-15 +5.426747140500264E-15 +5.424657157832539E-15 +5.273423408826250E-15 +5.423310599307858E-15 +5.507662025686262E-15 +5.454262320096580E-15 +5.276440036150058E-15 +5.424097187221276E-15 +5.454245514565383E-15 +5.446881001127601E-15
+1.220488878844422E-08 +1.304500064504387E-10 +3.227966628071031E-12 +2.448541029611239E-13 +2.302505883864926E-14 +2.313451220331016E-15 +2.653975268182841E-15 +2.013630581610455E-15 +2.016199747814593E-15 +2.658738447911911E-15 +2.176800620080364E-15 +2.176625216648882E-15 +2.009262104579227E-15 +2.176280637120938E-15 +2.651326379882652E-15 +2.276588613168211E-15 +2.011449705070011E-15 +2.176357976911518E-15 +2.279019027802785E-15 +2.275132305522469E-15
+1.068987894330478E-08 +1.031977456777185E-10 +2.843825058356111E-12 +1.597586805992570E-13 +1.203959067985136E-14 +1.511493630914277E-15 +1.884530850887454E-15 +1.423237406730198E-15 +1.423959509547418E-15 +1.890116874010745E-15 +1.500819497285077E-15 +1.500598004652732E-15 +1.420014222779211E-15 +1.501214759969748E-15 +1.882771283982423E-15 +1.514882041674631E-15 +1.421576400541215E-15 +1.501128277459921E-15 +1.524592032824029E-15 +1.517226020410483E-15
+9.782230217303737E-09 +8.699404080341403E-11 +2.237291193086304E-12 +1.375224790521063E-13 +1.120365637413849E-14 +1.013517124719282E-15 +9.001870809462776E-16 +7.705083967189594E-16 +7.719801409162703E-16 +9.561614324262611E-16 +8.017377203899386E-16 +8.013898770306198E-16 +7.733677528624205E-16 +8.007035663189412E-16 +7.671529091351801E-16 +8.249315287213802E-16 +7.726938011688222E-16 +8.012783780271740E-16 +7.728337535085129E-16 +8.178131532250444E-16
+6.290571184876571E-10 +6.803933836553329E-11 +1.515712416731684E-12 +1.069967331461684E-13 +7.732634111424479E-15 +9.437167102673677E-16 +8.021152732283277E-16 +7.366609971563330E-16 +7.433300854299931E-16 +8.121427649213470E-16 +6.303303032847973E-16 +6.298206729286532E-16 +7.453476378621133E-16 +6.300259520492495E-16 +7.490070591147525E-16 +7.679794828344851E-16 +7.441902234286334E-16 +6.298918176481898E-16 +7.464103912745903E-16 +7.680851298929208E-16
+5.951717723836843E-13 +3.936147240467732E-11 +9.502623803387677E-13 +6.925043164952748E-14 +7.086647114256838E-15 +8.244566108799739E-16 +7.497269971624775E-16 +6.071661019491961E-16 +5.762348106429340E-16 +7.535741783729421E-16 +5.788707067050930E-16 +5.764364655182628E-16 +5.942054770793134E-16 +5.872188436773309E-16 +6.377217061979897E-16 +6.252751825713647E-16 +5.811443397971702E-16 +5.740117807230103E-16 +6.118823771076629E-16 +6.340168462491975E-16
+0.000000000000000E+00 +1.852928797323512E-11 +7.790179388970809E-13 +4.306362997672762E-14 +6.012483067289220E-15 +5.315215580339851E-16 +5.117790600593770E-16 +4.858756839490639E-16 +4.730552925416009E-16 +5.121126687084205E-16 +4.835275953359715E-16 +4.823410414312338E-16 +4.821536690404722E-16 +4.859624479414780E-16 +4.990813431857551E-16 +4.926513530158424E-16 +4.793127253424227E-16 +4.820730019711590E-16 +4.946926401923321E-16 +4.972835206352749E-16
+0.000000000000000E+00 +3.742994704978932E-13 +5.572067518516096E-13 +4.248520116575491E-14 +3.636743907661458E-15 +5.111085062112847E-16 +4.746156355721800E-16 +4.463553635421332E-16 +4.465242178318677E-16 +4.689116923233707E-16 +4.693424822335376E-16 +4.681478148158798E-16 +4.472125926890954E-16 +4.711613431773166E-16 +4.747265019871863E-16 +4.726486108123100E-16 +4.470107729296612E-16 +4.676744038629088E-16 +4.736548757249335E-16 +4.739533086126639E-16
+0.000000000000000E+00 +5.416619381141020E-16 +5.537183629363746E-14 +2.288383081506768E-14 +3.107259884930446E-15 +4.757435340195978E-16 +4.285668403519983E-16 +3.712085119579872E-16 +3.761851636669315E-16 +4.314406794501560E-16 +3.768080463549538E-16 +3.757322599959471E-16 +3.784378041160533E-16 +3.754615858533748E-16 +3.734091131207903E-16 +4.345631335227918E-16 +3.746854559696669E-16 +3.768721702529785E-16 +3.732634391177701E-16 +4.303202618014630E-16
+0.000000000000000E+00 +0.000000000000000E+00 +3.522743943518457E-15 +9.452727552988520E-15 +2.362504397712325E-15 +2.643111637822259E-16 +2.646517262438980E-16 +2.620357897185671E-16 +2.628279647775416E-16 +2.642468832192291E-16 +2.640692867174418E-16 +2.645381437988397E-16 +2.638327985880875E-16 +2.636161611337776E-16 +2.634892801911942E-16 +2.644456386339244E-16 +2.641200559175408E-16 +2.642237124747203E-16 +2.642156217341235E-16 +2.647729881623974E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.415317744494736E-17 +5.724115164188068E-15 +1.361150126884682E-15 +2.243024467213707E-16 +2.292998311856052E-16 +2.260138618090850E-16 +2.261866037908932E-16 +2.311968634696371E-16 +2.356644136907462E-16 +2.357583744895565E-16 +2.264217953288274E-16 +2.352640369788611E-16 +2.290070368976710E-16 +2.296451489951177E-16 +2.263240935504308E-16 +2.353763112379112E-16 +2.284215687673890E-16 +2.292018194711241E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.947740037047981E-15 +2.167199415925408E-16 +1.124714406829142E-16 +6.474902106689933E-17 +1.125323513046358E-16 +1.125265516629197E-16 +6.470526062937735E-17 +1.124337661513808E-16 +1.124542161796222E-16 +1.124394589214536E-16 +1.124486186171968E-16 +6.467107121733944E-17 +1.124483575741751E-16 +1.124966701995626E-16 +1.124342882992998E-16 +1.104052653944698E-16 +1.122453882371792E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.037928115250071E-16 +6.969639860901379E-17 +4.356034587619370E-17 +4.447883753512567E-17 +3.803662726642435E-17 +3.821584148428695E-17 +4.471481676113872E-17 +3.896894024331360E-17 +3.892413378698281E-17 +3.915753928926930E-17 +3.875450575549631E-17 +4.128488451808265E-17 +3.911073130238405E-17 +3.981441082221489E-17 +3.886096481907784E-17 +4.064780499850513E-17 +4.056023138690435E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.326761000429002E-17 +1.701680200775735E-17 +1.986128925658308E-17 +1.872972021284717E-17 +1.870299315275689E-17 +1.977810103581201E-17 +1.693731409863465E-17 +1.693441225564127E-17 +1.643649400891618E-17 +1.694941234060927E-17 +1.974926350942785E-17 +1.700278499738666E-17 +1.707505089934455E-17 +1.692975919465005E-17 +1.715615475551691E-17 +1.706346208480371E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.404338944527364E-18 +4.087864750317333E-18 +3.060744999549563E-18 +3.334085234570421E-18 +4.519230694363665E-18 +3.440816638881993E-18 +3.182880788656927E-18 +3.505414195558497E-18 +3.550917062788058E-18 +3.343468722362244E-18 +3.790700705009079E-18 +3.771653839519112E-18 +3.104408739653972E-18 +3.288125091685721E-18 +3.631124769046932E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.48.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.787545042557015E-01 +8.784382229196818E-01 +8.784051201070152E-01 +8.784000614253801E-01 +8.783990466328705E-01 +8.783986708624407E-01 +8.783985362473415E-01 +8.783984641102578E-01 +8.783984381693519E-01 +8.783984250941507E-01 +8.783984202979348E-01 +8.783984174780874E-01 +8.783984161332461E-01 +8.783984152791002E-01 +8.783984146779918E-01 +8.783984144085126E-01 +8.783984141755961E-01 +8.783984140359518E-01 +8.783984139351011E-01 +8.783984101025919E-01
+1.198630169779521E-01 +1.201692357939386E-01 +1.202010530830868E-01 +1.202058896707425E-01 +1.202068534710219E-01 +1.202072129951252E-01 +1.202073421182017E-01 +1.202074116683960E-01 +1.202074365935561E-01 +1.202074491579006E-01 +1.202074537216018E-01 +1.202074564203573E-01 +1.202074576935749E-01 +1.202074585059432E-01 +1.202074590794136E-01 +1.202074593369168E-01 +1.202074595593346E-01 +1.202074596927053E-01 +1.202074597898079E-01 +1.202074635428849E-01
+1.373774615890689E-03 +1.384195070299962E-03 +1.385467993656724E-03 +1.385687283244847E-03 +1.385737480092885E-03 +1.385753491208015E-03 +1.385758911548774E-03 +1.385761464577204E-03 +1.385762468753479E-03 +1.385762972180087E-03 +1.385763201328064E-03 +1.385763320787509E-03 +1.385763391448911E-03 +1.385763432793017E-03 +1.385763459965229E-03 +1.385763471816965E-03 +1.385763482308268E-03 +1.385763488374793E-03 +1.385763492051055E-03 +1.385763570525116E-03
+8.377525018871544E-06 +8.281171195578725E-06 +8.295223095471661E-06 +8.298026355958674E-06 +8.298808527223545E-06 +8.299037936019096E-06 +8.299107793803870E-06 +8.299140926190920E-06 +8.299152256385947E-06 +8.299159519715128E-06 +8.299162820996984E-06 +8.299164401345691E-06 +8.299165341406786E-06 +8.299165789015706E-06 +8.299166215596599E-06 +8.299166358592798E-06 +8.299166370928430E-06 +8.299166561380434E-06 +8.299166632841865E-06 +8.299167556907669E-06
+1.606724722805784E-07 +6.307584957662183E-08 +6.299786008469730E-08 +6.303019711263241E-08 +6.304494060012640E-08 +6.305078492729685E-08 +6.305257827409705E-08 +6.305330967554228E-08 +6.305353483702678E-08 +6.305368412461040E-08 +6.305375238181521E-08 +6.305379931504200E-08 +6.305382063942714E-08 +6.305382327097178E-08 +6.305383433735998E-08 +6.305383983893697E-08 +6.305383587451479E-08 +6.305383865432521E-08 +6.305384180992043E-08 +6.305388044268295E-08
+7.532662156329538E-08 +9.498801971270705E-10 +5.669222503761519E-10 +5.607639377447360E-10 +5.606801995235979E-10 +5.607579941046545E-10 +5.607851847362885E-10 +5.607898752756878E-10 +5.607916028265543E-10 +5.608043352521960E-10 +5.608067015623041E-10 +5.608107602674313E-10 +5.608103831048210E-10 +5.608109859861795E-10 +5.608117073544556E-10 +5.608117720944161E-10 +5.608108646292093E-10 +5.608113565874636E-10 +5.608116094936989E-10 +5.608159552526677E-10
+4.144935802178074E-08 +3.687259318901038E-10 +1.217646792354132E-11 +2.142088918882691E-12 +1.751663806453885E-12 +1.731279630787523E-12 +1.731031404492890E-12 +1.730688503460875E-12 +1.730620064031326E-12 +1.730991113892371E-12 +1.730734606131946E-12 +1.730594111199061E-12 +1.730676207551202E-12 +1.730557061328406E-12 +1.730718083762808E-12 +1.730759160220314E-12 +1.730489116296140E-12 +1.730696167416080E-12 +1.730637724783790E-12 +1.730278426643733E-12
+1.587658748570487E-08 +2.034935677642626E-10 +4.016123993990582E-12 +3.193870812558845E-13 +3.324359921334018E-14 +5.634093395758070E-15 +5.814156245695350E-15 +5.482469875865919E-15 +5.469268869225141E-15 +5.530544230796792E-15 +5.493735695010738E-15 +5.418861219160516E-15 +5.445192795976259E-15 +5.420501189471025E-15 +5.273882336233260E-15 +5.498761389219277E-15 +5.425747316274223E-15 +5.444362490835111E-15 +5.268615911007060E-15 +4.930706314552711E-15
+1.219358506963600E-08 +1.305059047235179E-10 +3.228463287365830E-12 +2.450819221713274E-13 +2.304027112027806E-14 +2.676211238878429E-15 +2.778965589320839E-15 +2.255326498059871E-15 +2.272073472288648E-15 +2.660251203612669E-15 +2.263644580269326E-15 +2.175374766626643E-15 +2.245908895288888E-15 +2.176172367096888E-15 +2.014572723713987E-15 +2.258846792238617E-15 +2.182851177089277E-15 +2.247400948954420E-15 +2.012572643031122E-15 +1.495555364928666E-15
+1.068536343405715E-08 +1.032041280798831E-10 +2.842417992910244E-12 +1.599813703697205E-13 +1.369277574600252E-14 +1.894583075298201E-15 +2.122518266510619E-15 +1.513951705095018E-15 +1.515393136811594E-15 +1.888014670854721E-15 +1.515184110842922E-15 +1.500906152459622E-15 +1.518948671525635E-15 +1.500858994816630E-15 +1.422540243107018E-15 +1.514673756639540E-15 +1.499837525791021E-15 +1.521457374870957E-15 +1.422012621523939E-15 +7.973566398300724E-16
+9.793035603872114E-09 +8.697739398189724E-11 +2.238551359698282E-12 +1.374397457626621E-13 +1.208520037239420E-14 +9.789701698486710E-16 +9.526752249573287E-16 +7.652408266775172E-16 +7.716342099184665E-16 +1.007742329346515E-15 +7.675920730403285E-16 +8.002658259897180E-16 +7.764797880269981E-16 +8.011916930625087E-16 +8.254952667450482E-16 +7.670297734650483E-16 +7.346198136538258E-16 +7.757329194687610E-16 +7.733419906464473E-16 +6.380395426712617E-16
+6.272702189011839E-10 +6.801678897831111E-11 +1.516135015985305E-12 +1.067926447299206E-13 +7.376995132457457E-15 +8.629769532325840E-16 +8.117727985998552E-16 +7.421654128348243E-16 +7.482383323115237E-16 +8.181776903517848E-16 +7.539449046215215E-16 +6.284221198865247E-16 +7.481782719241844E-16 +6.287441289299556E-16 +7.638473944145803E-16 +7.512563032063244E-16 +5.964471352020369E-16 +7.486604006800239E-16 +7.438885209595692E-16 +4.932153836816430E-16
+1.146815074689100E-12 +3.932336061359636E-11 +9.510916912860882E-13 +6.905001331881958E-14 +6.147087224094867E-15 +7.608031891717119E-16 +7.674366390550873E-16 +6.758349936589390E-16 +6.304880777146534E-16 +7.574573732495583E-16 +5.904891350023424E-16 +5.705251797669283E-16 +6.004758361836590E-16 +5.714827929691039E-16 +5.876939804991848E-16 +5.920619439080045E-16 +5.538742794055778E-16 +6.136763396975496E-16 +6.115168078072544E-16 +4.544391035598397E-16
+0.000000000000000E+00 +1.852761293059291E-11 +7.780740055921714E-13 +4.298519183371430E-14 +5.501536838764643E-15 +5.323736469733224E-16 +5.087759581269547E-16 +4.992755637935179E-16 +4.940333821828221E-16 +5.098380064599283E-16 +4.838086741260754E-16 +4.807144496978253E-16 +4.902958593123027E-16 +4.811102995913212E-16 +4.828827101827865E-16 +4.861109785652934E-16 +4.862346741617770E-16 +4.925143785762501E-16 +4.864843043950387E-16 +3.644479338056621E-16
+0.000000000000000E+00 +3.696438902692401E-13 +5.570597505399550E-13 +4.238733446826049E-14 +4.163517294005571E-15 +5.086832612803676E-16 +4.522252270750247E-16 +4.709652591409500E-16 +4.731861436676807E-16 +4.693959121122967E-16 +4.680693591595544E-16 +4.638894377112058E-16 +4.764474110885593E-16 +4.647396356811724E-16 +4.500549564721183E-16 +4.697235856418193E-16 +4.705357672306839E-16 +4.771353670143747E-16 +4.468716735087823E-16 +3.366631776072241E-16
+0.000000000000000E+00 +5.593525574262530E-16 +5.534404709013494E-14 +2.292402156297308E-14 +3.552744342159120E-15 +4.724773699266143E-16 +4.301506956705596E-16 +3.732598841969475E-16 +3.767198648045003E-16 +4.308591184410493E-16 +3.803434762777279E-16 +3.754338897275325E-16 +3.767427646373143E-16 +3.768558640069160E-16 +4.304853651225750E-16 +3.805553030357745E-16 +3.344479969387742E-16 +3.779558357882448E-16 +3.775389471414714E-16 +2.329628269832221E-16
+0.000000000000000E+00 +0.000000000000000E+00 +3.540688711101173E-15 +9.439305695272646E-15 +2.946346989091716E-15 +2.624073261519665E-16 +2.643672413615076E-16 +2.646856359734210E-16 +2.634359514174853E-16 +2.641526016714704E-16 +2.643878148542392E-16 +2.641078765615761E-16 +2.637452072973459E-16 +2.643823668928850E-16 +2.649260226332187E-16 +2.644831240284865E-16 +2.639833344863114E-16 +2.633874704874219E-16 +2.634233333068460E-16 +1.985749915272869E-16
+0.000000000000000E+00 +0.000000000000000E+00 +2.278864138470692E-17 +5.772211700126142E-15 +1.632396941574610E-15 +2.288139595639548E-16 +2.336635736467976E-16 +2.289133359116920E-16 +2.278065199603478E-16 +2.317639836182962E-16 +2.294681558588549E-16 +2.353782656417942E-16 +2.293962850790818E-16 +2.354496595872790E-16 +2.270082564355185E-16 +2.292067925877710E-16 +2.341114917228419E-16 +2.289321356902210E-16 +2.264152996747917E-16 +1.421894151635346E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.989891490058437E-15 +1.293639358580600E-15 +6.467022399692639E-17 +6.466194643818051E-17 +1.124795727282376E-16 +1.124491065990358E-16 +6.467557363193398E-17 +1.124445424196673E-16 +1.124516402301903E-16 +1.124188708568953E-16 +1.124496029810950E-16 +1.124900198205072E-16 +1.124530439163050E-16 +1.124541831938199E-16 +1.124612166547700E-16 +1.125230780978674E-16 +1.103584796907960E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.797060880912348E-16 +1.523262995261553E-16 +4.154812314848458E-17 +4.230157726397225E-17 +3.948120269261417E-17 +3.882100180845160E-17 +4.308224825574890E-17 +3.872957181686522E-17 +3.848261690011727E-17 +3.898123569166139E-17 +3.851267614731827E-17 +4.024901766917735E-17 +3.981805938428130E-17 +3.866654939897088E-17 +3.857054431462741E-17 +3.849173304040760E-17 +3.172270033312962E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.831171205136882E-17 +1.979725671809523E-17 +1.970787782379668E-17 +1.692138098397429E-17 +1.696089968802709E-17 +1.971998553065096E-17 +1.692778299212336E-17 +1.694192234539181E-17 +1.656027471752158E-17 +1.691651070467424E-17 +1.705570727565573E-17 +1.694148624440805E-17 +1.691647879476583E-17 +1.705273529769643E-17 +1.733125610940130E-17 +1.846614706661570E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.998566572257368E-18 +3.841335088057664E-18 +3.664154289860004E-18 +3.936664314046571E-18 +4.677614457130068E-18 +3.565024498030368E-18 +3.655116656621327E-18 +3.089163083835402E-18 +3.085737535013059E-18 +3.270753220749399E-18 +3.520889120313083E-18 +3.770161491574039E-18 +3.149618327588689E-18 +3.303018359973495E-18 +8.614063968030554E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.49.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.855530820809722E-01 +8.854918128124543E-01 +8.854844547909096E-01 +8.854834396109994E-01 +8.854832503490198E-01 +8.854831654773313E-01 +8.854831325835097E-01 +8.854831145877372E-01 +8.854831074704415E-01 +8.854831044018648E-01 +8.854831035042425E-01 +8.854831027987085E-01 +8.854831024898633E-01 +8.854831023285991E-01 +8.854831022751408E-01 +8.854831021393381E-01 +8.854831020462156E-01 +8.854831020765442E-01 +8.854831020416658E-01 +8.854831019872828E-01
+1.133366368544773E-01 +1.133959223935097E-01 +1.134030874173731E-01 +1.134040697615949E-01 +1.134042516913756E-01 +1.134043340912801E-01 +1.134043660339020E-01 +1.134043836197444E-01 +1.134043905421435E-01 +1.134043935223131E-01 +1.134043943926874E-01 +1.134043950744727E-01 +1.134043953696151E-01 +1.134043955250954E-01 +1.134043955763007E-01 +1.134043957080323E-01 +1.134043957973266E-01 +1.134043957690540E-01 +1.134043958020332E-01 +1.134043958545826E-01
+1.105276183019466E-03 +1.107211643601129E-03 +1.107398260770025E-03 +1.107430114405028E-03 +1.107437231698328E-03 +1.107439640443064E-03 +1.107440570025855E-03 +1.107440971377677E-03 +1.107441162634705E-03 +1.107441248801430E-03 +1.107441275361653E-03 +1.107441298654529E-03 +1.107441312030760E-03 +1.107441317816816E-03 +1.107441319867885E-03 +1.107441323894491E-03 +1.107441327710775E-03 +1.107441325616385E-03 +1.107441327452937E-03 +1.107441329365341E-03
+4.982106379292729E-06 +5.029965543266673E-06 +5.036176422168319E-06 +5.037110422286990E-06 +5.037315112805600E-06 +5.037375858275983E-06 +5.037396710958185E-06 +5.037404862944665E-06 +5.037408354930046E-06 +5.037410484508039E-06 +5.037411137948484E-06 +5.037411587405301E-06 +5.037411886068833E-06 +5.037411891536925E-06 +5.037412098291152E-06 +5.037412140565756E-06 +5.037412152063285E-06 +5.037412187165501E-06 +5.037412247162267E-06 +5.037412172897524E-06
+2.251440569720134E-08 +2.297983402854682E-08 +2.314740849504986E-08 +2.319411421112406E-08 +2.320402789501775E-08 +2.320620009762136E-08 +2.320695163901808E-08 +2.320734534678902E-08 +2.320749170786795E-08 +2.320759111994872E-08 +2.320762579395610E-08 +2.320763566781296E-08 +2.320764673206310E-08 +2.320765067431741E-08 +2.320765068562398E-08 +2.320764935426165E-08 +2.320764898426180E-08 +2.320765251083964E-08 +2.320765221321552E-08 +2.320765169380340E-08
+2.147721252920592E-10 +2.040010904194344E-10 +2.060436973519528E-10 +2.073893203271935E-10 +2.076775009621201E-10 +2.078024856836214E-10 +2.078271309803942E-10 +2.078484175436372E-10 +2.078549249709081E-10 +2.078599094915998E-10 +2.078628694877754E-10 +2.078628258693077E-10 +2.078636406596305E-10 +2.078623442208627E-10 +2.078623805672962E-10 +2.078619336374245E-10 +2.078620400106133E-10 +2.078633326059289E-10 +2.078623009681532E-10 +2.078625161545168E-10
+1.645109112903214E-11 +1.051815814958950E-12 +1.056188678335083E-12 +1.063230665073115E-12 +1.065253689335415E-12 +1.067333093208030E-12 +1.067654797480268E-12 +1.067142787478731E-12 +1.068047984136043E-12 +1.068142558242544E-12 +1.068172722220899E-12 +1.068172758702670E-12 +1.068192390700065E-12 +1.068116133465026E-12 +1.068168640337881E-12 +1.068150466969548E-12 +1.068157108646972E-12 +1.068163725654429E-12 +1.068153447344715E-12 +1.068188434484443E-12
+1.249192624664858E-11 +3.252841583187196E-15 +3.135385766808538E-15 +3.177407696802454E-15 +3.183845965833674E-15 +3.183741516225251E-15 +3.188409460456695E-15 +3.208421118354786E-15 +3.187685858754368E-15 +3.187896167386256E-15 +3.188961296765369E-15 +3.189246697025583E-15 +3.189876489407545E-15 +3.239973571809724E-15 +3.189104060330803E-15 +3.192418471594582E-15 +3.188525958778514E-15 +3.188219502634268E-15 +3.187301394486696E-15 +3.190163417843910E-15
+7.790492491670950E-12 +2.379421203792758E-15 +2.402569794932116E-15 +2.409772517748313E-15 +2.411327953938191E-15 +2.411653832356241E-15 +2.412003205904386E-15 +2.385052230125624E-15 +2.412013051833473E-15 +2.412538946396252E-15 +2.411941132438396E-15 +2.411948325840811E-15 +2.411983651171621E-15 +2.422190849909017E-15 +2.412828105441305E-15 +2.412318026646291E-15 +2.412119329179490E-15 +2.412207239830805E-15 +2.412640430794411E-15 +2.412817667062918E-15
+5.181667266883623E-12 +1.472119061745567E-15 +1.504242476816518E-15 +1.523742353742678E-15 +1.527424904516882E-15 +1.527920757507536E-15 +1.529158400553607E-15 +1.003826709818103E-15 +1.529218519437471E-15 +1.528897477936470E-15 +1.529866380049491E-15 +1.529646129611347E-15 +1.530009563743556E-15 +1.617448390122496E-15 +1.529552556643749E-15 +1.531120840268741E-15 +1.529340278740309E-15 +1.529198581480990E-15 +1.529039006913324E-15 +1.529773935235814E-15
+1.441135752792279E-12 +6.832372424849498E-16 +7.518009031873197E-16 +7.127532084376605E-16 +7.132727812215819E-16 +7.137527795456449E-16 +7.138276126898666E-16 +7.135737757204196E-16 +7.138398515134557E-16 +7.139762784375826E-16 +7.139381809826040E-16 +7.139409681242661E-16 +7.139451584727017E-16 +7.134461098254710E-16 +7.146203546044757E-16 +7.138298346808352E-16 +7.138336742984002E-16 +7.138430545220618E-16 +7.144279784362248E-16 +7.144769574031864E-16
+1.295734252280018E-12 +4.565293220959967E-16 +6.821292540927351E-16 +4.657997388725624E-16 +4.662128296876796E-16 +4.662684879219432E-16 +4.663928221230892E-16 +4.020198223554108E-16 +4.664989006542893E-16 +4.664700222120898E-16 +4.665018376472576E-16 +4.663108150412761E-16 +4.663356323875988E-16 +4.708134962961421E-16 +4.662883746124211E-16 +4.668378514409545E-16 +4.666468682814441E-16 +4.665881979196940E-16 +4.663712094039274E-16 +4.664175929965455E-16
+1.122729533689884E-12 +3.980273350283323E-16 +4.610490480605014E-16 +3.814037515157734E-16 +3.848417628910251E-16 +3.947370057446653E-16 +3.938764812330064E-16 +3.472119959532036E-16 +3.944852815346624E-16 +3.941508898238869E-16 +3.947703087991067E-16 +3.948053554027728E-16 +3.948802234073857E-16 +3.826006513109354E-16 +4.055083282426344E-16 +3.945705246222590E-16 +3.945505128472080E-16 +3.947023686718265E-16 +4.002882340192121E-16 +4.012129567569178E-16
+1.494521189976157E-13 +3.046709001363704E-16 +3.232585109505988E-16 +3.521663940832081E-16 +3.592843927529546E-16 +3.450021702502928E-16 +3.518260247182342E-16 +3.084895410321430E-16 +3.356108272886948E-16 +3.673104511000566E-16 +3.313668611455190E-16 +3.342857831763004E-16 +3.314935976074423E-16 +3.244721570092839E-16 +3.771295697554234E-16 +3.318287627006715E-16 +3.364731116175541E-16 +3.330974834653046E-16 +3.670466033473972E-16 +3.713313305278630E-16
+3.149758026672175E-14 +2.567574433524165E-16 +2.636616835934172E-16 +2.609259111972479E-16 +2.603033043378491E-16 +2.593360110229290E-16 +2.600503095311863E-16 +2.312224570458192E-16 +2.591578935703964E-16 +2.636745460552207E-16 +2.592960222266101E-16 +2.585998756461007E-16 +2.580922403861576E-16 +2.733847473704154E-16 +2.641753935549481E-16 +2.620275408517087E-16 +2.617049745697910E-16 +2.606529680182796E-16 +2.631848950115032E-16 +2.637302360800962E-16
+1.043245077740004E-14 +2.081562993139996E-16 +2.315478553569083E-16 +2.252154107077541E-16 +2.389897758631508E-16 +2.404915820676939E-16 +2.346960232837372E-16 +2.054159982207931E-16 +2.252893614122737E-16 +2.255824137341099E-16 +2.118059767722394E-16 +2.153908937223975E-16 +2.120862801725833E-16 +2.078131982599377E-16 +2.277282272066438E-16 +2.157044159311736E-16 +2.254167774029207E-16 +2.141219716653655E-16 +2.244190907401139E-16 +2.254892746252588E-16
+6.258480515409555E-15 +1.869454102302757E-16 +1.774880003455991E-16 +1.969920324943517E-16 +2.013477364153923E-16 +2.037242364694867E-16 +2.014339508264099E-16 +1.604121190394319E-16 +2.023436548671276E-16 +1.957150777374805E-16 +1.937740916235555E-16 +1.966230361260685E-16 +1.938729485855111E-16 +1.933805001555426E-16 +1.961688322459135E-16 +1.979578693543737E-16 +2.030755224752116E-16 +1.960513204871598E-16 +1.955956771791334E-16 +1.958649284165665E-16
+0.000000000000000E+00 +1.545267539339568E-16 +1.171005760367415E-16 +1.848129429738965E-16 +1.877056626595046E-16 +1.889616664605936E-16 +1.874240415687191E-16 +1.501472935401873E-16 +1.890600128616990E-16 +1.397097852415576E-16 +1.771052533360573E-16 +1.850834605181316E-16 +1.725028787989754E-16 +1.567788289329645E-16 +1.191561714054316E-16 +1.863457103510299E-16 +1.891771234869373E-16 +1.860084958804674E-16 +1.201048841584601E-16 +1.301083503593607E-16
+0.000000000000000E+00 +3.163614125973215E-17 +6.724790496970556E-17 +3.446060200807778E-17 +3.452356718659548E-17 +3.818344354602385E-17 +3.736755130610117E-17 +1.123349319472366E-17 +3.536800893351585E-17 +3.964184079469066E-17 +3.039518777919898E-17 +3.349050780015452E-17 +3.025465216091184E-17 +2.529573235756248E-17 +3.684048237178799E-17 +3.333277625884395E-17 +3.572315173953174E-17 +3.320701863522292E-17 +3.288657199864402E-17 +3.609790368281907E-17
+0.000000000000000E+00 +1.854956915125977E-17 +2.132834703083853E-17 +2.240433817069608E-17 +2.243382953031840E-17 +2.223317424645957E-17 +2.234447235900446E-17 +6.214822663425768E-18 +2.237623324101092E-17 +2.262913328818235E-17 +2.240043387247717E-17 +2.254009945914601E-17 +2.211899035528484E-17 +1.995448439340182E-17 +2.254405596967050E-17 +2.342042456221471E-17 +2.282708599211685E-17 +2.255436611757059E-17 +2.262903499121641E-17 +2.258623273011460E-17
+0.000000000000000E+00 +5.271078549360179E-18 +5.627870091623506E-18 +3.495129598531708E-18 +3.506315434505681E-18 +3.502113020514440E-18 +3.531504868066146E-18 +2.785848606821889E-18 +3.508272936123180E-18 +4.723634518332816E-18 +4.316438994322121E-18 +4.266412090363909E-18 +4.334002321827371E-18 +3.766744710409548E-18 +4.065933679842272E-18 +3.514974323243166E-18 +3.562803372151474E-18 +3.982931896817361E-18 +3.952363114010287E-18 +6.554608476490648E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.356747133546150E-19 +7.140890931983086E-19 +9.920249736580012E-19 +1.074825295703105E-18 +0.000000000000000E+00 +1.025700370051923E-18 +2.072864936274252E-18 +2.762125843481348E-18 +2.751203590925950E-18 +2.757703657666637E-18 +1.021310253961237E-18 +1.960647683310707E-18 +9.869414062398615E-19 +1.538272330464113E-18 +2.602973213638908E-18 +2.273929643781507E-18 +3.557428944806780E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.49.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.855526464508756E-01 +8.854918439376041E-01 +8.854844459960087E-01 +8.854834392536990E-01 +8.854832492881315E-01 +8.854831646959580E-01 +8.854831325342241E-01 +8.854831145367977E-01 +8.854831075207148E-01 +8.854831044364772E-01 +8.854831032722006E-01 +8.854831027942847E-01 +8.854831024796408E-01 +8.854831023070954E-01 +8.854831022053813E-01 +8.854831022011040E-01 +8.854831020568656E-01 +8.854831020674716E-01 +8.854831020185068E-01 +8.854831013603757E-01
+1.133370667197273E-01 +1.133958910287273E-01 +1.134030960612861E-01 +1.134040701278364E-01 +1.134042528037025E-01 +1.134043348649403E-01 +1.134043660823834E-01 +1.134043836659386E-01 +1.134043904866947E-01 +1.134043934952552E-01 +1.134043946154405E-01 +1.134043950764464E-01 +1.134043953805546E-01 +1.134043955457662E-01 +1.134043956448766E-01 +1.134043956482067E-01 +1.134043957868872E-01 +1.134043957776961E-01 +1.134043958246846E-01 +1.134043964831612E-01
+1.105281883997456E-03 +1.107211877112131E-03 +1.107398412306289E-03 +1.107430103520956E-03 +1.107437178455261E-03 +1.107439649759074E-03 +1.107440571192742E-03 +1.107440976169228E-03 +1.107441167675134E-03 +1.107441241705926E-03 +1.107441284572468E-03 +1.107441301038728E-03 +1.107441311393512E-03 +1.107441318540598E-03 +1.107441321063266E-03 +1.107441321941741E-03 +1.107441327471636E-03 +1.107441326088422E-03 +1.107441328041487E-03 +1.107441327449447E-03
+4.982168947599708E-06 +5.029971957812698E-06 +5.036175944563628E-06 +5.037112433286521E-06 +5.037316965040656E-06 +5.037374296254455E-06 +5.037396312672437E-06 +5.037404823848842E-06 +5.037408493643101E-06 +5.037410031145628E-06 +5.037411212376883E-06 +5.037411639520328E-06 +5.037411807572748E-06 +5.037412009597612E-06 +5.037412066781689E-06 +5.037412147738133E-06 +5.037412183677476E-06 +5.037412139839050E-06 +5.037412164486539E-06 +5.037412344226846E-06
+2.251555277617692E-08 +2.297955489785275E-08 +2.314734606736911E-08 +2.319404305512216E-08 +2.320399155465087E-08 +2.320617069021638E-08 +2.320697619176608E-08 +2.320734750660006E-08 +2.320748032725703E-08 +2.320757995201939E-08 +2.320762156818509E-08 +2.320763656365032E-08 +2.320764778331155E-08 +2.320764765095937E-08 +2.320764770919123E-08 +2.320765807821762E-08 +2.320765247999914E-08 +2.320765105278204E-08 +2.320765104044328E-08 +2.320771017420146E-08
+2.150151161389812E-10 +2.039708380725197E-10 +2.060411754053720E-10 +2.073836433987974E-10 +2.076782576792398E-10 +2.077986707625139E-10 +2.078284238207024E-10 +2.078473122125006E-10 +2.078535863769440E-10 +2.078587401399639E-10 +2.078622954002945E-10 +2.078633911408038E-10 +2.078645985781300E-10 +2.078636993345043E-10 +2.078620786646616E-10 +2.078636740879972E-10 +2.078617702264649E-10 +2.078633289908171E-10 +2.078633147257863E-10 +2.078757718598942E-10
+1.645087242827846E-11 +1.051651817497124E-12 +1.056193827617815E-12 +1.063215479650889E-12 +1.065260267318370E-12 +1.067189595228218E-12 +1.067672068456746E-12 +1.067951281006987E-12 +1.068031078437641E-12 +1.068119346755438E-12 +1.068144657529784E-12 +1.068184349784356E-12 +1.067386361457384E-12 +1.068206681588557E-12 +1.068146842701306E-12 +1.068166854677616E-12 +1.068141319447341E-12 +1.067379906192408E-12 +1.067377694782796E-12 +1.068406978082560E-12
+1.248002319809482E-11 +3.289265112385006E-15 +3.136228253570854E-15 +3.172253233300523E-15 +3.180129788622848E-15 +3.184645302933763E-15 +3.185348595183010E-15 +3.189189992784685E-15 +3.187926724377138E-15 +3.189119151126357E-15 +3.188557202857933E-15 +3.190859526707014E-15 +3.212149362162788E-15 +3.191542075914891E-15 +3.190960425474878E-15 +3.189563093058862E-15 +3.187896498159150E-15 +3.211556887579942E-15 +3.212010320182525E-15 +3.214354147969315E-15
+7.786809604019616E-12 +2.379710401801396E-15 +2.404538798348324E-15 +2.409534802833386E-15 +2.411062950161651E-15 +2.411744185991413E-15 +2.411748983519471E-15 +2.412039995823524E-15 +2.412016488534879E-15 +2.412472993556961E-15 +2.411867710282151E-15 +2.412268417358204E-15 +2.385188650227831E-15 +2.412271068882967E-15 +2.412086745761113E-15 +2.412252443712804E-15 +2.411898311790362E-15 +2.385000659262722E-15 +2.385286383045085E-15 +2.416111191337872E-15
+5.156194429177406E-12 +1.477036190953126E-15 +1.504002050903685E-15 +1.522304149186625E-15 +1.526422017762766E-15 +1.528305830273752E-15 +1.528398462035388E-15 +1.529431742122381E-15 +1.529520852939858E-15 +1.529450251630232E-15 +1.529273455374729E-15 +1.530099705280206E-15 +1.005597227210426E-15 +1.530135405783050E-15 +1.530124333024046E-15 +1.529584927852585E-15 +1.529098611027500E-15 +1.005020504484417E-15 +1.005646707770581E-15 +1.593582588867897E-15
+1.444287365352519E-12 +6.798830155859089E-16 +7.409147231636416E-16 +7.131349803178275E-16 +7.130015467310214E-16 +7.137544248339964E-16 +7.133581080976735E-16 +7.138441154958156E-16 +7.138545898797819E-16 +7.136426395206012E-16 +7.139468416016118E-16 +7.138704104898846E-16 +7.138604553850467E-16 +7.138649339917505E-16 +7.139344174789530E-16 +7.138395002047862E-16 +7.138851939592929E-16 +7.139514615133668E-16 +7.138746982913747E-16 +7.141134983493554E-16
+1.280618136681550E-12 +4.558190158602950E-16 +6.777623121172874E-16 +4.656216600868484E-16 +4.662546805522150E-16 +4.662863270114411E-16 +4.664171332583658E-16 +4.667831203664901E-16 +4.663431605183996E-16 +4.664206798041035E-16 +4.665190108576450E-16 +4.664816109944887E-16 +4.068778163507878E-16 +4.665054558090601E-16 +4.665014842233782E-16 +4.665903311261059E-16 +4.662857882101100E-16 +4.071028358126837E-16 +4.068584678195640E-16 +4.644274698473775E-16
+1.114433209332450E-12 +3.833419627394571E-16 +4.607238589191374E-16 +3.926240769652291E-16 +3.769679548693596E-16 +3.948727355415232E-16 +3.805382758846608E-16 +3.944511537816845E-16 +3.943219832902102E-16 +3.839465831923705E-16 +3.946755773722677E-16 +3.944096968636722E-16 +3.860418043832176E-16 +3.946869449470763E-16 +3.945208020276296E-16 +3.945621137459324E-16 +3.945003079099919E-16 +3.861819019508705E-16 +3.859275002389333E-16 +3.986816349181449E-16
+1.537227874233689E-13 +3.027678201389454E-16 +3.226551284393867E-16 +3.611484343112469E-16 +3.155466377525973E-16 +3.481219923910726E-16 +3.434476056296551E-16 +3.375787502768638E-16 +3.313441520546327E-16 +3.531765682875794E-16 +3.359763368858974E-16 +3.358809958435708E-16 +3.217672055925974E-16 +3.359228741708652E-16 +3.425281951951956E-16 +3.336987410191842E-16 +3.317281579573393E-16 +3.241645851639771E-16 +3.242202390472465E-16 +3.209674343099382E-16
+1.066861481298269E-14 +2.497096987421055E-16 +2.646113145047275E-16 +2.610265247515664E-16 +2.642568880047479E-16 +2.597964778666172E-16 +2.600651872934078E-16 +2.630615665688590E-16 +2.588627987521345E-16 +2.614910915614594E-16 +2.599326754364932E-16 +2.603767042653955E-16 +2.297636586136947E-16 +2.601005946687508E-16 +2.612064632363339E-16 +2.601417736228128E-16 +2.576318837669220E-16 +2.297360088861566E-16 +2.336270773214584E-16 +2.637735294495221E-16
+5.934023511234583E-15 +2.063456580267556E-16 +2.322932401861563E-16 +2.342400149063493E-16 +2.436219443814940E-16 +2.441771041829843E-16 +2.214512817293626E-16 +2.278744043667272E-16 +2.159383876844771E-16 +2.198770105939173E-16 +2.174006067269314E-16 +2.269853124886535E-16 +2.048311988331266E-16 +2.263941606383978E-16 +2.344253562608743E-16 +2.173254258238561E-16 +2.165426769173843E-16 +2.076354056896159E-16 +2.062246740062042E-16 +2.043462177214081E-16
+3.848638269603760E-15 +1.838527056574805E-16 +1.782081377959570E-16 +1.988347488471062E-16 +2.020320549796048E-16 +2.037805737595509E-16 +1.980325729947990E-16 +2.036532159938187E-16 +1.976401808675116E-16 +1.953856279424040E-16 +2.000799411655616E-16 +2.025121049806135E-16 +1.563160896733547E-16 +2.025959059913420E-16 +2.043907931846640E-16 +2.001119282067714E-16 +1.985374672037163E-16 +1.500826770352772E-16 +1.669970279555736E-16 +1.763832444784137E-16
+0.000000000000000E+00 +1.553863677898073E-16 +1.292813434156560E-16 +1.864095627911549E-16 +1.878223245459612E-16 +1.890769466775977E-16 +1.824674919842818E-16 +1.890190719056395E-16 +1.845330987354554E-16 +1.725764389226690E-16 +1.894450309069830E-16 +1.886449555827471E-16 +1.503212823003421E-16 +1.885962034566162E-16 +1.897924335544888E-16 +1.888598550470335E-16 +1.865641409719168E-16 +1.266749465636050E-16 +1.508829157677154E-16 +1.253047210285315E-16
+0.000000000000000E+00 +2.993706621004702E-17 +6.868987146282318E-17 +3.828088434532079E-17 +2.411997254938068E-17 +3.876269328344119E-17 +3.271908427371352E-17 +3.571858792141817E-17 +3.263819997784660E-17 +3.623730463250466E-17 +3.438059313287840E-17 +3.550122863246025E-17 +2.360322793629101E-17 +3.572721042330813E-17 +3.714442465776014E-17 +3.436688993560405E-17 +3.340927228745605E-17 +1.265949394983783E-17 +2.682889712768711E-17 +2.510078356134875E-17
+0.000000000000000E+00 +1.947990059212139E-17 +2.113762941532155E-17 +2.135306597673344E-17 +2.215002260849216E-17 +2.242661200108303E-17 +2.267348435065776E-17 +2.290182401908132E-17 +2.246133369457742E-17 +2.271159377001113E-17 +2.223425998284063E-17 +2.318053406709443E-17 +6.148013662735512E-18 +2.269194730004632E-17 +2.310696934000834E-17 +2.247505906603902E-17 +2.229775222566303E-17 +6.304674282735493E-18 +6.312124015348033E-18 +3.838665540259472E-18
+0.000000000000000E+00 +5.731930390497014E-18 +5.800254940348901E-18 +3.492723171876382E-18 +3.499769286982887E-18 +3.503166963473580E-18 +3.506121139582266E-18 +3.506855158041045E-18 +3.503875168686526E-18 +5.243612412050380E-18 +4.462839090018765E-18 +3.516313161677939E-18 +2.740912898023009E-18 +3.502978877290266E-18 +3.810553242121637E-18 +3.660698139842437E-18 +3.579327713531157E-18 +3.468481790277553E-18 +2.841338649830183E-18 +1.217287614499357E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.550445599103302E-19 +0.000000000000000E+00 +1.020123005478980E-18 +5.230635336541478E-19 +9.783059237898539E-19 +9.076731270022933E-19 +2.575242962244318E-18 +2.879074144038332E-18 +1.101511797294988E-18 +9.078784465196365E-19 +1.036754967147191E-18 +2.277425335295321E-18 +1.962391924765812E-18 +1.425201760385974E-18 +2.489996568695367E-18 +1.488269447444898E-18 +7.971816910516399E-19
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.5.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.861181389537657E-01 +8.859627688031713E-01 +8.859474778022502E-01 +8.859446251592712E-01 +8.859439096822610E-01 +8.859436874029467E-01 +8.859436118357428E-01 +8.859435806311067E-01 +8.859435665533053E-01 +8.859435595923746E-01 +8.859435560848062E-01 +8.859435542654415E-01 +8.859435531951263E-01 +8.859435526011754E-01 +8.859435522330451E-01 +8.859435520302790E-01 +8.859435518147660E-01 +8.859435517780082E-01 +8.859435517373859E-01 +8.859435516449146E-01
+1.127748702132926E-01 +1.129383381926472E-01 +1.129535591312289E-01 +1.129563699910233E-01 +1.129570720816281E-01 +1.129572892446679E-01 +1.129573630356008E-01 +1.129573934329650E-01 +1.129574071072074E-01 +1.129574138570697E-01 +1.129574172601018E-01 +1.129574190194016E-01 +1.129574200596739E-01 +1.129574206380123E-01 +1.129574209950566E-01 +1.129574211799276E-01 +1.129574213947688E-01 +1.129574214275517E-01 +1.129574214663651E-01 +1.129574215586316E-01
+1.098285544284400E-03 +1.092961717607504E-03 +1.093106402958551E-03 +1.093157214352138E-03 +1.093172064420156E-03 +1.093177423463834E-03 +1.093179250919988E-03 +1.093180066721470E-03 +1.093180473617325E-03 +1.093180684082303E-03 +1.093180788430081E-03 +1.093180847712862E-03 +1.093180878032644E-03 +1.093180893998059E-03 +1.093180903836695E-03 +1.093180921559991E-03 +1.093180922203781E-03 +1.093180926298447E-03 +1.093180927739688E-03 +1.093180928082833E-03
+6.903917813217353E-06 +5.830640814742696E-06 +5.810195150639541E-06 +5.807289599245771E-06 +5.806913038683449E-06 +5.806873915731603E-06 +5.806885280223913E-06 +5.806896659355573E-06 +5.806899074017369E-06 +5.806902249155145E-06 +5.806903688956388E-06 +5.806904924381118E-06 +5.806904953858336E-06 +5.806904631475938E-06 +5.806906036225022E-06 +5.806906233554122E-06 +5.806906264633783E-06 +5.806906142349829E-06 +5.806906500501190E-06 +5.806906371085307E-06
+8.145926565193738E-07 +6.098060646011547E-08 +4.066273011831799E-08 +3.890665062570771E-08 +3.866330276757883E-08 +3.862461964703018E-08 +3.861751993379288E-08 +3.861473373202032E-08 +3.861456130663737E-08 +3.861439001883827E-08 +3.861431242696031E-08 +3.861431344373978E-08 +3.861428251866963E-08 +3.861437867211104E-08 +3.861427215970351E-08 +3.861429271089304E-08 +3.861429577386611E-08 +3.861430190656975E-08 +3.861431730846316E-08 +3.861431002319274E-08
+3.263461812386123E-07 +1.519668814037194E-08 +2.329045523485189E-09 +6.671147119232848E-10 +4.115010925567036E-10 +3.669435715062286E-10 +3.531361717877328E-10 +3.486793805598810E-10 +3.475144606307977E-10 +3.468906430274887E-10 +3.466603181595774E-10 +3.465517358094114E-10 +3.464989119333536E-10 +3.464722337946862E-10 +3.464671376810160E-10 +3.464525117031729E-10 +3.464566218651776E-10 +3.464548092778251E-10 +3.464553158774000E-10 +3.464530832590707E-10
+2.853501199445638E-07 +1.115448999313440E-08 +9.705773595243271E-10 +2.498892204066887E-10 +6.024537506287427E-11 +2.209347332793441E-11 +7.231698077223583E-12 +3.475460522164630E-12 +2.117748750236960E-12 +1.630300576901724E-12 +1.397748025464687E-12 +1.314536306099047E-12 +1.266467818182988E-12 +1.246996096708292E-12 +1.237200028539775E-12 +1.230605059306546E-12 +1.226993244657922E-12 +1.225534386188731E-12 +1.225155027168196E-12 +1.225215441411208E-12
+1.575512871336749E-07 +4.114421257494567E-09 +7.360185526944682E-10 +1.474404561430045E-10 +3.393322171018398E-11 +1.256663888674214E-11 +3.728264355213787E-12 +1.570726653112274E-12 +6.786996187159077E-13 +4.000489653906066E-13 +1.620500622848752E-13 +8.790842866616346E-14 +4.407193511373220E-14 +2.324757526240871E-14 +1.323341610508932E-14 +8.235204508452820E-15 +5.805320652845077E-15 +4.745363638475453E-15 +4.338661758220347E-15 +4.406234536316650E-15
+1.158568193080098E-07 +3.285248418296043E-09 +4.788483999678100E-10 +1.123234324885903E-10 +2.573844437106091E-11 +7.804636260510932E-12 +2.906009182851209E-12 +1.004728973171281E-12 +4.497528798707748E-13 +2.422178388325159E-13 +1.159946637812406E-13 +5.642756070340452E-14 +2.823582229151846E-14 +1.428428706715812E-14 +8.543556977902907E-15 +4.728981849925161E-15 +2.766183746427228E-15 +2.202550084900402E-15 +1.681860219317055E-15 +1.747750641569398E-15
+8.688398644938031E-08 +2.974237787740070E-09 +4.092704993878545E-10 +6.455388194466611E-11 +1.742266652706292E-11 +6.065919386965226E-12 +2.019028125618325E-12 +7.816653501835627E-13 +3.687374792880969E-13 +1.777123490087548E-13 +7.822268844415443E-14 +4.420746225896380E-14 +2.276715860795736E-14 +1.059794406501194E-14 +6.201361199059861E-15 +3.288410670093713E-15 +1.902788700304190E-15 +1.364285365970580E-15 +1.150916108828434E-15 +1.203624321441929E-15
+1.477648948165602E-08 +1.596912571466971E-09 +2.777920482924990E-10 +5.732064928261129E-11 +1.499566185704158E-11 +3.968885909774739E-12 +1.579575585204238E-12 +6.298691216952828E-13 +2.772686717291315E-13 +1.250503474302195E-13 +6.139779724268665E-14 +3.355978008382314E-14 +1.669012111698558E-14 +8.282769815043671E-15 +5.157318087276856E-15 +2.606663232316418E-15 +1.606634878208774E-15 +1.065911972890818E-15 +9.665249845536797E-16 +9.144027812735184E-16
+1.330230803376571E-11 +7.488370012522266E-10 +2.726347789041048E-10 +4.948698451198801E-11 +1.136977590463314E-11 +3.686637965140355E-12 +1.485207156863162E-12 +4.785105721485164E-13 +2.238839156826060E-13 +1.068343995221358E-13 +4.751384906492128E-14 +2.720507352770041E-14 +1.385894849231399E-14 +7.086471122669856E-15 +3.978839021518461E-15 +2.096648668827296E-15 +1.364701558080832E-15 +9.169301629386099E-16 +8.827778407856745E-16 +8.115127924472011E-16
+0.000000000000000E+00 +3.909500378387991E-10 +1.804847661396941E-10 +3.991427790142951E-11 +8.429573785492594E-12 +3.241096262048486E-12 +9.658334773665039E-13 +4.092624338697953E-13 +1.881123185374499E-13 +7.984645443593369E-14 +3.890620967417921E-14 +2.173952757798459E-14 +1.203587393734994E-14 +5.711601210278400E-15 +3.457345934947228E-15 +1.698121781609518E-15 +1.104986112922407E-15 +8.138761151619317E-16 +7.220197617434611E-16 +7.398807843330386E-16
+0.000000000000000E+00 +2.033662888219544E-10 +9.086653629926646E-11 +2.709991228684042E-11 +5.212217073072135E-12 +2.414937584348367E-12 +6.184407952058229E-13 +3.352877165876880E-13 +1.490232449332456E-13 +6.197089415538252E-14 +3.331207205198892E-14 +1.984957507229515E-14 +7.712973852208093E-15 +4.578311106768925E-15 +2.677615965568214E-15 +1.355361603795261E-15 +9.238618776137713E-16 +7.465566858985549E-16 +5.570530250859882E-16 +6.285182295385736E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.012689734745303E-11 +1.597724847307625E-11 +3.013564560425625E-12 +1.211403317216510E-12 +4.892997879093130E-13 +1.950586570512788E-13 +8.612542896943891E-14 +5.013528127563856E-14 +2.349121048756570E-14 +1.499746535093820E-14 +5.938220063853704E-15 +3.570961171852281E-15 +1.837573261207517E-15 +1.021812576002431E-15 +7.682093391562204E-16 +5.774862277277354E-16 +4.659127933359765E-16 +4.889765505436192E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.636810973967685E-14 +7.980401182281092E-12 +2.524068718956143E-12 +3.498892781336296E-13 +3.488211673980533E-13 +1.578708632596449E-13 +6.396561145483409E-14 +3.911142027364609E-14 +1.712230573179451E-14 +1.093464341226787E-14 +4.733355305085285E-15 +3.005308031811118E-15 +1.261640237469130E-15 +6.309001290336877E-16 +5.937052335193540E-16 +5.123632625489886E-16 +3.555803499796538E-16 +4.106311352028697E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.048244199780806E-15 +9.618039619755956E-13 +3.737852386558713E-14 +3.021918255419581E-13 +5.336877003604284E-14 +5.636635498468847E-14 +1.897453425545695E-14 +1.133645716233012E-14 +7.613131357898684E-15 +3.487358003429945E-15 +1.691119290722595E-15 +1.118325105162461E-15 +5.400480114776633E-16 +4.526011887854300E-16 +3.892119468356278E-16 +2.743486732067900E-16 +3.150438589950818E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.173889804374723E-16 +1.261381797004429E-13 +4.081207406227055E-14 +4.588529635283432E-14 +4.922248324823164E-15 +7.600200476853720E-15 +6.498204411462930E-15 +2.348093165219478E-15 +1.286743079665996E-15 +6.837593577171380E-16 +4.130876588190815E-16 +3.702409737699682E-16 +3.508987153702674E-16 +1.765566721979040E-16 +2.461568969879710E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.954411237481933E-17 +1.356231127696032E-17 +1.440675654772282E-14 +4.349221303708043E-15 +4.650319300333292E-15 +5.138861359510222E-15 +9.122285556285722E-16 +1.023621985352668E-15 +6.673457628866487E-16 +3.042896350926036E-16 +1.764016889894170E-16 +1.785855712802526E-16 +1.385497286027761E-16 +1.751713712941509E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.111544165045073E-17 +5.987425229471693E-18 +1.675997360365684E-15 +1.839393111211643E-15 +5.066823738392375E-16 +6.244701162994696E-16 +4.754777728049400E-16 +1.702674967991277E-16 +1.482761902923178E-16 +1.451884684160484E-16 +1.126568202292812E-16 +1.326059412736708E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.732664911846363E-16 +2.476058623214001E-16 +4.300094573953299E-16 +6.517121388837455E-17 +6.253567368368576E-17 +8.816175074326787E-17 +8.866398525594239E-17 +6.567862246948610E-17 +8.321526241452967E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.158056041313977E-18 +4.426590073974678E-17 +5.307448999324976E-17 +5.156785594887366E-17 +4.228913018758248E-17 +5.817132086249808E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.331834296919902E-18 +5.935476455855246E-18 +4.340595307312652E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.5.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.861186015651187E-01 +8.859627120013456E-01 +8.859474834919553E-01 +8.859446257156207E-01 +8.859439094989046E-01 +8.859436873804770E-01 +8.859436117623264E-01 +8.859435806061717E-01 +8.859435665691573E-01 +8.859435595997683E-01 +8.859435560944959E-01 +8.859435542005590E-01 +8.859435532062711E-01 +8.859435525952157E-01 +8.859435522286401E-01 +8.859435520059936E-01 +8.859435518519012E-01 +8.859435517557065E-01 +8.859435516221588E-01 +8.859435527307371E-01
+1.127744022798373E-01 +1.129383932722393E-01 +1.129535533905071E-01 +1.129563695585413E-01 +1.129570722677614E-01 +1.129572892565289E-01 +1.129573631137764E-01 +1.129573934517144E-01 +1.129574070937196E-01 +1.129574138434694E-01 +1.129574172520235E-01 +1.129574190831654E-01 +1.129574200522876E-01 +1.129574206490915E-01 +1.129574209929574E-01 +1.129574212089359E-01 +1.129574213582475E-01 +1.129574214517187E-01 +1.129574215799169E-01 +1.129574204858992E-01
+1.098290345891550E-03 +1.092963414095142E-03 +1.093106441984046E-03 +1.093157096705066E-03 +1.093172060558863E-03 +1.093177434025081E-03 +1.093179247417907E-03 +1.093180073091135E-03 +1.093180472093570E-03 +1.093180688441872E-03 +1.093180787146514E-03 +1.093180848893337E-03 +1.093180874516997E-03 +1.093180889245877E-03 +1.093180910280174E-03 +1.093180916778764E-03 +1.093180921688308E-03 +1.093180924214246E-03 +1.093180929440999E-03 +1.093180914608917E-03
+6.904162103052570E-06 +5.830671876457704E-06 +5.810206762118640E-06 +5.807285702588396E-06 +5.806913259054053E-06 +5.806873884079093E-06 +5.806884079709052E-06 +5.806895879875549E-06 +5.806898175703656E-06 +5.806904214486616E-06 +5.806903377537158E-06 +5.806904861723920E-06 +5.806904718352868E-06 +5.806904313457439E-06 +5.806906078924755E-06 +5.806906286676578E-06 +5.806906147506661E-06 +5.806906355731713E-06 +5.806906481472764E-06 +5.806906749693874E-06
+8.144005182436129E-07 +6.097880505902400E-08 +4.066266838448397E-08 +3.890372713814637E-08 +3.866387146468723E-08 +3.862470871235598E-08 +3.861745995117510E-08 +3.861485382091880E-08 +3.861451547147922E-08 +3.861426022612728E-08 +3.861431135831801E-08 +3.861430289888035E-08 +3.861426960874380E-08 +3.861433061508860E-08 +3.861429248849280E-08 +3.861429324769029E-08 +3.861430941370835E-08 +3.861431328733525E-08 +3.861431484656251E-08 +3.861431597683752E-08
+3.271674095819980E-07 +1.519513369883157E-08 +2.329057449533543E-09 +6.665040430930807E-10 +4.117698227999164E-10 +3.669488206696990E-10 +3.531284540231545E-10 +3.487541006962675E-10 +3.474804016725094E-10 +3.469401562291055E-10 +3.466642824185682E-10 +3.465545151646946E-10 +3.464989818112025E-10 +3.464756248753094E-10 +3.464639226820629E-10 +3.464565234392476E-10 +3.464574049909283E-10 +3.464558895576088E-10 +3.464529145590561E-10 +3.464523761083789E-10
+2.854511259081132E-07 +1.115486438853706E-08 +9.706877124076126E-10 +2.502978074828065E-10 +6.026600776701216E-11 +2.207587153274934E-11 +7.240672284621494E-12 +3.624466601271069E-12 +2.129403331038898E-12 +1.610723996478242E-12 +1.395020079383040E-12 +1.318394106577776E-12 +1.267968261331091E-12 +1.245965579401698E-12 +1.236806802955382E-12 +1.230654028975865E-12 +1.227949871414091E-12 +1.225201485476497E-12 +1.224926160599338E-12 +1.224521950056547E-12
+1.577034862711794E-07 +4.114499235847296E-09 +7.359830226326357E-10 +1.478341175277334E-10 +3.394743060737442E-11 +1.259175973468127E-11 +3.725266649888222E-12 +1.717771921083763E-12 +7.092543876872368E-13 +3.946687501303171E-13 +1.495691005391546E-13 +8.845515612085926E-14 +4.489040360904560E-14 +2.283389803229469E-14 +1.310461798387741E-14 +8.097454850927698E-15 +6.157147333569924E-15 +4.507422131273609E-15 +4.057642026619862E-15 +3.782849927992243E-15
+1.154636422866888E-07 +3.285376872660064E-09 +4.788991652483418E-10 +1.124425834518982E-10 +2.574784039324402E-11 +7.782385150060444E-12 +2.897996705622090E-12 +1.039449337736510E-12 +4.792427341421544E-13 +2.400403529096975E-13 +1.162423389637081E-13 +5.951342557807400E-14 +2.907557775749565E-14 +1.345884436538443E-14 +8.914114768887541E-15 +4.623741010131413E-15 +3.118366584023792E-15 +1.866718747312651E-15 +1.336136641500661E-15 +1.324192691154163E-15
+8.672922516646531E-08 +2.972982677517723E-09 +4.091712995263564E-10 +6.521457787544669E-11 +1.743076352710835E-11 +6.043079547203583E-12 +2.026790992912761E-12 +7.811267333434678E-13 +3.813718449081650E-13 +1.814060258800538E-13 +7.687462903720364E-14 +4.407486298868528E-14 +2.266841944174075E-14 +1.018146789869496E-14 +6.343400216343599E-15 +3.313586979774477E-15 +2.169468866540095E-15 +1.270465360200693E-15 +1.020268159663670E-15 +9.480558112011327E-16
+1.471691919309137E-08 +1.594072178647693E-09 +2.778965827481728E-10 +5.711863717614001E-11 +1.497126488477830E-11 +3.979236855874334E-12 +1.577502622769197E-12 +6.267378559424949E-13 +2.799278326504973E-13 +1.315904830394219E-13 +6.044414383305191E-14 +3.421507175288300E-14 +1.676443128962624E-14 +8.094618749683558E-15 +5.072065217470987E-15 +2.804988706414781E-15 +1.653497493074626E-15 +1.224231012969870E-15 +9.318461027353865E-16 +7.341214232529554E-16
+1.472537348615139E-11 +7.492428616289242E-10 +2.730508770663074E-10 +4.935103278649461E-11 +1.137136291181348E-11 +3.694657478737804E-12 +1.495575869388034E-12 +4.886653664250831E-13 +2.360909649877000E-13 +1.027877218601571E-13 +4.668588577708015E-14 +2.709620755621831E-14 +1.391525850672359E-14 +6.686365997626604E-15 +4.203631791760790E-15 +2.098177350934132E-15 +1.601039475013485E-15 +9.557107967896605E-16 +7.921202974984902E-16 +5.836479690898304E-16
+0.000000000000000E+00 +3.920115926739369E-10 +1.805509481279929E-10 +3.990092713756916E-11 +8.427005701149358E-12 +3.238154963373522E-12 +9.675407341013935E-13 +4.164261439965468E-13 +1.991415384738021E-13 +7.312040636017489E-14 +3.926645037248932E-14 +2.197898286509084E-14 +1.211742192625097E-14 +5.377107087278867E-15 +3.337098722848062E-15 +1.753076789812359E-15 +1.253236294300439E-15 +7.908025906861583E-16 +6.224601784252954E-16 +5.148236785787265E-16
+0.000000000000000E+00 +2.034545674836110E-10 +9.088143231868034E-11 +2.703877534423022E-11 +5.209528317143382E-12 +2.414751373310809E-12 +6.157971860665252E-13 +3.359306859915657E-13 +1.489321227184342E-13 +5.547170124622628E-14 +3.213660682481055E-14 +1.991894551343788E-14 +8.438678987468417E-15 +4.463508641727607E-15 +2.647639431512858E-15 +1.468988679685350E-15 +1.044829589814206E-15 +6.807392959536321E-16 +4.481284541697301E-16 +4.693831099849246E-16
+0.000000000000000E+00 +0.000000000000000E+00 +5.994338530796274E-11 +1.603375875298365E-11 +3.014194053464980E-12 +1.214467997266972E-12 +4.948224594198872E-13 +2.544462810962993E-13 +9.485344273152406E-14 +5.039948815206951E-14 +2.326016836484750E-14 +1.596442358060398E-14 +5.954368493293318E-15 +3.560261924343831E-15 +1.843642608732245E-15 +9.065519621707890E-16 +8.392813022985892E-16 +5.366277761098832E-16 +3.669756086939285E-16 +3.721299352740876E-16
+0.000000000000000E+00 +0.000000000000000E+00 +4.981222658595079E-15 +7.968553231542834E-12 +2.528066009321921E-12 +3.517373033876203E-13 +3.460533415229565E-13 +1.595847374097625E-13 +6.871550574212189E-14 +3.751295302079374E-14 +1.687538344563349E-14 +1.095082063685194E-14 +4.793471836271853E-15 +3.022380491389788E-15 +1.322691435382590E-15 +6.189832834500296E-16 +6.275411898852184E-16 +4.643248969184667E-16 +2.691669671230607E-16 +3.229256897355461E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.108391643835190E-16 +9.608998603681255E-13 +3.802789207616935E-14 +3.006936129861164E-13 +5.309917992728638E-14 +6.018399205269071E-14 +1.881364859887826E-14 +1.121178379862141E-14 +7.607191839700840E-15 +3.485531716936042E-15 +1.685565310128627E-15 +1.214280664475284E-15 +5.470162810919989E-16 +4.576748397832840E-16 +3.540463769120127E-16 +1.852077786505355E-16 +2.300904937916887E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.339823628416554E-17 +1.242575019108479E-13 +4.093623586734802E-14 +5.375813938632396E-14 +4.888641903021408E-15 +7.357355130110139E-15 +6.504112710199943E-15 +2.350479512938441E-15 +1.291655698697933E-15 +9.153132267581624E-16 +4.334457848662150E-16 +3.702768517698747E-16 +2.971504646114644E-16 +1.281989437695737E-16 +1.892350122126992E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.253411852211839E-18 +4.287754797078781E-17 +1.414014275631544E-14 +4.286772476423701E-15 +4.649868142929914E-15 +5.138861161070385E-15 +9.268023833876980E-16 +1.037911432181137E-15 +6.806306912162569E-16 +3.069239544037665E-16 +1.761115976839598E-16 +1.829630100480463E-16 +1.166880081598009E-16 +1.754496525200634E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.556744931755064E-17 +2.883670818576011E-16 +1.505509028597503E-15 +1.842119663858955E-15 +5.051157283309192E-16 +6.116921022778035E-16 +4.710141729962448E-16 +1.703837691690769E-16 +1.516044517093138E-16 +1.299977863974897E-16 +8.433103864565522E-17 +1.526522983937738E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.704016590366128E-16 +2.684010672110958E-16 +4.329379522154989E-16 +6.536885950753823E-17 +6.382429024704961E-17 +1.006595706537692E-16 +7.395660988912881E-17 +2.806979869461083E-17 +1.016148300230624E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.385800062717526E-18 +4.345506601548173E-17 +4.977164512210772E-17 +5.683572313284061E-17 +1.532478133326414E-17 +7.031177589497599E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.996462278778544E-18 +6.972265765041151E-18 +4.012001551834841E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.50.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.331148062860985E-01 +8.326578492654251E-01 +8.326121308878303E-01 +8.326052518596420E-01 +8.326038122689785E-01 +8.326032895938813E-01 +8.326031020432759E-01 +8.326030032623597E-01 +8.326029665745340E-01 +8.326029488388613E-01 +8.326029425176240E-01 +8.326029385029355E-01 +8.326029365896916E-01 +8.326029353774792E-01 +8.326029346821240E-01 +8.326029341377088E-01 +8.326029338309757E-01 +8.326029336141947E-01 +8.326029334864544E-01 +8.326029334122931E-01
+1.654962407733917E-01 +1.659327170546084E-01 +1.659765325315116E-01 +1.659830923854049E-01 +1.659844545595990E-01 +1.659849533144684E-01 +1.659851327162838E-01 +1.659852278218363E-01 +1.659852630262058E-01 +1.659852800307684E-01 +1.659852860099519E-01 +1.659852898285030E-01 +1.659852916380352E-01 +1.659852927846368E-01 +1.659852934426473E-01 +1.659852939641436E-01 +1.659852942543592E-01 +1.659852944616050E-01 +1.659852945828151E-01 +1.659852946538876E-01
+1.379909008635585E-03 +1.400041213209325E-03 +1.401913813419433E-03 +1.402227985575364E-03 +1.402304196893453E-03 +1.402327748417099E-03 +1.402335774032181E-03 +1.402339394313038E-03 +1.402340856414042E-03 +1.402341576033559E-03 +1.402341912568984E-03 +1.402342105831031E-03 +1.402342207929275E-03 +1.402342272518677E-03 +1.402342309300302E-03 +1.402342331901529E-03 +1.402342348198834E-03 +1.402342357543052E-03 +1.402342363974439E-03 +1.402342367057703E-03
+8.974651695745487E-06 +9.316862845633056E-06 +9.346565894017166E-06 +9.351473382503744E-06 +9.352656057652216E-06 +9.353018182244356E-06 +9.353139279744180E-06 +9.353193399467909E-06 +9.353214450046835E-06 +9.353225718168127E-06 +9.353231132223219E-06 +9.353233971268263E-06 +9.353235537129763E-06 +9.353236544287542E-06 +9.353237119563730E-06 +9.353237422239856E-06 +9.353237641897424E-06 +9.353237829384743E-06 +9.353237927234599E-06 +9.353237937008114E-06
+6.855751887601387E-08 +7.479205596230444E-08 +7.537952767879941E-08 +7.547245283265888E-08 +7.549441204165750E-08 +7.550087469094946E-08 +7.550292902899111E-08 +7.550386416351405E-08 +7.550417265669390E-08 +7.550438495982334E-08 +7.550448914993216E-08 +7.550453168451474E-08 +7.550456120423654E-08 +7.550458397500580E-08 +7.550457970875222E-08 +7.550458974476737E-08 +7.550459070149422E-08 +7.550459596682048E-08 +7.550459370519107E-08 +7.550459063671710E-08
+7.199989660025115E-10 +8.088517875106179E-10 +8.187439241492703E-10 +8.204574191092539E-10 +8.209586784626744E-10 +8.210781382199932E-10 +8.211127442313118E-10 +8.211295285465509E-10 +8.211322143703903E-10 +8.211354795472316E-10 +8.211382462367224E-10 +8.211386418675219E-10 +8.211392214817799E-10 +8.211415593401175E-10 +8.211388173687189E-10 +8.211394636196760E-10 +8.211392533436918E-10 +8.211395796351638E-10 +8.211390134958155E-10 +8.211388114444504E-10
+2.656173387590554E-12 +3.006103312523244E-12 +3.063202327975447E-12 +3.077807831427658E-12 +3.083670942490945E-12 +3.084844905396755E-12 +3.085103172641398E-12 +3.085255922133611E-12 +3.085235784319603E-12 +3.085259521569175E-12 +3.085281528923778E-12 +3.085283616927870E-12 +3.085284561259926E-12 +3.085331252752590E-12 +3.085270857854266E-12 +3.085289192224007E-12 +3.085281731891468E-12 +3.085287827548362E-12 +3.085273847866693E-12 +3.085272873326492E-12
+3.571285682910121E-15 +3.810170658819007E-15 +4.243235529817080E-15 +4.323153421497818E-15 +4.357486535526953E-15 +4.365304350762571E-15 +4.364644100858451E-15 +4.365904163893684E-15 +4.365671490303706E-15 +4.365795307940827E-15 +4.362147640212777E-15 +4.363872910366468E-15 +4.362561209244233E-15 +4.364250679544692E-15 +4.362116265496633E-15 +4.364308500194406E-15 +4.366886425178353E-15 +4.366309403870028E-15 +4.362120586931022E-15 +4.362140725473609E-15
+4.596966882414244E-17 +5.265667258891315E-18 +4.058732349454500E-18 +4.709437464039170E-18 +5.466638636554548E-18 +6.156681021834184E-18 +4.950744777440464E-18 +5.730416298339456E-18 +5.761649717023404E-18 +5.381419793727736E-18 +4.486824564721572E-18 +4.644543499880446E-18 +4.529936973729472E-18 +4.528282224995316E-18 +4.242791225744081E-18 +4.735435452269340E-18 +6.028014927003809E-18 +6.730501492033036E-18 +4.190514059115039E-18 +3.784129333843356E-18
+2.323382984712403E-18 +1.832481148329599E-18 +8.074236364516179E-21 +1.617179285475086E-19 +6.663260631028835E-20 +4.692093049644014E-19 +4.216068250860061E-20 +4.272480183171191E-19 +1.623985096209985E-19 +7.390099993890840E-20 +5.955325542447694E-20 +1.377896317116077E-20 +8.529748402182405E-20 +5.137308665609995E-20 +7.156093095728050E-20 +1.657270411426857E-19 +5.327678497204100E-19 +6.121183687596916E-19 +2.973042656436483E-19 +7.018253492693498E-21
+5.609954939421040E-19 +2.966400428668582E-19 +2.838135474063965E-21 +1.536565150348407E-20 +8.146978745944084E-21 +6.573519630750160E-20 +4.978799565074156E-21 +8.383929040192157E-21 +2.756821691367534E-21 +2.812077415533375E-21 +2.512218370426156E-21 +1.123375388912168E-20 +2.380140831007591E-21 +2.467726776075292E-21 +2.114374140996015E-21 +8.884345393633083E-21 +3.616454386926193E-20 +1.229514931064317E-20 +2.114253797045770E-21 +1.981987093140530E-21
+3.090067627196627E-20 +3.865822430261665E-20 +1.532597722650890E-21 +1.990224910504280E-21 +1.876794501615848E-21 +8.380721050856117E-21 +2.163460684356743E-21 +1.811606287828389E-21 +1.887349005142252E-21 +1.459371434609099E-21 +1.714957699172290E-21 +2.025881658783503E-21 +9.139560345896500E-22 +1.114058843691376E-21 +6.147398016969183E-22 +2.095916308665597E-21 +3.622474009246930E-21 +2.009479935740338E-21 +1.590278429985977E-22 +4.477409744778926E-22
+8.296704408889650E-21 +1.952841388396398E-21 +9.407352384806386E-24 +3.646645251022085E-22 +6.081113340640865E-22 +2.079907510978662E-21 +1.503095289587624E-22 +1.349389134559878E-22 +4.103958947616479E-22 +3.013279372506697E-22 +2.995663896029356E-24 +2.361804012602542E-24 +8.502887595273768E-23 +1.126214978841219E-22 +1.648761623505608E-23 +4.175597375885387E-23 +1.227620625175608E-21 +1.312728833810001E-22 +8.889820580150140E-24 +2.528510662644111E-23
+5.045516373215001E-21 +3.192080149814420E-23 +9.488081186965097E-25 +7.532994238490252E-24 +1.010736357424531E-24 +9.492059021613846E-23 +2.966893527285540E-23 +4.691802118303823E-23 +1.403348290139027E-24 +8.360192527677576E-24 +3.021572790914138E-26 +2.361803649003537E-24 +2.504358237212966E-24 +1.539775708858490E-24 +5.536158305078722E-25 +3.495691930234471E-24 +5.459456956507592E-25 +8.682078303688257E-23 +6.283247245822630E-25 +9.920758815872007E-25
+1.402880685712013E-22 +3.489476478692199E-24 +2.005995820983812E-26 +1.356406432951191E-25 +5.865759858442945E-26 +1.161960304767006E-23 +2.146608960468669E-24 +1.984282627144766E-24 +2.620628341146389E-25 +3.692079988714941E-26 +9.090736864017980E-27 +1.017261344699797E-25 +5.228862364818334E-25 +2.146746755828597E-26 +3.765439911658433E-26 +2.179681865591097E-25 +1.533014944579479E-26 +1.369558063017961E-24 +4.025911808951539E-26 +4.605131787304476E-26
+2.399378191399445E-23 +5.498440638800998E-26 +1.614749167353544E-27 +1.527775958224760E-26 +1.470048988763622E-26 +2.334243503569918E-26 +1.753897131366998E-26 +1.963495199722620E-26 +1.632971086190551E-26 +2.081157572123600E-28 +5.598153208829632E-32 +5.557700458077718E-27 +1.662852730270389E-26 +1.374040531913252E-30 +1.834832144036378E-26 +3.701039292062717E-26 +5.357540404255699E-28 +1.939905124047540E-26 +1.539141644788741E-26 +6.134770863053897E-27
+6.268846057115287E-26 +2.847796472375708E-27 +0.000000000000000E+00 +1.443836646042314E-28 +1.912102274350021E-27 +0.000000000000000E+00 +0.000000000000000E+00 +4.644516441099502E-28 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.047231173415724E-28 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 -1.260303260436365E-25 +0.000000000000000E+00 +0.000000000000000E+00 -2.637458017057118E-27 -7.376601661510564E-28 +0.000000000000000E+00 -1.952173081893794E-27 -6.525642904569815E-26 -3.752587102871222E-25 -1.461424214357599E-26 -1.633442300994558E-27 -3.573203723105254E-26 -2.473023415291772E-27 -2.412563254849544E-29 -9.866388680421591E-26 +0.000000000000000E+00 -1.540297151090756E-27 -2.487207027083906E-27
-1.867650876454067E-23 -1.018603152289971E-23 -3.828531313975667E-25 -4.855036179827529E-26 -2.547330804710351E-24 -5.694244976746085E-27 -1.818961275599449E-26 -7.013595914204294E-26 -6.614430794925124E-25 -3.192797659757425E-25 -2.789940086155439E-23 -2.727301219432127E-24 -3.695093704264614E-26 -1.691953026147077E-24 -6.912114115050998E-24 -2.447807978010561E-27 -7.050522968019822E-25 -8.078012219574835E-26 -1.453015405737910E-23 -3.079857644208946E-25
-5.287987435168238E-22 -3.157109631657520E-22 -2.594907679872467E-22 -1.398549809992355E-23 -2.466609383487455E-23 -2.532384984467061E-24 -1.346205835527404E-23 -7.013596022089067E-26 -1.751846499513491E-23 -1.437771513965752E-24 -1.670082981666078E-22 -1.788308753812705E-23 -2.311365270106859E-22 -1.001507819807707E-22 -1.836047029160587E-22 -4.259148433839607E-23 -7.837705329187511E-24 -6.240517077623049E-25 -2.351046639393094E-22 -1.210721471695896E-21
-4.433317043159822E-21 -9.951441073550739E-22 -2.890924044455652E-20 -3.717744519630508E-22 -2.395773775339136E-22 -1.140040674157945E-23 -1.413899497971276E-21 -1.465948111769837E-21 -1.683406720703097E-21 -1.204668821409266E-21 -4.309840626124239E-21 -1.691288500510939E-21 -3.304149786981889E-21 -6.912763481097512E-22 -6.671994143079968E-21 -1.436734656259344E-21 -5.404301133320258E-22 -4.024202377670633E-22 -2.270360704389271E-20 -1.089636278721746E-19
-4.667693857880324E-19 -1.848621435228900E-20 -2.000259512470505E-19 -4.033743414803949E-20 -2.456463643186736E-19 -1.196143063921223E-21 -2.868018956053441E-19 -1.263225618312702E-20 -7.635081774853296E-20 -3.759595538705122E-19 -1.549423610608597E-19 -1.571830333185928E-19 -5.734888881671847E-20 -3.993640960639656E-19 -1.375613012592462E-19 -4.826294522690247E-20 -3.593472411652281E-21 -3.902483690829971E-20 -1.259389499255890E-19 -4.492151812180602E-19


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.50.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.331131185446726E-01 +8.326579990579926E-01 +8.326121108766757E-01 +8.326052520526477E-01 +8.326038107864471E-01 +8.326032885015967E-01 +8.326031019446771E-01 +8.326030031016426E-01 +8.326029665724046E-01 +8.326029492191235E-01 +8.326029423566628E-01 +8.326029384826494E-01 +8.326029365443192E-01 +8.326029353881345E-01 +8.326029345721637E-01 +8.326029341144130E-01 +8.326029338643890E-01 +8.326029336650804E-01 +8.326029334815357E-01 +8.326029311630501E-01
+1.654979132188669E-01 +1.659325678463823E-01 +1.659765530065917E-01 +1.659830922273648E-01 +1.659844559683264E-01 +1.659849543719541E-01 +1.659851328140486E-01 +1.659852279799490E-01 +1.659852630308167E-01 +1.659852796676339E-01 +1.659852861693246E-01 +1.659852898473966E-01 +1.659852916815290E-01 +1.659852927763329E-01 +1.659852935501947E-01 +1.659852939872596E-01 +1.659852942218062E-01 +1.659852944118281E-01 +1.659852945881719E-01 +1.659852969371648E-01
+1.379924128763245E-03 +1.400040620334185E-03 +1.401913363760304E-03 +1.402227953548967E-03 +1.402304267727366E-03 +1.402327781961942E-03 +1.402335774846350E-03 +1.402339396932809E-03 +1.402340853593401E-03 +1.402341559229802E-03 +1.402341914324974E-03 +1.402342107221156E-03 +1.402342209725508E-03 +1.402342270225436E-03 +1.402342311724597E-03 +1.402342332081884E-03 +1.402342347378789E-03 +1.402342356369515E-03 +1.402342363491074E-03 +1.402342333631413E-03
+8.974821121236544E-06 +9.316872242822368E-06 +9.346551972080191E-06 +9.351470497531693E-06 +9.352658877342591E-06 +9.353019394688407E-06 +9.353139296086120E-06 +9.353193425424315E-06 +9.353214763702676E-06 +9.353225402285886E-06 +9.353230969689435E-06 +9.353233956984216E-06 +9.353235594669678E-06 +9.353236504271403E-06 +9.353237083343487E-06 +9.353237424697958E-06 +9.353237611059909E-06 +9.353237858142145E-06 +9.353237940145016E-06 +9.353237283023098E-06
+6.856391638997190E-08 +7.479121748518034E-08 +7.537919366452427E-08 +7.547238934987831E-08 +7.549457521916600E-08 +7.550092180073767E-08 +7.550292484625729E-08 +7.550383662245499E-08 +7.550418941933312E-08 +7.550437184869641E-08 +7.550448086054911E-08 +7.550453375311870E-08 +7.550458470086075E-08 +7.550457616457093E-08 +7.550458030038749E-08 +7.550459143162181E-08 +7.550458723578378E-08 +7.550461884945091E-08 +7.550461804959556E-08 +7.550462825278078E-08
+7.199956857525357E-10 +8.088096755739634E-10 +8.187397031226695E-10 +8.204586115663557E-10 +8.209586235678602E-10 +8.210789139711779E-10 +8.211132356733260E-10 +8.211268487983488E-10 +8.211325218616563E-10 +8.211361028622640E-10 +8.211380001947949E-10 +8.211391876813029E-10 +8.211420093075074E-10 +8.211397186251242E-10 +8.211390738098491E-10 +8.211397124960753E-10 +8.211389514470376E-10 +8.211420882030653E-10 +8.211420895015283E-10 +8.211454576954856E-10
+2.662231382518439E-12 +3.006028069661468E-12 +3.063194800698501E-12 +3.077815798776372E-12 +3.083685487658976E-12 +3.084823341845581E-12 +3.085096880289370E-12 +3.085191352840433E-12 +3.085236736949092E-12 +3.085255802825002E-12 +3.085283631382558E-12 +3.085305050390148E-12 +3.085349974276084E-12 +3.085306581012820E-12 +3.085280339105071E-12 +3.085293474579674E-12 +3.085281120422625E-12 +3.085346280698316E-12 +3.085345185431502E-12 +3.085380155034334E-12
+3.550773442332538E-15 +3.827354954227307E-15 +4.242358998454225E-15 +4.322722687726371E-15 +4.358257782833839E-15 +4.361410625452439E-15 +4.364078509709871E-15 +4.364547370126099E-15 +4.365627665893055E-15 +4.364312978666800E-15 +4.364358348061501E-15 +4.363612588153582E-15 +4.364512035750536E-15 +4.366648674999865E-15 +4.365295381843532E-15 +4.365749860557307E-15 +4.365707333504000E-15 +4.364656242688106E-15 +4.364530537065582E-15 +4.364636047850815E-15
+3.418103427044959E-16 +5.401275532746927E-18 +4.008791346444386E-18 +3.676311967402638E-18 +6.297354440132795E-18 +4.924774034854689E-18 +4.720759147260891E-18 +5.196280906929236E-18 +5.809553883870313E-18 +4.896450425889719E-18 +4.805647546597219E-18 +4.465869912765884E-18 +4.722991776897337E-18 +5.336381364749794E-18 +5.384856335068412E-18 +5.826335030279123E-18 +5.938442029061546E-18 +4.877719645915412E-18 +4.972808139567592E-18 +5.504864253567526E-18
+2.901963782734391E-18 +1.843074846199815E-18 +6.898717086667166E-20 +8.896913965680192E-21 +2.531961136621124E-19 +7.996720242162264E-20 +6.739348925748726E-20 +3.391626737350496E-20 +4.174249587916015E-19 +1.001484660553789E-20 +8.920276837089678E-20 +2.139809433420941E-19 +1.632429827409774E-19 +2.764156580560490E-19 +5.331074069747442E-20 +5.123058495806238E-19 +5.629239645172109E-19 +1.257576800549088E-19 +4.056554245793853E-19 +2.706903956241328E-19
+1.985709109609396E-19 +2.742837126422056E-19 +3.525296326402455E-21 +2.029445069368958E-21 +2.044723147402264E-20 +2.301665588314474E-21 +3.150078051372833E-21 +9.727915181858794E-21 +2.255853585744423E-21 +2.291254911018012E-21 +2.432608095824902E-21 +2.089404176969133E-21 +6.331311579514202E-21 +5.566474999508832E-21 +2.864640475479484E-21 +8.818271622084549E-21 +2.312752068233446E-21 +2.184225385093149E-21 +3.357654744744650E-21 +4.415089256481120E-21
+4.164050432842197E-20 +4.655679805467892E-21 +1.827807781893628E-21 +2.818055979747877E-22 +2.037893227550424E-21 +8.246382507650780E-22 +1.939412548752809E-21 +2.109462800773967E-21 +5.896392011371664E-22 +1.525015646793319E-22 +1.228684851761294E-21 +4.388577795237183E-22 +2.024566852494345E-21 +1.759597542575208E-21 +1.665703565430318E-21 +1.999269436113230E-21 +9.364882379698701E-22 +9.986156813100086E-22 +1.792355607382585E-21 +1.929674785369234E-21
+4.381263465022105E-21 +1.873841301454765E-21 +1.293371852492004E-22 +5.011366077967042E-23 +3.091455781618230E-23 +6.963944223757995E-24 +1.984755383677821E-22 +1.835392049158511E-22 +6.683392245532475E-23 +1.525015157501067E-22 +2.153622791775360E-23 +3.033489451914933E-23 +1.472910024545106E-22 +1.789840614139971E-22 +7.537367717859736E-23 +1.958435830521589E-22 +5.837853908041835E-23 +1.582065558348424E-23 +3.402551082516636E-23 +4.723472482534144E-23
+1.101962625286130E-21 +4.759307718258957E-22 +1.837469658481321E-23 +9.021500604071625E-25 +1.007193493845290E-23 +3.065024630112020E-25 +1.497685677941002E-24 +6.033495971880753E-24 +1.150667438133645E-23 +2.366791725736223E-25 +4.159740391878390E-25 +4.739770424135561E-24 +5.430140055969031E-24 +1.622700767571895E-25 +2.236171720817011E-24 +4.577124420748446E-24 +8.949288917171114E-24 +9.493636107218061E-25 +6.731845846420786E-24 +2.213863626970198E-25
+9.626609125582276E-24 +3.510128681396493E-23 +6.849145672700384E-26 +2.207455624366036E-26 +1.103554669462670E-25 +3.829183442904446E-26 +1.497685671429343E-24 +4.238313775606866E-25 +2.332304861901698E-26 +2.669867563526653E-26 +3.712132610836659E-26 +2.411704007860561E-26 +3.508311995434150E-26 +2.714932847031121E-26 +6.749412510295636E-26 +2.990624666610101E-26 +2.258219801528241E-26 +2.412546843103788E-26 +1.732864913043647E-26 +1.428418260256563E-26
+1.498232537311801E-24 +1.776643517054415E-23 +1.831251210776177E-26 +1.078668573447428E-27 +1.623578035558229E-26 +1.203841289115680E-26 +2.032320930576580E-26 +1.285872900317956E-26 +6.101222223655853E-27 +8.712862540952822E-27 +4.443154404949887E-27 +2.217463517095166E-27 +1.192665678760867E-26 +2.461201628682622E-27 +1.132221878563576E-26 +6.742165742632091E-27 +5.625538669384832E-27 +2.995222090529915E-27 +1.683085623333407E-27 +0.000000000000000E+00
+1.497089466559961E-24 +1.307823709099559E-25 +3.811933769630062E-27 +0.000000000000000E+00 +1.615039099539850E-28 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.315590475457510E-28 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +1.419787547157739E-26 +1.772997094391118E-27 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 -9.313064253543665E-28
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 -3.606104558678996E-26 +0.000000000000000E+00 -6.418696801732245E-27 -1.388820112863573E-27 -5.082224955239902E-28 -2.154383277503289E-27 -1.818149543166360E-28 -6.676304520898371E-26 -6.152818878575659E-26 -3.192331970696837E-27 -1.020306845884770E-25 +0.000000000000000E+00 -9.264857872595320E-27 -1.088272635368630E-26 -2.216112819749480E-27 -9.685215588544300E-26 -1.809610731142319E-25
-3.610403723178116E-25 +0.000000000000000E+00 +0.000000000000000E+00 -3.242036232865399E-25 -3.121372222628894E-25 -1.779338466784588E-23 -7.767020030113072E-27 -2.079745114133997E-25 -3.352114935419183E-24 -3.565738600513032E-23 -2.155127293548460E-24 -3.219981946596780E-25 -2.198494839002822E-25 -1.914814747229958E-24 -7.074028777729453E-26 -3.223197767488352E-25 -1.138829885254091E-25 -1.914783383474697E-24 -9.685219240161174E-26 -6.416409645741101E-25
-7.175151820695462E-22 -5.270261615836046E-24 -2.877538576800887E-23 -9.233087928088763E-22 -3.614614557840343E-23 -8.557147135535057E-22 -1.671573049126679E-23 -5.622248189427000E-24 -1.624249921673017E-22 -1.601579234030686E-22 -7.712057353485869E-23 -3.889279513557302E-22 -8.937598709403853E-24 -8.678762542441481E-23 -2.087445159734804E-22 -4.022737739053720E-23 -7.956424526763245E-23 -2.607956391226304E-22 -4.860457508356283E-25 -6.538665550471131E-23
-7.175248177658960E-22 -1.705533177428953E-22 -2.396531810298758E-21 -2.808752601199199E-20 -7.138819695719220E-22 -1.910271314307129E-21 -3.826923141788436E-22 -1.112338951045099E-21 -4.042097977209832E-21 -3.416136500888180E-20 -3.336174593406402E-21 -7.846413984792963E-21 -1.590569594331864E-21 -6.115546662496909E-22 -3.710585302037075E-21 -8.367658825216392E-22 -5.733316807810831E-21 -1.552207285985927E-20 -4.449860821103209E-21 -8.424210222819637E-22
-2.755116030439348E-20 -8.258396472489199E-20 -2.339535143922488E-20 -3.788743231039980E-19 -7.715020476220661E-20 -2.963305600994056E-19 -1.913391910753874E-19 -3.653218436434788E-19 -2.634177096546458E-20 -9.621627416968053E-20 -7.800415185877323E-20 -1.106138170808943E-19 -1.384797585113871E-19 -4.721208753099719E-20 -2.533464958739635E-19 -4.963032986138742E-20 -2.218359857391211E-20 -1.157216132348652E-19 -3.499075008031777E-20 -1.512771214926267E-19


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.6.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.859383091332462E-01 +8.855223091685258E-01 +8.854881560288475E-01 +8.854822940983831E-01 +8.854808872562496E-01 +8.854804698755827E-01 +8.854803287505126E-01 +8.854802712079526E-01 +8.854802464872731E-01 +8.854802339167369E-01 +8.854802278065290E-01 +8.854802246212173E-01 +8.854802228024583E-01 +8.854802216606263E-01 +8.854802210803935E-01 +8.854802206815729E-01 +8.854802204432886E-01 +8.854802202798302E-01 +8.854802202265858E-01 +8.854802201499727E-01
+1.128856508672436E-01 +1.132999042101718E-01 +1.133335556574732E-01 +1.133392964262642E-01 +1.133406703432838E-01 +1.133410774275327E-01 +1.133412148302882E-01 +1.133412707986544E-01 +1.133412948010852E-01 +1.133413070065453E-01 +1.133413129318704E-01 +1.133413160251111E-01 +1.133413177902024E-01 +1.133413189060268E-01 +1.133413194560435E-01 +1.133413198411454E-01 +1.133413200737456E-01 +1.133413202308078E-01 +1.133413202808038E-01 +1.133413203563400E-01
+1.166387976332308E-03 +1.170511639528849E-03 +1.171177813794553E-03 +1.171313929167216E-03 +1.171349305934785E-03 +1.171360132465996E-03 +1.171364038060115E-03 +1.171365645582758E-03 +1.171366374152303E-03 +1.171366741129141E-03 +1.171366931602806E-03 +1.171367020612104E-03 +1.171367073446771E-03 +1.171367099553317E-03 +1.171367129864953E-03 +1.171367142953167E-03 +1.171367148815496E-03 +1.171367155156391E-03 +1.171367158445656E-03 +1.171367159446114E-03
+8.168692838165774E-06 +7.109526823409943E-06 +7.043486973249070E-06 +7.037256592249273E-06 +7.036381284541862E-06 +7.036247754411443E-06 +7.036175433767069E-06 +7.036179353401829E-06 +7.036179378640851E-06 +7.036182948542167E-06 +7.036179740729382E-06 +7.036183638686099E-06 +7.036184960186100E-06 +7.036184989024049E-06 +7.036185119411944E-06 +7.036185712992676E-06 +7.036185696158716E-06 +7.036185782008768E-06 +7.036185798802936E-06 +7.036185870941706E-06
+6.681167744010600E-07 +9.371842851857630E-08 +5.823910724673104E-08 +5.609388861880627E-08 +5.577566366199960E-08 +5.567584685083690E-08 +5.565906502540420E-08 +5.565283703921179E-08 +5.565195477716178E-08 +5.565137463743640E-08 +5.565086858113610E-08 +5.565109569120864E-08 +5.565109692215080E-08 +5.565120575559922E-08 +5.565114503275973E-08 +5.565124726160359E-08 +5.565112432546988E-08 +5.565111548713272E-08 +5.565107710752586E-08 +5.565108975943102E-08
+4.556272585698600E-07 +3.406694247610591E-08 +3.282992135310575E-09 +9.928910481940883E-10 +6.169177624691666E-10 +5.309029292076334E-10 +5.071185095537452E-10 +4.997532199744796E-10 +4.975929440723153E-10 +4.964767626370613E-10 +4.960925144405985E-10 +4.958855538342844E-10 +4.958021320397980E-10 +4.957561675544585E-10 +4.957229802027033E-10 +4.957219947355512E-10 +4.957158573228058E-10 +4.957082145898597E-10 +4.957052871548310E-10 +4.956994784773091E-10
+1.214831166308419E-07 +1.317234155978870E-08 +1.576366564926686E-09 +3.702356908292612E-10 +1.135042298930068E-10 +3.585483402239175E-11 +1.180528461637343E-11 +5.818139043656715E-12 +3.388899681350253E-12 +2.369170313643122E-12 +1.980973339762435E-12 +1.759297451350647E-12 +1.665863669745158E-12 +1.623076378415380E-12 +1.591218170208004E-12 +1.579763166989099E-12 +1.572023420077474E-12 +1.567623994920712E-12 +1.564791508618710E-12 +1.563206470470952E-12
+9.221310802001961E-08 +9.864937287888174E-09 +1.078143008915865E-09 +2.196664225019543E-10 +5.867251651837307E-11 +2.159825941822460E-11 +7.506655325530655E-12 +3.105637705087998E-12 +1.338822455987192E-12 +6.683572116728227E-13 +3.862220835070333E-13 +2.002059226276990E-13 +1.041487860171844E-13 +5.529125761982833E-14 +3.077648266618070E-14 +1.991958742060235E-14 +1.264241541877545E-14 +9.171588902782655E-15 +6.862622130677649E-15 +5.689109977167446E-15
+7.723012365301858E-08 +4.048577002247122E-09 +9.804865250798121E-10 +1.765314951014496E-10 +4.400058776521779E-11 +1.546242811628068E-11 +4.828200571051573E-12 +2.040448442386784E-12 +9.995951646959229E-13 +4.905255455204270E-13 +2.645979888287305E-13 +1.093033999381721E-13 +6.428799689209575E-14 +4.084206746630784E-14 +2.070731446970539E-14 +1.226700678945017E-14 +7.348876986833462E-15 +5.063148371585434E-15 +3.117129340935783E-15 +2.126878966718751E-15
+6.165768654586544E-08 +3.488422465244615E-09 +5.729536894095854E-10 +1.447592134363598E-10 +2.828729886050850E-11 +9.681950619423617E-12 +4.155241937040123E-12 +1.301356704947314E-12 +6.520263475899246E-13 +3.539694005300618E-13 +1.768034668080196E-13 +8.290553865930627E-14 +5.166657428862572E-14 +3.279231020636972E-14 +1.481522516898591E-14 +8.462810692620782E-15 +5.430762528214954E-15 +3.295813789917666E-15 +1.944915945431282E-15 +1.453297464261269E-15
+6.950275273491099E-09 +2.926118484213748E-09 +4.428539785417712E-10 +8.940532263768839E-11 +2.667744157366223E-11 +7.909472029451159E-12 +3.201109784200736E-12 +1.076900590890105E-12 +5.213718240180976E-13 +2.386190212598367E-13 +1.194373932280191E-13 +7.034549281413279E-14 +3.999406562994804E-14 +2.467103126669502E-14 +1.230184588927222E-14 +6.867721587494299E-15 +4.495649483845947E-15 +2.662833604411236E-15 +1.553683857375416E-15 +1.049816824012623E-15
+5.199593017834358E-11 +2.215897699794981E-09 +3.967563921762847E-10 +7.196764713960026E-11 +1.984529273957439E-11 +6.970187363187956E-12 +2.334207116687229E-12 +8.954219865890812E-13 +4.416696696232069E-13 +1.840224734761777E-13 +1.061324416035366E-13 +4.976061084054575E-14 +2.865607333625338E-14 +1.678375244848665E-14 +1.025919315102926E-14 +6.080372527415198E-15 +3.385718200676118E-15 +2.220259486431544E-15 +1.485456254763974E-15 +1.014522759378118E-15
+0.000000000000000E+00 +1.952327011064863E-09 +2.941646370028541E-10 +6.526265327645054E-11 +1.295871698364236E-11 +5.498868085437223E-12 +1.988265567354448E-12 +6.534501464504731E-13 +3.865425806586110E-13 +1.428646649739722E-13 +7.816213909491463E-14 +4.547077637468196E-14 +2.331468222741706E-14 +1.479981975840238E-14 +8.530916331413522E-15 +4.445527629248230E-15 +2.550806908316271E-15 +1.696748719217995E-15 +1.262973486056135E-15 +8.593343046860606E-16
+0.000000000000000E+00 +9.573911600637987E-13 +1.489954753606514E-10 +3.971534083557174E-11 +9.197948288511393E-12 +2.866971370794234E-12 +1.306336592929487E-12 +4.331401100617797E-13 +3.246845328307009E-13 +1.355974457588931E-13 +6.635788602918353E-14 +3.581020255692291E-14 +1.714329581433554E-14 +1.032122925050826E-14 +6.341545774403255E-15 +3.530451897110108E-15 +2.026970179913316E-15 +1.510250082173103E-15 +1.021806312632769E-15 +7.123559228291705E-16
+0.000000000000000E+00 +0.000000000000000E+00 +9.457723403361503E-14 +2.525852564250512E-11 +5.096938333533409E-12 +2.016081869195075E-12 +1.105306256425551E-12 +3.136244491359322E-13 +1.833741006951510E-13 +8.781115634503033E-14 +4.960838936568381E-14 +3.142812928729965E-14 +1.508553208601599E-14 +8.325942061704838E-15 +5.609247419968010E-15 +2.375853745981032E-15 +1.206637217195578E-15 +9.816314117200641E-16 +8.948097511034475E-16 +5.369015399480425E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.019535592235914E-14 +2.421943808637927E-12 +1.432463227710073E-12 +6.753283030978441E-13 +1.480396976118709E-13 +1.619182601078269E-13 +4.597361563548658E-14 +3.431337330322285E-14 +1.985346669291953E-14 +1.187770691268359E-14 +5.916300523732201E-15 +4.186916772515111E-15 +1.898945670825741E-15 +1.009067430257187E-15 +7.580805079608668E-16 +6.027471281276341E-16 +4.353539152770837E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.011049166005208E-15 +6.193898916066456E-13 +6.162798501270551E-13 +7.336795466602052E-14 +9.197171805429983E-14 +3.889876823528942E-14 +1.900846236457108E-14 +1.404412985907146E-14 +6.502383084010988E-15 +4.436689202652589E-15 +2.852585729205906E-15 +1.689347683081443E-15 +7.272750229067034E-16 +6.252935210263338E-16 +5.066092850562040E-16 +3.291108336426732E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.008842105191750E-16 +1.212359490913655E-16 +6.309524480997250E-15 +7.119420533712041E-14 +2.164728330389249E-14 +9.980363778314442E-15 +9.793294666690121E-15 +2.440777706002131E-15 +2.387644549436094E-15 +1.945870879155175E-15 +8.065071977531526E-16 +6.087041121438794E-16 +4.801544224813952E-16 +4.335146700857271E-16 +2.320851606976917E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.407648905522192E-16 +4.053827881005212E-17 +7.557698086670309E-15 +7.447806790922844E-15 +7.690497176525423E-15 +8.173643211145229E-16 +1.290810669902687E-15 +1.298597091906404E-15 +5.243774210434586E-16 +3.617057363579325E-16 +2.898897500508208E-16 +2.242014744978136E-16 +2.183257338523661E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.804094968936250E-17 +1.141930257114376E-16 +2.171015333017760E-16 +1.710250350537261E-16 +8.705852336187699E-16 +8.847949597183273E-16 +1.879850712626864E-16 +2.142493396441654E-16 +2.071724573175383E-16 +1.157466617478743E-16 +1.607260922057347E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.348236571914545E-17 +3.818020548826048E-16 +1.228316885273227E-16 +4.109206544009245E-17 +7.584392186294397E-17 +7.878956025932831E-17 +9.161465462413293E-17 +4.599642796555357E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.913719477424709E-17 +6.453177480215601E-17 +7.775705295263180E-17 +3.497715370445126E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.031769603358460E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.6.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.859394889413924E-01 +8.855221583018789E-01 +8.854881792057876E-01 +8.854822979345101E-01 +8.854808869862776E-01 +8.854804701649082E-01 +8.854803286905272E-01 +8.854802711865959E-01 +8.854802464164863E-01 +8.854802338789187E-01 +8.854802278129486E-01 +8.854802246070300E-01 +8.854802227907800E-01 +8.854802216657092E-01 +8.854802211033989E-01 +8.854802206990072E-01 +8.854802204693488E-01 +8.854802202895191E-01 +8.854802201964034E-01 +8.854802227720483E-01
+1.128844863333144E-01 +1.133000547264460E-01 +1.133335326244916E-01 +1.133392926759409E-01 +1.133406705916540E-01 +1.133410771414854E-01 +1.133412148819816E-01 +1.133412708098126E-01 +1.133412948644610E-01 +1.133413070210493E-01 +1.133413129243851E-01 +1.133413160364483E-01 +1.133413178017331E-01 +1.133413188975956E-01 +1.133413194342689E-01 +1.133413198257191E-01 +1.133413200486527E-01 +1.133413202217630E-01 +1.133413203119852E-01 +1.133413177746066E-01
+1.166372174100059E-03 +1.170512092483147E-03 +1.171177678513778E-03 +1.171313848979816E-03 +1.171349320929677E-03 +1.171360127737278E-03 +1.171364045898289E-03 +1.171365656139829E-03 +1.171366375574462E-03 +1.171366762895723E-03 +1.171366927813055E-03 +1.171367022817179E-03 +1.171367073626012E-03 +1.171367102981035E-03 +1.171367128575424E-03 +1.171367141084569E-03 +1.171367148244136E-03 +1.171367154601171E-03 +1.171367157593666E-03 +1.171367119024476E-03
+8.169648068600646E-06 +7.109481221433100E-06 +7.043472779234939E-06 +7.037251183595492E-06 +7.036388203942669E-06 +7.036249286746583E-06 +7.036175915060280E-06 +7.036179187101696E-06 +7.036185427851496E-06 +7.036184618588255E-06 +7.036184352687496E-06 +7.036184266825515E-06 +7.036184966712508E-06 +7.036184993425481E-06 +7.036185244082871E-06 +7.036185894910596E-06 +7.036185386948894E-06 +7.036185720287359E-06 +7.036185593767764E-06 +7.036185912042522E-06
+6.677725793466520E-07 +9.367067114540151E-08 +5.824050740432188E-08 +5.609370492592233E-08 +5.577563900075906E-08 +5.567571792344862E-08 +5.565903512959236E-08 +5.565268525775318E-08 +5.565200873778405E-08 +5.565128815027446E-08 +5.565110840334909E-08 +5.565110564661175E-08 +5.565106639668571E-08 +5.565114853018750E-08 +5.565107714542709E-08 +5.565092177248712E-08 +5.565104826188149E-08 +5.565110019973691E-08 +5.565113010605379E-08 +5.565112942931722E-08
+4.554601058606602E-07 +3.407589388432328E-08 +3.283068451570805E-09 +9.928893667339813E-10 +6.169680386899821E-10 +5.309612592770346E-10 +5.071184036898504E-10 +4.997343014707401E-10 +4.975582785277448E-10 +4.964605229245126E-10 +4.961168523127223E-10 +4.958939887706197E-10 +4.958005825080076E-10 +4.957551436913265E-10 +4.957241089302915E-10 +4.957257738836345E-10 +4.957044007603645E-10 +4.957006470292937E-10 +4.957106324625307E-10 +4.957005109922956E-10
+1.214670882156788E-07 +1.316209888770959E-08 +1.578236676547432E-09 +3.702320066509041E-10 +1.134012632099995E-10 +3.585704238437744E-11 +1.180721775766111E-11 +5.795618430729882E-12 +3.393662046258363E-12 +2.368674088241595E-12 +1.981364120677418E-12 +1.759330185033283E-12 +1.666409451513049E-12 +1.617935928595859E-12 +1.590637370618106E-12 +1.579505771921383E-12 +1.571981107474436E-12 +1.567540655846730E-12 +1.564828997163179E-12 +1.563108053445285E-12
+9.225027823790788E-08 +9.864622497917333E-09 +1.078172436235547E-09 +2.196626067647924E-10 +5.864201813003368E-11 +2.156733653221806E-11 +7.506788781745673E-12 +3.086028071149384E-12 +1.305904769036862E-12 +6.637426712861213E-13 +3.830334910160448E-13 +2.002393887050105E-13 +1.046290982237359E-13 +5.048943008732772E-14 +3.052555425682426E-14 +1.994779790210341E-14 +1.302422241595764E-14 +9.617144536952462E-15 +6.859909362316430E-15 +5.630366900115782E-15
+7.721692375940812E-08 +4.047725686374954E-09 +9.808865090094730E-10 +1.765356997424449E-10 +4.383985220189519E-11 +1.549317194932677E-11 +4.828135371221770E-12 +2.094708432599828E-12 +9.622549788853064E-13 +4.807542748380017E-13 +2.493243560792712E-13 +1.093555739567530E-13 +6.451509124684697E-14 +3.573457601380254E-14 +2.039904928108422E-14 +1.225881082639450E-14 +7.480375415693782E-15 +5.178337234563355E-15 +3.119663815763864E-15 +1.985756122406380E-15
+6.169432360098118E-08 +3.485501772525651E-09 +5.742865720658613E-10 +1.447492152999346E-10 +2.820295515842045E-11 +9.693988010136863E-12 +4.156871685938382E-12 +1.300385780838529E-12 +6.434127647958307E-13 +3.426635144559154E-13 +1.694179604721012E-13 +8.295641004347959E-14 +5.188792290893546E-14 +2.830107073105512E-14 +1.548288387085173E-14 +8.278296758805606E-15 +5.367022334173482E-15 +3.359942962955342E-15 +1.949024215537861E-15 +1.349335999853580E-15
+6.983798699988893E-09 +2.926795451769556E-09 +4.432767010117253E-10 +8.939377222631414E-11 +2.668323963925800E-11 +7.908402778387272E-12 +3.200477610575530E-12 +1.075067817720232E-12 +5.222964752692770E-13 +2.443899835051573E-13 +1.142208424969759E-13 +7.040414420528955E-14 +4.018203188632830E-14 +2.341629749977437E-14 +1.313866153462852E-14 +6.867290460757690E-15 +4.381164465720096E-15 +2.701745327487704E-15 +1.739009642683046E-15 +1.017867901758351E-15
+5.802787785733779E-11 +2.215337220490717E-09 +3.962274583297976E-10 +7.196107002663054E-11 +1.990209224463948E-11 +6.958050945204913E-12 +2.335553947731167E-12 +8.825435453252393E-13 +4.366324937505710E-13 +1.833379861496165E-13 +1.069934734099345E-13 +4.979058577469757E-14 +2.858383290159586E-14 +1.685152898018991E-14 +1.092146000572095E-14 +6.067681756195238E-15 +3.863119399898312E-15 +2.262329541062251E-15 +1.554141515843788E-15 +8.575971419495924E-16
+0.000000000000000E+00 +1.948338533515072E-09 +2.948763667436884E-10 +6.527612390780656E-11 +1.294236837404963E-11 +5.470145339079822E-12 +1.988619114404433E-12 +6.353339033330846E-13 +3.872149542365324E-13 +1.452615963673688E-13 +8.076683527007017E-14 +4.550556418826772E-14 +2.285484554849169E-14 +1.451749453202875E-14 +8.400642952951642E-15 +4.484306643659798E-15 +2.539423258484751E-15 +1.645543056498737E-15 +1.264273495413527E-15 +7.472569025221403E-16
+0.000000000000000E+00 +9.841771299585561E-13 +1.487842968352513E-10 +3.971411660946020E-11 +9.207446560896617E-12 +2.864391620204940E-12 +1.306984136067073E-12 +4.327465453789642E-13 +3.253083678218332E-13 +1.343354836735380E-13 +6.811444926201152E-14 +3.583410556652618E-14 +1.628764060622164E-14 +9.990347945453035E-15 +6.301803399802495E-15 +3.739037086441308E-15 +2.138480942900484E-15 +1.463328780254600E-15 +1.022286971074473E-15 +6.528889208063080E-16
+0.000000000000000E+00 +0.000000000000000E+00 +1.084528263984277E-13 +2.525559394827612E-11 +5.078972838110992E-12 +2.028380536577241E-12 +1.104706270604838E-12 +3.183529287721553E-13 +1.838886569333075E-13 +9.444695834015886E-14 +4.815571324716433E-14 +3.140119033685939E-14 +1.266089644482045E-14 +7.839493519997615E-15 +5.802946682994952E-15 +3.294999191720933E-15 +1.510830613422645E-15 +1.149477472945753E-15 +8.949851909167475E-16 +5.295509467089844E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.272535103354142E-14 +2.426345151614108E-12 +1.435879781766998E-12 +6.752534101420194E-13 +1.491493535553621E-13 +1.592144460333585E-13 +4.703577037743046E-14 +3.666928185684083E-14 +1.986987027615074E-14 +6.554219876741571E-15 +5.912327525800572E-15 +4.175384014372967E-15 +2.337457259380569E-15 +1.129105928440947E-15 +7.935119077650091E-16 +6.033383406320997E-16 +4.201837218851917E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.071344801199471E-15 +6.202513457636729E-13 +6.149930336796833E-13 +7.199475284655931E-14 +9.043958515204963E-14 +3.709336814249445E-14 +1.946369156178324E-14 +1.403413372112475E-14 +5.736199922718452E-15 +4.315856330614421E-15 +2.778245734337585E-15 +1.790362388965714E-15 +7.588424352245465E-16 +6.298369391212993E-16 +5.078412639059160E-16 +3.082432175452940E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.353169980937627E-16 +1.716711432387247E-16 +6.247643179428737E-15 +7.136354516329763E-14 +2.093470960919762E-14 +1.014369735795451E-14 +9.759299392732610E-15 +1.984178603277277E-15 +2.381110671497566E-15 +2.058188862908831E-15 +7.845057098381444E-16 +6.144811894252422E-16 +4.512514948437977E-16 +4.377667285371502E-16 +2.073577460461702E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.889667288769116E-17 +1.621500113446360E-16 +7.969845159506518E-15 +7.891870842726861E-15 +7.667766516554215E-15 +8.271043828385140E-16 +1.244639502068593E-15 +1.263478066743489E-15 +5.016575228404063E-16 +3.720696666177418E-16 +3.401917928512247E-16 +2.811608892686205E-16 +1.838331388639662E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.634409141386024E-17 +1.110019979686321E-16 +2.161168229614155E-16 +9.735061309367616E-17 +8.735227056252747E-16 +8.823072758744608E-16 +9.910770582905475E-17 +2.169504010532941E-16 +2.380110214098131E-16 +1.797780560358186E-16 +1.264561538840101E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.831993726347589E-17 +2.975955804217725E-16 +1.070851610168377E-16 +3.264091698033007E-17 +7.171355162747839E-17 +8.406167654107470E-17 +1.141266738563117E-16 +7.243352492682606E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.970289668972524E-17 +7.567296067535571E-17 +7.525123216566470E-17 +4.077033505902478E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.7.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.861631318774100E-01 +8.859416332785803E-01 +8.859209997764355E-01 +8.859171089355196E-01 +8.859161709874704E-01 +8.859158757248851E-01 +8.859157750343932E-01 +8.859157337036370E-01 +8.859157149754797E-01 +8.859157059772690E-01 +8.859157014210186E-01 +8.859156989722918E-01 +8.859156976094523E-01 +8.859156968237210E-01 +8.859156962834830E-01 +8.859156959924388E-01 +8.859156958117630E-01 +8.859156957020778E-01 +8.859156955936492E-01 +8.859156955880045E-01
+1.127192396353754E-01 +1.129495565643331E-01 +1.129702966857992E-01 +1.129741551610478E-01 +1.129750798634594E-01 +1.129753698404474E-01 +1.129754689341423E-01 +1.129755093541779E-01 +1.129755276445006E-01 +1.129755364338567E-01 +1.129755408558827E-01 +1.129755432446893E-01 +1.129755445708890E-01 +1.129755453373342E-01 +1.129755458542039E-01 +1.129755461379660E-01 +1.129755463144699E-01 +1.129755464242214E-01 +1.129755465276862E-01 +1.129755465337658E-01
+1.108110651540282E-03 +1.102572968969002E-03 +1.102612591932102E-03 +1.102664510358852E-03 +1.102680717863748E-03 +1.102686810313169E-03 +1.102688637822334E-03 +1.102689609247154E-03 +1.102690060474256E-03 +1.102690280581382E-03 +1.102690416795445E-03 +1.102690479587623E-03 +1.102690514855188E-03 +1.102690534030159E-03 +1.102690557500237E-03 +1.102690564548509E-03 +1.102690569064904E-03 +1.102690568564938E-03 +1.102690573350126E-03 +1.102690573248937E-03
+7.321946089323661E-06 +6.073493419613793E-06 +6.034330505198835E-06 +6.026000615850824E-06 +6.025100510961053E-06 +6.024808046459101E-06 +6.024759277590123E-06 +6.024740251164318E-06 +6.024745843084063E-06 +6.024741364980454E-06 +6.024742859361716E-06 +6.024741613278141E-06 +6.024743778066851E-06 +6.024744366673409E-06 +6.024744474321695E-06 +6.024744763088392E-06 +6.024744560050855E-06 +6.024744965284634E-06 +6.024745140708825E-06 +6.024744847567137E-06
+9.515986365339973E-07 +8.950845750079384E-08 +4.658716785601444E-08 +4.290154328479627E-08 +4.234920564500848E-08 +4.222735155074413E-08 +4.219044185085160E-08 +4.218420910984874E-08 +4.218149071085717E-08 +4.218177514502756E-08 +4.218106165251813E-08 +4.218102497433579E-08 +4.218090999968644E-08 +4.218082237632652E-08 +4.218085910169915E-08 +4.218090037747199E-08 +4.218084052333927E-08 +4.218089324563655E-08 +4.218093336653198E-08 +4.218090045088672E-08
+4.027837398028014E-07 +2.634245641611225E-08 +4.155289139706850E-09 +1.077814006012674E-09 +5.593292570566031E-10 +4.309510798318156E-10 +3.939848751418287E-10 +3.844874707898062E-10 +3.810803988602658E-10 +3.791850608635441E-10 +3.786276521966914E-10 +3.782660070829271E-10 +3.780917041512954E-10 +3.780290639555809E-10 +3.779758611241816E-10 +3.779535072406718E-10 +3.779363439155485E-10 +3.779362701895981E-10 +3.779286276439841E-10 +3.779264485310363E-10
+3.313359909603744E-07 +2.107867441610348E-08 +2.017623818026945E-09 +4.844716107658860E-10 +1.308717493901078E-10 +4.981640330706473E-11 +1.669023848408438E-11 +8.202846220181325E-12 +4.183511058195254E-12 +2.404757646063465E-12 +1.884953509113269E-12 +1.583014181323453E-12 +1.434885475222699E-12 +1.379617861210579E-12 +1.329160538493752E-12 +1.312120570897942E-12 +1.298810682833103E-12 +1.292729128411479E-12 +1.287285507521709E-12 +1.284521177162809E-12
+2.324747851739702E-07 +7.673109840281769E-09 +1.153564667400755E-09 +2.638130579242343E-10 +9.587619668975414E-11 +3.015111863522085E-11 +9.127977832113165E-12 +3.971511964740822E-12 +1.916240364381297E-12 +9.928300508796221E-13 +5.644211764845951E-13 +2.498164268742544E-13 +1.728060397151587E-13 +9.428397401574768E-14 +4.717659947719845E-14 +2.908414955594708E-14 +1.710465737204579E-14 +1.353882079446966E-14 +8.186764726914724E-15 +5.985568425556319E-15
+1.621251326634665E-07 +6.639393474705723E-09 +8.988957632230803E-10 +1.862943906023624E-10 +5.607321014310721E-11 +1.844439583653906E-11 +6.490911883242804E-12 +3.130134616268911E-12 +1.308169510772430E-12 +6.001869446799930E-13 +3.397201857864195E-13 +1.799656168086944E-13 +9.363836416258195E-14 +5.727380309352058E-14 +3.068733679862526E-14 +2.206796291438927E-14 +1.114510512123778E-14 +7.482333125208345E-15 +4.198055051839137E-15 +2.947733944306009E-15
+9.208958506717175E-08 +4.539884238536369E-09 +7.320746803094542E-10 +1.453420960841783E-10 +4.019420412239387E-11 +1.649527442081169E-11 +4.314454026240825E-12 +2.167340302540105E-12 +9.666617684151555E-13 +4.859946534550372E-13 +2.354875070821745E-13 +1.206042183825193E-13 +7.392570378609812E-14 +4.039405131041516E-14 +2.305414166778338E-14 +1.517259487935241E-14 +8.507327035739817E-15 +5.513866710557956E-15 +3.321628769508734E-15 +2.047652293482621E-15
+2.345053419311581E-08 +3.780088597526183E-09 +3.948030961947174E-10 +1.270366809209308E-10 +3.508003507609369E-11 +1.368008028607154E-11 +3.833233380970354E-12 +1.686659199448964E-12 +7.260478621156462E-13 +3.608856482509743E-13 +1.797278034363182E-13 +1.014355394546792E-13 +5.878795186659274E-14 +2.965788588345968E-14 +1.739503905629061E-14 +1.252978064771508E-14 +6.690984732930854E-15 +4.323995727355144E-15 +2.580969802945869E-15 +1.629839052214303E-15
+3.117908646919231E-11 +3.015724374822352E-09 +3.294416647474732E-10 +9.301957577707488E-11 +3.028657295017757E-11 +9.165615637041842E-12 +2.988997551048519E-12 +1.310811564170050E-12 +6.120071516843969E-13 +2.983111922401161E-13 +1.494694297402455E-13 +8.109709072475149E-14 +4.647675793529888E-14 +2.398727142971921E-14 +1.454419920756225E-14 +1.023797424819227E-14 +5.374854384068444E-15 +3.582670397583109E-15 +2.058037602565138E-15 +1.593366816381630E-15
+0.000000000000000E+00 +1.115496560814406E-09 +1.848031697469315E-10 +5.306377612005616E-11 +1.690928396795921E-11 +6.876013236707434E-12 +2.151285065030248E-12 +1.091107853737183E-12 +4.449694538019594E-13 +2.463353231031378E-13 +1.096973918141780E-13 +6.131893232205513E-14 +3.669451157009055E-14 +2.089554880443275E-14 +1.139636284716177E-14 +8.304890153396471E-15 +4.473215326062619E-15 +2.988403517396313E-15 +1.565317916818794E-15 +1.259453929995580E-15
+0.000000000000000E+00 +1.413790663492864E-12 +9.608334526940022E-11 +2.689460899621858E-11 +1.126740172429104E-11 +4.527578572879140E-12 +1.997918964051164E-12 +9.196178197422535E-13 +3.829137498105846E-13 +1.812197807619736E-13 +9.196446609798945E-14 +4.633371477940579E-14 +3.052361027316917E-14 +1.538306385508610E-14 +8.757410463134289E-15 +6.998835043384483E-15 +3.678034521035839E-15 +2.330727273890608E-15 +1.330465151818521E-15 +1.071997077037326E-15
+0.000000000000000E+00 +0.000000000000000E+00 +6.558295370091378E-11 +2.403545419129512E-11 +3.037502995628185E-12 +4.237075697846879E-12 +1.097969249822448E-12 +5.814958583070470E-13 +2.886020683075329E-13 +1.452580717298684E-13 +7.342269950637969E-14 +3.750968739714345E-14 +2.448499193207219E-14 +1.085309659975075E-14 +6.531026052230524E-15 +5.224982944396960E-15 +2.413620604799282E-15 +1.701085226313863E-15 +1.023966487267855E-15 +7.828446175174096E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.127171537700996E-12 +2.561086583861704E-12 +3.330861174964788E-12 +6.685415646098193E-13 +4.357761925749541E-13 +1.451177813167318E-13 +1.099304849215618E-13 +6.140135809888937E-14 +2.735894309334338E-14 +1.993701213912745E-14 +9.908075760177806E-15 +5.108943777491572E-15 +4.048875303593017E-15 +1.840964504245245E-15 +1.026450976705902E-15 +6.886379948285827E-16 +6.670981383545748E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.116516267598871E-15 +1.274616573038068E-12 +4.253052753345755E-13 +3.094864024286435E-13 +8.837668650939451E-14 +6.315773644920756E-14 +3.363036283656881E-14 +1.669070706204160E-14 +1.374624240998426E-14 +6.186161790815953E-15 +3.668914264201046E-15 +2.848621044867245E-15 +1.572749951866174E-15 +9.153479486509076E-16 +5.621896585822745E-16 +4.717778260762438E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.791192316847868E-16 +1.513700855639361E-13 +1.826843625432045E-13 +5.021072637034757E-14 +5.761199495753573E-14 +2.300484994927589E-14 +1.147061065362356E-14 +7.463617886537001E-15 +4.014380621459265E-15 +2.138689765782904E-15 +2.011728264058322E-15 +1.000903159233692E-15 +5.375653852773519E-16 +3.535778618210054E-16 +3.563336740285348E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.863016731876148E-17 +1.752051686417473E-14 +1.872119207895524E-14 +1.122494158297958E-14 +5.184555660748709E-15 +6.473602264671703E-15 +2.513255644640038E-15 +1.382064813210395E-15 +1.348491777366817E-15 +7.897711037344994E-16 +4.529182701120506E-16 +2.550493620545993E-16 +3.055805064079755E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.110255815001483E-17 +6.921416483679242E-18 +2.230869811654703E-15 +2.230860712965998E-15 +1.338951767054199E-15 +6.620442748493468E-16 +6.390217571777381E-16 +7.212538507145276E-16 +3.069845950118121E-16 +2.302974932092381E-16 +2.154362163349369E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.060350608569464E-17 +8.116426657813464E-17 +4.891269313770310E-16 +3.768229087735707E-16 +1.556192210181193E-16 +8.676603048557357E-17 +9.030347995455209E-17 +8.376867573022637E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.812862986138090E-17 +5.003441567182231E-17 +5.541457314706734E-17 +6.003869185924547E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.670353838263200E-18
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.7.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.861636086499325E-01 +8.859415760549101E-01 +8.859210098788457E-01 +8.859171101364833E-01 +8.859161704539626E-01 +8.859158757097045E-01 +8.859157749139493E-01 +8.859157336494333E-01 +8.859157149002455E-01 +8.859157058636431E-01 +8.859157013502650E-01 +8.859156989633338E-01 +8.859156976216954E-01 +8.859156968452655E-01 +8.859156962913624E-01 +8.859156960004130E-01 +8.859156958076724E-01 +8.859156956732446E-01 +8.859156956081345E-01 +8.859156966735823E-01
+1.127187901133889E-01 +1.129496065849012E-01 +1.129702871276145E-01 +1.129741540803915E-01 +1.129750802877459E-01 +1.129753698811736E-01 +1.129754690597482E-01 +1.129755093911674E-01 +1.129755277720474E-01 +1.129755365529311E-01 +1.129755409340784E-01 +1.129755432581139E-01 +1.129755445540479E-01 +1.129755453091836E-01 +1.129755458527692E-01 +1.129755461325366E-01 +1.129755463221255E-01 +1.129755464410231E-01 +1.129755465113516E-01 +1.129755454577389E-01
+1.108084817838207E-03 +1.102580003092310E-03 +1.102612101402702E-03 +1.102664395290911E-03 +1.102680817490667E-03 +1.102686779346952E-03 +1.102688634486433E-03 +1.102689628703293E-03 +1.102690005037003E-03 +1.102690275689130E-03 +1.102690408561253E-03 +1.102690474535010E-03 +1.102690517923913E-03 +1.102690540555755E-03 +1.102690551132842E-03 +1.102690561580311E-03 +1.102690564830525E-03 +1.102690580513030E-03 +1.102690575746612E-03 +1.102690563670683E-03
+7.321421205079761E-06 +6.073632559632993E-06 +6.034277225926495E-06 +6.025996210568470E-06 +6.025109575130406E-06 +6.024813467699054E-06 +6.024757041382000E-06 +6.024738204653271E-06 +6.024748894580504E-06 +6.024740749314932E-06 +6.024743714321110E-06 +6.024742194667001E-06 +6.024745273145377E-06 +6.024744459261859E-06 +6.024744388175249E-06 +6.024745187722100E-06 +6.024745159115417E-06 +6.024745029868815E-06 +6.024744679098067E-06 +6.024744916273499E-06
+9.512173570502844E-07 +8.953239669682053E-08 +4.658851560819336E-08 +4.290097888307322E-08 +4.234959478772127E-08 +4.222736820869807E-08 +4.219085072089298E-08 +4.218404801060742E-08 +4.218152488376036E-08 +4.218180506037302E-08 +4.218106352572078E-08 +4.218103121654201E-08 +4.218095411591403E-08 +4.218081854049649E-08 +4.218085828887992E-08 +4.218090618718405E-08 +4.218090070998356E-08 +4.218092697287898E-08 +4.218085352239254E-08 +4.218086513525578E-08
+4.025480749770763E-07 +2.634169909474632E-08 +4.153838095147840E-09 +1.077726245964692E-09 +5.592785254368156E-10 +4.309444525351277E-10 +3.939811534100157E-10 +3.844419340589791E-10 +3.811203833103132E-10 +3.792154169375028E-10 +3.786344600733019E-10 +3.782679584196785E-10 +3.780881174701664E-10 +3.780294670080197E-10 +3.779786863725238E-10 +3.779527538509181E-10 +3.779432759988737E-10 +3.779260821174751E-10 +3.779218090557991E-10 +3.779182635142356E-10
+3.314321606090928E-07 +2.108318373055585E-08 +2.017738446733696E-09 +4.844077797812456E-10 +1.309701714028864E-10 +4.981746365166885E-11 +1.666380299152439E-11 +8.217043431175212E-12 +4.178469884491313E-12 +2.405233631893899E-12 +1.871884033467893E-12 +1.582494062496274E-12 +1.435796520525820E-12 +1.377755074694992E-12 +1.331843644974120E-12 +1.310441932290181E-12 +1.299659024702975E-12 +1.291452102899221E-12 +1.287747237489445E-12 +1.284910081738591E-12
+2.323848734970916E-07 +7.673714198441047E-09 +1.152628061779223E-09 +2.637456830148697E-10 +9.585608451702793E-11 +3.015076492203425E-11 +9.169637934111211E-12 +3.975409766245033E-12 +1.914459927951189E-12 +9.964270903752095E-13 +5.148828349874323E-13 +2.493173773238112E-13 +1.724684366855702E-13 +9.320077732000309E-14 +4.720746015922903E-14 +2.773665427788788E-14 +1.772235074979867E-14 +1.264216493606483E-14 +8.048612790787667E-15 +6.336460793260454E-15
+1.620436118834456E-07 +6.639442927192492E-09 +8.996548790806909E-10 +1.863682821935990E-10 +5.616006083333374E-11 +1.844044556022689E-11 +6.465185355354761E-12 +3.119149542559551E-12 +1.309438031863448E-12 +6.038874356619090E-13 +3.353125989034394E-13 +1.793472074131756E-13 +9.129341482274778E-14 +5.743238013793031E-14 +3.143399965909303E-14 +2.105759550083467E-14 +1.184342815483907E-14 +7.277876160511649E-15 +4.315862517466024E-15 +3.251539697955692E-15
+9.198066226338905E-08 +4.540682321320679E-09 +7.318849066135870E-10 +1.453903408839984E-10 +4.018502504585855E-11 +1.649791143149531E-11 +4.284907039557270E-12 +2.166153067019385E-12 +9.709427236945406E-13 +4.854854111420644E-13 +2.402035781473108E-13 +1.201748939210780E-13 +7.059979163650992E-14 +3.996190229271124E-14 +2.366598860634590E-14 +1.454035842998009E-14 +8.899412550946297E-15 +5.460890489232450E-15 +3.770779610147038E-15 +2.202042645484851E-15
+2.337396431127873E-08 +3.778876519953093E-09 +3.950345400829183E-10 +1.270950324951469E-10 +3.515785483226787E-11 +1.367558073008418E-11 +3.848576555870671E-12 +1.693990203727690E-12 +7.274249786915911E-13 +3.609525421169614E-13 +1.790594722894325E-13 +1.011171664547311E-13 +5.601373036240030E-14 +2.888081997758609E-14 +1.758136441857001E-14 +1.201071345225221E-14 +6.822929252912921E-15 +4.222074332799724E-15 +2.596713092798412E-15 +1.751729950286842E-15
+1.693271205384007E-11 +3.017088653575218E-09 +3.293152076256431E-10 +9.297367453539908E-11 +3.026141666754230E-11 +9.160550443061084E-12 +2.988835300966641E-12 +1.309382230794593E-12 +6.126154492234767E-13 +2.961252437646363E-13 +1.471403324314753E-13 +8.085656589788624E-14 +4.520003152374566E-14 +2.407400710094493E-14 +1.455240127529904E-14 +9.857546796964907E-15 +5.411646428324834E-15 +3.388412421311560E-15 +2.080549023443838E-15 +1.400768379090891E-15
+0.000000000000000E+00 +1.115935138508050E-09 +1.843934145660939E-10 +5.310733479033278E-11 +1.692478432048652E-11 +6.875515964969169E-12 +2.184989539691018E-12 +1.098071787352710E-12 +4.446104740932211E-13 +2.466320837232785E-13 +1.049982895041932E-13 +6.124144959009045E-14 +3.646074080592688E-14 +1.991272430964940E-14 +1.173911553971067E-14 +8.121085004987040E-15 +4.525659397924024E-15 +2.568975048763283E-15 +1.676708577654118E-15 +1.200044489672405E-15
+0.000000000000000E+00 +1.516210609148377E-12 +9.613416729955470E-11 +2.672388364874158E-11 +1.124308373755268E-11 +4.528773233533741E-12 +2.002004695384073E-12 +9.206946604523730E-13 +3.814398376969507E-13 +1.798650290465339E-13 +8.944646175814880E-14 +4.626590499375933E-14 +2.981250478532749E-14 +1.532086701678173E-14 +9.086135600064127E-15 +6.507316644063972E-15 +3.905725819903344E-15 +2.128420548164874E-15 +1.362375304565593E-15 +9.788755936414049E-16
+0.000000000000000E+00 +0.000000000000000E+00 +6.577849667697549E-11 +2.390470460169870E-11 +3.025095127059732E-12 +4.236446789610685E-12 +1.101606301892581E-12 +5.836064697651349E-13 +2.882122521088870E-13 +1.427279071975621E-13 +7.203888917213818E-14 +3.759283398068079E-14 +2.504460812487486E-14 +1.069829534283485E-14 +6.581298240263570E-15 +4.161324769437512E-15 +2.601400364050060E-15 +1.459577151982319E-15 +1.002404558981537E-15 +7.404056769730753E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.203448351278936E-12 +2.563697091200194E-12 +3.329578517355557E-12 +6.592734043631853E-13 +4.343728054996783E-13 +1.445530080679668E-13 +1.109569602727662E-13 +6.015194947481309E-14 +2.741270305846009E-14 +1.997590945686496E-14 +9.727980081282173E-15 +5.128009522169347E-15 +3.629471976456638E-15 +1.842385363308209E-15 +1.140309260657158E-15 +6.922695653757069E-16 +6.559812157299422E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.815485198428776E-15 +1.274677731538802E-12 +4.238288076801930E-13 +3.058117428540965E-13 +8.873114505417859E-14 +6.199717337761850E-14 +3.366790316395266E-14 +1.671473377924692E-14 +1.469435757815243E-14 +6.150674698851917E-15 +3.681315000878247E-15 +2.919763092363840E-15 +1.578668068780345E-15 +9.743213617201305E-16 +5.539499413093918E-16 +5.232965246202724E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.057242529297369E-15 +1.503246337606878E-13 +1.807544140314778E-13 +4.949201894707973E-14 +5.750877853352052E-14 +2.311420657194696E-14 +1.162385048958580E-14 +7.322813053411851E-15 +4.122149106805540E-15 +2.144292586946350E-15 +1.873383851735321E-15 +1.032219480181588E-15 +7.392500700787771E-16 +4.431111822815234E-16 +2.879703184511282E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.279349956461507E-17 +1.832090080644121E-14 +1.972538893666804E-14 +1.129515901426195E-14 +5.128202324153181E-15 +6.485739144004202E-15 +2.625479625186529E-15 +1.380257656704328E-15 +8.793305739086997E-16 +7.949474626414267E-16 +7.114278485892461E-16 +2.577853985890925E-16 +2.327382298612266E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.265289455063546E-16 +1.709662753004361E-16 +2.259815253789326E-15 +2.451589604440447E-15 +1.365325280623235E-15 +6.573117755663383E-16 +6.305098635523588E-16 +7.071056795397178E-16 +4.636505714798928E-16 +2.340412115899528E-16 +2.218408858655423E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.878295794299601E-16 +2.192626058350043E-16 +4.820289869109848E-16 +3.534722488788664E-16 +1.544241081159949E-16 +2.343928887718280E-16 +8.971615602012852E-17 +9.852053780840726E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.226073282598242E-17 +3.721652320931851E-17 +5.560232008128724E-17 +4.248892068049429E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.8.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.867691259456296E-01 +8.862815781762703E-01 +8.862435044625582E-01 +8.862368440706470E-01 +8.862352657550205E-01 +8.862347914056087E-01 +8.862346312379835E-01 +8.862345666618335E-01 +8.862345384060418E-01 +8.862345243888272E-01 +8.862345173975388E-01 +8.862345138635146E-01 +8.862345118830748E-01 +8.862345107031693E-01 +8.862345099794824E-01 +8.862345095368189E-01 +8.862345092825882E-01 +8.862345091075232E-01 +8.862345090053652E-01 +8.862345088925834E-01
+1.120835943462508E-01 +1.125697308805400E-01 +1.126076469879010E-01 +1.126142264721515E-01 +1.126157788036368E-01 +1.126162459506617E-01 +1.126164031124893E-01 +1.126164663968849E-01 +1.126164940486001E-01 +1.126165077415320E-01 +1.126165145746538E-01 +1.126165180384991E-01 +1.126165199818231E-01 +1.126165211149845E-01 +1.126165218107029E-01 +1.126165222485417E-01 +1.126165225003179E-01 +1.126165226738028E-01 +1.126165227681144E-01 +1.126165228749329E-01
+1.137399476711808E-03 +1.141598963268396E-03 +1.141995199757570E-03 +1.142102489648660E-03 +1.142133537320372E-03 +1.142142374523854E-03 +1.142145804865098E-03 +1.142147185902736E-03 +1.142147849712219E-03 +1.142148187714135E-03 +1.142148359092372E-03 +1.142148434362858E-03 +1.142148478635165E-03 +1.142148519089260E-03 +1.142148546818928E-03 +1.142148551690268E-03 +1.142148555708732E-03 +1.142148557259886E-03 +1.142148565192319E-03 +1.142148570678148E-03
+8.158215075680099E-06 +6.870575800360241E-06 +6.780579365962811E-06 +6.769390713458585E-06 +6.767019650720889E-06 +6.766261426979802E-06 +6.766070670094686E-06 +6.766052263827631E-06 +6.766024439445144E-06 +6.766020572264471E-06 +6.766013464443494E-06 +6.766011120799491E-06 +6.766006083990868E-06 +6.766012145147597E-06 +6.766012819464300E-06 +6.766012847114439E-06 +6.766011528246389E-06 +6.766011621454852E-06 +6.766011570595909E-06 +6.766012075580321E-06
+7.630654674425307E-07 +1.190651021762752E-07 +5.796765358107691E-08 +5.405654320177118E-08 +5.347432460232145E-08 +5.324584911898206E-08 +5.319504610906817E-08 +5.318181146574327E-08 +5.317586358819478E-08 +5.317503091112769E-08 +5.317426868280126E-08 +5.317400424969188E-08 +5.317301090900282E-08 +5.317387007266444E-08 +5.317380148254799E-08 +5.317388916885935E-08 +5.317378087547411E-08 +5.317379622623105E-08 +5.317380462964393E-08 +5.317379548118417E-08
+5.114842695913516E-07 +4.074774747602484E-08 +6.228274209907672E-09 +1.534517591501116E-09 +7.435990091376238E-10 +5.449061287092412E-10 +5.021353250349200E-10 +4.847874813494507E-10 +4.791038020263907E-10 +4.764974635498227E-10 +4.754056255924701E-10 +4.749132438352692E-10 +4.745835579228231E-10 +4.745273889380806E-10 +4.744593610399748E-10 +4.744264429263298E-10 +4.743826242010450E-10 +4.743725586012339E-10 +4.743636365766785E-10 +4.743640981060871E-10
+1.383797768416088E-07 +2.305744315643784E-08 +2.480272257664744E-09 +7.449022997516726E-10 +2.320280982015669E-10 +6.273783276459910E-11 +2.418542018458268E-11 +1.245505553683016E-11 +6.112213279713366E-12 +3.872212255879855E-12 +2.579407209072482E-12 +2.017395278774556E-12 +1.810152711760866E-12 +1.679912055828788E-12 +1.613387283677170E-12 +1.579502302504448E-12 +1.559025724857746E-12 +1.544884883330498E-12 +1.537102858526358E-12 +1.532192299656254E-12
+1.219346099374492E-07 +1.482075874072894E-08 +1.699561543110001E-09 +3.485643108277628E-10 +1.378671814457636E-10 +4.263974751991223E-11 +1.412280715244217E-11 +6.353281891810897E-12 +2.754551135522849E-12 +1.507504211687825E-12 +8.834490355383890E-13 +4.519167414734651E-13 +2.811072757617423E-13 +1.441292951277282E-13 +8.797812575340689E-14 +5.574414393280281E-14 +3.410924302613540E-14 +2.117544649344802E-14 +1.522351326180668E-14 +1.105651798864524E-14
+1.027007136175741E-07 +8.425041104090970E-09 +1.621336514712033E-09 +2.599935069592503E-10 +7.836414678599824E-11 +3.342892826492165E-11 +1.034405353096354E-11 +4.645313387254958E-12 +2.137038747361905E-12 +1.109092417694744E-12 +6.044613795672118E-13 +2.943232120717993E-13 +1.692058345531834E-13 +9.822457443052208E-14 +5.310906097434490E-14 +3.403320422602159E-14 +2.228197245894815E-14 +1.496980061658039E-14 +9.301195878594620E-15 +6.283235486331134E-15
+7.555648438065080E-08 +6.456326618951212E-09 +1.124084998322251E-09 +2.348332309661912E-10 +6.405003757100199E-11 +2.266684567133902E-11 +7.391145697786717E-12 +3.610362343434255E-12 +1.226985893054918E-12 +8.179194032520157E-13 +3.930341210242145E-13 +2.066817952664762E-13 +1.260641777200181E-13 +8.002573654072063E-14 +4.009071536636637E-14 +2.734573106854320E-14 +1.619114839553705E-14 +8.956201086860269E-15 +6.055274022690999E-15 +4.093324487509134E-15
+8.844819361716895E-09 +3.457727594153438E-09 +6.605850589975210E-10 +1.628224237379967E-10 +5.623670408741715E-11 +1.677315284065751E-11 +6.094894225026394E-12 +3.054765046390703E-12 +1.094899005808503E-12 +6.374301665745873E-13 +2.908040683557011E-13 +1.560368913383296E-13 +1.075783307503846E-13 +5.981507486197921E-14 +3.261694030592446E-14 +2.196980097313662E-14 +1.389546338832783E-14 +7.542426969826123E-15 +4.748560372697275E-15 +3.261815664680610E-15
+5.018852871583768E-11 +3.040754466805824E-09 +5.507445154686758E-10 +9.164418822725026E-11 +5.107022311796766E-11 +1.452194926459926E-11 +5.238560274165652E-12 +2.338466481341216E-12 +8.694359967186565E-13 +5.096051205941361E-13 +2.482669154779654E-13 +1.308010095288219E-13 +7.592081614590365E-14 +4.217025098852379E-14 +2.548418218208990E-14 +1.801320417840881E-14 +1.140285747642261E-14 +6.514356810895061E-15 +4.202930645826843E-15 +2.520834321457519E-15
+0.000000000000000E+00 +2.331101220210608E-09 +3.994030383364675E-10 +8.305888288643815E-11 +2.582062130289974E-11 +1.146243685945821E-11 +3.431869255470551E-12 +1.778171294489199E-12 +7.309821997107871E-13 +3.985240808603815E-13 +1.811331195204626E-13 +8.755513026646946E-14 +5.844071876731401E-14 +3.831332482765890E-14 +2.136090700163266E-14 +1.464705804049044E-14 +8.605335978361830E-15 +5.053934206503128E-15 +3.122433706343196E-15 +2.050193837720446E-15
+0.000000000000000E+00 +2.118576170288959E-12 +3.841613032902114E-11 +5.447748628646678E-11 +1.299729146753012E-11 +8.325917013446073E-12 +2.520367792785365E-12 +1.475115366620923E-12 +4.745463236377219E-13 +3.605960187553481E-13 +1.538969912194725E-13 +7.740436921611590E-14 +5.160458075370038E-14 +2.212947440448181E-14 +1.209249829905241E-14 +1.009270288178808E-14 +7.857032476798937E-15 +4.111800189563677E-15 +2.340238401124666E-15 +1.752367483609520E-15
+0.000000000000000E+00 +0.000000000000000E+00 +8.360180548633386E-14 +5.464035253756501E-12 +6.900263567608017E-12 +4.459145737900183E-12 +1.645199962982278E-12 +7.347604114432893E-13 +3.909861751353550E-13 +2.289545442285147E-13 +1.369748270136201E-13 +5.747822245082164E-14 +3.684301264564215E-14 +1.906032604839639E-14 +1.094128232993411E-14 +8.296437423468422E-15 +6.000486630119792E-15 +2.659344301445466E-15 +1.738152606422387E-15 +1.323189913135369E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.425320308048310E-14 +1.111490415880164E-12 +1.865408713870646E-15 +9.758721727771763E-13 +6.905878951119443E-14 +2.105402612156118E-13 +1.738593550995347E-13 +8.363617488478973E-14 +5.013488802994616E-14 +2.510282687537227E-14 +1.662964573686334E-14 +7.788067794984583E-15 +6.836786271347256E-15 +4.514760647812063E-15 +2.317956833356149E-15 +1.216897739732729E-15 +9.036538679684537E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.749781673447296E-16 +4.361994491859568E-16 +8.600786250276657E-13 +1.823131374637556E-16 +1.349081302587616E-13 +1.081319981467668E-13 +2.360218727102969E-14 +2.515739506807627E-14 +1.922126549164799E-14 +1.176462270154037E-14 +6.402634960057934E-15 +4.216778367847379E-15 +3.356444288578122E-15 +1.781766731217717E-15 +8.968638745143323E-16 +8.124006317279162E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.304881655645664E-16 +9.342317226134403E-17 +9.948406893442336E-14 +9.964233774692938E-14 +1.631653411936235E-15 +1.826379216719464E-14 +1.268490701612922E-14 +2.703726855515781E-15 +2.933712601676118E-15 +3.097741162720969E-15 +2.328735300382860E-15 +1.044953123298911E-15 +6.675668706659703E-16 +4.282712149362656E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.090303794407279E-16 +2.602199584612913E-17 +2.932120917825616E-17 +1.048867219691180E-14 +1.021487792593437E-14 +2.859857331663802E-16 +2.066042558454177E-15 +1.934458299045632E-15 +1.520165724235828E-15 +7.420249145593788E-16 +5.810656350734817E-16 +3.320133337148971E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.717322972228730E-17 +9.370856874828494E-17 +1.033026890602542E-16 +1.142974945373483E-15 +1.240954677127682E-15 +1.225118544510543E-15 +3.225406969612123E-16 +3.443790158930576E-16 +2.269921405692422E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.434086375842211E-17 +1.934219385919645E-16 +1.440468348603759E-16 +6.292994800293445E-17 +1.097317989064518E-16 +1.023664483849733E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.068500603000619E-16 +8.247009652692502E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.8.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.867697724553075E-01 +8.862814575461604E-01 +8.862435288436257E-01 +8.862368461686765E-01 +8.862352658162738E-01 +8.862347911651344E-01 +8.862346311381879E-01 +8.862345664583683E-01 +8.862345386537912E-01 +8.862345244396033E-01 +8.862345174890082E-01 +8.862345138873509E-01 +8.862345118255038E-01 +8.862345107143083E-01 +8.862345099448239E-01 +8.862345095636096E-01 +8.862345092708516E-01 +8.862345090840427E-01 +8.862345089742388E-01 +8.862345117177586E-01
+1.120829435777651E-01 +1.125698518760646E-01 +1.126076237435999E-01 +1.126142243623008E-01 +1.126157787651682E-01 +1.126162461689329E-01 +1.126164032226312E-01 +1.126164665966518E-01 +1.126164938197575E-01 +1.126165076981630E-01 +1.126165144921296E-01 +1.126165180103560E-01 +1.126165200078329E-01 +1.126165211019247E-01 +1.126165218636006E-01 +1.126165222230549E-01 +1.126165225164964E-01 +1.126165226819246E-01 +1.126165227961838E-01 +1.126165200983642E-01
+1.137405070530791E-03 +1.141598668952059E-03 +1.141994094700506E-03 +1.142102498249485E-03 +1.142133522554788E-03 +1.142142387693819E-03 +1.142145800240771E-03 +1.142147196375716E-03 +1.142147827878467E-03 +1.142148180268889E-03 +1.142148349350062E-03 +1.142148437329371E-03 +1.142148496309614E-03 +1.142148520596831E-03 +1.142148530595009E-03 +1.142148550004731E-03 +1.142148551476206E-03 +1.142148572082326E-03 +1.142148568045043E-03 +1.142148522313817E-03
+8.158104440658027E-06 +6.870526949259992E-06 +6.780555809045337E-06 +6.769394303371604E-06 +6.767011633443597E-06 +6.766270155904242E-06 +6.766064796175239E-06 +6.766046904740585E-06 +6.766027397670599E-06 +6.766020487165745E-06 +6.766014215674740E-06 +6.766012502066150E-06 +6.766018485320615E-06 +6.766012213203705E-06 +6.766010827594699E-06 +6.766013239409677E-06 +6.766011312929257E-06 +6.766012184601973E-06 +6.766011804689039E-06 +6.766011858887401E-06
+7.628293097989933E-07 +1.190613249333304E-07 +5.796355970139180E-08 +5.405569689557325E-08 +5.347438272999208E-08 +5.324620547157911E-08 +5.319522538509689E-08 +5.318087430125181E-08 +5.317583291787965E-08 +5.317514139091261E-08 +5.317430344237293E-08 +5.317399405789497E-08 +5.317437678808829E-08 +5.317419642942471E-08 +5.317376223310370E-08 +5.317386370537349E-08 +5.317378335132758E-08 +5.317379862835735E-08 +5.317377676538256E-08 +5.317377314611290E-08
+5.110296997967226E-07 +4.074035468155801E-08 +6.227856244975470E-09 +1.534703587850736E-09 +7.436110949781187E-10 +5.449610050053555E-10 +5.021001819179800E-10 +4.847508418973351E-10 +4.790970694971562E-10 +4.764892886557935E-10 +4.754101584749948E-10 +4.749006407825139E-10 +4.746995732918865E-10 +4.745507763893499E-10 +4.744591519840376E-10 +4.744324328120580E-10 +4.743840914028543E-10 +4.743456653912597E-10 +4.743639248696562E-10 +4.743586982684050E-10
+1.381601814480618E-07 +2.305713185575187E-08 +2.480300330476668E-09 +7.447163271971659E-10 +2.320189890878709E-10 +6.273093802152356E-11 +2.419134174289422E-11 +1.165322664400740E-11 +6.116338919869972E-12 +3.788940994752691E-12 +2.581349509989051E-12 +2.008826340537530E-12 +1.804813280179242E-12 +1.679896720104599E-12 +1.615281809455062E-12 +1.579964632773807E-12 +1.558902786180025E-12 +1.544557304891088E-12 +1.536793295845523E-12 +1.532231784547676E-12
+1.218432111682156E-07 +1.481669556072671E-08 +1.698631149616971E-09 +3.484147197703098E-10 +1.378455121075011E-10 +4.256184925970456E-11 +1.413060997103337E-11 +6.754976145050437E-12 +2.753776653775993E-12 +1.541974548359375E-12 +8.846054472448401E-13 +4.456796593088533E-13 +2.712807121636290E-13 +1.441494319545437E-13 +9.374103781975084E-14 +5.866610127787379E-14 +3.534535244245617E-14 +2.072711835732534E-14 +1.485006638402904E-14 +1.113028474983847E-14
+1.025322775710123E-07 +8.426022827608410E-09 +1.622163825114131E-09 +2.601209192499037E-10 +7.840555396179918E-11 +3.338476442185886E-11 +1.030696114580975E-11 +4.505018158689564E-12 +2.134706505829532E-12 +1.153916493749451E-12 +6.035906288762772E-13 +2.869330019683658E-13 +1.743993440562624E-13 +9.802941013754782E-14 +5.294128045415975E-14 +3.509882492228115E-14 +2.248583266220393E-14 +1.440107107059725E-14 +9.247468134229470E-15 +6.380380644013691E-15
+7.546317847619285E-08 +6.454587547203789E-09 +1.121791751369247E-09 +2.350294043005093E-10 +6.406432912011161E-11 +2.271222579527379E-11 +7.383911930698157E-12 +3.672095431503164E-12 +1.227595511337228E-12 +8.280950854637674E-13 +3.928121221957956E-13 +2.041149694497635E-13 +1.290909344946440E-13 +7.972302405637682E-14 +4.086925895134043E-14 +2.754941957894535E-14 +1.612808726254204E-14 +9.462779698846361E-15 +6.020184178823461E-15 +4.450035560030313E-15
+8.885844607494583E-09 +3.460264761704919E-09 +6.605743156545829E-10 +1.629892854733698E-10 +5.619361642134445E-11 +1.671662260145786E-11 +6.110587852149232E-12 +3.039510786588963E-12 +1.098508618673807E-12 +6.421977167829368E-13 +2.901938962701899E-13 +1.576220320369107E-13 +1.044101563563526E-13 +5.959708501672186E-14 +3.320473773715662E-14 +2.195428133526960E-14 +1.387652359432278E-14 +8.067495506897500E-15 +4.995310566108085E-15 +3.539310475756125E-15
+4.825638454923659E-11 +3.034660985221043E-09 +5.494540495278973E-10 +9.159808946250006E-11 +5.101349447411472E-11 +1.451248047506109E-11 +5.262143984439515E-12 +2.273745148108614E-12 +8.713226490967363E-13 +4.980670860973383E-13 +2.485737297458341E-13 +1.294704824549655E-13 +7.635509774872152E-14 +4.209662532133714E-14 +2.548146126203122E-14 +1.816756068054869E-14 +1.168946440109405E-14 +6.384577471140021E-15 +4.202152364025017E-15 +2.774568237189509E-15
+0.000000000000000E+00 +2.328954596850792E-09 +3.996574848034178E-10 +8.315736805369075E-11 +2.582356585475762E-11 +1.147694777240050E-11 +3.437960590669343E-12 +1.910683855371244E-12 +7.320056093482521E-13 +4.139427394446370E-13 +1.811015127191120E-13 +8.766000022384777E-14 +6.241503430571551E-14 +3.820627695586846E-14 +2.157039815493408E-14 +1.490517812500804E-14 +8.994116344666177E-15 +5.086603164023306E-15 +3.232874702887135E-15 +2.259444887263252E-15
+0.000000000000000E+00 +1.874181497727550E-12 +3.818210772277400E-11 +5.455076408912676E-11 +1.299540706118793E-11 +8.360877105091287E-12 +2.522662963506314E-12 +1.437167478084334E-12 +4.750009486168438E-13 +3.365392753875705E-13 +1.537817131457039E-13 +7.953625089144394E-14 +5.149197020557460E-14 +2.213092336768246E-14 +1.212069408643450E-14 +1.127881713127253E-14 +7.887512483032870E-15 +4.407358482591829E-15 +2.572388627130021E-15 +1.977573563064359E-15
+0.000000000000000E+00 +0.000000000000000E+00 +9.769975756597124E-14 +5.479435803464086E-12 +6.903117267623277E-12 +4.449155009357311E-12 +1.644969710557634E-12 +7.621416684231528E-13 +3.894892547736177E-13 +2.301815569666527E-13 +1.370968746266080E-13 +5.828691029323551E-14 +3.687023842695167E-14 +1.903522743720983E-14 +1.143452067569068E-14 +8.746345392691700E-15 +6.433507952403293E-15 +2.711583530721375E-15 +1.710181504479209E-15 +1.348226034683718E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.354328365746162E-14 +1.112339086379795E-12 +2.503406036475500E-15 +9.711864610670053E-13 +6.681392416635998E-14 +2.105064104636975E-13 +1.822294318415909E-13 +8.306592367775642E-14 +5.066225157352973E-14 +2.872737917387830E-14 +1.661695524827867E-14 +7.755568111773791E-15 +7.782610891527499E-15 +4.826644242509602E-15 +2.223584747660709E-15 +1.376237620462027E-15 +9.686427497911554E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.464789879177941E-15 +1.214013745143080E-15 +8.564912911990932E-13 +1.987164784161075E-16 +1.342408018710644E-13 +1.317585716140469E-13 +2.338219524575832E-14 +2.565422832779247E-14 +2.107222815333552E-14 +1.188966742378667E-14 +6.399146395868712E-15 +4.275503458991797E-15 +3.392934780409030E-15 +1.930570781617223E-15 +9.494797312746541E-16 +8.155583557174037E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.135900316995450E-16 +4.836704015876377E-18 +9.927001642323773E-14 +1.000613539777183E-13 +1.635732027168040E-15 +1.805252091373919E-14 +1.500234731321270E-14 +2.685851830164193E-15 +2.932145782434503E-15 +3.114168238526932E-15 +2.340403345503975E-15 +1.041263213684111E-15 +7.540392385781183E-16 +5.548925540345576E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.900600535802056E-17 +2.436498089777721E-17 +3.215793867515710E-17 +1.081593865620646E-14 +1.041161393648197E-14 +2.490784338677316E-16 +2.068665338783383E-15 +1.912839602060560E-15 +1.535384061117920E-15 +7.923192476430755E-16 +5.867864254632726E-16 +3.920583143756166E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.158873223640673E-16 +7.625779302256155E-17 +1.159483772902865E-16 +1.144131574568814E-15 +1.247402429292156E-15 +1.220670708399342E-15 +2.482000138277102E-16 +3.456477027208239E-16 +2.443785750612145E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.102457597516365E-17 +1.815492323197974E-16 +1.416968425564334E-16 +4.219130981277469E-17 +1.115545349674675E-16 +1.413147463005646E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.050447669927292E-16 +1.456177108432596E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.9.gnu <==
# bond dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.862593305470252E-01 +8.859591159075875E-01 +8.859332051503284E-01 +8.859283253417666E-01 +8.859271752292364E-01 +8.859268162614675E-01 +8.859266942539054E-01 +8.859266441095511E-01 +8.859266214469399E-01 +8.859266105676548E-01 +8.859266049368790E-01 +8.859266019798745E-01 +8.859266003017862E-01 +8.859265994617938E-01 +8.859265988937226E-01 +8.859265985237518E-01 +8.859265982710235E-01 +8.859265980960555E-01 +8.859265980525088E-01 +8.859265979641563E-01
+1.126174741594136E-01 +1.129264658695178E-01 +1.129526312987067E-01 +1.129575074244455E-01 +1.129586478011901E-01 +1.129590038857615E-01 +1.129591244760269E-01 +1.129591737219371E-01 +1.129591960298009E-01 +1.129592067400987E-01 +1.129592122554341E-01 +1.129592151479381E-01 +1.129592167998826E-01 +1.129592176066299E-01 +1.129592181626745E-01 +1.129592185171665E-01 +1.129592187676881E-01 +1.129592189358022E-01 +1.129592189805997E-01 +1.129592190622635E-01
+1.113026989202780E-03 +1.107967964956311E-03 +1.107929963815796E-03 +1.107964175104216E-03 +1.107979430801997E-03 +1.107983889781937E-03 +1.107985819786061E-03 +1.107986830991185E-03 +1.107987223836381E-03 +1.107987413733806E-03 +1.107987542695877E-03 +1.107987611846985E-03 +1.107987648499037E-03 +1.107987674295737E-03 +1.107987687143998E-03 +1.107987702281598E-03 +1.107987705425420E-03 +1.107987711882495E-03 +1.107987710580399E-03 +1.107987717396155E-03
+7.755396631399709E-06 +6.226836533630824E-06 +6.164522866448904E-06 +6.153486331674248E-06 +6.151374275916552E-06 +6.150836032289572E-06 +6.150600456933810E-06 +6.150575634412893E-06 +6.150577602381980E-06 +6.150573207978988E-06 +6.150566376645991E-06 +6.150565253410781E-06 +6.150556632042720E-06 +6.150564867428307E-06 +6.150564628408047E-06 +6.150565199057058E-06 +6.150564457018649E-06 +6.150564940411740E-06 +6.150565014243508E-06 +6.150564981555995E-06
+1.085734454778913E-06 +1.116538164325337E-07 +5.125498268725854E-08 +4.557870730239499E-08 +4.460738127178038E-08 +4.437081084129188E-08 +4.432331602232084E-08 +4.430209877348769E-08 +4.429593917238944E-08 +4.429431921679874E-08 +4.429358534663341E-08 +4.429326627892036E-08 +4.429304321723468E-08 +4.429301543335473E-08 +4.429294144279786E-08 +4.429296132050104E-08 +4.429291857944055E-08 +4.429292301437098E-08 +4.429296598013827E-08 +4.429291339126483E-08
+3.864810752517861E-07 +3.823527550851321E-08 +7.667615646329914E-09 +1.613720375380065E-09 +7.479703620242723E-10 +4.900845393260943E-10 +4.307987577866472E-10 +4.111288908798941E-10 +4.034194826734964E-10 +3.999197644135363E-10 +3.983010279857704E-10 +3.977032854235230E-10 +3.972924528640569E-10 +3.971540314466572E-10 +3.970301497847044E-10 +3.969858588961528E-10 +3.969492835350780E-10 +3.969284757761841E-10 +3.969307067808901E-10 +3.969123997552459E-10
+3.273560951820917E-07 +2.631462932635600E-08 +2.942743847668944E-09 +8.417891900031244E-10 +2.446129064596714E-10 +8.493157713132938E-11 +3.132735900077380E-11 +1.607282529771259E-11 +7.656022470066711E-12 +3.883704915478212E-12 +2.708501963272615E-12 +2.044052942024224E-12 +1.670409175983909E-12 +1.525038663074592E-12 +1.449671905677742E-12 +1.398955721755643E-12 +1.365834896614055E-12 +1.351107450534656E-12 +1.338578427516242E-12 +1.331296764006346E-12
+2.946937144833168E-07 +1.467828744933254E-08 +2.448521770248619E-09 +4.161396648922401E-10 +1.770749936623094E-10 +5.262820268035357E-11 +1.675077451370515E-11 +8.268416507544586E-12 +3.716487856017325E-12 +2.001454260544148E-12 +1.161770468407601E-12 +5.581274357848968E-13 +3.303989709780963E-13 +2.116476070676686E-13 +1.202814217769070E-13 +6.785722138969047E-14 +4.069705842711269E-14 +3.056311211810836E-14 +1.874523719764588E-14 +1.228983269239176E-14
+1.975230302660736E-07 +1.114828413142449E-08 +1.543271021038000E-09 +3.614281491971083E-10 +9.702957174781416E-11 +3.140351078282811E-11 +1.195845982279862E-11 +6.425825810199106E-12 +2.886942394984255E-12 +1.273215356342108E-12 +6.618310550387081E-13 +3.979335923428800E-13 +2.133516176291880E-13 +1.244546047634287E-13 +7.261340229044107E-14 +4.940742135898535E-14 +3.043766440660189E-14 +1.955027620435177E-14 +1.055204270487800E-14 +7.207947720620970E-15
+9.499638304530827E-08 +7.479745223030151E-09 +1.220622987324005E-09 +2.602000210530996E-10 +8.736806748877872E-11 +2.559049335078520E-11 +8.434113776603701E-12 +4.233316049291938E-12 +2.034914142704913E-12 +9.943877918086371E-13 +5.179908622699775E-13 +2.546629706737193E-13 +1.549665118296007E-13 +8.924459766509454E-14 +5.188919932904798E-14 +3.447009771263317E-14 +2.229121011981852E-14 +1.519885825891987E-14 +7.780534478078929E-15 +5.577724106139632E-15
+2.609846502937754E-08 +5.867500479411109E-09 +1.001965657355250E-09 +2.276249845477971E-10 +6.429346064406560E-11 +2.211859986582124E-11 +7.572782611386837E-12 +3.470531497202128E-12 +1.422057219089954E-12 +8.235586638297149E-13 +4.202625318458794E-13 +2.064343760535349E-13 +1.251894322165530E-13 +7.093511874851031E-14 +3.676068391418486E-14 +2.540508006811285E-14 +1.819025374539310E-14 +1.199226217455960E-14 +6.060279630269163E-15 +4.247507643163436E-15
+2.450750644466277E-11 +4.742209104290762E-09 +5.673432546211161E-10 +1.344020107179383E-10 +4.856423011995675E-11 +1.544601458945581E-11 +6.008282190264363E-12 +2.990741528382747E-12 +1.280135759071200E-12 +5.776012448797629E-13 +3.069610026986778E-13 +1.792290572825159E-13 +9.915028485249230E-14 +5.779077611459162E-14 +3.071162505975844E-14 +2.222391052960260E-14 +1.474854529164424E-14 +9.436333977033529E-15 +5.214215620594180E-15 +3.211735339628976E-15
+0.000000000000000E+00 +3.299785947576039E-09 +2.500849098197648E-10 +9.073795038346155E-11 +3.619998990077528E-11 +1.247141627352285E-11 +4.966153146914191E-12 +2.262453259470929E-12 +1.043543630292358E-12 +4.604574652380001E-13 +2.735628141539713E-13 +1.378779794152828E-13 +7.681467332980019E-14 +4.793275055420497E-14 +2.626592833574060E-14 +1.693416726634946E-14 +1.206947110535914E-14 +8.296496569089365E-15 +4.006993540468887E-15 +2.558948735515387E-15
+0.000000000000000E+00 +1.873988382407424E-12 +1.668241365708050E-10 +2.434476017389810E-11 +2.348549416780267E-11 +1.005153799339621E-11 +3.640018509904594E-12 +1.929851260241515E-12 +8.505827795703385E-13 +3.683891263269742E-13 +2.269416114005185E-13 +1.117854416757116E-13 +5.678872291999337E-14 +3.625432576724440E-14 +2.255088021132512E-14 +1.246578903846039E-14 +9.583328451684510E-15 +6.221680272174690E-15 +2.941005970810043E-15 +2.164347505757692E-15
+0.000000000000000E+00 +0.000000000000000E+00 +3.044890989300394E-13 +2.321203076349579E-11 +1.841442713013850E-11 +6.187234574479193E-12 +2.410854185151871E-12 +1.440686969864985E-12 +6.592665689426114E-13 +2.930567014779233E-13 +1.977691004385787E-13 +7.455364605089889E-14 +4.934276459173740E-14 +3.323447165401367E-14 +1.522886299394993E-14 +8.207787113197976E-15 +6.944288323665429E-15 +4.397230592669705E-15 +2.394795128905035E-15 +1.706981474430663E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.076447540041816E-14 +1.209760375592562E-11 +3.804986638876494E-12 +1.721586779281711E-12 +9.041219417832002E-13 +5.165626967401958E-13 +1.920080071493343E-13 +9.490762890927522E-14 +6.490875382369483E-14 +3.876528769162808E-14 +2.046396975144236E-14 +1.066849627155150E-14 +7.069563820403093E-15 +5.469367748822805E-15 +3.809029182155601E-15 +1.515955531707635E-15 +1.267648061198038E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.931031913383195E-16 +1.421801667463309E-12 +9.180565126776849E-13 +4.773352778967718E-13 +2.796405730196105E-13 +1.183731584483108E-13 +7.049467310043257E-14 +3.820787005519505E-14 +2.334222785932092E-14 +1.130521685265915E-14 +9.753092299023436E-15 +5.350517563408407E-15 +3.971962828798839E-15 +2.837603737263683E-15 +1.221371073070436E-15 +9.445303479662909E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.917961414341674E-16 +1.809824989337032E-13 +1.142408512762029E-13 +5.612522734218466E-14 +6.707272240348064E-14 +2.944924823426779E-14 +1.561793254542162E-14 +8.464361173442269E-15 +6.848859823295138E-15 +2.888478653897187E-15 +2.840551586812999E-15 +1.455421598654469E-15 +9.488500437971784E-16 +7.760736883873672E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.890138368503979E-18 +2.178779279207274E-14 +2.428925448336697E-14 +1.681178942665241E-14 +5.642240946710904E-15 +6.227685490497158E-15 +3.761259747590766E-15 +1.836384629265546E-15 +1.818723979969594E-15 +1.017611160927577E-15 +8.422204811242159E-16 +6.530434101400646E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.395983535286015E-16 +1.208388607190940E-17 +3.106182087759414E-15 +2.457431357867342E-15 +1.822418221581301E-15 +6.935312404978795E-16 +7.898710401621483E-16 +7.260818059344289E-16 +5.834444921451031E-16 +4.880406580885783E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.765747505934838E-17 +3.820145273110090E-16 +5.374631869801958E-16 +3.443351828353440E-16 +3.262887083360277E-16 +3.031071275080963E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.129899576387762E-17 +4.495433651841865E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/optimal-modes.9.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+8.862593898221518E-01 +8.859591020289771E-01 +8.859332123312608E-01 +8.859283259627675E-01 +8.859271750016467E-01 +8.859268166099139E-01 +8.859266944876558E-01 +8.859266441001812E-01 +8.859266215374227E-01 +8.859266104613412E-01 +8.859266049031448E-01 +8.859266020345236E-01 +8.859266006471397E-01 +8.859265995184591E-01 +8.859265988043640E-01 +8.859265984845948E-01 +8.859265982566852E-01 +8.859265982202010E-01 +8.859265980632477E-01 +8.859265993034871E-01
+1.126173943512173E-01 +1.129264800657113E-01 +1.129526231502281E-01 +1.129575068597998E-01 +1.129586480111703E-01 +1.129590034910247E-01 +1.129591242231009E-01 +1.129591737459228E-01 +1.129591959512971E-01 +1.129592068329340E-01 +1.129592122935371E-01 +1.129592150954848E-01 +1.129592164742649E-01 +1.129592175489936E-01 +1.129592182473008E-01 +1.129592185569908E-01 +1.129592187801655E-01 +1.129592188186156E-01 +1.129592189691453E-01 +1.129592177505269E-01
+1.113051551573881E-03 +1.107967726032322E-03 +1.107930847611887E-03 +1.107964119355891E-03 +1.107979449153974E-03 +1.107983934517860E-03 +1.107985814469853E-03 +1.107986812706218E-03 +1.107987215131850E-03 +1.107987436520702E-03 +1.107987538276468E-03 +1.107987609585797E-03 +1.107987617769973E-03 +1.107987674456820E-03 +1.107987691064098E-03 +1.107987702299859E-03 +1.107987706829450E-03 +1.107987704744606E-03 +1.107987711962144E-03 +1.107987690479702E-03
+7.753285676110567E-06 +6.226798962005649E-06 +6.164598386114351E-06 +6.153487863545249E-06 +6.151373762532688E-06 +6.150837482033774E-06 +6.150620042333520E-06 +6.150579257989032E-06 +6.150574320853894E-06 +6.150563873858254E-06 +6.150566537232854E-06 +6.150565304951450E-06 +6.150567455548385E-06 +6.150565667174217E-06 +6.150565415306689E-06 +6.150564536438418E-06 +6.150564892701277E-06 +6.150565153166611E-06 +6.150564455841063E-06 +6.150564283166966E-06
+1.085034969765999E-06 +1.116321361932939E-07 +5.126205367713632E-08 +4.557664850729900E-08 +4.460729668085779E-08 +4.437089132950369E-08 +4.432318997746427E-08 +4.430215398669040E-08 +4.429593317031840E-08 +4.429433646264783E-08 +4.429357675195506E-08 +4.429327857335737E-08 +4.429315128855432E-08 +4.429302514776311E-08 +4.429294604223306E-08 +4.429294894876942E-08 +4.429292447690675E-08 +4.429289799912264E-08 +4.429286111043456E-08 +4.429293352696520E-08
+3.860572908831706E-07 +3.822975067602832E-08 +7.666172704162334E-09 +1.613390359193971E-09 +7.483095914703986E-10 +4.900690014215059E-10 +4.316266855109578E-10 +4.111136999999668E-10 +4.034310755652943E-10 +3.999285188769507E-10 +3.983061242718461E-10 +3.977038592098302E-10 +3.973445452263183E-10 +3.971573762529746E-10 +3.970338829654646E-10 +3.969841862167937E-10 +3.969620683703083E-10 +3.969248067956579E-10 +3.969213953144662E-10 +3.969106247103656E-10
+3.271190914590600E-07 +2.630768239572594E-08 +2.941897761291330E-09 +8.414911772481331E-10 +2.442584372374489E-10 +8.492768695295275E-11 +3.436753767083900E-11 +1.609564272429169E-11 +7.658462898048187E-12 +3.884517235727908E-12 +2.706628645779953E-12 +2.044395526521633E-12 +1.674590022090963E-12 +1.525110579441505E-12 +1.452562097626830E-12 +1.396848134331065E-12 +1.366211904206745E-12 +1.350340491930503E-12 +1.340359709225435E-12 +1.331779367775962E-12
+2.946717071395001E-07 +1.468122059595449E-08 +2.450148402552895E-09 +4.164855276304365E-10 +1.771515595496393E-10 +5.264148274967849E-11 +1.662294189460701E-11 +8.265332405029033E-12 +3.715453172123247E-12 +1.999145633824897E-12 +1.164564987945461E-12 +5.583494428870312E-13 +3.304496914204076E-13 +2.116837064759733E-13 +1.207034250609003E-13 +6.493586744517245E-14 +4.282739204796802E-14 +3.001448484072629E-14 +1.996624821887489E-14 +1.265155328351691E-14
+1.971266728403303E-07 +1.114637315171340E-08 +1.543943444253960E-09 +3.610977205825510E-10 +9.685393457076670E-11 +3.140087439690977E-11 +1.204702582831221E-11 +6.402610626597503E-12 +2.886777538119536E-12 +1.273580944968977E-12 +6.602900140562541E-13 +3.981593185203977E-13 +2.145834649179223E-13 +1.242043153251138E-13 +7.566996803770363E-14 +4.789292058925672E-14 +3.133685497589090E-14 +1.885583129855010E-14 +1.171354876047449E-14 +7.698044015107601E-15
+9.489561859031586E-08 +7.482073480610763E-09 +1.220884425916942E-09 +2.609225430773890E-10 +8.740735862768454E-11 +2.559672534880309E-11 +8.583935398647218E-12 +4.244263979906181E-12 +2.036550134022445E-12 +9.951903640580184E-13 +5.115686009866702E-13 +2.546806441249770E-13 +1.558124448271339E-13 +8.906897937527896E-14 +5.498204564797485E-14 +3.427157191688487E-14 +2.257746328825033E-14 +1.421120884036750E-14 +8.836337632924836E-15 +5.626224767792882E-15
+2.606359676162921E-08 +5.872412686083668E-09 +1.001962624609829E-09 +2.275685237522360E-10 +6.414458098133820E-11 +2.212733940433143E-11 +7.601434647937177E-12 +3.470027188911233E-12 +1.422051286565576E-12 +8.258528307327819E-13 +4.052775688668213E-13 +2.063988813579876E-13 +1.255106356141773E-13 +7.069889773371229E-14 +3.847968344431682E-14 +2.567158312952000E-14 +1.819877577626889E-14 +1.166302178256190E-14 +6.696267281629962E-15 +4.584098069666386E-15
+2.043627975387080E-11 +4.728589597349227E-09 +5.681771634980230E-10 +1.344151291951822E-10 +4.865667060644844E-11 +1.546183842502406E-11 +6.362395471308557E-12 +3.001509940210536E-12 +1.278609205370522E-12 +5.771344075993349E-13 +3.019204356930760E-13 +1.791681114657665E-13 +9.975307806441996E-14 +5.763820696075205E-14 +3.099326522798009E-14 +2.130123290230703E-14 +1.517338907440344E-14 +9.243021957196733E-15 +5.566160579082070E-15 +3.587166902549886E-15
+0.000000000000000E+00 +3.299167147923027E-09 +2.504314752793411E-10 +9.056513899351555E-11 +3.612579368447655E-11 +1.247662554344668E-11 +5.358866988548256E-12 +2.272169014450611E-12 +1.042003116079452E-12 +4.610888123537506E-13 +2.440858886736104E-13 +1.377632131927335E-13 +7.739144722828799E-14 +4.791375442087628E-14 +2.718231634472667E-14 +1.693751574538289E-14 +1.230152478698197E-14 +7.823193692190971E-15 +4.203785531610880E-15 +2.883336332423022E-15
+0.000000000000000E+00 +9.083520716056328E-13 +1.664136397921941E-10 +2.446032029439705E-11 +2.351639276479804E-11 +1.004561575756160E-11 +3.919916701286547E-12 +1.918308302706891E-12 +8.507244823262536E-13 +3.682457431669153E-13 +2.137210381817247E-13 +1.117820802554394E-13 +5.712873090891727E-14 +3.618364435635545E-14 +2.203253076141734E-14 +1.220127294407016E-14 +9.626163358207054E-15 +6.006144587287429E-15 +3.029446415314361E-15 +2.413263496667279E-15
+0.000000000000000E+00 +0.000000000000000E+00 +4.300065935449664E-13 +2.313148592254574E-11 +1.853220964952497E-11 +6.182959422107654E-12 +2.419240067436817E-12 +1.435048031611378E-12 +6.586027486892404E-13 +2.923520925826699E-13 +1.720764453238250E-13 +7.451241543689394E-14 +4.900772991044565E-14 +3.327400661615545E-14 +1.563763712767165E-14 +8.235008401030545E-15 +7.077024699822095E-15 +4.385057100710581E-15 +2.495616463205696E-15 +1.614449579327353E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.656624479483085E-14 +1.200685342869081E-11 +3.807162875065778E-12 +1.720944414594329E-12 +9.043135296615143E-13 +5.182752046087127E-13 +1.915133795563437E-13 +9.071736792810093E-14 +6.492037987959182E-14 +3.871000469524729E-14 +2.038090291225020E-14 +1.064215207865130E-14 +7.003589660708586E-15 +5.512983688989090E-15 +3.797679853682423E-15 +1.506227643850420E-15 +1.326673908806832E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.723651065613534E-15 +1.425911667227608E-12 +9.092131871825844E-13 +4.732964263713193E-13 +2.802952750967116E-13 +1.183623528099003E-13 +7.366287939305170E-14 +3.817374388033338E-14 +2.326249617172938E-14 +1.135986898789882E-14 +9.744553016012113E-15 +5.198330001257566E-15 +4.105226326923763E-15 +2.696046338093817E-15 +1.335444021828061E-15 +1.022487227766532E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.054445726905325E-16 +1.849357400309881E-13 +1.145741543879065E-13 +5.524904942155211E-14 +4.749974721930132E-14 +2.941734958023479E-14 +1.512146241839018E-14 +8.475945725021488E-15 +6.524875083917971E-15 +2.864146748095352E-15 +2.845590362023431E-15 +1.437030447879596E-15 +8.225693514348418E-16 +7.522433391950133E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.165444586924744E-17 +2.247962240788383E-14 +2.573972860668089E-14 +1.682587142676481E-14 +5.758089530560469E-15 +6.200423822355341E-15 +3.667385066134796E-15 +1.792977885399298E-15 +1.817334889065480E-15 +1.025450638492842E-15 +8.117901747350100E-16 +5.048735929076314E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +2.298537961107589E-17 +1.807490957722093E-17 +2.875404719383005E-15 +2.484666652075346E-15 +1.700891814120859E-15 +6.918468968410320E-16 +7.834730973891599E-16 +7.398587702510530E-16 +5.448057098475765E-16 +3.798635741493960E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.014600315000477E-16 +3.844312890081528E-16 +5.360710997718933E-16 +3.769910004597039E-16 +3.203340983558877E-16 +1.003050609813105E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.088581943107892E-17 +5.222584965826296E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-elong.diff.real.m-max.140 <==
-1.20753e-06
-1.50402e-07
-4.17314e-07
-1.42507e-06
7.90232e-07
-2.82404e-06
2.08285e-06
-4.01679e-06
3.23102e-06
-4.88198e-06
4.31833e-06
-5.5635e-06
5.59529e-06
-5.96338e-06
6.72363e-06
-6.31826e-06
7.65165e-06
-6.73531e-06
8.21344e-06
-7.2555e-06
8.72834e-06
-7.69035e-06
9.07205e-06
-8.00832e-06
9.25015e-06
-8.16464e-06
9.32076e-06
-8.16127e-06
9.22515e-06
-8.01873e-06
8.96075e-06
-7.71914e-06
8.56271e-06
-7.34692e-06
8.06934e-06
-6.83663e-06
7.49798e-06
-6.33928e-06
6.66511e-06
-5.76717e-06
5.77247e-06
-5.1993e-06
4.77003e-06
-4.46921e-06
3.88175e-06
-3.57438e-06
2.97926e-06
-2.53239e-06
2.11983e-06
-1.48901e-06
1.82434e-06


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-elong.diff.real.m-max.350 <==
-2.15182e-06
5.90999e-07
-1.56829e-06
-6.25592e-08
-9.34167e-07
-7.15207e-07
-3.83227e-07
-1.1301e-06
-3.35037e-08
-1.24862e-06
2.67084e-07
-1.23448e-06
8.40991e-07
-1.03399e-06
1.33745e-06
-9.60269e-07
1.74306e-06
-1.00675e-06
1.86875e-06
-1.23025e-06
2.04857e-06
-1.41105e-06
2.1703e-06
-1.52075e-06
2.23879e-06
-1.57679e-06
2.2703e-06
-1.59059e-06
2.27251e-06
-1.56904e-06
2.24741e-06
-1.50867e-06
2.1883e-06
-1.39998e-06
2.08754e-06
-1.2553e-06
2.00586e-06
-1.20787e-06
1.76332e-06
-1.21538e-06
1.47403e-06
-1.2739e-06
1.14332e-06
-1.23399e-06
9.65054e-07
-1.08059e-06
7.11166e-07
-7.31318e-07
3.52004e-07
-3.09917e-07
1.12326e-07


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-elong.diff.real.m-max.440 <==
-2.09681e-06
5.72753e-07
-1.51534e-06
-8.43517e-08
-9.10217e-07
-7.00885e-07
-3.746e-07
-1.0998e-06
-4.24574e-08
-1.20627e-06
2.37814e-07
-1.17419e-06
7.90979e-07
-9.60903e-07
1.27073e-06
-8.72157e-07
1.65717e-06
-9.07617e-07
1.76721e-06
-1.12107e-06
1.93177e-06
-1.29268e-06
2.04053e-06
-1.39492e-06
2.09833e-06
-1.44385e-06
2.12058e-06
-1.45205e-06
2.11616e-06
-1.42597e-06
2.08579e-06
-1.3626e-06
2.02324e-06
-1.25336e-06
1.92334e-06
-1.11223e-06
1.84481e-06
-1.0724e-06
1.61017e-06
-1.09016e-06
1.33237e-06
-1.16257e-06
1.0162e-06
-1.13786e-06
8.54173e-07
-1.00223e-06
6.15445e-07
-6.76662e-07
2.57773e-07
-2.52958e-07
3.04105e-08


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-elong.imag.symmps.gnu <==
# bond-dimensions: [ 100.  120.  140.  160.  180.  200.  220.  240.  260.  280.  300.  320.  340.  360.  380.  400.  420.  440.  460.  480.  500.  600.  700.  800.  900. 1000. 1100. 1200. 1300. 1400. 1500. 1600. 1700. 1800. 1900. 2000.]
-1.936331846075308E-17 -1.594540969479823E-16 -3.816894686698742E-17 -9.774726481086445E-17 +3.807922345512967E-17 -3.226763189359243E-17 -2.049318079625636E-16 -1.023990634063152E-16 +3.238584158336422E-17 +2.354260341140917E-17 -1.062516605310945E-16 +2.441230425713552E-16 +3.929047824507538E-17 -5.068067803729607E-17 +2.501338658161106E-18 +6.243109369386753E-17 +6.392256592304772E-18 +3.295196631589130E-17 +2.470712027940279E-17 +5.134054416455337E-17 +4.450896675238567E-17 -5.079916443796590E-17 +4.493512469562866E-17 +1.069233543140018E-17 +7.239456723787251E-17 -4.244085025340086E-17 +2.360642471251646E-17 -4.672903548171323E-18 -2.618736063720340E-16 +1.243371178695002E-17 -5.021368252688853E-18 +3.570451417462444E-17 +1.206341827027887E-16 -1.133800960723620E-16 +1.892722905022587E-17 +5.908971935282639E-17
-1.822371939518414E-17 -1.111018571783134E-16 +2.254478291380812E-17 -1.428162255023751E-16 +2.998058607218547E-18 -3.082225471762444E-17 -2.279735652177988E-16 -1.136606701230854E-16 +3.535957491832048E-17 +8.103999412577590E-17 -8.318047936751639E-17 +2.957084961332773E-16 +1.216826393612786E-17 -5.033027137018446E-17 -9.426216202976325E-18 +9.432493481179142E-17 -9.839534457607111E-18 -2.403357581943387E-17 +2.666603478801653E-17 +1.501760413754117E-17 +4.290034877131039E-17 -6.741118488868682E-18 +1.863732916847782E-17 +2.903994871734864E-17 +8.715614391517379E-17 -5.507838278125336E-17 +1.574551484355580E-17 -2.445083366192198E-17 -2.959469727237270E-16 +1.224318445483775E-18 -6.116061458978787E-17 +1.045754662194557E-17 +1.432830979113035E-16 -1.381365617245203E-16 +4.830831434656728E-18 +5.639966831051390E-17
-3.618494868770743E-17 -2.878979152219178E-16 +4.261981556914256E-17 -1.093905775486288E-16 -8.362400766175991E-18 -7.840436972700981E-18 -1.251003220449992E-16 -5.548354851491809E-17 +1.028474207430085E-16 -2.042908840730204E-16 -9.394731502435013E-17 +3.161126942350438E-16 +1.287101768953437E-16 -8.233146339126060E-18 +1.543632066746229E-17 +4.746515286184305E-17 +3.255056785566228E-18 -2.986268701579478E-19 +3.661815380763963E-17 +6.965704319171088E-17 +3.403444171805097E-17 -1.646555881883074E-17 +3.262899881855229E-17 +4.962218541332664E-18 +6.666743276567891E-17 -3.546559879916572E-17 +2.894211392393658E-17 -1.418367566989427E-17 -2.652638099189059E-16 +5.549324795016451E-18 -6.971960892211145E-17 +3.117997315143133E-17 +1.238172204066178E-16 -1.081200540401494E-16 +1.556179924604488E-17 +1.225876941342842E-17
-4.834838254892435E-17 -3.819036474439553E-17 -9.119583845528605E-18 -2.124343411590514E-16 -6.655929447403978E-17 -1.983004303808684E-16 -1.750050303575786E-16 -3.713862107694650E-17 -2.795904122543777E-17 +2.029259787386511E-16 -1.182219291271035E-16 +1.975751707407542E-16 -4.970817313465961E-16 -1.150069857044015E-16 -9.577522139153271E-17 +1.516467637363275E-16 -2.703085940904439E-17 -1.371045635781884E-17 +6.183749913389609E-17 -6.183172046780728E-18 +4.572025872009629E-18 +1.530551511025738E-17 +6.089582018903141E-17 -8.558367106468241E-18 +9.787044882046763E-17 -5.034566232119611E-17 +1.829551975802830E-17 +3.983855792278067E-17 -3.005510537447191E-16 -2.928561017699054E-17 -2.000257948575138E-16 -1.919573043434127E-17 +1.489229777883049E-16 -1.218911889602552E-16 +8.651840247596140E-18 -4.561157542217871E-18
-5.662943324498052E-17 -3.969588426881116E-16 +3.101862611549952E-17 +3.058775455866070E-17 +5.416024165330655E-17 +6.014118048155068E-17 -2.470434591844546E-16 -1.802828449759438E-16 +2.868902589991495E-16 -5.749529944753001E-16 -1.369700916385914E-16 +1.164138551477757E-17 -3.027988356988688E-16 +9.243971950798946E-17 -1.792962470053304E-16 +1.418416628226702E-16 -9.618962824124463E-17 -1.214032384870249E-16 -1.241603266865231E-16 -6.199679083673885E-17 +6.026507655981998E-17 +7.484528753800622E-17 +8.562697947331655E-17 +6.185639644081938E-17 +3.669843486500802E-17 -4.230675005378955E-17 +1.110807778374957E-17 +3.262616841831475E-17 -2.083474377489957E-16 -8.351152079924564E-17 -1.210549482384529E-16 +7.789488487315203E-18 +5.633586760895037E-17 -9.368579327987866E-17 +1.662527239354884E-17 +2.422673174810058E-17
-1.789020140780380E-16 -5.572366716551250E-17 -1.865496065522786E-16 -2.206404418469848E-16 +6.529041461382719E-17 +1.432335379687352E-16 -8.382905725539494E-17 -1.322905229420784E-16 +1.847974703880326E-16 +6.265346125550103E-17 -2.354285415957964E-16 -1.226171072018356E-16 +1.526318565066154E-17 +3.401535034512499E-16 -2.560321637936242E-16 +5.739783954077261E-17 -6.501784492443029E-17 -8.225361744390710E-17 +9.831514677005919E-17 -3.619817392405834E-16 -7.248798158253395E-17 -4.044147803699384E-17 -1.498228627160055E-16 -1.018782405658692E-16 +8.685116965928783E-17 -1.227885410914143E-17 +1.290724935177295E-16 -1.080262663700559E-16 -2.677707426083046E-16 +1.384844184868305E-16 +6.755830122747988E-16 +2.138443118689475E-16 -1.015727681274336E-16 -1.171096474104585E-16 +1.918886471893480E-17 +1.623558305295810E-16
-1.641711151998282E-16 -4.239419356295780E-16 +4.163802309727000E-16 +5.677948347722539E-16 +3.973128807724222E-16 -2.415992685499143E-17 -1.470183340584591E-16 +1.598441437553210E-16 -1.220796838005503E-17 -5.306215366708654E-16 -1.443488077493273E-16 -8.158143023009394E-17 -2.274798139129271E-16 +2.864685456764659E-16 -2.483363246781048E-16 +3.658031692887243E-17 -7.926498789767259E-17 -5.620062457160148E-17 -4.559897939036212E-16 +4.095695085323450E-16 +2.495850930375904E-17 +3.869285768505450E-16 +4.069829976047047E-16 +5.891735872611690E-17 -3.759297738432039E-19 +5.961380301997599E-17 -4.262318207371285E-16 -2.833397882675159E-16 -5.098648117604787E-16 +2.035000371628865E-17 -4.135901065212816E-16 +1.740340985831335E-16 +3.116659979611958E-16 +1.968926109415633E-16 -2.898038122097574E-16 +2.020020789507339E-16
-2.311398395718561E-16 -3.927610778892609E-16 -6.057228294068762E-16 -1.470523847415797E-16 +2.691819239196453E-16 -1.035523459856752E-15 +1.604774704554191E-16 -6.736786300582248E-16 -5.000472629848402E-16 +1.700437274761034E-16 -8.824836826754875E-18 +3.833359455195741E-16 +1.088450721036399E-16 -5.869693305173810E-17 +9.113154484697369E-17 -3.149711929772339E-16 +2.304457239501528E-16 +3.025050330742805E-16 -1.459027322438129E-16 +2.311194459332719E-16 +7.733055065838402E-17 -1.035654987256420E-16 +5.067338959488272E-16 -3.102896853459390E-16 +1.934221977521814E-16 -3.755513336884849E-17 -2.973225917246142E-17 -1.801223995054874E-16 +1.381383666374636E-16 +4.448724208806709E-16 +5.752131159220431E-16 -1.723408532744107E-16 -9.090842780476262E-17 -5.707166078058557E-16 -1.231862812418858E-17 -1.219731176181719E-16
+8.445686107733824E-18 -2.255747173031096E-16 +7.154825101475011E-17 +1.155158403718405E-16 +2.918465444906034E-16 +2.788492970622965E-16 -2.274889331817461E-16 -2.632505376561889E-16 +2.235206527900433E-16 +2.504027534410655E-16 +1.499451689850453E-16 +2.660564126693318E-16 -3.848698214778121E-17 +2.394668829639986E-16 +4.446683312446771E-17 -4.342799488659766E-17 -2.423106912069505E-16 +1.287739556723801E-16 -6.517229381042834E-18 +1.275868688361169E-16 -1.169742240113601E-16 -2.302650790772968E-16 -1.198288068555259E-16 -4.574881105783847E-16 +3.081749309249484E-16 -2.391449723014434E-16 +3.291924025102600E-16 +2.294159205674817E-16 -1.392535019414295E-16 -5.709487925635003E-16 -1.367319472998962E-16 -1.124932808542083E-17 +4.575115812773507E-17 +1.055839981356871E-16 -5.370193224009174E-16 -1.206910750396669E-16
-2.648791140072405E-17 -2.241119145642585E-17 -6.117582303236387E-17 -8.300691603392873E-17 -2.641214860493134E-16 +2.584892293884617E-16 +6.108407581909370E-16 -1.325135789150958E-16 -3.537150438116306E-16 -7.873030975059360E-16 +4.802696596058159E-17 +5.756184045968400E-18 -7.354438217585746E-18 -6.077099997462571E-17 -5.854684524546014E-16 +4.166034753361019E-16 -1.068138314649967E-17 -1.762815264477383E-16 -1.820889473218140E-16 +1.452661192482392E-16 -7.297311640606441E-17 +1.350635520216868E-16 +6.830027672002291E-16 +5.176728542021625E-16 -1.049155746921109E-16 -1.882126564461882E-17 +5.379458769783605E-16 +4.368401904377975E-16 -4.026744475021255E-16 -7.108832566947356E-17 -9.066739133229159E-16 +1.202313885326948E-16 +3.134517733734493E-16 -5.745117631693272E-16 -3.571842716309999E-16 +8.032653605856623E-17
+5.086855702991211E-17 +3.917140505576721E-16 +4.334610043873852E-17 +2.767774916964400E-16 +4.894856883680700E-16 +2.622923456966779E-16 +3.646623778293777E-16 +3.994727221178427E-16 +2.811847286116864E-16 +2.597766251696984E-16 -4.592845782936416E-16 +2.257652335417928E-16 +1.889556270068067E-16 -2.458342898285106E-16 +4.957463962747906E-17 +2.371281443271327E-16 +1.762694232056389E-16 -1.516138081230059E-16 +3.535919517084881E-16 +1.719562815647423E-16 -2.307027807945082E-16 +7.008912560101624E-19 +8.872771963775328E-17 -5.025305140765285E-16 +3.228992228967327E-16 +7.010129761865992E-17 +3.046227723805504E-16 -5.385877349220285E-16 +3.092203096468024E-16 +2.176307662037680E-16 -3.286466490540668E-16 +3.164182124476067E-16 +2.681982599073698E-16 -6.865631802899207E-17 +1.416775036739627E-16 -4.384837157503599E-16
-1.914176670275491E-16 +2.870042763340128E-16 +9.762439720050118E-16 +4.388919745043878E-17 -2.422767925441169E-16 -4.346340714002579E-16 +1.221080049783839E-17 -1.177065227586591E-16 +1.259924596105937E-16 +2.594457390694020E-16 -1.694606250243751E-18 +3.231833177113757E-16 +1.876598861622615E-16 +2.042214973981621E-16 +2.857972634831622E-16 +2.183878525910385E-16 -4.724411095077074E-16 +4.912286097758351E-16 -4.007255623110522E-17 +9.958918567071180E-16 -2.091268176295890E-16 -2.614027059023016E-16 +3.423053560830120E-16 +5.141361841332896E-16 -2.577989096339659E-17 -2.544592072959954E-16 -2.005582910100581E-16 -2.607130926133633E-16 -4.997861098742367E-16 -2.212569294875659E-16 -7.863504808180706E-16 -2.315534818644954E-16 -3.191323210557583E-16 -3.418354833576627E-16 -3.311877465371209E-16 -9.556021582458001E-17
+7.839215315147297E-17 +4.164386133803340E-16 +2.475582100607312E-16 -1.239675301564603E-16 -8.555721080799751E-16 -2.521187942674260E-17 +2.628011122314154E-17 -3.118689626218631E-16 -2.051139581740796E-16 -7.434739980874204E-17 +4.451717859922590E-17 +1.499623175765169E-16 -1.265420723498284E-16 +1.433289561184447E-16 +3.125116666679002E-16 +2.510791362879143E-16 +1.938067271646679E-16 +3.673773506045859E-16 -1.858648680147891E-16 -2.386089628658547E-16 -4.450362226816992E-16 +2.819893691664704E-16 -3.686665815926403E-17 -6.729361021450550E-16 -6.916196512508353E-17 +7.636747477129321E-17 -9.042082685734642E-17 +1.378382726666648E-16 +1.948495424667283E-16 +1.358775076837330E-18 -3.555206455718664E-16 -3.401118869646955E-16 -4.880419178854287E-17 +5.346757427137504E-17 +4.753187506073979E-17 +4.995930556612573E-16
-8.590120610800075E-17 +4.628976823229628E-17 +1.143869026174669E-16 -7.126461409142813E-16 +5.026534235108883E-16 -8.675558156532141E-16 +2.238928440508300E-17 +5.526132932729992E-16 -6.942389252779293E-16 +4.695140283914914E-16 +5.991080046010422E-16 -1.688990462128510E-16 +2.185351848835664E-17 -5.326303109257441E-16 -2.118551786849029E-16 -1.560429368384525E-17 +2.014445517732476E-16 -2.181185379898301E-16 -3.801426683506072E-16 +1.641519345874831E-16 -1.490881088788770E-16 +2.579368162551126E-16 +1.194950883874744E-15 +5.147133803651947E-17 +4.742603022444575E-16 -6.273359625748163E-17 -1.324828864779266E-16 +4.024425169441917E-16 -7.272240661669596E-17 +1.064701404569527E-16 +4.188308830733472E-16 +3.353263025183601E-16 +1.108767215229864E-16 -4.809010536404181E-16 -2.655305791916654E-16 +8.599295035376048E-16
-2.003681061896883E-16 -2.547624171830311E-16 -9.678291761300732E-17 -6.701597094338344E-16 +4.549874815109325E-16 -1.613808941661875E-16 +2.290286839834896E-16 -4.757829840902504E-16 +2.371606978262693E-16 +5.808016729461730E-16 +2.390431856415477E-16 +2.764290341085838E-16 -6.303244563367078E-17 +1.065898017970007E-16 +3.135039998738842E-17 +4.118217814606723E-16 -3.695194378106276E-17 +9.834458942476647E-17 +4.174270667861277E-16 +3.205391566501586E-16 +2.018213127804037E-16 -4.146225685375662E-16 -3.327395777244448E-16 -4.956617367667174E-16 +1.328490377990654E-16 -1.422915336882426E-16 +6.874095378377425E-16 +3.226998376040956E-16 +9.620643387926205E-17 +3.712016436929110E-16 -4.022357532933870E-16 +1.135621256302153E-16 +4.763913349894060E-16 +1.565193449432751E-16 -1.931015833351623E-17 -3.371930361287650E-16
-1.611341215808397E-16 -6.646322040306244E-16 +4.768666386691704E-16 +2.200082268776299E-16 -6.465686076993282E-16 -1.008671533203512E-16 -5.527982520987370E-16 -9.632242570070995E-17 +5.389602192761708E-16 +2.306605322474541E-16 +1.219717981099985E-16 -2.229955133524536E-16 +5.400222486009181E-16 +1.076684746806816E-16 +1.077364472264671E-16 -2.355146764428941E-16 -3.548384139942469E-16 -3.925894844927644E-16 +2.233711801418310E-16 -6.467245704841748E-16 +4.423378957159374E-19 +4.091538107422306E-16 +3.359811210372505E-16 -3.800209711704377E-16 -1.608091636771983E-18 -2.470916323332805E-16 +8.539745313369677E-16 -1.249584800838155E-16 -1.033756920232375E-15 +2.823959089406347E-16 -4.022708359505608E-16 +6.159376018988457E-16 +1.400104678834479E-16 +7.737563973267571E-16 -1.423229705452510E-16 -2.570465838714535E-16
+4.322394571459914E-17 -1.078842968558447E-16 +7.067268960078559E-16 +9.763141301558461E-17 +1.449618101926751E-15 +2.388776030046711E-16 +6.643312244385796E-16 +3.803488742151072E-16 +4.448742505734897E-16 -8.730787055954013E-16 -1.952343950063352E-16 +9.480114361899690E-17 +2.306564487152638E-16 +1.757354893582601E-16 +5.486962806567830E-16 -9.085529539873917E-16 -2.198927991998221E-17 +2.150275430219245E-16 -2.412726331239905E-16 +1.704864216798682E-16 +5.254550612770394E-17 -1.227076982045829E-16 -4.263512447474265E-16 -1.858458788010517E-16 +3.539933843685762E-16 +3.138843433788667E-16 +8.890786061135506E-17 -9.861924700446337E-17 -1.100110038016187E-16 +1.477817432224809E-16 +1.004585521769614E-16 -5.058352003251949E-16 +6.184825749734857E-17 -5.065869511079204E-16 +2.324539318997358E-16 -4.984053712812862E-16
+1.956236355969200E-16 -1.374719120921560E-16 -3.900980460077628E-16 +4.687789960352189E-16 -3.834807665434611E-16 +3.772566559504732E-16 +9.917840206127822E-17 +9.962259515508705E-17 -5.639167604426027E-16 -6.885543897683886E-17 +3.200727494788280E-16 -9.970137852496359E-17 -7.287747318366056E-17 -3.864214467674415E-16 +1.380777160117327E-16 +5.945225842706062E-16 -1.174839493162822E-16 -6.614842888519138E-16 -5.892979855705483E-16 -3.051013427193384E-16 +7.960674894937848E-16 -3.964700368487357E-16 -6.025214017236034E-16 -6.333956870594977E-16 +4.628111331876251E-18 +3.546064689372264E-16 -7.463498233527985E-16 +1.732814003429684E-16 +2.090093068912790E-16 -1.789680617438419E-16 +2.222492739372286E-16 -3.366575517074980E-16 +1.557805568800601E-16 -1.114320148969667E-15 -4.024898183627918E-16 -2.066517262562066E-17
-9.737069892139770E-17 -3.865990984864431E-16 +4.559011074605810E-16 -3.770104572216754E-16 +6.623345676041930E-17 +1.153878096151235E-16 +4.374021709359819E-16 -2.687974205924286E-16 -9.526886028186067E-18 +1.674495727657882E-16 -1.411939169306616E-16 +1.115934198762542E-15 -2.536610745874826E-16 +4.932485326126822E-16 +3.775277143518104E-16 -3.788408126832436E-16 -8.800327360514882E-17 +1.592764397747585E-16 -4.563161631173126E-16 +1.697075146557796E-16 +3.158590508230262E-16 +1.174223484432350E-15 +2.290421759067411E-17 -6.083195188199237E-16 +6.241326371574648E-16 +2.308944636874349E-16 -4.792185335361307E-16 +2.879404128779677E-16 -7.763731586473377E-16 -2.043924980272574E-16 -7.489256961019268E-16 +3.640230179263271E-16 -2.550851872456512E-16 +3.003948398814761E-16 -7.649880264182569E-16 +3.929900158822219E-16
+9.046105412395034E-17 -5.622133541797135E-16 +7.448728328815512E-19 -9.078632801058580E-16 -2.153548214256781E-16 -6.657301274751109E-16 -2.713269537948668E-17 -8.192876832721875E-16 -5.877752133100370E-16 -3.671263106461567E-16 -4.268307054104346E-16 +2.942319183102470E-16 +3.708266669272609E-16 +1.568625908829131E-16 -2.998627809649713E-16 -2.705273568123091E-16 +1.873862459751362E-16 -5.827602393541225E-16 -7.052593568328174E-16 +3.652612210240997E-16 -5.834206133092875E-16 -1.138590909005302E-15 -3.130096378849519E-16 -6.110398790838538E-16 -1.891491246483713E-16 +2.923774614343912E-16 -1.144428205438634E-16 +1.380380875625000E-17 -7.148131119749706E-16 -1.347490692265631E-16 -9.282907714180364E-16 -2.532694770532799E-16 -1.124019813156750E-15 +6.399903056773652E-16 +6.475417195074699E-16 +7.194891720750556E-16
+2.523906984609395E-16 +2.257600752434929E-16 -8.097189108857333E-16 -7.018282629371454E-16 -2.991356410232665E-17 -2.949003075421501E-16 -4.412238735789718E-16 +5.545401563296114E-16 -5.396853565489891E-16 -1.779388025797748E-16 +2.793058221782676E-17 -2.602570750373215E-16 -2.503199318271373E-16 -2.420542925915675E-17 -2.454222737955738E-16 -2.450964351513751E-16 +2.955483530940680E-16 +4.202193468015600E-16 +1.654043494176028E-16 -2.735692349845134E-16 +8.494035178497018E-16 -7.803477676783537E-16 +1.679083241672921E-16 +3.729832253745837E-16 +1.011122902975631E-15 -3.280256415671502E-16 -2.018094934551249E-16 +7.980023608463850E-16 -1.058638288964725E-16 +2.224298587570952E-16 -1.080835077250499E-16 +1.653268034201566E-16 +1.053218264717127E-17 +5.067809131661624E-16 -5.747391708783569E-16 -1.108803743554795E-15
-5.794234754811448E-18 -2.088367672389358E-17 -2.385097210446830E-17 -1.080185350343722E-16 +1.066516786291325E-16 +1.665419438755807E-16 -1.703954425141366E-16 -3.173879404133432E-16 -4.324654346175347E-16 -1.261641741166716E-15 -3.971397926864082E-17 +5.917384697168919E-16 +5.054578567482236E-16 +1.571299751547645E-16 +5.680288325870166E-16 +1.307526538728309E-16 -3.076278093047519E-16 +2.796700834653169E-16 +4.468471125623546E-16 -3.650100334785547E-16 -3.781305137963059E-16 -1.564369373493993E-16 -6.432129109093625E-17 -2.282194505503595E-17 -5.775949338651012E-17 +1.473266590248446E-15 -1.375228865100579E-15 +6.783395078914765E-16 +2.679127543442700E-16 -3.765041002882961E-16 -3.495292891873669E-16 +6.909709143307692E-16 +4.994558705871740E-16 +1.969439479646688E-15 -1.457512055787102E-16 -4.020372125868905E-16
-2.909541762555169E-16 -3.689495259040645E-16 +2.284297204339884E-16 -2.085650053204876E-17 -9.233768539709430E-16 -3.805217164992323E-16 -1.917447822182281E-16 -9.085707511401623E-17 -6.542024259620086E-16 +4.200713070111144E-16 -9.495344721530746E-17 +4.269936917341636E-16 +3.907886260139589E-17 +2.290760884119253E-16 +5.280128038716062E-16 -4.551603598808118E-16 -2.799849672396757E-16 +4.703719773569462E-16 +3.616665614680773E-16 +2.418660112656524E-16 +7.474517073558294E-16 +4.375001504278400E-16 -7.996746494535093E-17 +1.927063368333346E-16 -4.211970192005387E-16 +8.441929259181058E-16 -5.015032594197851E-16 -1.110056475776297E-15 -5.059670706374228E-16 +6.316493702129459E-16 +5.524771939181510E-16 -4.282476246157966E-16 -1.033653797008351E-15 +3.005058208471449E-16 +3.441270528012972E-16 +5.986241393240569E-16
-1.275673837863441E-16 -1.365917389808404E-17 +1.049729691772598E-15 +2.637927380041052E-16 +1.774723084898564E-16 +2.338361340401462E-16 +8.472706194053440E-16 -4.082568190845078E-16 -6.171372965115649E-16 +1.322389460595366E-16 +8.184872772552919E-17 +4.336357165649837E-17 -2.423907945761390E-16 -3.400505079220208E-16 -8.190893111958293E-17 -5.934171649412581E-17 -6.729374098481332E-16 -7.241313147456467E-16 -5.247169180754288E-16 -5.546874997276852E-16 -3.740527749205894E-16 +1.480828164390118E-16 +1.005210620939560E-15 -2.019651633774026E-15 +1.229949618431395E-16 +2.722917458414101E-16 -4.677851276321012E-16 +4.175011503209433E-17 +3.020532171048068E-16 +3.478859460330616E-16 +1.499978526811142E-16 +7.108988462567398E-16 +3.347377159391421E-16 +1.296240103581526E-15 -3.580497870154272E-16 +2.434100496288541E-17
-1.130121284394038E-16 +6.849709275495231E-17 +3.750144406250829E-17 -1.307601702562620E-16 -1.310124404907560E-16 -2.724308888649280E-16 +9.938812593009328E-16 -7.818476325547429E-16 +1.726004553914774E-16 -1.380961427833663E-15 -3.101230981862579E-16 +4.056679782729205E-17 -1.894218944492373E-16 +1.886789804834439E-16 -2.297094414267067E-16 +8.928419925976726E-16 +3.940080594869247E-16 +6.197312582949269E-17 +7.927945400704113E-16 +7.911989695570445E-16 +3.418128881817784E-16 +1.809570629231085E-16 +4.697762037519292E-16 +1.147996204624241E-15 -8.302239614394365E-16 +3.520392856826686E-16 -3.770081251507282E-16 -2.373507787143031E-16 -4.735922618365978E-16 -3.060279049142748E-16 +3.466309786007159E-16 +5.100850550907069E-16 -1.589041656556775E-15 -6.992780721816849E-16 -1.980478516726294E-16 -5.002249171595343E-17
+2.680778280534279E-16 -6.958110963898060E-19 +8.564895076275781E-17 +3.054881614801860E-16 -1.136357954897447E-15 +2.805304862362095E-16 +5.210014765014935E-16 -9.812377449082363E-17 -3.642628942612677E-16 -4.033325801209479E-17 +8.133121024029636E-16 +8.044149063753126E-18 -5.602511177781813E-16 -8.082739731801619E-16 -5.959993730568024E-16 -3.920562505241943E-16 -2.593252529753533E-16 -8.838720231325843E-16 +3.373190942859033E-16 +8.071976712029117E-17 -5.503284007529763E-16 +2.363882387784530E-17 +1.584469897081844E-16 -1.443352889539910E-15 -3.961849243434452E-16 +8.842909752700396E-16 +4.785263192795382E-16 +9.638498072671485E-16 +1.215616335526803E-15 +8.787893057041762E-16 +1.760904603187306E-16 -4.467574804888514E-16 -4.557525117744715E-16 +2.566914478567450E-16 +3.201838444104366E-16 +7.612370009786540E-16
-4.664470150697543E-17 +6.071311407956947E-16 -5.304336276020754E-16 +4.370264241427296E-16 +1.226254345756767E-15 +1.249236318305634E-16 -4.629433956323349E-16 +1.103927526690944E-16 +2.103318961961254E-17 -9.619874004232508E-16 -2.621256290985791E-16 -1.721930573592664E-16 -3.330133063940463E-16 +3.664768413096095E-16 +2.743122649882372E-16 +6.215096970772050E-16 -1.950280260580075E-16 +1.116193946244484E-15 -5.167145476296690E-16 -1.311336528493825E-16 +2.602725125022985E-16 -2.538770107067750E-16 +5.202742901847639E-16 -3.614911273249783E-16 +3.015404772653502E-16 +7.077332330548579E-16 -6.570720343107705E-16 -9.468391631937440E-16 -7.452803438864188E-16 -6.002725081813870E-16 +2.088802206630056E-16 -6.359035291638028E-16 -8.995762409969831E-16 -8.170263554572992E-16 -5.927175544492184E-17 +1.042230065424492E-15
+7.454668147358133E-17 +2.020693180975088E-16 +7.254923861081763E-17 -4.598434469512863E-16 +1.068949669229450E-15 +8.938929704921682E-16 +3.268486069111816E-17 +3.945429932599548E-16 -1.242028051380887E-16 +2.962217773743597E-16 +2.690582518360698E-16 +3.574319887863292E-17 +3.621732747337393E-16 +7.456857233803357E-16 +4.855390496061310E-16 -1.763779450239312E-16 -7.376240737080616E-16 -9.087706546380271E-16 -6.594966860263194E-16 -7.414845939984941E-16 +9.592161321783200E-16 +3.244609668234547E-16 +1.732253881793744E-16 -1.641159194761004E-15 -8.843273811484099E-17 -8.436849386808055E-16 -1.501630805754611E-15 -4.547418403656832E-16 +7.899998515069837E-17 +1.100652899016457E-15 -1.481148428714252E-16 +7.230424602427739E-16 +8.164611845768065E-17 +1.468694550105640E-15 +1.008879934806023E-15 +1.755154389279038E-15
+1.526820297864423E-16 -1.682910437506037E-16 -2.473596800962736E-16 +5.273375666699058E-17 +4.587955844774714E-16 +2.614277430196227E-16 +1.592562902340631E-15 +6.263418281870875E-16 +8.065036118682641E-17 +8.294566570839296E-16 -1.968256715088200E-16 +3.014167222569183E-16 -1.548616209220175E-16 +1.225840755450490E-16 -4.455163863335213E-16 +5.388745741716945E-17 +2.890012383980455E-16 +3.512193445709925E-16 -4.507342769994770E-16 -6.484349538604345E-16 -5.042385986257774E-16 -1.279698102459387E-15 +7.948103567730043E-16 -5.247731438046977E-17 +1.923391660338003E-16 -2.660043901387922E-16 -5.676910572507884E-17 -1.088643323911282E-15 +5.544632395889145E-16 +3.406736438086711E-17 +4.637384143107582E-16 +3.985805145571376E-16 +9.280640389361773E-16 +1.484158630598425E-16 -2.677676765276548E-18 -1.563348854719329E-15
-1.253295359745880E-16 -8.858405558261442E-17 +4.466263911644445E-16 -1.193418514677690E-15 +1.282058798689624E-15 -4.891708080058313E-17 -8.321144901352778E-16 -4.312158459533754E-17 -2.202273635655074E-16 -2.223965777202981E-16 -3.568869917407619E-16 -4.764380151824413E-16 +8.534405984718658E-17 +7.485629534229605E-16 -1.118029743488195E-15 -2.454729051072779E-16 -8.618224192052753E-16 +1.605537483469190E-16 -8.653725256761323E-16 +7.046580663854790E-16 +2.583730523367178E-17 +5.685220477643465E-16 +1.418284691376114E-16 +2.693195577212779E-15 -2.473460993722753E-16 +5.381708278488896E-16 -1.023883917349250E-15 +1.088766520494849E-15 -1.618356706425385E-16 +1.011481857168805E-19 +9.994938833580405E-16 -1.049628640923860E-15 +3.748583370591852E-16 +6.313164310704125E-16 -3.892915496280381E-16 +9.453571147044980E-16
-1.176732183992462E-16 +1.218943409174390E-16 -1.330632379505954E-16 -3.002208391212096E-16 +3.760793595631285E-16 +1.586232876233289E-16 -7.019693385906163E-16 +5.728379597523652E-17 -3.244755206527423E-16 +2.657483559267612E-16 -4.678867436054182E-17 -2.689440383560037E-16 -4.081264904717479E-16 +1.286500689095862E-17 +4.162980210071360E-17 +3.544336282242598E-16 -4.234712764784803E-17 -1.168117451273940E-16 +1.188238842237576E-16 -3.338086259481083E-16 -9.335367288993446E-16 +1.597022906399622E-15 +8.207434454632548E-16 -4.179099766549652E-16 -5.351344177012140E-16 -7.195253528028805E-16 -4.660152511288218E-17 +5.966277731901393E-16 -4.316747462247713E-17 +6.006315182860942E-16 -4.932297427951128E-17 -1.041782126715102E-15 -5.950416668784932E-16 -5.734813941471843E-16 +3.626754874680159E-16 -1.268242271722878E-16
-1.567580317379688E-16 -6.659101716072392E-17 -5.951758948529724E-16 -6.912356494018649E-16 +9.343962893935784E-16 -3.685941885516561E-16 -7.565508695079013E-17 -1.129076191320914E-16 -5.161437094617656E-16 +8.433433164038137E-17 +9.636112829249918E-17 +3.170683873078242E-16 -6.643329561411920E-16 -7.689917246505224E-16 +2.971901349700087E-16 +2.863227849747973E-17 +1.692923467092798E-16 +1.470371906744980E-17 +1.428672890151415E-16 +1.119760105344200E-15 +2.349370121737807E-17 +2.339059197529097E-16 +4.508561445885462E-16 -9.602606489553575E-16 -7.964323215324276E-16 -8.402816713980201E-16 +1.124737417228834E-16 +4.544394638360283E-16 +3.724184910604698E-16 -3.807865451804254E-16 -1.279979470102969E-16 -1.958219045326102E-15 -1.005195651303380E-15 -9.324897211454406E-16 +1.012764087171574E-15 -3.232788967784106E-16
+1.483886050652675E-16 +2.493457539819032E-16 -4.271184282957899E-16 -1.662049372591368E-16 +1.473591655580554E-16 +1.535936506502860E-16 -4.484200702842198E-16 -9.420831580576643E-16 -7.473070269009478E-17 +8.284413715158777E-16 +5.040369492598323E-16 +4.113861096196425E-16 -1.254951627493051E-16 -2.520198986213407E-16 +1.133259715171544E-15 +7.947934335882496E-16 +2.639103407533337E-18 +2.479769934068933E-17 -1.478187927564200E-16 +3.714366483415755E-17 -7.875735992664197E-16 -7.554803386405380E-16 +3.255330791309023E-15 +6.361164596571102E-16 -4.297206003831065E-17 +4.227282884679051E-16 -3.379927784491374E-16 -4.876716067657847E-16 +6.349651980593977E-16 +5.396816851789261E-16 -2.358031073528737E-16 -8.830462638982436E-16 -6.809232867099130E-17 +5.829873772922106E-16 -1.580427786772617E-16 +1.733681197983485E-16
-1.541708225401398E-16 +1.251923166371328E-16 -4.921947652583659E-16 +1.317256951719033E-16 +2.227710983216898E-16 -1.623488845350036E-15 -1.049272012739672E-15 +1.062984969921185E-15 -1.692684031392688E-16 -5.287215390963805E-16 -8.485695684181962E-16 -8.418791736323703E-17 -2.911568118016979E-16 +2.172283051731937E-16 +2.766534396267706E-17 -6.805215780421111E-16 -1.223693890888670E-16 -4.060782287340763E-16 +2.070191815654820E-16 +8.322190320128268E-16 +3.270026458807185E-16 -7.956638793140556E-16 +7.274488432055637E-16 -9.544709601767819E-16 +5.110066571214349E-16 +1.199013893953086E-15 +1.346234951704160E-16 -9.246130055868834E-17 -1.162413437716405E-16 -9.207950859655677E-16 -5.731863224074126E-16 -1.118777427868195E-15 -6.483571633722493E-16 -3.721924067646895E-16 -1.340987136232015E-15 +6.122379892967331E-16
+3.398420857046177E-16 +7.621157105352396E-17 -7.218085624791800E-16 +6.838110284248216E-16 +6.672973568032131E-16 +6.084039236042300E-16 +3.884822313992017E-17 -1.498470423584358E-16 -3.177729888525836E-16 -1.085513468823360E-15 -3.307438384660020E-16 -7.164351145019743E-16 +6.509406323630788E-17 +2.654786305269812E-16 +1.204149918159614E-15 +3.162939728567386E-16 +2.050367962849989E-16 -3.112093303892136E-16 +1.928197928631445E-16 -7.095117631666806E-16 +9.859636549639263E-17 +2.528706019757680E-16 -1.295526136892550E-16 -6.354057176388555E-16 +3.556942070426820E-16 -4.548247629610775E-16 +4.037180076041929E-16 +4.059078052462973E-16 -1.446261218785303E-16 +4.658555772336999E-16 +4.250814537689233E-16 -7.184069818109993E-16 -8.633169105429317E-16 -7.014463233770736E-16 -6.842887256486237E-16 +1.154712206117172E-15
+2.393724373363513E-17 +8.622624672970347E-17 +1.335228393512646E-16 -3.646865612817663E-16 +1.433484083045247E-15 +4.554346801654970E-16 -9.269868860582643E-16 -1.446124071994173E-15 +6.110034131254330E-16 -5.114026865577903E-16 +5.786488812216736E-16 +1.449812357435393E-16 -3.652049967306839E-17 -1.291943272828665E-16 +6.813869812232041E-16 +7.041653833825510E-16 +3.047144117721202E-16 -2.144407367526812E-16 -2.609344075392124E-16 -6.816946706975828E-16 -1.675287068602445E-15 -2.696976952266051E-16 -3.438521072843912E-17 +1.625989515325770E-15 +1.344004726397292E-15 -2.753776960286302E-16 -5.163671387476942E-16 +8.283675912724075E-17 -2.067034875676324E-15 +1.176614337302501E-15 +6.170034996573201E-16 -3.273663993208770E-16 -2.653611488886266E-16 +5.984626849323601E-16 +7.902917217709172E-16 +5.470940066329579E-16
+2.380961969128555E-17 +6.938634500067132E-17 -2.652366545552104E-17 -3.803178661090748E-16 -5.707395944442202E-16 -7.000822881504767E-16 -3.836246628828208E-17 +3.719377456454143E-16 -2.375431844871526E-16 -2.504613733012341E-16 +4.338374964703693E-16 -3.322563398704164E-16 -4.823893232637705E-16 -2.002130408441076E-16 +9.745132700743781E-17 -5.599150623160443E-17 -5.833555686597530E-16 -6.635219915773674E-17 -1.383611708002236E-16 -4.367231588244702E-16 +5.995873762355057E-16 -4.355945389336340E-17 +8.577107935315971E-17 +5.796793284158175E-16 +6.059793265173366E-16 +1.016361703444306E-16 +1.910347631166508E-17 +1.028451188484825E-15 +3.800624637980044E-16 -2.324296251699709E-16 -7.647915521284336E-16 -6.226155868978383E-16 -6.824249459769266E-16 +2.368831505791519E-16 -3.109826626160620E-16 +2.164469122128704E-16
+1.377812379365815E-16 -8.847818705211947E-16 +1.445757259578716E-16 +1.299316737647905E-15 -1.792969266460831E-15 +3.422058221337982E-16 +5.012171815415064E-16 -6.110867449547028E-16 -1.061170089335129E-16 +5.423761217801734E-16 -3.124079371721856E-16 +1.143167242007076E-15 -1.609558807024468E-16 -1.466578031675141E-15 +2.785484120014861E-16 -9.448254659209431E-17 -6.116599199078368E-17 -8.282636187257450E-16 +3.601236742042462E-16 +5.702726340312315E-16 -1.532869413590838E-15 -1.283353887168162E-15 +2.026863570943579E-16 -3.296231775325364E-16 +6.180111538206188E-16 -2.893149655590348E-16 +7.149843649906840E-16 -2.963058665747220E-16 +2.204861512457128E-16 +3.799206931573187E-16 -7.196987903404925E-16 -1.134947512361791E-16 -1.049735847020638E-16 -2.467023278160535E-15 -4.690395542898709E-16 -1.502255814355550E-16
+2.802364698505612E-16 +2.645285350113058E-16 +2.047127904662425E-16 -1.173655866207153E-15 -1.920696942133456E-16 -8.965006954235498E-16 -2.700489663659173E-16 +1.150507919868377E-16 +7.255849631283574E-16 -1.305661809343409E-15 +1.009126087561673E-16 +3.342735517294347E-16 -5.252724994139216E-16 +5.752720542257449E-16 -3.449027243730434E-17 +1.755731815585091E-16 +6.163163059371048E-16 +2.573500028514365E-16 +1.537380499594021E-15 -8.315339722998463E-16 -1.055701296552638E-15 +6.510092398216832E-16 -1.142188173456471E-16 +4.604256947541896E-16 -9.192134327036050E-16 +7.280835734970677E-16 +3.958673928935966E-16 +1.562177624465045E-15 +2.202431207059027E-16 +1.465592076336218E-15 +2.727985339762071E-17 -4.064912895865996E-17 +1.294016489679686E-16 -3.682174105485234E-17 +4.645078523414967E-16 +1.356457886998591E-16
+4.861772579126141E-17 -4.213283327527636E-17 +6.176390874321967E-16 -3.105704997844159E-16 +9.643669057971141E-16 +1.602779638388123E-15 +3.906504769254951E-16 +1.991220934273170E-17 +6.262805299677943E-16 -5.977395422246432E-16 -1.139004128838061E-18 -6.756423783391216E-16 -1.384233091765252E-16 +8.473884498877349E-16 -1.975256878880465E-16 -1.167186265882550E-16 -6.665628264163254E-16 -4.431105406725963E-16 -7.394916218659955E-16 -2.770574344725054E-15 -3.393462892067887E-16 +6.689356125960144E-16 -1.770505079093522E-15 -6.358061449981330E-17 -4.361436114423416E-16 -7.483814933434160E-17 -6.329674613411252E-16 -1.064366243165030E-15 +2.036752322007052E-16 -3.169051665107033E-16 +1.578232479168548E-15 -7.699529639294756E-16 +1.238164982157631E-15 +1.683890646150634E-15 -9.704025303369853E-16 +3.887577252980798E-16
+1.835708993879731E-16 -2.381562303729922E-16 +1.234483949127444E-16 +3.603794715368721E-16 +4.118068159539337E-16 -7.216597063648674E-16 +2.795666785475198E-16 -4.350446540778271E-17 +1.339743530968921E-16 +3.709437305615252E-16 +9.945367920781653E-16 +5.818665248825891E-16 -6.157068008625008E-16 +2.793475819779020E-16 +3.375670272764035E-16 +6.221632780700834E-16 -2.374101513039824E-16 -5.226776324881743E-16 +5.709804465360325E-16 +1.682311273055045E-15 +5.404213040642871E-16 -1.914283489924104E-16 -3.449278798143505E-16 -5.243886241814575E-16 -1.100605279311035E-15 +2.615182391167234E-16 +1.373642130358456E-15 +9.767775696535549E-18 +2.574333436892202E-18 -1.507395118368749E-15 -6.982704389874956E-16 -9.774464568077970E-16 +3.307029517425794E-16 -1.757632201448172E-16 -2.059291100231002E-16 +1.532845286212248E-15
-1.729653322043000E-16 -2.387945094034177E-16 +7.560326408541369E-16 -5.147058470455637E-16 +6.233105354968808E-18 +5.133251899589840E-16 -6.363003821402471E-16 +9.430983948737588E-17 +1.407446613881064E-16 +2.446523756472352E-16 +5.984067064020590E-16 +1.373380950933169E-15 -1.776113934297857E-16 +9.102527257220669E-16 -1.142057089110824E-15 +4.413462933627987E-16 -1.447947020977471E-15 -2.300833489838669E-17 +7.124042002850947E-16 -1.611825406949308E-16 +9.787900229961563E-16 -9.655801886640832E-16 +2.017044786939293E-15 +8.367458496745570E-16 +6.613533297271943E-16 -7.450173238175607E-16 +6.777059320413871E-16 +8.790518828906187E-16 +5.313769064127956E-16 +1.629371708842624E-15 -1.202243437220834E-16 +1.652529472221393E-15 +2.617014131532711E-16 +5.754063240479698E-16 +9.131369311720022E-16 +1.028621830012925E-15
-1.497155615864801E-16 -2.915267572929710E-16 +6.347573585984101E-17 +2.993204009120670E-16 +3.322555639750019E-16 -1.073710497318832E-15 +3.934539243703354E-16 +1.387937328557405E-16 +1.409844556710116E-16 +2.092503424491661E-16 -6.434125196142741E-16 +1.357000920472481E-16 -6.105707310770285E-16 -4.416327754255364E-16 +4.758394542631033E-16 +8.482406770639469E-16 +1.012449422622695E-15 -7.839614181638670E-16 +9.142051719898397E-16 -3.820991199808478E-16 +1.252932088904217E-16 +9.520207164414302E-16 -2.977842795849810E-16 -1.301885952403925E-15 +9.867444173395886E-16 -6.747316409494086E-16 -5.935288989280510E-16 +1.241644480363769E-17 +2.883904463218556E-15 -1.113101067132011E-15 -1.296154195830242E-15 -7.037596641618608E-16 +4.254877804033723E-16 +8.645276116909576E-16 +4.366069042180814E-16 -6.821042203331957E-16
-2.535155449800034E-16 +4.766941789560786E-16 +3.049829576123467E-16 +2.093537882090059E-16 -5.196880352843093E-16 -2.075022999177612E-16 +1.139492076063961E-15 +1.372086882285931E-16 +1.581263799634433E-16 -3.234325040097509E-17 +2.610960071980420E-16 +4.904195618638068E-16 -1.286181340097159E-15 -9.266376103629329E-16 +2.478354055735269E-16 +1.577449728146184E-15 +7.426120621631119E-16 -3.517249341117923E-16 -3.396988519433910E-16 -6.916950879513510E-16 -1.004530063034278E-15 +1.165911707388658E-15 -1.380567377032720E-15 +9.148518106125489E-16 -6.208496110915609E-16 -9.587706623861657E-17 +1.496997108092395E-15 +6.709938717867995E-16 -4.235036496134692E-16 +5.535572830454559E-17 -1.023836600124554E-16 +5.462780740740732E-16 +1.011036831478936E-15 +1.432706883663235E-15 +1.936426876186838E-16 +6.243659640108129E-16
+8.193272936430002E-17 +5.049190265409180E-16 +6.315554896853664E-16 -5.128966078312856E-16 -4.129435006683341E-16 +1.064214790623065E-15 -4.391516719936019E-16 -1.252427794107871E-15 -5.666796460004319E-16 +1.179464580758587E-16 -6.489300098248201E-16 -4.453453204197616E-16 +3.158846794435516E-17 +5.897597993045398E-16 -1.641536848499605E-16 +1.558044605386065E-16 +5.291890386372582E-16 -7.474825064824349E-16 +8.486158074137723E-16 -5.402045682164387E-16 -1.613108597854836E-16 +7.614901016305894E-16 +2.202413611416825E-16 +7.069458650753371E-16 -3.986898888163531E-16 -6.594254834662578E-16 +3.130350227040891E-16 +1.388937202225531E-15 -1.407450232537750E-16 +1.282193241407945E-15 +2.616207417339529E-16 +8.197244630974140E-17 -1.575246719199504E-15 +1.193944044777174E-15 -4.490141663411052E-16 +5.893010699816497E-16
-3.586178944694893E-16 -2.203288966769759E-16 -3.241714834037191E-16 +8.539882557302831E-16 +2.805445913200147E-16 +1.878465352592027E-15 -3.319078536414315E-16 -1.905570329562778E-16 -4.003546099745682E-16 +8.188028569987385E-17 +3.732600485518984E-16 -1.132610582083916E-15 +8.729993953114745E-16 +1.137700710775155E-15 +6.164562785064548E-16 +3.120963957244894E-16 +1.272908820842119E-16 -1.681141698178998E-15 +4.796876713922221E-16 +1.405527177613883E-15 +5.041472156925093E-17 -2.014927112495615E-17 +8.957382578239510E-17 -1.130139861452111E-15 -1.651534569380452E-15 +1.599397127022372E-15 -1.865819404220378E-16 -2.402354286655733E-16 -1.572751540169845E-15 +1.563194460589618E-15 -1.091896203473870E-15 +4.124326426041866E-16 +3.391029325801027E-17 +1.005760549716718E-15 +4.775075610586409E-16 +9.732748125155734E-16
-8.631095002442890E-17 -5.239555891046460E-16 +1.100393323077556E-17 +8.468451871814182E-16 +7.840782326099718E-17 -3.370414424020540E-16 -8.197486222239072E-18 +1.209662349230136E-15 +8.412584746715034E-16 +8.949643609811338E-16 +2.396077813875609E-16 +1.029498713077978E-15 +3.532913976774424E-17 +1.014793511961364E-15 +5.237092145999680E-16 +5.524412630734405E-16 +4.032765024452956E-17 +9.645494075797775E-16 +3.627504742462960E-16 +1.040683485206354E-15 +4.955337305949957E-17 -8.122636719210243E-16 -6.425926015182523E-16 -4.214291802801383E-16 +8.634118967708736E-16 -5.536910192037076E-17 +1.392004072858612E-15 -5.372015347430679E-16 -8.609970312740555E-17 +9.483503054784138E-16 -1.190364085348316E-16 -3.923095764495606E-16 -4.249530811360459E-16 -6.792757223406586E-17 -4.251825676951558E-16 -1.087259966603049E-15
-4.143954640324383E-16 -6.278119729810555E-16 +9.385448185412135E-16 +1.902370023607501E-16 -2.308143837054859E-16 +1.706183670274751E-15 +1.378149528670914E-15 +2.535951907890661E-16 +1.109321697610446E-16 +1.013545396961471E-15 -1.399507118260845E-15 -6.303191530750056E-17 -1.309647049315813E-16 +1.547159907164511E-15 +1.087002270572647E-15 -5.263433545877839E-16 +1.159473186734135E-15 +5.421034442503353E-16 -1.192099173090724E-15 -6.276095210948199E-17 +7.579768575137655E-16 -3.541770863192226E-16 +9.042480637157463E-16 -1.432501111753113E-15 +1.460529228607650E-16 -6.489511960238020E-17 +2.537609366907161E-16 +1.016560336378209E-15 +1.393603872643054E-15 +1.768710253341576E-15 +6.853290959405027E-16 +9.529142089248291E-16 +7.298934542593810E-17 +2.055634952165371E-15 -1.253640191851195E-15 +7.303021547553210E-16
-5.118623806026881E-16 -2.458827284330448E-16 -5.453343830559893E-16 -8.559996181815997E-16 -4.910886570685133E-16 +5.683678583513357E-16 +8.131923629428153E-16 +3.636883945783827E-16 +7.379753345076162E-16 +7.306717377056101E-16 -7.339434608840106E-18 -9.693687851737392E-17 -6.098772705823703E-16 +6.252228365493345E-16 -7.723801363367793E-16 -7.444182612559943E-16 -4.754673585546020E-16 +7.251713411307237E-16 -4.189734648177360E-16 -9.376772752887795E-16 -7.907433809775478E-16 -8.697900611644883E-16 +1.042108813509830E-15 -1.543867803341492E-15 +6.565616043416706E-16 -1.201016077000199E-15 +1.871324512855474E-16 +1.908931514402071E-15 -2.642840214755979E-16 -9.777317833089125E-16 +1.813485570289780E-15 -9.347104772166207E-16 +3.602597921959522E-16 +7.171286993968418E-16 +5.444821778776117E-16 -1.492598165003727E-15
-6.180666761159794E-16 -1.503198732722318E-15 -7.840008730247246E-16 -1.895604430659369E-16 +1.320819836889583E-15 -4.192632674613334E-16 -4.438568821129567E-17 -1.712072077887941E-16 +1.298954750900745E-15 +9.208839108444071E-16 -5.368658451274061E-16 +7.141710238036736E-16 -4.999028456250922E-16 +7.021978977703997E-16 +5.554799682325139E-16 +7.777397717936227E-16 -6.797579691547649E-17 +5.451778253861106E-16 -9.103764738392119E-16 +7.045383808439357E-16 -1.025343600193052E-15 +1.601256855360531E-15 -2.868801930873891E-15 -5.547485898884362E-16 -5.952478705264076E-16 +5.839815267832558E-16 -2.820421768822829E-15 -2.163922255965145E-16 +3.082041572742479E-15 -9.328281131262362E-16 -4.576244015913949E-16 -6.278774791133613E-16 -1.256606023332112E-15 -1.343271667005721E-15 -2.114277606578510E-15 -6.680662460900879E-16
-3.029890652155673E-16 +8.535504902434241E-16 -1.985910426468774E-16 +1.223720606547709E-15 +4.658893423084802E-16 +2.304421946160482E-16 +7.497597783037966E-16 +2.056059019231093E-16 -9.988820413190778E-16 +5.897058654742401E-16 -2.274771542332209E-16 +5.853796766072159E-16 -6.852154721238910E-16 -1.718500082918454E-16 +1.338618097358417E-15 -2.999253122520640E-16 -1.044132314203326E-15 +1.015260806917212E-16 -7.157337864836955E-16 +6.658124016958064E-16 +1.079890642900371E-15 +8.238925568162169E-16 -1.736946610727008E-16 +7.065979841389966E-16 -1.283827102906735E-15 +3.772443770746653E-16 +2.357618707094086E-16 +1.194992677546778E-15 -3.693224104003657E-17 +3.492097142843462E-16 +5.841629253848630E-18 -1.895246435065127E-16 +5.304522929067483E-17 -5.089026573756124E-16 +1.057544791661915E-15 -8.600414460409590E-16


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-elong.imag.symmps.mkl <==
# bond-dimensions: [ 100.  120.  140.  160.  180.  200.  220.  240.  260.  280.  300.  320.  340.  360.  380.  400.  420.  440.  460.  480.  500.  600.  700.  800.  900. 1000. 1100. 1200. 1300. 1400. 1500. 1600. 1700. 1800. 1900. 2000.]
-1.590858538461086E-17 -8.126355645631475E-17 -4.768229246553388E-17 +7.996718221114015E-17 +3.508691256571183E-18 +1.014096456606003E-16 -9.448102196251605E-17 -2.885629316959590E-17 -1.731217935444424E-17 -8.969035103700817E-17 -3.114906952800375E-16 -7.757226763538133E-17 +2.685820762707813E-18 -1.945527481274709E-17 +3.675714748453473E-17 +1.019643059897264E-16 -2.334918043967686E-16 +3.937967485062240E-17 -4.392578114976007E-16 +4.968147928271499E-17 +1.289935236415522E-16 +1.527765936134735E-16 -1.010657100810380E-16 +1.221250577197466E-16 +2.349602683243909E-17 +2.870816056270013E-16 -3.144289895209280E-17 -1.045142661147691E-17 -8.699064804315178E-17 +5.113532807012391E-17 +8.384242354412856E-17 +5.883309282898975E-17 +2.211658087398558E-17 +3.629214283305279E-17 +2.895465939989434E-17 -1.125120830766596E-16
-2.792981938928092E-17 -5.972172324168327E-17 -2.146624487510736E-17 +7.773497981336071E-17 +5.089632339250576E-18 +6.536768908143709E-17 -1.354936404026696E-16 -3.591671595210443E-17 -2.955887337897509E-17 -4.943482978390222E-17 -2.994295584210834E-16 -1.118767733168638E-16 +1.532277896912516E-17 -2.501317167840670E-17 -1.792370324591751E-18 +9.533404251149486E-17 -2.493029889631463E-16 +3.490917186722643E-17 -4.872210843400806E-16 +3.450908082382639E-17 +1.308986876573664E-16 +1.612355058693944E-16 -1.253838637520778E-16 +1.521053736891136E-16 +3.052175628095158E-17 +2.421746154273052E-16 -2.976828640365571E-18 -2.579309310201506E-17 -7.894077899779592E-17 +8.626163019466134E-17 +6.116667747147989E-17 +2.506711979516670E-17 +4.345539851433684E-17 +5.001905546551722E-17 +2.291340980830087E-17 -1.814167724000946E-16
-8.979136177238978E-18 +1.311202866446594E-17 +3.213319870238870E-17 +5.314380262551134E-17 +6.029468642365568E-18 -7.025679665315769E-17 -1.601248319009282E-16 -1.540780601983818E-16 +2.535287581627755E-17 -3.426981498396311E-16 -3.028732435752213E-16 +8.030759587628282E-17 +1.855795216787065E-17 -2.435696558203737E-17 -8.423354986048634E-18 +9.124083612416872E-17 -2.609521552010965E-16 +4.591037655986429E-17 -4.491433447309000E-16 +5.895568456460209E-17 +1.271800840554797E-16 +1.175884469998491E-16 -1.072136732572419E-16 +1.169903268749318E-16 +2.434414692665309E-17 +2.831561207232209E-16 -3.163843174715429E-17 +3.048915826794661E-17 -8.054251091640696E-17 +3.065180845907883E-17 +8.892362259447281E-17 +4.782943928865881E-17 -2.762011654436662E-18 +6.601739973704812E-17 -2.395081898887100E-19 -1.758515009157204E-16
-2.388851617811086E-17 -1.036492777033610E-16 -5.327813425767665E-17 -9.990476352262902E-17 +5.405805462971450E-17 +1.898651866181511E-16 +3.212820883874105E-17 +6.243649329138215E-16 -9.862354788239851E-18 +3.171663258962472E-17 -2.572210292824968E-16 -5.100329433568363E-16 +1.900213571507918E-16 -1.282604280112447E-16 -1.741618234014413E-17 +1.019374903074008E-16 -2.236033506129395E-16 +2.719389419102200E-17 -5.133991765176644E-16 +7.907764989692913E-18 +1.151300776814778E-16 -1.508968868620114E-17 -6.769040215499686E-17 +1.320913015231396E-16 +1.966061213949717E-17 -5.602439115874799E-17 +2.750118399890587E-17 +2.145760302779610E-16 -7.388210622607991E-17 +1.283818426066453E-16 -3.640812972235551E-16 -1.950575364372187E-17 -9.024493687795316E-17 +1.881418526396883E-16 +2.526831109724606E-16 +1.934719316149261E-16
+7.564382736829206E-17 +5.389755677546084E-17 -9.421399158825752E-17 +5.429863424823296E-16 -1.537960224550986E-17 -2.581637922176658E-17 -3.446145973065613E-16 -7.693518530588881E-17 -4.367049280933493E-17 -1.428426449782480E-16 -2.908876818104002E-16 -5.952111024838890E-16 +3.099742152822795E-16 -2.902647427652707E-16 -2.235225844535723E-16 +5.969322461422118E-17 -6.457464393057059E-17 -6.169026652743624E-17 -5.275810701685453E-16 -5.138686955526705E-17 +1.998959898468504E-16 +1.198342906023429E-16 -1.940856054677716E-17 +1.461637955554639E-16 +1.360759633832852E-16 -8.317171366347933E-18 -2.742294193715309E-16 +2.430200322413571E-16 +4.551080356405866E-17 +1.943009682979891E-16 +1.948249704720963E-18 +6.580983563551996E-17 -1.525527071868660E-16 +5.645653657373014E-17 +1.707497312365962E-16 +1.429548786273674E-16
+2.076998240305939E-17 +5.408245645778481E-17 -1.625227539292953E-16 -4.998425388851607E-16 -2.882340118362903E-16 -3.977797503764894E-16 -1.782631202456222E-17 -4.505064505724694E-17 +1.049355392131827E-16 +4.813683874834482E-16 -2.312521088414406E-16 -3.375478147659061E-16 -6.359625298210900E-16 -1.825957760203689E-17 +2.917919582351261E-16 +2.185012393137759E-16 -4.570326171816585E-16 -3.835098626948149E-16 -5.430453195879914E-16 -7.344118217347790E-16 +4.289322112131727E-17 -5.332965295888678E-17 +1.309432381341948E-16 +1.740367129125011E-17 +8.676288063101785E-17 -3.571858211551603E-16 -3.682794883774660E-16 +6.051780086198457E-16 -3.108574930318474E-16 +1.697136768928491E-16 +5.921655530644062E-16 +3.358870699359813E-16 +3.659545341319749E-16 +5.956172775166395E-16 +2.368767421904188E-16 -1.428362279126811E-15
+1.119811834634769E-16 +4.106365721084916E-16 -1.523840048835456E-16 +2.980274111151428E-16 -8.029077708915318E-17 +1.529752291244406E-16 -3.883627803148945E-17 +7.958276912157346E-16 -3.307718283967744E-17 -2.957271827182619E-16 -4.215167685805075E-16 -1.038189084716826E-16 +7.405258284042734E-16 +1.594011038324693E-16 +2.695126610628081E-16 +4.220139615773148E-16 -5.885732686670399E-16 +7.638505287611325E-17 -3.242848026549939E-16 +3.239954642965047E-16 +1.021548029426384E-16 -9.293768537966920E-17 -1.536332642181437E-16 +1.410841646263793E-16 +4.615908820380848E-16 -6.897518497946882E-16 -3.863891850857505E-16 +4.531471244732724E-17 +4.012508184861213E-18 -9.735487060065664E-17 -5.236134533512500E-16 -1.644023571072838E-16 +2.343089562847016E-16 +2.751896805677729E-16 -1.529048281282418E-17 +1.144551679205658E-16
-1.316421482756742E-16 -1.233784485201470E-16 -1.150834019281264E-16 +4.871719880941428E-17 -6.305576509590957E-17 +2.506270422750871E-17 -1.244916377896333E-16 -1.617016613246916E-15 -1.804020304318769E-17 -1.157524018067296E-16 -8.336946717676041E-17 -4.239756402927086E-16 -4.480994261403975E-18 -4.381627640003629E-16 +6.721182813347801E-16 +1.069982579095374E-16 -5.819024022777702E-16 +1.339366414755546E-16 -2.238750753299696E-16 +3.059779626714860E-16 -1.754284659129085E-16 -8.534873726096774E-16 -2.466162778605673E-17 -2.500303125639886E-16 +1.807187055563250E-16 -1.134030385131093E-16 +7.028049927218109E-18 +1.886492015031782E-16 +1.104976692740012E-15 +4.961105373233831E-16 -1.390290632315705E-15 +1.989494946982030E-17 +8.228183781695939E-16 +1.792395928204149E-15 -1.036403654461838E-16 +1.424823237204773E-16
+2.960158466249615E-17 -1.874453670550572E-16 +2.250066493630775E-16 +2.895950606064494E-16 +2.626179397022104E-16 -2.189243026378302E-16 -6.801214265256564E-16 +1.963274835801413E-16 +1.437296273111192E-17 -5.238887240632278E-16 +1.086640760901905E-16 +2.056489845137902E-16 +3.744089913785809E-16 -4.142190421242123E-17 +3.779084630803773E-16 +4.674193201910062E-17 -4.340803737458903E-16 +3.331113684537160E-17 +1.012631114026852E-16 -6.363334358346519E-16 +3.274433343653683E-16 +3.829965840782538E-16 +5.309273345158633E-16 +1.334927194029499E-16 +1.145803463517356E-16 +1.498566655838117E-16 -5.008889520618019E-16 +5.165414029746794E-16 +5.554731355138590E-17 +4.864589619329488E-16 -5.637793860152450E-16 +4.951518356655184E-16 +2.588301527051061E-16 -7.462689024108942E-16 +3.012239679715561E-16 +2.443653883968632E-16
+2.969462593779612E-16 -3.267133049783863E-16 +1.716491224136056E-16 +7.997520975341573E-16 +3.560272739788141E-16 -3.768168721429196E-16 +6.094353996301102E-17 +1.278097915463946E-16 -4.234048600791469E-17 +7.431950727848676E-16 +2.326482907897987E-16 +5.676488903336975E-16 +4.498005133967848E-17 +4.007046243163372E-16 -5.877633378398741E-16 +4.966817928055212E-16 -1.523189156438062E-16 +4.053848225748446E-16 -4.768880042015553E-16 +6.902153698278000E-17 +1.111309168991871E-16 +4.867250944624292E-16 -3.149959591705890E-16 -2.095119037992513E-17 -4.942981947988654E-16 -1.155441868458913E-15 -1.436631405872166E-15 +4.482276071047127E-16 -3.107615193366525E-16 +2.188691844929810E-15 +1.195236204621945E-15 +3.050202633933494E-16 +1.922561180252236E-16 +4.660669387517837E-16 -5.439540940227770E-16 +3.208465346522625E-16
-6.050485382413026E-17 +3.115354092776815E-17 +1.065010540026702E-16 -2.730307473333791E-17 +3.834533934826305E-16 +2.776076038370840E-17 +2.532737451977031E-16 -1.297219130037201E-16 +1.003275039974440E-16 +5.847343968758477E-17 -3.012786294167363E-16 -1.935885500192256E-16 -2.613299439048369E-16 +3.879852799112645E-16 +1.375546657480271E-17 +1.561787945978453E-16 -2.308071829980872E-16 +3.709464591847968E-16 -2.425656225073245E-16 -2.501507716728854E-16 +6.941916181870028E-17 +8.483907603394723E-16 -1.832036512838566E-16 +3.834301848852120E-17 +8.613771791463802E-16 +1.584093355839774E-16 +4.470864125721281E-16 +1.066820136372979E-15 +1.442146341442019E-16 +2.573523846146127E-16 -5.738435259029831E-19 +1.058832692459534E-16 +4.722884626338661E-16 -4.576162942358837E-16 -7.038096905832017E-16 +1.466504103258501E-16
+2.267502302890536E-16 +4.019118395162452E-17 -4.492949022903201E-16 +2.631747265530484E-16 -8.146848748039444E-17 +3.210155740769190E-16 +1.456355403643573E-16 +8.825248013067496E-17 +1.295630835727620E-16 +5.176640591299825E-16 +1.105012779382808E-16 +1.120376020797132E-16 -1.449624467495154E-16 -3.397429265498085E-16 +6.474682302696127E-16 -3.090444455685021E-16 -2.217208677913400E-16 +3.532110585876288E-16 -4.196698573413171E-16 -1.335188181523034E-15 +2.041791158559751E-16 +8.063522484144185E-17 -5.073246096309674E-16 -3.801959066229860E-16 +9.483383273374866E-17 +4.905794298523358E-16 -7.704321209834735E-16 +7.113652303647563E-16 +2.059800979934355E-16 -2.470441176428404E-16 -1.922266814108129E-15 -7.667879806488542E-16 +1.052198223894529E-15 +7.625603963701996E-16 +1.087683408441398E-15 -7.226295311204292E-16
-3.290511241846143E-17 +1.722832456886337E-16 -8.739842452341766E-17 +2.525028575345568E-16 +3.971002953291467E-17 -2.933630304240285E-16 -8.275736515569853E-17 -2.393247313488836E-16 -6.467411666740935E-17 +5.433346677212878E-16 +1.093527120151519E-16 +3.285523855604428E-16 +1.941597000342200E-16 -4.719651036291512E-16 -4.855835066090984E-16 +5.295303221781346E-17 -4.312006691795384E-16 -2.879588787432557E-16 -4.410197006917729E-17 +2.224815371308207E-16 -1.403869378664117E-16 -1.865065732563924E-16 -9.000130760478247E-17 -2.692444504342936E-16 -7.318969102599088E-17 -3.416950162434216E-16 -5.122806855815778E-16 +3.116892824203257E-16 +3.501766949797045E-16 +8.477731467768305E-16 -1.559072334225609E-16 -1.071118175841087E-15 -4.855185738615912E-17 -3.471998664346586E-16 -7.533999769911267E-16 +2.983994791260182E-16
-1.366330583067987E-16 -1.149719972432278E-16 +6.194192694459170E-16 -2.290715902554530E-16 -8.077863373877624E-17 +1.635175995025194E-16 -1.631085752332242E-16 +2.418564454957248E-15 +3.787451459560665E-16 -9.798323724921342E-16 -4.503156686020144E-17 -1.041315130403363E-16 +2.515714753258792E-16 +3.516482157983150E-16 -1.220533267915155E-15 +2.271665932078081E-16 +1.260905399667877E-17 -5.794852100899100E-16 -9.676747111172844E-16 +7.691285636916910E-16 +7.692445661307775E-16 +4.154378450905264E-16 +6.953706092719366E-17 -5.603330449271396E-17 -5.264202710055653E-16 -5.313040797837675E-18 -1.395721588714757E-15 -3.794378953161203E-16 +2.797599395027420E-16 +1.884635589291383E-15 +6.916218215368869E-16 -6.435303459963049E-16 -2.227316642825192E-16 -1.402125461897158E-15 -9.704411613752282E-16 -5.284092370302617E-16
-8.416373473802904E-17 +8.782794301956949E-17 -1.613480536483031E-16 -6.763714658775787E-16 -6.155755530452852E-17 -4.509440704755406E-16 -4.679394209483674E-16 -6.535692080361610E-16 +6.329014614345004E-16 +2.071146169082698E-16 -6.461436951516222E-17 -4.335308060233755E-16 +3.651512258549649E-16 -2.962503591528604E-16 -5.238464681620210E-16 +6.101541967897155E-16 -2.082401034583327E-16 +5.384345799500725E-16 -1.129414268502941E-15 -4.979533353972841E-16 -2.338219952034945E-16 +2.154270207739208E-16 +1.541194761954196E-16 -4.776084406699604E-16 -9.177827342654380E-16 -9.643221009533900E-16 -5.008451108641044E-16 +6.125719126539893E-16 +1.103128940847828E-16 +3.976502698112654E-16 +9.700373141296955E-16 -2.531883298491043E-16 +3.798044793707584E-16 -1.528246666819271E-16 +6.739252124443364E-17 -5.355135921305919E-16
+1.138010072808732E-16 -5.578146723799526E-16 +1.764524113381908E-16 -2.749732321094496E-17 -1.307506336909799E-16 +8.533685890908206E-16 +2.423175080282280E-16 -4.816936221824021E-16 -1.667940139323665E-17 -1.458416169870564E-15 -8.136997192380060E-17 -2.841622041040598E-16 -1.117050608556345E-16 +3.374694739667378E-16 +1.604070170011061E-15 -9.769127403570541E-16 +1.953843142545300E-16 +5.237776126138563E-16 -1.839728852194414E-15 -1.366232720208595E-15 +3.966849904971802E-16 -5.738283661057357E-16 -1.409709447587951E-15 -2.654862657655226E-16 -2.672817188908477E-16 +2.448906551386800E-16 +1.094684341230116E-17 +8.871509779827265E-16 -8.179675156617729E-16 +4.027518349100045E-16 +1.690873542124327E-15 +1.238593164177098E-16 -1.872462945251451E-16 -8.211750300376647E-16 -4.862641766886335E-16 -5.196879813107744E-18
-1.619832522581275E-16 -7.342650951759508E-16 +4.483477076970530E-17 -3.542491301381232E-17 +1.224089415570368E-16 -3.378714602441081E-16 -9.770059261175426E-17 +9.540754563151549E-16 +1.874781871002214E-16 +6.185063715186051E-16 -2.538827436888055E-16 +8.275373104624473E-16 +2.139636752753410E-16 -1.652137378980528E-16 -6.433949507051914E-16 +1.535405994475493E-16 -2.722695794043217E-16 -1.040923066645348E-15 -1.176747939159418E-15 -5.147285594606304E-16 +3.970670696682143E-16 +2.304759891316729E-17 +1.748243739728565E-16 +3.424372716369304E-16 +1.305868869814728E-19 -5.190188332046769E-16 -1.615141066611321E-15 +6.313686681910608E-16 +5.051150310744979E-16 -7.146527113192856E-16 +2.664768082939054E-16 +4.116394824697371E-16 -1.213504240295188E-15 -1.255750597595489E-16 -5.874318094200995E-16 +3.097235801609055E-16
-8.461819438401058E-17 +5.171721389814497E-16 +3.048323338130651E-16 +7.513444690010395E-16 -2.186687149954896E-16 +1.110752027719990E-15 +2.602017641580971E-16 +1.328508717360316E-16 -1.664334293597423E-16 +1.186075420621820E-15 +1.920580040833387E-16 -7.553542596940245E-16 -8.822287642222624E-17 +9.767387184487520E-16 +5.772589551627401E-16 +5.738769445102558E-16 -5.522715732780274E-16 +3.105314513148083E-17 -1.497616596104466E-15 +2.059506973872308E-15 +1.148070563718445E-15 -8.184813997105247E-16 -8.174047552934257E-16 -3.646106125673566E-16 -9.465685826176497E-16 +9.671271551594116E-16 -1.550989847969075E-15 +1.719482399644151E-15 -2.815479284579887E-16 -7.951082090399901E-16 +1.422043635496450E-15 +5.740740175253113E-16 +2.917219794526319E-16 -4.585443975200001E-17 +5.431707931962202E-16 +7.591456595317011E-16
+9.205921669823955E-17 -4.528058141520198E-17 +2.631448570611292E-16 -1.043406021721083E-16 +3.651311940220707E-16 +3.055564255942127E-16 +2.242177572867184E-16 -8.127145566410324E-16 -3.186710001138089E-18 +5.164020579744970E-16 +3.059491628840419E-16 -7.610074882785365E-16 -4.248103226579357E-17 -7.249300134617580E-16 +9.867313521139018E-17 -5.392780883841343E-17 +4.525414408175981E-16 +5.581524892585806E-16 -5.002505954759238E-16 +5.658617599899071E-16 +1.152197527362782E-15 +6.151639953156441E-16 +3.359587422990880E-16 -5.064421348201271E-17 -6.203701300454978E-17 +3.834380038390328E-16 -1.215137942420044E-15 -1.127006485132657E-16 +5.682841761141413E-16 +3.926487979487234E-16 +9.054729065739475E-16 +2.372585708283171E-16 -2.792962649851689E-16 -8.301989301899279E-16 +8.471242985189810E-16 +7.255592996689072E-16
+1.337306866781420E-17 -1.592060495997623E-16 -3.027488453482370E-16 +3.187459410229450E-16 -4.019848299334969E-16 -5.212686153074981E-16 +1.892868216454717E-16 +9.338730176264143E-16 +2.752730056721612E-16 +8.460947134052114E-16 +9.204728787492713E-16 +5.163203983425342E-16 +7.429121567494494E-16 +2.197227601273954E-16 -7.367842158288382E-16 +3.279836346794176E-16 +9.802997505279347E-17 +1.020920219064543E-15 -1.583807971865762E-15 +3.824996008832074E-16 -7.174224827825136E-17 +5.404835061205712E-17 -1.530360225561188E-15 +1.860635550821708E-16 -2.107696991306786E-16 -2.440059409625134E-16 +1.527122223481736E-15 -1.316073348035089E-15 +1.460589102499476E-15 -6.372181680938833E-16 -6.040179980927373E-16 +2.292504126065967E-15 -3.022502962259739E-16 +1.645324214681497E-16 -7.421683516387176E-16 -6.715186203944744E-16
-2.337988017247404E-16 -1.515564487309945E-16 +9.034980676880421E-16 +2.194330170601891E-16 -1.439996839967346E-16 +1.210913834619440E-17 +6.131412101333784E-17 -2.392826882398893E-17 +2.945433534652345E-16 +4.155275576876439E-16 +4.278319414708786E-16 -5.306033865704672E-16 +4.998311320645135E-16 +5.946798620399821E-16 +1.192581619656023E-15 +2.946355030915329E-16 +7.357401622115514E-16 -2.304912671898985E-16 -1.164752467669076E-15 +3.415862388327825E-16 +7.912027492166818E-16 +1.864672698309792E-16 +4.932924186380760E-16 -1.455017369209404E-16 -9.842792867038903E-17 -1.172779547011091E-16 -1.053650451095321E-15 +8.917962152620051E-16 -1.901833651005494E-16 +1.553348425595842E-15 -6.334074564177967E-16 -9.413843118175027E-16 +1.165184002792788E-15 -1.154613983731482E-16 +1.043088609578709E-16 -1.608466555609141E-16
-3.712857751214898E-17 +8.618900374980388E-17 +1.409014902620736E-15 +4.984557962308145E-16 +1.448379736449142E-16 -4.540984630471341E-16 +6.625510275356083E-16 +2.151102290816298E-17 +1.933642546194579E-16 -3.851134117959458E-16 +1.087796230888017E-17 +1.385897683146584E-16 +1.117234033789227E-16 +1.485270234010206E-16 -1.192599872120022E-15 +1.657697244994696E-15 -9.413723972743650E-16 +3.470356961004336E-16 -8.336639986180209E-16 +4.479666280703917E-16 +1.596416355070663E-15 -6.170334448128395E-16 -5.287356789605456E-16 -3.779870592925624E-17 -8.369534530582785E-16 +1.665741698729102E-15 +1.787923937139706E-15 -7.343257660502391E-16 -2.126983033999760E-15 -8.752972116957334E-16 +4.936848499001591E-16 -6.706913198601196E-16 -5.029721826264169E-16 -2.002128252135508E-15 -1.389481206525116E-15 +1.988761938858693E-16
+7.919607840828469E-17 +1.256239990377671E-16 -3.957385707524272E-16 -3.300840775550685E-16 +2.021079937542293E-16 -1.030385868007253E-16 +3.446351076634399E-16 +6.873673070072168E-16 -5.447176272651024E-16 +3.707712406563410E-16 -1.363924008609243E-16 -2.266281607645173E-17 +1.866593146897409E-17 +5.200960735543144E-16 -7.886297823500162E-16 -1.791913531709126E-16 -2.092315612099605E-16 -5.724970599069707E-16 -3.438499120245936E-16 -5.699445630333547E-16 -3.044874369566338E-16 -6.792811406063154E-16 +2.140012157623801E-16 -7.561565968092965E-16 +8.592300129221305E-16 +1.211526587067804E-16 +1.357570887903543E-15 +1.407575126757255E-15 +2.595371449020022E-16 +3.410706877230789E-16 -1.614576402569391E-15 -2.026260096125500E-16 -3.126741358357252E-16 -3.233907868551545E-16 -9.021375174808024E-16 +9.379368983963619E-16
+8.537107432522164E-17 +3.641335347939929E-16 +4.586833430993832E-16 +2.679605404600128E-16 -5.860267524320372E-16 -7.689102093098777E-17 +5.912662190702956E-16 +5.161467460417943E-16 +3.613306399058019E-16 -2.632470949304795E-17 -2.186255676003776E-16 +3.697845801386757E-16 -7.853089326048435E-16 -4.580812197199421E-16 -7.367424597515165E-16 +8.662898624614063E-16 +3.104342956948403E-16 +5.446450926243682E-17 -7.625720360163397E-16 -1.501603063477190E-15 +1.150299640727371E-15 +5.212742821603160E-16 -1.226969226897949E-15 +1.249467002286228E-15 -6.943541114513100E-16 -2.969375934453154E-16 +1.475157683073388E-15 +1.006163562336937E-15 +9.891958854218003E-17 -2.429329853605872E-16 -3.490007083100752E-16 +2.133583081934001E-15 +1.433460784288373E-15 +5.808623433450748E-16 -1.925369072199900E-15 +1.176856319452277E-15
-9.374054070259238E-17 +1.346655331192249E-17 +1.298905999460381E-17 -3.276855879596322E-16 +5.016150818859240E-16 +1.231019452024276E-16 +1.454745023611636E-16 +9.269316428010549E-16 -3.409414327269384E-16 -2.532402328023662E-16 +4.183855914014919E-16 +1.325086103771983E-15 +5.518068646057624E-16 +1.115125703953231E-15 +2.981164159299992E-16 +5.623539761246185E-16 -5.473532579616291E-16 +2.317418450780599E-16 -7.621330868081748E-16 +2.273465002282875E-16 -1.984957744882773E-16 -5.366835187393443E-16 -4.638500975323703E-16 +1.391544606847376E-15 -2.201600329183396E-17 +1.113476813447857E-15 +5.939248928061414E-16 -5.879306484481646E-16 -8.880981117927589E-16 +4.001456003543208E-16 -3.883299722315374E-17 +2.015299178131578E-15 +1.121055125391314E-15 +1.428219944013310E-16 +3.063294282386319E-16 +8.039212350143372E-16
-1.747986953139625E-16 -1.671686489948754E-16 +2.998595696430383E-16 -2.026556559757302E-16 +3.494149327827694E-16 -2.980060431787641E-17 +1.439405122520011E-16 +1.310973571980794E-16 +8.552371545258116E-16 -4.814871306045487E-16 -1.288287800815164E-15 +4.037572794628510E-16 +2.796635157562664E-16 -8.309804846164723E-16 -9.994539398808277E-17 -5.946584624639451E-16 +7.088297626260992E-16 -1.734692281341546E-15 +9.493797914464787E-17 +1.337481371905372E-16 -6.220251984647911E-16 -8.387679155828905E-16 +2.070207954126285E-16 -3.570333582692285E-16 -1.251329053761945E-15 -1.405801359248880E-15 -1.426854491676074E-16 +3.367665696155991E-16 -2.079799932379815E-15 +3.443094773294112E-16 +1.275224721264409E-15 +1.553469698307957E-15 -1.469082037073326E-15 +4.399028185342185E-16 -4.157846408369891E-16 +1.499899674790071E-16
+6.981075152063757E-18 +1.760279584961102E-16 +4.238299990675455E-16 -4.471286287626071E-16 -5.884214800100477E-16 +1.026419677590766E-15 +7.896473088020463E-17 +3.463998379433176E-16 +2.462553232545729E-16 -6.881139429755740E-16 -8.283254139771888E-16 -5.909601295700168E-16 -5.525525116279985E-16 +3.387427828976856E-16 +4.034300995452890E-16 +1.310388764722748E-15 +8.875919643622568E-16 -2.011271112740884E-16 +4.166919179007864E-16 -2.131208127142413E-16 -1.349953102856826E-15 -3.388638809890654E-16 -4.077607817220242E-16 -3.197302141810402E-16 +1.456888462030133E-16 -1.501919081487421E-16 -7.340691465836910E-16 -2.916060909972566E-16 +1.971614377892611E-15 +8.613951546809731E-16 +1.398335422296607E-15 +1.057722103532469E-17 +7.634237456359822E-16 +6.530811747140069E-16 +9.390541374775038E-17 -1.695683001813051E-16
+2.948283461375804E-16 -8.309423388113432E-16 +6.229477076104354E-16 -3.422000599936512E-16 -2.722040200158017E-16 +7.550590194946599E-16 -4.332812696208060E-16 -4.030243081046228E-16 +8.774424950557684E-16 +9.470134738001967E-16 +4.152936961508871E-16 +7.512721801880436E-16 -1.618008485105838E-15 +2.721651452153487E-16 -5.756084242491592E-16 +1.163680564328131E-16 -1.711141915686656E-15 +1.535845438260116E-15 -5.604470962006420E-16 -6.836651594147974E-16 -2.355607362995839E-15 -4.879078419700106E-16 +1.382204004578243E-15 +3.211966486305213E-15 +3.562466034094679E-16 -5.760104519388745E-16 -9.308540005388360E-16 +1.448239070231495E-15 +1.252928146027466E-16 -1.900108947213514E-15 +4.014264279478893E-16 -2.667055033859257E-15 -9.736043650383559E-16 +1.170388961040781E-15 -6.381176275904376E-16 -1.244734911918280E-15
+7.589327857125845E-17 -1.988274464198492E-16 -3.430540809627203E-16 +7.864339602764615E-17 -5.125996640534495E-16 -1.011862241795731E-15 +3.299921744802914E-17 +2.720113233290238E-16 -7.233597924798742E-17 -2.418183798019880E-16 -5.218584215540280E-16 +1.523049433741881E-16 -4.152879704066870E-17 +5.096287828449194E-16 -3.330018763089444E-16 -3.864433480285201E-16 +9.188000093644217E-16 +1.884263914225225E-16 +6.513492738028467E-17 -1.500550153547277E-15 +4.362446633972264E-16 -1.157795238893302E-16 +6.952933891095367E-16 +2.696644014719061E-16 +9.309975567680234E-18 -1.279685470690881E-15 +1.325625449902499E-15 +7.571105312249583E-16 +1.353151758854160E-15 +1.503997069590027E-15 +2.201881185229704E-15 -1.470566166751417E-16 +7.374605563214547E-16 -4.255365108639242E-16 +8.189971847822868E-16 +5.661698179086251E-16
-2.160321136025141E-17 +1.624189117431469E-16 +5.803573454355146E-16 +4.054809484971216E-16 +1.679323702960668E-15 +1.269446483068091E-16 -2.019527253358082E-16 +3.266359718629187E-16 +2.643210582613428E-16 -8.032048081407772E-16 +6.963038975115406E-17 +8.609641907820204E-17 -1.055605106859906E-15 +1.142973891175530E-15 -5.628610468874014E-16 -1.343199099277762E-15 -5.779232661098799E-16 +1.017897825519409E-15 -9.304140128991160E-16 -2.201210337370644E-16 -6.891296647004532E-16 -9.370186553830281E-16 -1.110433314722204E-15 +1.630644201272697E-15 +1.051961889717819E-15 -2.010535094109056E-15 +1.562788009098404E-15 +1.128927312510834E-16 -9.743730740228793E-16 -2.682809124355642E-16 +2.385194515964204E-15 +3.294773190173661E-16 -1.482438205749755E-15 -7.750884487752682E-16 +4.847502090217649E-18 +8.124539063819243E-16
-1.080744954571727E-16 +4.195602606632112E-16 +1.525374055281435E-16 -4.567130911109202E-16 -6.210273995465874E-16 +9.552323916517216E-16 -9.640913930281783E-17 -3.791150793239737E-16 +2.594898668803350E-18 -1.129642703541009E-16 +1.109629108945343E-16 -2.963923362264038E-16 +1.337323579965697E-16 +1.593008990918814E-17 +5.987347000585486E-16 +1.974823565486458E-16 -1.194292946121579E-16 -8.368289311766784E-16 -1.731645002694531E-15 +3.092944760822406E-16 +7.102412183352211E-16 -3.282550657821663E-16 +8.865789800300561E-16 +4.533307320344522E-16 -3.660063761969888E-16 +1.220809827901511E-15 +2.615910617469713E-16 +7.797953449031806E-16 -2.627532425114617E-16 -5.710995550964803E-16 +5.059176984965595E-16 +7.601381043424443E-16 -1.977796679546267E-15 -1.048840755364470E-15 -4.265413839662338E-16 +2.556914997132835E-16
+1.886328344552138E-16 -2.454551926888213E-17 +1.088079353304998E-15 +6.842433461001664E-16 -7.344800430212064E-16 -5.902472471201451E-16 +8.444046557177585E-16 +1.375533371046778E-15 -2.650214635188547E-16 +2.122468404072913E-16 +2.798889117182236E-16 -1.357657711184630E-16 -5.962861470108987E-16 +1.843296640988570E-15 +1.391656372916499E-15 -3.076446064478607E-16 -4.220245354157759E-16 -1.434476650149474E-15 +7.724516516906660E-16 +2.781549094403433E-17 -5.220755233258999E-16 +1.126593706403653E-15 -3.351352200866645E-16 +4.723443935083856E-16 +6.085018172502502E-16 +5.977815130601450E-16 +1.133250295830033E-16 +7.338478352185960E-17 +4.700501704310389E-16 +2.438253284902574E-15 -1.255004416258199E-15 +2.024631932081979E-15 +3.168585188471918E-15 +1.368731562441524E-15 -1.640024358048871E-15 +2.280734233737086E-15
-1.473406664908363E-16 -1.666874284017166E-16 -6.132789853362052E-18 +6.455394130375775E-16 +2.872455686410073E-16 -8.192876650742140E-16 +4.232801646697560E-16 -3.426566875766206E-16 +8.982952244714045E-16 -3.627807768551135E-16 -2.273817578713194E-16 -5.810199200013018E-16 +2.040017363957172E-16 +8.421380704107515E-16 -9.886450811191997E-17 +1.362301086347871E-15 +1.679843954898211E-16 -5.026666350328369E-16 -5.962283266466416E-16 -1.804818815368278E-16 -1.073746078234387E-15 -9.730627487058015E-17 +2.705164987096761E-16 +3.053650463088825E-16 +1.231527355654539E-16 +2.071511824458875E-15 -7.321121783458364E-16 +1.031992801423147E-15 -3.860468623604554E-16 -7.386625950380140E-16 -1.405465544295969E-16 +4.582976802410467E-16 +7.189732811629491E-16 +4.935287430114025E-16 -4.083632274627973E-16 +1.890138179738277E-16
+1.102402263544039E-16 -8.857164125598122E-17 -1.283371580643859E-16 +9.308891924888638E-16 -5.612441268036505E-16 +7.181598886495433E-16 +6.552028595538609E-16 -4.952518560575169E-16 +5.641091553635534E-16 -6.880161036391309E-16 -4.397731501586059E-16 +1.675254308114285E-15 -1.656509559981414E-16 +1.273256326009048E-16 +1.136762279359146E-15 -1.611970097756872E-15 -9.939482058196413E-16 +5.479428092297352E-16 -6.665868170322337E-16 -1.555619338248140E-15 -3.968679736407990E-16 -6.030595388892650E-16 -3.593901750724755E-16 +6.599839975413006E-16 +7.476615556725944E-16 +3.318359226599832E-16 +2.171284543771314E-15 +3.667463881905655E-15 -1.209349743975047E-15 -1.193955394470660E-15 +9.931543764462960E-16 +8.497044018086817E-16 -1.517157618816652E-16 +5.281051380229969E-16 -1.468811169397705E-15 +7.876650373622950E-16
+3.455276620141642E-16 -4.456840074536200E-16 -4.684362984161606E-16 +4.458581322812848E-16 +3.555126319801857E-17 -5.225047970282892E-16 +2.048659040791679E-16 -2.008614617292285E-16 +1.474284022296873E-16 +3.514313890122980E-16 -3.279089680840521E-16 -1.006469112296620E-15 +6.526088407984341E-16 +5.556949594013540E-16 -5.867104304432021E-16 +4.665222355917868E-16 -1.572586344136507E-16 +8.221189642072668E-16 -3.290627209983084E-17 -3.657516150502518E-16 +5.063882612294171E-19 -1.723527871323773E-15 +8.372917935818162E-16 -9.395780964378865E-16 -1.135314036343245E-15 +5.195568403872659E-16 +9.550543777172357E-16 -1.353570006630764E-15 -1.538193293542491E-15 -9.415000787023696E-16 -1.098739545028312E-15 +9.632734797966259E-16 +4.480575794350999E-16 -3.784092813933207E-16 -9.269314286483791E-16 -1.322985415792377E-15
-1.469270232450006E-16 -7.812338397248102E-17 +4.255583590430700E-16 +1.096920742765442E-15 -2.411997057792606E-16 -1.363367158892679E-15 +4.247402013166387E-16 -2.875099415618387E-16 +7.232595960922757E-16 -2.256106227319587E-16 -2.105769102988885E-16 -1.631530730937440E-15 -8.671391201109181E-16 +1.256367673046447E-15 +3.816209725316857E-16 -4.170051964826989E-16 +9.789777896606340E-16 +5.307118346275133E-16 -4.601775458210819E-16 -7.691188224509060E-17 -8.353496899292129E-16 -3.815779236744642E-16 +3.060524420962352E-16 +1.150270184224759E-15 +6.474226644245718E-16 +1.069714882911808E-15 +9.776871301918423E-16 -2.183013991640520E-15 -7.339980110941233E-16 -5.510173123197209E-17 -1.480915029598922E-15 +5.965748986245927E-16 -1.054591520437155E-15 +2.765841746888262E-16 +1.127628978862196E-15 +1.900435869212283E-15
+8.106652567916919E-17 -2.867245701729617E-16 -2.193932197465579E-16 +9.353858745116970E-17 -6.421263202463959E-16 +7.793028279438358E-17 -3.691705750335182E-17 -6.867309164301297E-16 +5.501079629616940E-17 -5.182163957749744E-16 +1.445440002726578E-16 +1.892396131244243E-15 +3.913926184079940E-16 +7.940229849512134E-16 -6.025837329557724E-16 +1.452700547466038E-17 +1.188138453944076E-15 -2.629335503421454E-16 -3.162835320279506E-16 +7.367824417332194E-16 +3.422360204687851E-16 +7.947037574904767E-16 +5.609246962113350E-16 +6.441373975271963E-17 +4.327064740366751E-16 +2.989178106991455E-16 -2.686063861178215E-16 -7.530217808853846E-16 -6.414598878459411E-16 +1.109361209391669E-15 -7.888795953411030E-16 +5.494944820499381E-16 +3.429210124305036E-16 +5.144189755681656E-16 -1.155463220711172E-15 +1.821047218814698E-15
-7.617700813880904E-17 -2.381639661660808E-16 -6.708329947477832E-16 -3.349930735444930E-16 -3.427257101118715E-16 -3.170024213083343E-16 -1.061415786378885E-15 +7.597564061397811E-16 +3.190672312077504E-16 +8.960737974355786E-17 -7.188594908697768E-16 -9.498950649975048E-17 +6.816687811851808E-17 +9.018863720770400E-16 +4.361949125481986E-16 +5.063539802798935E-17 +5.350688003389653E-16 -1.342637595222686E-15 -1.029008764152543E-16 +2.251919979976790E-16 -2.091692140222530E-16 -2.296805265012143E-17 +1.788788448766714E-15 +2.124553402237678E-16 -1.111289628092286E-15 -8.258582739614550E-16 +1.857737825116474E-15 -1.057301595899240E-15 +2.618998839458806E-15 +8.699386273423027E-16 -3.332924564364017E-15 +1.732590290872362E-15 -9.222067427328929E-16 -3.373221669134372E-15 +3.840355002156965E-16 -9.233988774996558E-16
+2.353993631228060E-16 -3.903761110424787E-17 -5.325958942669013E-16 -1.692154313200215E-16 -5.716486642830548E-16 -4.125137894390996E-16 +7.221476395286972E-16 +9.637447336275762E-16 +3.066883095591330E-16 -6.533664381506786E-16 -9.358722625021425E-16 -5.960615777368000E-16 +1.041319225360985E-15 -1.065299706497323E-15 -1.288244466787426E-15 +1.547121751933643E-15 +5.976158046904017E-16 -4.164936775529408E-16 +1.240208270576883E-16 +1.396187886739445E-16 -1.182832875929335E-15 -1.962335860488303E-15 +1.108546394146997E-15 +1.284810716485227E-15 +2.572593707332082E-16 +2.005982392583016E-15 +1.227578341038029E-15 -1.289677845251398E-15 -2.343526695902598E-15 -1.888160320693171E-15 +1.181374060045940E-15 +1.369422647635758E-16 -1.236463536734462E-15 +1.111691751121029E-15 -1.775175916523853E-16 -3.762461678748778E-16
+4.636221072511020E-16 +2.172814549396703E-16 -7.701774160939038E-16 -5.851094091327159E-16 -3.209794428277627E-16 -8.866170219953416E-16 -4.385065678959422E-16 +5.717677377594124E-16 +1.329785727061782E-16 -5.546695579830973E-17 -4.510578673667707E-16 +1.183075176672894E-15 +5.014975494470476E-16 +5.263980062557589E-16 -4.239452532442198E-16 +1.203376992943824E-16 +2.039472894032451E-16 -2.213403241195544E-16 +3.142996231260156E-16 +9.338374357802811E-16 +1.591970534160648E-15 -1.322024134121023E-16 -2.302239461262781E-16 +6.314301988319503E-16 -1.670912699088453E-15 +2.061850736959311E-15 -4.561779078511498E-16 -4.299926580218548E-16 +6.839128601484912E-17 +6.837731143364890E-16 -2.972303304677072E-16 +1.517888458818016E-15 -2.473631992457168E-16 +7.910821796678641E-16 -4.669561920088602E-17 -1.051699164091635E-15
-2.330904968923786E-17 +2.607463873180275E-16 -6.875577529355479E-16 -4.975597486963634E-16 -1.144623294952129E-16 -4.408092484697490E-16 +3.684075236659049E-16 +6.271271137559759E-17 +2.971018677676141E-16 -7.114808245837482E-16 +1.470304339737414E-15 -8.243626067294065E-17 -2.125599181361801E-16 +4.114436036352986E-16 -3.536352222266877E-16 -1.244546061130212E-15 -3.609408969661693E-17 +5.705959110004707E-17 -1.732555206100384E-15 +1.279121317379867E-15 -7.105588727381169E-16 +1.840469937661307E-15 -1.360180728884100E-16 -3.429342680547497E-16 -5.601519737161871E-16 +6.910841386969456E-16 -4.768471553086201E-16 -8.198456756660669E-16 -5.438111285750303E-16 -1.646735312160022E-15 +3.339248853818714E-16 +6.444905289149268E-16 -3.138444795373768E-16 +1.768002872191168E-15 +1.101897380577041E-16 +1.543754154541441E-15
-2.991373615589407E-17 +7.322145475246563E-16 -5.911624256878034E-17 -8.966007594622504E-16 +2.235681558080682E-16 +3.290854563159383E-16 +1.294465161227882E-15 -8.019139109040075E-16 +1.910798936146774E-16 -2.771113735347225E-16 +4.073634854262489E-16 -7.052630115235588E-16 +1.357146927363173E-15 -1.679286501339799E-16 -7.178409343452396E-16 +9.792047646812999E-16 +2.919405804505899E-16 +8.723729176668483E-16 -3.299801590098098E-16 +2.047741347284765E-15 +8.854115073382169E-16 -4.396190550958837E-16 +1.105048210442962E-15 +5.866873972145358E-16 -9.860278116738472E-17 +1.976688827911714E-16 +1.862269308594554E-15 +2.205288933305641E-15 -6.139620903180007E-16 -1.823542379224715E-15 -4.094534906008885E-16 -1.790884552822770E-15 -7.706372436606159E-16 +2.005188096697274E-15 +8.369635402180793E-16 +6.816773057983810E-16
+2.363910699591959E-16 +4.294419190794472E-16 -9.030239095629532E-17 +8.634013758865120E-16 +5.964856993705935E-16 +3.776102558100049E-16 -3.434737725531950E-16 +2.918405011090480E-16 +2.380215752954359E-16 +7.020903898558186E-18 -1.139544927942020E-15 -7.893659714408272E-16 -5.129030015496797E-16 +5.043520413803078E-17 +3.007316969494813E-16 -4.477854776617423E-16 -1.190060697558858E-15 +1.862314486936578E-16 +1.247723565490012E-16 +2.575577471684782E-16 -2.568545947924532E-16 -2.074928033469848E-15 -7.573557709335594E-17 +1.679347178236593E-16 +5.420382428403812E-16 +1.460634639672692E-15 +6.792431866040948E-16 +7.214583077638949E-16 -7.519761998952526E-16 +7.418629122280833E-16 -2.268261874012044E-15 -1.393284595735080E-16 +3.102685444294410E-17 -7.812258136171760E-17 +2.009632670283549E-16 +1.804327297307071E-15
-2.346910450555544E-16 -1.745642094626385E-16 +1.454337570985505E-16 -6.025019535377172E-16 +2.306945649393963E-16 -3.826034761565802E-16 -5.000453379287597E-17 +6.942180606809534E-16 -2.578237001335266E-16 -7.869376812162576E-16 -1.816707481026508E-15 -9.001675366209800E-16 -1.360837848201825E-15 +5.516694278813648E-16 +1.327811169856724E-15 -1.468136590519489E-15 +1.220020144284089E-15 -8.814728085133411E-17 +4.633730195940148E-17 -4.798484169838380E-16 -2.587149465482050E-15 -3.192849705000796E-15 +1.259081192700387E-15 +1.514557625022237E-16 +2.896863706444260E-16 +5.905167998524347E-16 +4.405588574880267E-16 -8.772720135709609E-16 +1.369219274964619E-16 -2.488996988431432E-15 +1.218728258204595E-16 +7.204697538653503E-16 +1.482963479300463E-15 -5.107624042962540E-17 +5.048184803787050E-16 -5.876337723529281E-16
-7.479353863814675E-18 +5.505204878593416E-16 +1.396490316120609E-17 +3.239196596238049E-16 +1.093240758495259E-16 -1.583239482477208E-15 -5.638375382017124E-16 -3.428423657392986E-16 +1.254117557422423E-15 -7.338622280255451E-16 +1.346245359574971E-15 -9.011991750844530E-16 +9.843731988695127E-17 +6.272089691001641E-16 -5.380068461477911E-16 -9.429806890759205E-16 -3.308874455764907E-16 -2.072850045132476E-15 -6.854337364011786E-16 -2.028633377630876E-17 +4.870450232307309E-16 +5.683066339579122E-16 +3.231012132105320E-16 +3.134032094445900E-16 -8.384977069416116E-16 +1.038646979766676E-15 -1.669169362154908E-16 -9.942922549484229E-16 +2.851414448271402E-15 -1.738574372379473E-15 +2.848907670290627E-16 -3.673634063460175E-16 +1.121154442547314E-15 +5.804392728025772E-16 +4.588997019467427E-16 -5.168329562079105E-16
-1.932110475351233E-16 -2.193425251555370E-16 -1.378043318266672E-15 +4.451272650637399E-16 +5.853358796039044E-16 -6.976561326722729E-16 -4.238785818664626E-16 -1.496599833211227E-15 -2.634559348740920E-16 +3.447998870562429E-16 +9.121794477443846E-16 +5.302656257720998E-17 +1.379650767184108E-15 +3.720311525345450E-16 -1.631037143322040E-16 -6.066288733931806E-16 -6.116775195453867E-16 +2.510131857360224E-15 -3.789886392042322E-15 +9.545978620242176E-16 +2.497913167252477E-16 +8.578295637945614E-16 -5.423062502239953E-16 +1.083754703317030E-16 +1.338618384745519E-15 +5.032640888686680E-17 -2.372815807815426E-15 -2.770031441997400E-15 +3.533994040071167E-16 -1.357876199671484E-15 -1.534837746449194E-15 -2.331763821871635E-15 -9.018869901748280E-16 -9.809411813879127E-16 +5.154801662610188E-16 -3.946954796631808E-17
-1.509474915989227E-16 -5.351591483141908E-16 -5.715807444829581E-16 -2.088375371372909E-16 +1.699040260927474E-16 +2.067460781668754E-16 -3.929646503467327E-16 +5.988967947849748E-16 +5.058487709319827E-17 +7.591900600795917E-16 +7.720586845415618E-16 +1.225319652602591E-15 +5.924299962245039E-17 +2.300846381707009E-16 -7.583818202487049E-16 -1.171979998286121E-15 -1.258094563199571E-15 -9.111962668653635E-16 +5.020765183867821E-16 +4.149765134348109E-16 -4.494196521256103E-16 +7.181932732454757E-16 +5.269199564597227E-17 -1.976550104233224E-15 -1.429067793413678E-16 +4.470643183392638E-16 -4.344497298839016E-16 +2.037803711604849E-15 +1.704391697893536E-15 +1.273362773245439E-15 -1.108590761291008E-15 +2.522122704555512E-16 +1.088640007063641E-15 +4.200608125448335E-16 +9.355783975163957E-16 -9.325707059175769E-17
-4.137265396146789E-16 -8.080236389618916E-16 +3.110179714085826E-16 -2.084652502337459E-16 -2.374960742765210E-16 -4.103176852969560E-16 +7.399489159497435E-16 +5.476107187633526E-16 -6.355374676710252E-16 +1.448112180744109E-16 +3.050617870975424E-16 -3.177606047180427E-16 +5.449856632648036E-16 +1.508328989340939E-16 -6.750712149858399E-17 -4.575900117480673E-17 +1.804562174763792E-15 +2.471453948433682E-15 +9.450322557491061E-16 +4.894124515414687E-16 -1.600600151936131E-15 +1.081947033497019E-15 -2.882388888156337E-16 -1.474673232940935E-15 -1.713196684938217E-15 -4.994078875265128E-16 -7.750172738720388E-16 -1.338211196326045E-15 -1.519096828829914E-15 -1.970657337736867E-15 -1.249176365304967E-16 +3.081032373168709E-16 -1.639858345475178E-15 +7.925382219371170E-16 -3.203344195999326E-16 +1.027112715253959E-15
+3.055274442874761E-16 -4.379347125026805E-18 -5.774460692075638E-16 -1.617744224474775E-17 +2.595762290857789E-16 +3.439642362693137E-16 +2.826188112260792E-16 -3.948945076162165E-16 -7.264531741740398E-16 +1.908854060818733E-16 +9.848413208508766E-16 +6.162538217362992E-16 +1.143742016262226E-15 +9.702068537579001E-16 +1.285749142776593E-16 -3.331427730846079E-17 -1.309239997484538E-16 -1.075121588137906E-15 -3.747309671733294E-16 -1.646276229269118E-15 -1.013047607278252E-15 -3.663347767617162E-16 +5.577803910426880E-16 -5.467646952906773E-16 -1.311670501089330E-15 -1.961394861939882E-15 -1.367452295348011E-15 +3.304175887291948E-16 +2.414651937046610E-15 +5.129256477062870E-16 +4.339723809645298E-16 -7.872479693883905E-16 +5.917896781066267E-16 +9.368061931896638E-16 -2.864610865658007E-16 -1.690773715670640E-16
-1.276437590266623E-16 -3.808723848306732E-16 +6.362587211886959E-16 +9.636462428864007E-16 -2.332661631711150E-18 +2.980077256641301E-16 +2.036543047186158E-16 -7.585286314691457E-17 +1.966032178060066E-15 -1.312105412518733E-15 +1.847309019102511E-16 +9.532326221366899E-16 -1.384765634469324E-15 +1.464314849102407E-15 +2.301695535467806E-15 -3.719790122903073E-16 -5.238521955347329E-16 -5.282463845029968E-16 +3.387336442864113E-15 +1.026455055924619E-15 -2.128322342552989E-15 -1.469126085991908E-15 +8.452985674330940E-16 +1.422074587244341E-15 -3.722278094519031E-16 -2.545412030887216E-15 -1.515687551231593E-15 -3.241963476910215E-15 +1.534887681229586E-15 +5.146261175434329E-16 +3.723765336567574E-16 +4.123633320489480E-15 +2.334286878728090E-15 -5.487584423492382E-17 -3.175149392250875E-16 +1.160537652299657E-15
+9.384268923643655E-17 -5.317587792151915E-16 -7.443807199740863E-16 +6.644527670490657E-16 -3.896866229146912E-16 +1.164169707863992E-15 +4.424865511355539E-16 -2.588837661063160E-16 +8.546645875504279E-16 +7.360524311645963E-16 +3.759937829724714E-16 -1.881082166583980E-17 -3.022667008460327E-16 -3.245433980598326E-16 -1.797900058969589E-15 +1.087695397002660E-15 -2.510319005784742E-16 -2.496430216009491E-16 +1.292278967924398E-16 -7.396681959689917E-16 +7.718181303381676E-16 +4.887919788403487E-16 +1.223202207468889E-15 -2.510448736914605E-16 -1.029304752252429E-16 -4.098905175889342E-16 +1.394324119145877E-15 +1.621723811630583E-15 -6.871562975982710E-16 +7.947385523356493E-16 +1.634244520637577E-16 -1.640792739820050E-15 -1.616670870814797E-15 -7.498064057899173E-17 -1.408984399579553E-15 -1.236980065163714E-15


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-elong.max-bdims.all <==
# DMRG3S+LBO	PP-DMRG	PS-DMRG
1.360876410136469	-1.360878506945751E+00	1.3608818798488
1.564576746600427	-1.564576173847489E+00	1.564575344928
1.372692527893951	-1.372694043233830E+00	1.3726965058159
1.569833774282068	-1.569833858633801E+00	1.5698337013975
1.371348668593457	-1.371349578810206E+00	1.3713513705759
1.574612305816194	-1.574613006701414E+00	1.5746132973053
1.368507656427858	-1.368508031028288E+00	1.3685092777751
1.578812527493288	-1.578813627297694E+00	1.5788141957363
1.365585218854941	-1.365585261312364E+00	1.3655857505726
1.582402907973376	-1.582404114243121E+00	1.5824049550224
1.362913236722078	-1.362912998908123E+00	1.3629128094426
1.585431869779381	-1.585433043967069E+00	1.5854343448087
1.360578672144903	-1.360577881165484E+00	1.3605773919193
1.587956215990053	-1.587957176893360E+00	1.5879592524304
1.358598645832428	-1.358597375097835E+00	1.3585962622174
1.590024007947646	-1.590024880104601E+00	1.5900273559399
1.356969115673132	-1.356967458502435E+00	1.356965944222
1.591672446020022	-1.591673353637431E+00	1.5916758372375
1.355680537748614	-1.355678770543003E+00	1.355676905853
1.592929146514482	-1.592930267584021E+00	1.5929328501769
1.354723288907539	-1.354721357133952E+00	1.354719308838
1.593813814493254	-1.593815107169968E+00	1.5938178654702
1.35408957311153	-1.354087532578130E+00	1.3540852525958
1.594339603009524	-1.594340997925185E+00	1.5943440082098
1.35377405798631	-1.353771959657691E+00	1.3537694151079
1.594514047875047	-1.594515491724112E+00	1.594518734882
1.353774057953958	-1.353771937369062E+00	1.3537691279059
1.59433960304125	-1.594341055093543E+00	1.5943444675303
1.354089573086107	-1.354087456922850E+00	1.3540843985567
1.593813814476413	-1.593815240441992E+00	1.5938187512009
1.354723288888251	-1.354721203099649E+00	1.3547179175399
1.592929146503609	-1.592930509106902E+00	1.5929340650089
1.355680537754329	-1.355678514518764E+00	1.3556750048052
1.591672445986292	-1.591673699348277E+00	1.5916772682233
1.356969115671432	-1.356967192328288E+00	1.356963476865
1.590024007961784	-1.590025120187867E+00	1.5900286547793
1.358598645859433	-1.358596801053152E+00	1.3585929614461
1.587956216015186	-1.587957288416063E+00	1.5879606236354
1.360578672183109	-1.360577062011724E+00	1.360573007087
1.585431869794021	-1.585432959956751E+00	1.5854359748787
1.362913236737005	-1.362911904364704E+00	1.3629076665549
1.582402907940892	-1.582404070512429E+00	1.5824066829388
1.365585218895835	-1.365584202693263E+00	1.3655797986769
1.578812527489831	-1.578813665350000E+00	1.5788159900055
1.368507656475198	-1.368506802302435E+00	1.3685023863674
1.574612305776556	-1.574613308003454E+00	1.5746154855264
1.371348668647993	-1.371348053202652E+00	1.3713433566509
1.569833774250962	-1.569834450912623E+00	1.569836678769
1.37269252793608	-1.372692270163464E+00	1.3726871333861
1.564576746604604	-1.564576999562514E+00	1.5645791824786
1.36087641016264	-1.360876379752111E+00	1.3608701905825


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-elong.real.symmps.gnu <==
# bond-dimensions: [ 100.  120.  140.  160.  180.  200.  220.  240.  260.  280.  300.  320.  340.  360.  380.  400.  420.  440.  460.  480.  500.  600.  700.  800.  900. 1000. 1100. 1200. 1300. 1400. 1500. 1600. 1700. 1800. 1900. 2000.]
-1.357177140732891E+00 -1.359516900194083E+00 -1.360174505777291E+00 -1.360298432852012E+00 -1.360405136454702E+00 -1.360613724992528E+00 -1.360677427897509E+00 -1.360729023630259E+00 -1.360792674061978E+00 -1.360793780756884E+00 -1.360830714068616E+00 -1.360851089996265E+00 -1.360855089833992E+00 -1.360856522323091E+00 -1.360861906676437E+00 -1.360865454560086E+00 -1.360868409794615E+00 -1.360870976765646E+00 -1.360873114476401E+00 -1.360873521997807E+00 -1.360874790722723E+00 -1.360877215094761E+00 -1.360877990908866E+00 -1.360878313570111E+00 -1.360878437306297E+00 -1.360878512641521E+00 -1.360878544142033E+00 -1.360878561672506E+00 -1.360878573757544E+00 -1.360878579206456E+00 -1.360878583222650E+00 -1.360878585352284E+00 -1.360878586984210E+00 -1.360878587341937E+00 -1.360878587469137E+00 -1.360878588043997E+00
-1.567072874585128E+00 -1.565707953377510E+00 -1.565199245974375E+00 -1.565016086484718E+00 -1.564907502671269E+00 -1.564775933326103E+00 -1.564721865103894E+00 -1.564680351977538E+00 -1.564642110716558E+00 -1.564634482850819E+00 -1.564612576315621E+00 -1.564599471624250E+00 -1.564595067037505E+00 -1.564592426605236E+00 -1.564588536638632E+00 -1.564585832637220E+00 -1.564583748462457E+00 -1.564582041798411E+00 -1.564580557447053E+00 -1.564579959717947E+00 -1.564579100934782E+00 -1.564577214411615E+00 -1.564576601271816E+00 -1.564576354991544E+00 -1.564576251092181E+00 -1.564576195256577E+00 -1.564576170003652E+00 -1.564576155511854E+00 -1.564576147940441E+00 -1.564576142750867E+00 -1.564576139625288E+00 -1.564576138241282E+00 -1.564576137348683E+00 -1.564576137100658E+00 -1.564576136536178E+00 -1.564576135939191E+00
-1.368475426974029E+00 -1.370932951809403E+00 -1.371750112356961E+00 -1.371994174213070E+00 -1.372151929243986E+00 -1.372377393571589E+00 -1.372459546120198E+00 -1.372524019449280E+00 -1.372590463630889E+00 -1.372598477290019E+00 -1.372636755309041E+00 -1.372658928073751E+00 -1.372665108180995E+00 -1.372668252032900E+00 -1.372674431084243E+00 -1.372678707048934E+00 -1.372682093495155E+00 -1.372684924467440E+00 -1.372687351432897E+00 -1.372688104687640E+00 -1.372689524062514E+00 -1.372692453717028E+00 -1.372693400107630E+00 -1.372693788581425E+00 -1.372693945747375E+00 -1.372694034512452E+00 -1.372694073716818E+00 -1.372694094878656E+00 -1.372694109015297E+00 -1.372694116264177E+00 -1.372694120195761E+00 -1.372694124165382E+00 -1.372694125071603E+00 -1.372694125237965E+00 -1.372694126599251E+00 -1.372694127001957E+00
-1.573668178280314E+00 -1.571858655949835E+00 -1.571006806774148E+00 -1.570601523147769E+00 -1.570381842587359E+00 -1.570181951074651E+00 -1.570081839611795E+00 -1.570007408619484E+00 -1.569952281930473E+00 -1.569930917433585E+00 -1.569898981179158E+00 -1.569878388371259E+00 -1.569868786188106E+00 -1.569862365353930E+00 -1.569855704268833E+00 -1.569850823475373E+00 -1.569847270553703E+00 -1.569844492672170E+00 -1.569841983907624E+00 -1.569840611079470E+00 -1.569839182235633E+00 -1.569835778584914E+00 -1.569834655366038E+00 -1.569834206960081E+00 -1.569834010147608E+00 -1.569833910968561E+00 -1.569833863180869E+00 -1.569833838346857E+00 -1.569833823097045E+00 -1.569833814995405E+00 -1.569833809758138E+00 -1.569833807054736E+00 -1.569833803967632E+00 -1.569833803262560E+00 -1.569833802579001E+00 -1.569833802308743E+00
-1.365552199210021E+00 -1.368633935689368E+00 -1.369827896453362E+00 -1.370312103670405E+00 -1.370592940483328E+00 -1.370884803548696E+00 -1.371013379805059E+00 -1.371111144162211E+00 -1.371194936098140E+00 -1.371217249071668E+00 -1.371265091600988E+00 -1.371294162373476E+00 -1.371305512140452E+00 -1.371312328090095E+00 -1.371321139120250E+00 -1.371327490709934E+00 -1.371332258825321E+00 -1.371336062589293E+00 -1.371339409041876E+00 -1.371340903130517E+00 -1.371342833943820E+00 -1.371347157409415E+00 -1.371348569535928E+00 -1.371349142522359E+00 -1.371349383756777E+00 -1.371349511050186E+00 -1.371349569984972E+00 -1.371349601344953E+00 -1.371349620884041E+00 -1.371349631309428E+00 -1.371349637622368E+00 -1.371349641375621E+00 -1.371349643783243E+00 -1.371349644860429E+00 -1.371349645846159E+00 -1.371349646702019E+00
-1.580322117105556E+00 -1.577829901479716E+00 -1.576472570633656E+00 -1.575792821873545E+00 -1.575425965734411E+00 -1.575140380705854E+00 -1.574989750137906E+00 -1.574872742919252E+00 -1.574796583800935E+00 -1.574757413602409E+00 -1.574713022826983E+00 -1.574683556247523E+00 -1.574667275233629E+00 -1.574656113207471E+00 -1.574646127758565E+00 -1.574638638705231E+00 -1.574633331949875E+00 -1.574629297322727E+00 -1.574625558609072E+00 -1.574623274550403E+00 -1.574621192275285E+00 -1.574616006144205E+00 -1.574614281240802E+00 -1.574613590040450E+00 -1.574613285074474E+00 -1.574613135731580E+00 -1.574613061515789E+00 -1.574613023496072E+00 -1.574613000283949E+00 -1.574612987752890E+00 -1.574612980070382E+00 -1.574612975612332E+00 -1.574612972691636E+00 -1.574612971107342E+00 -1.574612969814258E+00 -1.574612968771855E+00
-1.360781048209283E+00 -1.364483313229987E+00 -1.366254737623207E+00 -1.367033957170933E+00 -1.367475588271247E+00 -1.367858195834249E+00 -1.368042779055482E+00 -1.368182903325802E+00 -1.368288959168509E+00 -1.368329666833347E+00 -1.368388725866482E+00 -1.368426731907534E+00 -1.368444965831039E+00 -1.368456460866466E+00 -1.368468476409547E+00 -1.368477386959776E+00 -1.368483929044167E+00 -1.368488961710246E+00 -1.368493519214554E+00 -1.368495942069030E+00 -1.368498501073511E+00 -1.368504582385614E+00 -1.368506580138927E+00 -1.368507390382894E+00 -1.368507735030918E+00 -1.368507910153397E+00 -1.368507994206930E+00 -1.368508037175435E+00 -1.368508063460237E+00 -1.368508078327719E+00 -1.368508086861585E+00 -1.368508092229741E+00 -1.368508095453957E+00 -1.368508097530437E+00 -1.368508098248921E+00 -1.368508099292068E+00
-1.586769933464489E+00 -1.583342907209105E+00 -1.581461402132545E+00 -1.580462508267586E+00 -1.579921790375272E+00 -1.579538095563660E+00 -1.579326748415112E+00 -1.579170012725676E+00 -1.579065750549462E+00 -1.579007517085196E+00 -1.578950966713969E+00 -1.578912073473011E+00 -1.578888288854755E+00 -1.578872020389890E+00 -1.578858490146174E+00 -1.578848388563047E+00 -1.578841156641790E+00 -1.578835798096671E+00 -1.578830717630706E+00 -1.578827468409802E+00 -1.578824757356156E+00 -1.578817714934206E+00 -1.578815370281030E+00 -1.578814426553916E+00 -1.578814012839752E+00 -1.578813812296339E+00 -1.578813710940228E+00 -1.578813660293365E+00 -1.578813630432793E+00 -1.578813612890321E+00 -1.578813602731980E+00 -1.578813596691064E+00 -1.578813592788663E+00 -1.578813590428095E+00 -1.578813589209354E+00 -1.578813588415732E+00
-1.355624788152174E+00 -1.360177168891143E+00 -1.362511903702107E+00 -1.363642246124515E+00 -1.364248632912676E+00 -1.364733465532395E+00 -1.364981831740907E+00 -1.365160570832334E+00 -1.365295579224988E+00 -1.365356747472373E+00 -1.365428523899185E+00 -1.365475362152662E+00 -1.365501313939836E+00 -1.365518557334599E+00 -1.365533917158809E+00 -1.365545544047299E+00 -1.365553879344726E+00 -1.365560177093078E+00 -1.365566093775287E+00 -1.365569586946536E+00 -1.365572790485429E+00 -1.365580728739997E+00 -1.365583346901529E+00 -1.365584406162518E+00 -1.365584859592449E+00 -1.365585083659049E+00 -1.365585194179081E+00 -1.365585249697052E+00 -1.365585282614449E+00 -1.365585301257483E+00 -1.365585312280589E+00 -1.365585319008236E+00 -1.365585323469872E+00 -1.365585325930356E+00 -1.365585327487006E+00 -1.365585328636422E+00
-1.592805170497558E+00 -1.588395498449857E+00 -1.585891503203529E+00 -1.584530657723308E+00 -1.583811433155674E+00 -1.583333441039578E+00 -1.583051950826775E+00 -1.582862321164770E+00 -1.582727097527041E+00 -1.582646338458308E+00 -1.582577482418083E+00 -1.582530797619939E+00 -1.582498972025672E+00 -1.582476996299897E+00 -1.582460138340610E+00 -1.582447654922642E+00 -1.582438664576539E+00 -1.582431869788187E+00 -1.582425620446108E+00 -1.582421393885589E+00 -1.582418027639030E+00 -1.582409222149441E+00 -1.582406293722123E+00 -1.582405110459557E+00 -1.582404595112161E+00 -1.582404347453984E+00 -1.582404223757394E+00 -1.582404160293034E+00 -1.582404122019332E+00 -1.582404101436334E+00 -1.582404089120665E+00 -1.582404081984442E+00 -1.582404076966368E+00 -1.582404074486451E+00 -1.582404072663337E+00 -1.582404070866422E+00
-1.350561069723576E+00 -1.356106106210019E+00 -1.359001069933535E+00 -1.360504027176916E+00 -1.361275686633892E+00 -1.361856814583891E+00 -1.362173504491070E+00 -1.362391560444604E+00 -1.362551510378597E+00 -1.362636040645416E+00 -1.362719320476994E+00 -1.362774773448698E+00 -1.362808779827703E+00 -1.362831189165554E+00 -1.362850314699554E+00 -1.362864330993873E+00 -1.362874494581003E+00 -1.362882232804661E+00 -1.362889320539344E+00 -1.362893818588607E+00 -1.362897677392660E+00 -1.362907414022128E+00 -1.362910637522492E+00 -1.362911936051976E+00 -1.362912494080601E+00 -1.362912764123916E+00 -1.362912897591532E+00 -1.362912965842956E+00 -1.362913003948713E+00 -1.362913028681079E+00 -1.362913041956370E+00 -1.362913049645095E+00 -1.362913055198481E+00 -1.362913058469774E+00 -1.362913060466278E+00 -1.362913061514089E+00
-1.598335192773688E+00 -1.592814225738542E+00 -1.589744594615674E+00 -1.588047289532822E+00 -1.587129306332258E+00 -1.586564941810171E+00 -1.586206956290948E+00 -1.585989138390467E+00 -1.585822419699531E+00 -1.585721096981033E+00 -1.585639787837790E+00 -1.585585933105931E+00 -1.585546333930327E+00 -1.585519169648263E+00 -1.585499487011501E+00 -1.585484692595160E+00 -1.585474269664219E+00 -1.585465857572431E+00 -1.585458507764876E+00 -1.585453380377772E+00 -1.585449536570561E+00 -1.585439087069858E+00 -1.585435612825217E+00 -1.585434215311703E+00 -1.585433617352568E+00 -1.585433326993373E+00 -1.585433181836346E+00 -1.585433108081658E+00 -1.585433063670027E+00 -1.585433040634660E+00 -1.585433026482657E+00 -1.585433017513008E+00 -1.585433012494480E+00 -1.585433009201915E+00 -1.585433007276267E+00 -1.585433005319001E+00
-1.345667832740518E+00 -1.352375813840363E+00 -1.355784890696402E+00 -1.357698175149890E+00 -1.358662404737378E+00 -1.359325302311048E+00 -1.359712203125309E+00 -1.359963475027166E+00 -1.360151039992361E+00 -1.360254765827583E+00 -1.360350875591767E+00 -1.360413906988531E+00 -1.360454834932743E+00 -1.360482887982827E+00 -1.360504799441137E+00 -1.360521322530330E+00 -1.360532787499122E+00 -1.360541876413912E+00 -1.360550135929870E+00 -1.360555635867940E+00 -1.360559973402408E+00 -1.360571359742665E+00 -1.360575115421143E+00 -1.360576631711490E+00 -1.360577280902384E+00 -1.360577595645090E+00 -1.360577748566760E+00 -1.360577827373171E+00 -1.360577876958985E+00 -1.360577899249186E+00 -1.360577915297752E+00 -1.360577923915292E+00 -1.360577929811863E+00 -1.360577933374965E+00 -1.360577935680988E+00 -1.360577937457581E+00
-1.603287235956267E+00 -1.596725526089121E+00 -1.593091451871498E+00 -1.591020422219255E+00 -1.589929191241524E+00 -1.589277294009152E+00 -1.588849912702379E+00 -1.588603867488628E+00 -1.588407165662490E+00 -1.588286372007710E+00 -1.588194120349428E+00 -1.588132119161696E+00 -1.588086443051974E+00 -1.588054752157213E+00 -1.588032613356755E+00 -1.588015952164550E+00 -1.588003955814827E+00 -1.587994467013465E+00 -1.587986018773460E+00 -1.587980141243108E+00 -1.587975807298904E+00 -1.587964011347069E+00 -1.587960087820564E+00 -1.587958502084466E+00 -1.587957823576771E+00 -1.587957502725343E+00 -1.587957338192691E+00 -1.587957255865121E+00 -1.587957208249963E+00 -1.587957181319946E+00 -1.587957164846269E+00 -1.587957155691394E+00 -1.587957149329572E+00 -1.587957145295923E+00 -1.587957143093044E+00 -1.587957141304015E+00
-1.341205587297062E+00 -1.349040721135656E+00 -1.353031834355460E+00 -1.355263905372814E+00 -1.356415022827416E+00 -1.357172576646751E+00 -1.357616510489156E+00 -1.357905029605768E+00 -1.358111329644707E+00 -1.358233601008878E+00 -1.358340438524408E+00 -1.358410800626129E+00 -1.358457844045522E+00 -1.358490913661667E+00 -1.358515462804069E+00 -1.358533829353844E+00 -1.358546830217207E+00 -1.358556686585200E+00 -1.358566163249269E+00 -1.358572320664976E+00 -1.358577263985645E+00 -1.358590034497919E+00 -1.358594241980353E+00 -1.358595965671715E+00 -1.358596690136571E+00 -1.358597041424666E+00 -1.358597215835615E+00 -1.358597303535904E+00 -1.358597353492245E+00 -1.358597382957739E+00 -1.358597400653402E+00 -1.358597410257495E+00 -1.358597417113187E+00 -1.358597420794456E+00 -1.358597423466864E+00 -1.358597425356796E+00
-1.607464096392059E+00 -1.600065252274082E+00 -1.595848055397920E+00 -1.593519434882070E+00 -1.592243044415304E+00 -1.591502107231765E+00 -1.591026725829171E+00 -1.590746362504552E+00 -1.590525457246644E+00 -1.590388024196127E+00 -1.590286093532042E+00 -1.590218282976879E+00 -1.590167361954604E+00 -1.590132419035959E+00 -1.590107501826977E+00 -1.590089531662918E+00 -1.590076491088690E+00 -1.590066007295141E+00 -1.590056251326803E+00 -1.590050034411809E+00 -1.590045185876609E+00 -1.590032305925157E+00 -1.590028056625953E+00 -1.590026323375382E+00 -1.590025587380663E+00 -1.590025239097836E+00 -1.590025059882668E+00 -1.590024971484875E+00 -1.590024921378809E+00 -1.590024891883642E+00 -1.590024874580659E+00 -1.590024863225700E+00 -1.590024857059724E+00 -1.590024852863092E+00 -1.590024850258425E+00 -1.590024848790919E+00
-1.337493675625529E+00 -1.346224606942359E+00 -1.350713456647173E+00 -1.353244511241729E+00 -1.354561240366805E+00 -1.355393439993889E+00 -1.355883604284352E+00 -1.356204978389322E+00 -1.356430221020774E+00 -1.356569989518252E+00 -1.356685399880002E+00 -1.356762355247489E+00 -1.356814039877297E+00 -1.356851330672393E+00 -1.356878256096276E+00 -1.356897715838058E+00 -1.356912027903698E+00 -1.356923098611601E+00 -1.356933299380191E+00 -1.356940057076498E+00 -1.356945531072750E+00 -1.356959435179170E+00 -1.356964019967068E+00 -1.356965907212637E+00 -1.356966703484287E+00 -1.356967084579595E+00 -1.356967274278434E+00 -1.356967368555034E+00 -1.356967423296136E+00 -1.356967455224393E+00 -1.356967473832036E+00 -1.356967485336473E+00 -1.356967491841207E+00 -1.356967497011333E+00 -1.356967498844431E+00 -1.356967501142503E+00
-1.611251614799453E+00 -1.602774693269059E+00 -1.598083621353748E+00 -1.595526362500284E+00 -1.594100414349604E+00 -1.593274651116923E+00 -1.592764448098486E+00 -1.592456022592908E+00 -1.592218367393999E+00 -1.592064875414835E+00 -1.591956745445456E+00 -1.591881048737167E+00 -1.591826011153206E+00 -1.591788580861993E+00 -1.591761792780593E+00 -1.591742711191706E+00 -1.591728727020186E+00 -1.591717497161900E+00 -1.591707048052631E+00 -1.591700162143874E+00 -1.591695032043335E+00 -1.591681277821146E+00 -1.591676738887149E+00 -1.591674897999576E+00 -1.591674106874168E+00 -1.591673740407147E+00 -1.591673550854232E+00 -1.591673457036004E+00 -1.591673403592938E+00 -1.591673372289225E+00 -1.591673354431355E+00 -1.591673342805848E+00 -1.591673335944400E+00 -1.591673331686402E+00 -1.591673328995976E+00 -1.591673326960168E+00
-1.334400232137410E+00 -1.343841553672287E+00 -1.348845721921878E+00 -1.351619303927818E+00 -1.353093746057721E+00 -1.353979418611968E+00 -1.354515929791825E+00 -1.354863682601923E+00 -1.355101172512496E+00 -1.355254577893980E+00 -1.355375106183096E+00 -1.355457622502858E+00 -1.355514417942845E+00 -1.355554887272901E+00 -1.355583834789861E+00 -1.355604523771242E+00 -1.355619544677467E+00 -1.355631368451276E+00 -1.355642428359368E+00 -1.355649493050876E+00 -1.355655500654952E+00 -1.355670177664649E+00 -1.355675101044652E+00 -1.355677103936420E+00 -1.355677960647896E+00 -1.355678359153506E+00 -1.355678563044183E+00 -1.355678663692848E+00 -1.355678721858254E+00 -1.355678755702968E+00 -1.355678775513756E+00 -1.355678788132003E+00 -1.355678795035934E+00 -1.355678799835952E+00 -1.355678802919486E+00 -1.355678805051300E+00
-1.614372370689465E+00 -1.604944350040319E+00 -1.599773403937689E+00 -1.597089696979666E+00 -1.595511603049931E+00 -1.594636094231107E+00 -1.594096386096297E+00 -1.593755223557779E+00 -1.593506024364020E+00 -1.593343061222675E+00 -1.593230208446278E+00 -1.593149197614686E+00 -1.593092151299966E+00 -1.593051411830249E+00 -1.593023269180920E+00 -1.593002633374416E+00 -1.592988757135663E+00 -1.592976547428895E+00 -1.592965738436058E+00 -1.592958458199450E+00 -1.592952944226700E+00 -1.592938576144706E+00 -1.592933817077614E+00 -1.592931886772047E+00 -1.592931055678615E+00 -1.592930676365711E+00 -1.592930479239533E+00 -1.592930381200248E+00 -1.592930324526251E+00 -1.592930294240324E+00 -1.592930274865650E+00 -1.592930263071412E+00 -1.592930256327507E+00 -1.592930251910491E+00 -1.592930248607454E+00 -1.592930246724219E+00
-1.332054993678334E+00 -1.342046135987363E+00 -1.347449393691601E+00 -1.350396833629745E+00 -1.351996965147752E+00 -1.352934060232486E+00 -1.353496760885823E+00 -1.353863955642682E+00 -1.354115626222468E+00 -1.354280058988086E+00 -1.354402310250479E+00 -1.354489329443426E+00 -1.354548640742357E+00 -1.354591830623379E+00 -1.354622649762798E+00 -1.354643580873150E+00 -1.354659394272627E+00 -1.354671726569760E+00 -1.354683192790289E+00 -1.354690759853041E+00 -1.354696981457259E+00 -1.354712321596559E+00 -1.354717506436810E+00 -1.354719600924432E+00 -1.354720499164646E+00 -1.354720910722651E+00 -1.354721130489144E+00 -1.354721235820682E+00 -1.354721296931491E+00 -1.354721331074958E+00 -1.354721351988233E+00 -1.354721364499103E+00 -1.354721372472797E+00 -1.354721377553977E+00 -1.354721380661756E+00 -1.354721382855988E+00
-1.616572772832690E+00 -1.606443544632762E+00 -1.600942976139597E+00 -1.598193068954504E+00 -1.596530440968946E+00 -1.595596967172506E+00 -1.595036152327384E+00 -1.594667483291664E+00 -1.594411679261262E+00 -1.594243066506885E+00 -1.594126533713857E+00 -1.594041602893831E+00 -1.593982791641786E+00 -1.593939609253205E+00 -1.593910709827491E+00 -1.593890082190899E+00 -1.593875531826153E+00 -1.593862902276639E+00 -1.593852070799741E+00 -1.593844112128217E+00 -1.593838554262138E+00 -1.593823727386347E+00 -1.593818780761535E+00 -1.593816780625523E+00 -1.593815926237232E+00 -1.593815536263227E+00 -1.593815332208137E+00 -1.593815230746065E+00 -1.593815172059727E+00 -1.593815140986254E+00 -1.593815121176783E+00 -1.593815108830686E+00 -1.593815102218356E+00 -1.593815097261314E+00 -1.593815094038155E+00 -1.593815092352208E+00
-1.330517106515868E+00 -1.340854287493754E+00 -1.346549053427836E+00 -1.349566474684254E+00 -1.351269775142191E+00 -1.352235085249436E+00 -1.352825660864378E+00 -1.353203700979518E+00 -1.353462731567349E+00 -1.353636735700133E+00 -1.353758273174679E+00 -1.353848184251913E+00 -1.353909164577078E+00 -1.353954535190494E+00 -1.353986445236956E+00 -1.354007176031496E+00 -1.354023703936207E+00 -1.354036882458295E+00 -1.354048055132261E+00 -1.354056237942660E+00 -1.354062529490752E+00 -1.354078204762154E+00 -1.354083547809738E+00 -1.354085717560697E+00 -1.354086630993352E+00 -1.354087063401580E+00 -1.354087288478864E+00 -1.354087397771452E+00 -1.354087460392085E+00 -1.354087496867410E+00 -1.354087517349030E+00 -1.354087530522076E+00 -1.354087537811842E+00 -1.354087543781929E+00 -1.354087547228345E+00 -1.354087549171572E+00
-1.617916216579889E+00 -1.607307248787395E+00 -1.601610848676754E+00 -1.598858919891462E+00 -1.597137706628124E+00 -1.596175912556350E+00 -1.595592953543313E+00 -1.595204299794988E+00 -1.594952356642965E+00 -1.594778153639716E+00 -1.594658450115198E+00 -1.594570860473389E+00 -1.594511187620336E+00 -1.594467932206036E+00 -1.594438248189279E+00 -1.594417319352040E+00 -1.594402483234149E+00 -1.594389366963609E+00 -1.594378900828001E+00 -1.594370506685443E+00 -1.594364813308693E+00 -1.594349862825452E+00 -1.594344767547236E+00 -1.594342698133618E+00 -1.594341840102957E+00 -1.594341439723059E+00 -1.594341232912554E+00 -1.594341129123104E+00 -1.594341070936530E+00 -1.594341038065461E+00 -1.594341019207034E+00 -1.594341006059644E+00 -1.594340999272253E+00 -1.594340994624560E+00 -1.594340992023556E+00 -1.594340989219225E+00
-1.329860340718783E+00 -1.340378017335831E+00 -1.346127022466386E+00 -1.349155338763259E+00 -1.350914952403635E+00 -1.351885667555056E+00 -1.352494585379728E+00 -1.352872717137926E+00 -1.353136242279746E+00 -1.353318532820227E+00 -1.353439064746464E+00 -1.353529108348420E+00 -1.353591993965460E+00 -1.353637948733124E+00 -1.353669174352883E+00 -1.353690986785808E+00 -1.353707159278283E+00 -1.353720674836103E+00 -1.353731875177461E+00 -1.353740425136337E+00 -1.353746650471005E+00 -1.353762491418433E+00 -1.353767893281745E+00 -1.353770108822195E+00 -1.353771037966546E+00 -1.353771476775400E+00 -1.353771701027082E+00 -1.353771813756917E+00 -1.353771877425010E+00 -1.353771914700088E+00 -1.353771933680887E+00 -1.353771948323712E+00 -1.353771955774313E+00 -1.353771960208607E+00 -1.353771964636977E+00 -1.353771966160359E+00
-1.618309808355238E+00 -1.607544340644919E+00 -1.601835235668480E+00 -1.599076518500714E+00 -1.597334340053194E+00 -1.596371039347682E+00 -1.595777241809833E+00 -1.595376753578768E+00 -1.595129615669415E+00 -1.594955404694143E+00 -1.594835662083860E+00 -1.594745104615072E+00 -1.594685149170468E+00 -1.594643267151506E+00 -1.594613110930485E+00 -1.594591717057346E+00 -1.594576958368580E+00 -1.594563963989882E+00 -1.594553813976734E+00 -1.594545360477890E+00 -1.594539370932007E+00 -1.594524474662585E+00 -1.594519302630413E+00 -1.594517205652669E+00 -1.594516344329193E+00 -1.594515943981113E+00 -1.594515734767352E+00 -1.594515630041481E+00 -1.594515570416100E+00 -1.594515538733908E+00 -1.594515518552625E+00 -1.594515506838519E+00 -1.594515498835849E+00 -1.594515493885689E+00 -1.594515490068857E+00 -1.594515489606221E+00
-1.329955888409624E+00 -1.340365909904687E+00 -1.346161879001572E+00 -1.349122460956040E+00 -1.350941572088706E+00 -1.351878768153527E+00 -1.352496425362992E+00 -1.352879949793104E+00 -1.353136072195420E+00 -1.353323485755799E+00 -1.353439402163934E+00 -1.353528846131278E+00 -1.353593497596437E+00 -1.353638699199484E+00 -1.353669663851744E+00 -1.353691299862825E+00 -1.353707270164100E+00 -1.353721042521162E+00 -1.353731872432128E+00 -1.353740570655341E+00 -1.353746760167790E+00 -1.353762428621943E+00 -1.353767864772447E+00 -1.353770091224154E+00 -1.353771003158196E+00 -1.353771444069597E+00 -1.353771667134930E+00 -1.353771782445918E+00 -1.353771845670379E+00 -1.353771881550760E+00 -1.353771902616395E+00 -1.353771915047759E+00 -1.353771923545881E+00 -1.353771929091648E+00 -1.353771932470595E+00 -1.353771934463791E+00
-1.617683078028484E+00 -1.607221460066294E+00 -1.601596736184197E+00 -1.598860488537016E+00 -1.597124124558367E+00 -1.596180213410126E+00 -1.595588806438694E+00 -1.595186654604534E+00 -1.594947544349407E+00 -1.594776662529428E+00 -1.594658229111765E+00 -1.594567768209498E+00 -1.594507831206780E+00 -1.594467927509517E+00 -1.594437378550492E+00 -1.594416189880497E+00 -1.594401539035755E+00 -1.594389052990516E+00 -1.594379140102063E+00 -1.594370622813382E+00 -1.594364667159229E+00 -1.594350030495379E+00 -1.594344847176832E+00 -1.594342767075062E+00 -1.594341914230640E+00 -1.594341510588031E+00 -1.594341304397518E+00 -1.594341198881751E+00 -1.594341141378490E+00 -1.594341107899588E+00 -1.594341089238473E+00 -1.594341077460232E+00 -1.594341069801506E+00 -1.594341064447432E+00 -1.594341060313687E+00 -1.594341058481630E+00
-1.330833433653976E+00 -1.341039526190400E+00 -1.346624150297846E+00 -1.349496884782973E+00 -1.351320446479651E+00 -1.352232218641745E+00 -1.352835191956508E+00 -1.353216003530740E+00 -1.353463223354457E+00 -1.353649270355483E+00 -1.353760035077376E+00 -1.353849288903372E+00 -1.353914110527954E+00 -1.353956810771160E+00 -1.353986899352922E+00 -1.354008488245011E+00 -1.354023918129129E+00 -1.354037144149966E+00 -1.354048224257280E+00 -1.354056778504636E+00 -1.354062572654596E+00 -1.354078061560850E+00 -1.354083431473614E+00 -1.354085629120112E+00 -1.354086518562685E+00 -1.354086962989515E+00 -1.354087180812432E+00 -1.354087295397422E+00 -1.354087357255433E+00 -1.354087392520033E+00 -1.354087412577120E+00 -1.354087426124026E+00 -1.354087432965387E+00 -1.354087438897809E+00 -1.354087442678847E+00 -1.354087444794571E+00
-1.616414805013843E+00 -1.606289155404190E+00 -1.600878045127103E+00 -1.598214103798328E+00 -1.596522218890623E+00 -1.595608966947315E+00 -1.595026997406069E+00 -1.594636699983906E+00 -1.594406774105630E+00 -1.594240492424220E+00 -1.594125877648389E+00 -1.594037100275202E+00 -1.593977302937483E+00 -1.593938649369230E+00 -1.593909352121997E+00 -1.593888727951615E+00 -1.593874439532487E+00 -1.593862512359086E+00 -1.593852350394165E+00 -1.593844314392916E+00 -1.593838393997555E+00 -1.593824064262175E+00 -1.593819002993087E+00 -1.593816928197994E+00 -1.593816102264995E+00 -1.593815692429948E+00 -1.593815493335582E+00 -1.593815388822510E+00 -1.593815331185670E+00 -1.593815298756223E+00 -1.593815280012675E+00 -1.593815268104912E+00 -1.593815260807135E+00 -1.593815256120557E+00 -1.593815252163553E+00 -1.593815250880207E+00
-1.332694846215944E+00 -1.342200833174828E+00 -1.347571313550737E+00 -1.350272563888825E+00 -1.352060587532944E+00 -1.352933407453494E+00 -1.353512424673728E+00 -1.353886483210900E+00 -1.354117374473064E+00 -1.354297689384317E+00 -1.354404855476351E+00 -1.354490510248253E+00 -1.354554347455823E+00 -1.354595458380202E+00 -1.354624260676525E+00 -1.354644659803789E+00 -1.354659914121504E+00 -1.354672522797944E+00 -1.354683249116795E+00 -1.354691429667433E+00 -1.354696966018854E+00 -1.354712122836809E+00 -1.354717263287784E+00 -1.354719419850870E+00 -1.354720280267619E+00 -1.354720712775735E+00 -1.354720926545210E+00 -1.354721035903964E+00 -1.354721097022824E+00 -1.354721130837191E+00 -1.354721150253479E+00 -1.354721162451376E+00 -1.354721170744882E+00 -1.354721176055953E+00 -1.354721178941237E+00 -1.354721180951201E+00
-1.614260645173527E+00 -1.604724444041329E+00 -1.599653110026144E+00 -1.597136531769053E+00 -1.595502002636442E+00 -1.594656160949369E+00 -1.594089866768331E+00 -1.593711851586133E+00 -1.593497510851892E+00 -1.593337608407871E+00 -1.593227189373426E+00 -1.593144341117017E+00 -1.593085733433686E+00 -1.593048960640289E+00 -1.593020818129448E+00 -1.593001486895141E+00 -1.592987526444767E+00 -1.592975854971375E+00 -1.592966256001886E+00 -1.592958589547697E+00 -1.592952971355571E+00 -1.592939027299425E+00 -1.592934233438755E+00 -1.592932152962912E+00 -1.592931358292800E+00 -1.592930957152419E+00 -1.592930760301799E+00 -1.592930660930143E+00 -1.592930602892586E+00 -1.592930570950253E+00 -1.592930553607755E+00 -1.592930543076151E+00 -1.592930534353660E+00 -1.592930530810431E+00 -1.592930527464738E+00 -1.592930526171737E+00
-1.335213875082849E+00 -1.343871758761626E+00 -1.349000049319281E+00 -1.351485673237002E+00 -1.353176523505324E+00 -1.353984388630711E+00 -1.354539405011191E+00 -1.354896548193657E+00 -1.355107789382920E+00 -1.355276673546976E+00 -1.355380755653292E+00 -1.355459715860531E+00 -1.355521683408070E+00 -1.355559342259122E+00 -1.355586790151480E+00 -1.355605788048307E+00 -1.355620051711842E+00 -1.355632316510510E+00 -1.355642728126093E+00 -1.355650095321945E+00 -1.355655346386740E+00 -1.355669860124105E+00 -1.355674706403406E+00 -1.355676804639034E+00 -1.355677627460677E+00 -1.355678032969121E+00 -1.355678240772221E+00 -1.355678345434076E+00 -1.355678404606372E+00 -1.355678437193334E+00 -1.355678454889360E+00 -1.355678465886279E+00 -1.355678474012938E+00 -1.355678478046111E+00 -1.355678481742984E+00 -1.355678483443963E+00
-1.611286056656182E+00 -1.602588143773007E+00 -1.597895972203748E+00 -1.595612469397296E+00 -1.594060024233444E+00 -1.593297399715703E+00 -1.592755528393929E+00 -1.592404608694985E+00 -1.592206449921168E+00 -1.592057269245323E+00 -1.591950965035665E+00 -1.591875023783384E+00 -1.591820379695104E+00 -1.591785403990821E+00 -1.591758858453922E+00 -1.591740822107212E+00 -1.591727753470887E+00 -1.591716618242516E+00 -1.591707319464315E+00 -1.591700320920878E+00 -1.591695157478684E+00 -1.591681871607470E+00 -1.591677298729796E+00 -1.591675287734502E+00 -1.591674520329643E+00 -1.591674132417405E+00 -1.591673943893310E+00 -1.591673850847323E+00 -1.591673795353944E+00 -1.591673765613220E+00 -1.591673748521886E+00 -1.591673738242337E+00 -1.591673731658323E+00 -1.591673726908621E+00 -1.591673723928193E+00 -1.591673722175036E+00
-1.338431392560686E+00 -1.346110814456239E+00 -1.350886616632122E+00 -1.353133672297032E+00 -1.354666545971230E+00 -1.355391142158121E+00 -1.355917969372076E+00 -1.356246855541070E+00 -1.356440715589609E+00 -1.356594056335558E+00 -1.356691955746090E+00 -1.356765471868703E+00 -1.356821106338669E+00 -1.356856790602448E+00 -1.356882010182346E+00 -1.356899889802884E+00 -1.356912973420817E+00 -1.356924462938655E+00 -1.356933867843496E+00 -1.356940830654132E+00 -1.356945515693363E+00 -1.356959056267395E+00 -1.356963578537650E+00 -1.356965562432940E+00 -1.356966356919045E+00 -1.356966732102705E+00 -1.356966926420604E+00 -1.356967022976352E+00 -1.356967079669465E+00 -1.356967109466216E+00 -1.356967126599113E+00 -1.356967137036126E+00 -1.356967143708373E+00 -1.356967148400995E+00 -1.356967151740833E+00 -1.356967153565885E+00
-1.607506785657738E+00 -1.599885057202879E+00 -1.595679129955387E+00 -1.593605760453408E+00 -1.592190770611132E+00 -1.591522481717186E+00 -1.591008470262838E+00 -1.590695637716049E+00 -1.590514433701050E+00 -1.590377750701799E+00 -1.590280865174066E+00 -1.590209863706885E+00 -1.590161620176284E+00 -1.590127943433780E+00 -1.590104123026683E+00 -1.590087273682316E+00 -1.590075109487274E+00 -1.590064817429909E+00 -1.590056295863921E+00 -1.590049745272911E+00 -1.590045135247269E+00 -1.590032814477660E+00 -1.590028545012474E+00 -1.590026617449362E+00 -1.590025896300434E+00 -1.590025528977940E+00 -1.590025354067717E+00 -1.590025267838884E+00 -1.590025217373840E+00 -1.590025189715176E+00 -1.590025172573501E+00 -1.590025163604237E+00 -1.590025156891019E+00 -1.590025151191746E+00 -1.590025150199261E+00 -1.590025147955006E+00
-1.342362413153723E+00 -1.348930416508866E+00 -1.353178567856425E+00 -1.355169864001813E+00 -1.356535257698042E+00 -1.357168464466771E+00 -1.357656224496606E+00 -1.357949821868298E+00 -1.358123000249748E+00 -1.358262193361088E+00 -1.358349838961107E+00 -1.358415509493748E+00 -1.358464322220080E+00 -1.358497950855041E+00 -1.358520171042181E+00 -1.358536323562429E+00 -1.358547868846742E+00 -1.358558214619258E+00 -1.358566260407301E+00 -1.358572910227204E+00 -1.358576998585294E+00 -1.358589310159668E+00 -1.358593424993508E+00 -1.358595303632731E+00 -1.358596029767185E+00 -1.358596372493073E+00 -1.358596549003379E+00 -1.358596635411190E+00 -1.358596686546900E+00 -1.358596713472862E+00 -1.358596730538113E+00 -1.358596738782531E+00 -1.358596745948460E+00 -1.358596750466937E+00 -1.358596751741581E+00 -1.358596754901202E+00
-1.602958679996259E+00 -1.596640609145039E+00 -1.592924927857507E+00 -1.591137981171783E+00 -1.589861910691896E+00 -1.589292775533152E+00 -1.588828694897243E+00 -1.588554769472997E+00 -1.588395980264959E+00 -1.588269469770038E+00 -1.588185840607348E+00 -1.588122408788723E+00 -1.588079354212668E+00 -1.588050005640695E+00 -1.588027888704292E+00 -1.588013098069959E+00 -1.588002457180494E+00 -1.587993164149255E+00 -1.587985581080723E+00 -1.587979554092406E+00 -1.587975629380925E+00 -1.587964387320834E+00 -1.587960493566979E+00 -1.587958661364822E+00 -1.587958009986918E+00 -1.587957665082427E+00 -1.587957509135331E+00 -1.587957428293192E+00 -1.587957384828606E+00 -1.587957359374878E+00 -1.587957343013998E+00 -1.587957333871506E+00 -1.587957328921159E+00 -1.587957324671359E+00 -1.587957322699738E+00 -1.587957321179913E+00
-1.346914956890924E+00 -1.352279222502344E+00 -1.355885144772496E+00 -1.357590900984140E+00 -1.358796072026311E+00 -1.359325044143294E+00 -1.359761136671582E+00 -1.360017430349285E+00 -1.360163562634399E+00 -1.360288982140109E+00 -1.360361752549336E+00 -1.360419187468167E+00 -1.360461586392121E+00 -1.360490892833947E+00 -1.360510950861504E+00 -1.360524561012123E+00 -1.360534284340761E+00 -1.360543212067385E+00 -1.360549913991834E+00 -1.360556207022852E+00 -1.360559557776508E+00 -1.360570349345254E+00 -1.360573993329687E+00 -1.360575732105955E+00 -1.360576369874155E+00 -1.360576676161978E+00 -1.360576827741058E+00 -1.360576904836384E+00 -1.360576948686200E+00 -1.360576972593450E+00 -1.360576987125878E+00 -1.360576996115949E+00 -1.360577001857752E+00 -1.360577004592770E+00 -1.360577006307294E+00 -1.360577007808475E+00
-1.597826939219888E+00 -1.592780212580283E+00 -1.589671093408592E+00 -1.588164001563586E+00 -1.587051843030086E+00 -1.586580690970090E+00 -1.586176382449016E+00 -1.585946387325056E+00 -1.585810083471594E+00 -1.585698689448971E+00 -1.585629667097147E+00 -1.585575926650000E+00 -1.585538124724925E+00 -1.585512936121737E+00 -1.585493749466440E+00 -1.585481242734576E+00 -1.585472551210127E+00 -1.585464366353639E+00 -1.585457674414377E+00 -1.585452495479303E+00 -1.585449280880685E+00 -1.585439287900628E+00 -1.585435879439513E+00 -1.585434189892793E+00 -1.585433610582047E+00 -1.585433295230554E+00 -1.585433163838429E+00 -1.585433089844637E+00 -1.585433052596756E+00 -1.585433030704665E+00 -1.585433015939780E+00 -1.585433008364133E+00 -1.585433002909130E+00 -1.585432999793609E+00 -1.585432997859293E+00 -1.585432995501264E+00
-1.351865435734432E+00 -1.356059692242511E+00 -1.359000663845590E+00 -1.360393557048297E+00 -1.361425002347997E+00 -1.361864442624517E+00 -1.362231161778324E+00 -1.362445125539300E+00 -1.362565667051728E+00 -1.362676787968307E+00 -1.362732669853985E+00 -1.362779404934562E+00 -1.362815943724728E+00 -1.362840206632162E+00 -1.362857388207218E+00 -1.362868508887883E+00 -1.362875878972242E+00 -1.362883149978207E+00 -1.362888664009349E+00 -1.362894230416500E+00 -1.362896990173470E+00 -1.362906024445647E+00 -1.362909185786677E+00 -1.362910748107633E+00 -1.362911294105715E+00 -1.362911567705100E+00 -1.362911693740824E+00 -1.362911759031221E+00 -1.362911794928584E+00 -1.362911814375758E+00 -1.362911828320892E+00 -1.362911834366968E+00 -1.362911838527531E+00 -1.362911841840571E+00 -1.362911843944775E+00 -1.362911844803156E+00
-1.592160559690807E+00 -1.588355801474143E+00 -1.585848104921684E+00 -1.584671602646718E+00 -1.583737070429249E+00 -1.583344312053685E+00 -1.583011444423473E+00 -1.582828044820679E+00 -1.582712504689350E+00 -1.582619500700186E+00 -1.582564955853564E+00 -1.582522865845780E+00 -1.582490544835988E+00 -1.582469229936195E+00 -1.582454115110389E+00 -1.582443888918632E+00 -1.582437010480747E+00 -1.582430573908526E+00 -1.582424982713458E+00 -1.582420394780577E+00 -1.582417962880252E+00 -1.582409528472189E+00 -1.582406633226539E+00 -1.582405135796968E+00 -1.582404633996509E+00 -1.582404353633478E+00 -1.582404250023409E+00 -1.582404186622450E+00 -1.582404155455788E+00 -1.582404138646127E+00 -1.582404127151645E+00 -1.582404119615284E+00 -1.582404115861094E+00 -1.582404113092515E+00 -1.582404111010070E+00 -1.582404108693581E+00
-1.356974839771418E+00 -1.360174422733588E+00 -1.362478384810843E+00 -1.363535546091875E+00 -1.364402501777271E+00 -1.364742387787139E+00 -1.365046924224369E+00 -1.365218525181458E+00 -1.365310895125372E+00 -1.365402918771673E+00 -1.365444828346945E+00 -1.365478764387309E+00 -1.365509145193115E+00 -1.365528471690443E+00 -1.365541094298403E+00 -1.365550640659944E+00 -1.365555802055364E+00 -1.365561058599491E+00 -1.365565333402957E+00 -1.365569975996139E+00 -1.365572043090500E+00 -1.365579261389175E+00 -1.365581872187551E+00 -1.365583236226656E+00 -1.365583686174896E+00 -1.365583923876271E+00 -1.365584020122663E+00 -1.365584072078778E+00 -1.365584098539890E+00 -1.365584114067828E+00 -1.365584123600733E+00 -1.365584129691523E+00 -1.365584133434006E+00 -1.365584135482022E+00 -1.365584138449992E+00 -1.365584139369236E+00
-1.586074717649450E+00 -1.583407587405098E+00 -1.581462082341681E+00 -1.580599569258911E+00 -1.579856712759133E+00 -1.579548723018768E+00 -1.579277187506982E+00 -1.579140675273545E+00 -1.579051670119428E+00 -1.578976292389696E+00 -1.578935851857661E+00 -1.578906541643320E+00 -1.578880144777264E+00 -1.578863084621190E+00 -1.578852444681509E+00 -1.578844121451694E+00 -1.578839332659495E+00 -1.578834631816852E+00 -1.578830297110233E+00 -1.578826633739423E+00 -1.578824859535648E+00 -1.578818143020021E+00 -1.578815804919261E+00 -1.578814540679224E+00 -1.578814122270049E+00 -1.578813890148664E+00 -1.578813813528584E+00 -1.578813764464304E+00 -1.578813741646514E+00 -1.578813728449093E+00 -1.578813717023273E+00 -1.578813713992957E+00 -1.578813710766403E+00 -1.578813708678825E+00 -1.578813706951522E+00 -1.578813705133902E+00
-1.362120409018647E+00 -1.364463238569508E+00 -1.366145877578655E+00 -1.366922850916982E+00 -1.367630858515930E+00 -1.367870004606736E+00 -1.368112152397499E+00 -1.368245454097408E+00 -1.368305875195130E+00 -1.368378790723466E+00 -1.368407232428433E+00 -1.368429986079503E+00 -1.368452437821436E+00 -1.368467571123650E+00 -1.368475931912975E+00 -1.368483422044069E+00 -1.368486521375897E+00 -1.368489504679935E+00 -1.368492370069548E+00 -1.368496041500449E+00 -1.368497455303373E+00 -1.368502864567594E+00 -1.368504886382492E+00 -1.368506030227292E+00 -1.368506387066552E+00 -1.368506585056295E+00 -1.368506649908893E+00 -1.368506687356658E+00 -1.368506704337851E+00 -1.368506715559266E+00 -1.368506723718225E+00 -1.368506728266310E+00 -1.368506730472533E+00 -1.368506732355556E+00 -1.368506733766759E+00 -1.368506735235575E+00
-1.579625610395099E+00 -1.577893731618239E+00 -1.576524717474156E+00 -1.575924866524727E+00 -1.575362776119476E+00 -1.575145743937935E+00 -1.574940777935856E+00 -1.574841690620269E+00 -1.574780833966390E+00 -1.574724412889297E+00 -1.574697859392851E+00 -1.574678378109559E+00 -1.574659564350413E+00 -1.574647014164771E+00 -1.574640452276918E+00 -1.574634333842665E+00 -1.574631228766916E+00 -1.574628595230405E+00 -1.574625585016934E+00 -1.574622859194978E+00 -1.574621631061207E+00 -1.574616728115286E+00 -1.574614985100273E+00 -1.574613984654494E+00 -1.574613651414079E+00 -1.574613472465964E+00 -1.574613422165492E+00 -1.574613389280705E+00 -1.574613376907921E+00 -1.574613365723947E+00 -1.574613359364766E+00 -1.574613355480813E+00 -1.574613353873008E+00 -1.574613351782709E+00 -1.574613350248842E+00 -1.574613350325458E+00
-1.367033240430083E+00 -1.368607923611604E+00 -1.369686153358380E+00 -1.370200686053845E+00 -1.370740581693948E+00 -1.370893976088670E+00 -1.371085341683063E+00 -1.371177766728108E+00 -1.371214612473436E+00 -1.371268910338669E+00 -1.371284927471657E+00 -1.371298180830034E+00 -1.371313029531464E+00 -1.371324108168673E+00 -1.371328945409075E+00 -1.371334292695646E+00 -1.371335286504317E+00 -1.371336171465698E+00 -1.371337812487549E+00 -1.371340535147805E+00 -1.371341371122815E+00 -1.371345059642940E+00 -1.371346535894658E+00 -1.371347463255721E+00 -1.371347749082699E+00 -1.371347898643751E+00 -1.371347933405838E+00 -1.371347958140151E+00 -1.371347966654033E+00 -1.371347972815250E+00 -1.371347978273622E+00 -1.371347981037035E+00 -1.371347982027344E+00 -1.371347983153689E+00 -1.371347984384766E+00 -1.371347985068813E+00
-1.572968703275575E+00 -1.571910129616443E+00 -1.571082173507904E+00 -1.570706062276479E+00 -1.570323283946881E+00 -1.570188072746694E+00 -1.570037989107547E+00 -1.569974101194344E+00 -1.569936986225324E+00 -1.569898181226780E+00 -1.569884587985991E+00 -1.569873467136354E+00 -1.569861861188115E+00 -1.569853708381591E+00 -1.569850449165533E+00 -1.569846672404609E+00 -1.569845290000421E+00 -1.569844331191053E+00 -1.569842515939031E+00 -1.569840732802262E+00 -1.569839963409849E+00 -1.569836842410379E+00 -1.569835662379583E+00 -1.569834923501650E+00 -1.569834677688354E+00 -1.569834554599399E+00 -1.569834528172355E+00 -1.569834511144529E+00 -1.569834504829599E+00 -1.569834499592651E+00 -1.569834496811918E+00 -1.569834493120223E+00 -1.569834492197738E+00 -1.569834491830214E+00 -1.569834491611029E+00 -1.569834490386684E+00
-1.370026333911079E+00 -1.370973748690023E+00 -1.371583836147305E+00 -1.371882944225080E+00 -1.372293445185083E+00 -1.372375999501148E+00 -1.372528134476981E+00 -1.372591722427880E+00 -1.372613918505930E+00 -1.372653106782311E+00 -1.372656947217778E+00 -1.372664151715452E+00 -1.372672917390592E+00 -1.372680726668998E+00 -1.372682559575532E+00 -1.372686156330342E+00 -1.372685477344604E+00 -1.372684728098998E+00 -1.372685323782739E+00 -1.372687263236971E+00 -1.372687702873255E+00 -1.372690019229569E+00 -1.372691037022244E+00 -1.372691806506386E+00 -1.372692030128149E+00 -1.372692146736280E+00 -1.372692161482570E+00 -1.372692173547134E+00 -1.372692175754369E+00 -1.372692177631354E+00 -1.372692180063118E+00 -1.372692182170504E+00 -1.372692182293992E+00 -1.372692183774868E+00 -1.372692183396019E+00 -1.372692183626628E+00
-1.566368958475706E+00 -1.565734249976584E+00 -1.565303512125358E+00 -1.565095922229578E+00 -1.564849751609701E+00 -1.564780189210306E+00 -1.564683092939843E+00 -1.564645705506404E+00 -1.564626516505728E+00 -1.564603181166106E+00 -1.564599653944559E+00 -1.564594774337215E+00 -1.564589157377711E+00 -1.564584681680585E+00 -1.564583757606652E+00 -1.564581837491929E+00 -1.564581940510286E+00 -1.564582175328457E+00 -1.564581552738558E+00 -1.564580432749675E+00 -1.564580113176176E+00 -1.564578503581546E+00 -1.564577815750591E+00 -1.564577304166694E+00 -1.564577139316656E+00 -1.564577069684939E+00 -1.564577063384823E+00 -1.564577055152670E+00 -1.564577054001949E+00 -1.564577053854029E+00 -1.564577054253375E+00 -1.564577051324172E+00 -1.564577051211621E+00 -1.564577050108042E+00 -1.564577049861753E+00 -1.564577050106078E+00
-1.358801886320038E+00 -1.359496328405827E+00 -1.359960961185605E+00 -1.360167250826916E+00 -1.360546627329429E+00 -1.360603341385255E+00 -1.360746663634768E+00 -1.360803642511494E+00 -1.360821181601656E+00 -1.360856382125672E+00 -1.360853898990356E+00 -1.360858238335784E+00 -1.360864420658429E+00 -1.360870826126833E+00 -1.360871207074235E+00 -1.360874051779760E+00 -1.360872319218285E+00 -1.360870598254647E+00 -1.360870578399232E+00 -1.360872280349828E+00 -1.360872543203241E+00 -1.360874299905351E+00 -1.360875171541875E+00 -1.360875962813056E+00 -1.360876183270974E+00 -1.360876288992481E+00 -1.360876289808034E+00 -1.360876297065086E+00 -1.360876295347177E+00 -1.360876293736040E+00 -1.360876293031553E+00 -1.360876296060270E+00 -1.360876295517839E+00 -1.360876296790000E+00 -1.360876296921585E+00 -1.360876297337025E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-elong.real.symmps.mkl <==
# bond-dimensions: [ 100.  120.  140.  160.  180.  200.  220.  240.  260.  280.  300.  320.  340.  360.  380.  400.  420.  440.  460.  480.  500.  600.  700.  800.  900. 1000. 1100. 1200. 1300. 1400. 1500. 1600. 1700. 1800. 1900. 2000.]
-1.357150520306659E+00 -1.359505025783073E+00 -1.360186145739954E+00 -1.360298821996714E+00 -1.360405195870694E+00 -1.360619182035408E+00 -1.360675859153162E+00 -1.360744784086286E+00 -1.360792632910716E+00 -1.360803070045716E+00 -1.360830016590358E+00 -1.360850573795016E+00 -1.360855255535027E+00 -1.360856432226195E+00 -1.360862032350540E+00 -1.360865378329670E+00 -1.360868554550868E+00 -1.360871018278888E+00 -1.360873105994829E+00 -1.360873459496605E+00 -1.360874791195408E+00 -1.360877203365449E+00 -1.360877991469202E+00 -1.360878314546953E+00 -1.360878437261428E+00 -1.360878513607348E+00 -1.360878544904167E+00 -1.360878561094086E+00 -1.360878572512471E+00 -1.360878579378486E+00 -1.360878583037323E+00 -1.360878584948308E+00 -1.360878587088637E+00 -1.360878586829063E+00 -1.360878587405394E+00 -1.360878506945751E+00
-1.567085383959313E+00 -1.565713598757329E+00 -1.565193954665048E+00 -1.565016082804175E+00 -1.564907493159676E+00 -1.564773570419855E+00 -1.564722253280468E+00 -1.564674157246016E+00 -1.564642136570598E+00 -1.564630307861373E+00 -1.564612882217080E+00 -1.564599736481419E+00 -1.564594990140736E+00 -1.564592459529412E+00 -1.564588478271520E+00 -1.564585870065923E+00 -1.564583688607080E+00 -1.564582024440840E+00 -1.564580561366739E+00 -1.564579987639140E+00 -1.564579099965365E+00 -1.564577219186686E+00 -1.564576600989442E+00 -1.564576353831578E+00 -1.564576251049861E+00 -1.564576194846386E+00 -1.564576169092368E+00 -1.564576156256951E+00 -1.564576147387183E+00 -1.564576142779472E+00 -1.564576139747943E+00 -1.564576138729340E+00 -1.564576136940786E+00 -1.564576137220829E+00 -1.564576136793699E+00 -1.564576173847489E+00
-1.368450797783572E+00 -1.370921726393246E+00 -1.371760801802842E+00 -1.371994187488656E+00 -1.372151956059975E+00 -1.372382220429780E+00 -1.372458268943860E+00 -1.372537329577475E+00 -1.372590417313307E+00 -1.372606847234696E+00 -1.372636130222368E+00 -1.372658429566358E+00 -1.372665257726742E+00 -1.372668180920147E+00 -1.372674544816661E+00 -1.372678635773211E+00 -1.372682215952944E+00 -1.372684960081553E+00 -1.372687344040069E+00 -1.372688049299203E+00 -1.372689524152797E+00 -1.372692443915010E+00 -1.372693400662682E+00 -1.372693789117811E+00 -1.372693945701062E+00 -1.372694035149649E+00 -1.372694073434329E+00 -1.372694095037081E+00 -1.372694109093186E+00 -1.372694115560663E+00 -1.372694120164711E+00 -1.372694123479031E+00 -1.372694124918546E+00 -1.372694125977658E+00 -1.372694126007701E+00 -1.372694043233830E+00
-1.573682409969360E+00 -1.571864156486868E+00 -1.571001217936755E+00 -1.570601573977068E+00 -1.570381821888486E+00 -1.570179710076009E+00 -1.570082037484874E+00 -1.570002868026481E+00 -1.569952326885559E+00 -1.569926568054187E+00 -1.569899271965433E+00 -1.569878718978969E+00 -1.569868705811759E+00 -1.569862381607124E+00 -1.569855652468868E+00 -1.569850868006868E+00 -1.569847219931980E+00 -1.569844479833680E+00 -1.569841988298663E+00 -1.569840641046860E+00 -1.569839180611881E+00 -1.569835781666476E+00 -1.569834654920940E+00 -1.569834206767231E+00 -1.569834010200200E+00 -1.569833911327361E+00 -1.569833864498267E+00 -1.569833838120317E+00 -1.569833823150132E+00 -1.569833814632540E+00 -1.569833809792555E+00 -1.569833805789001E+00 -1.569833804696546E+00 -1.569833803135489E+00 -1.569833803052704E+00 -1.569833858633801E+00
-1.365526523613165E+00 -1.368623930802011E+00 -1.369838480812096E+00 -1.370311783728871E+00 -1.370592953871494E+00 -1.370889306178380E+00 -1.371012810717728E+00 -1.371122563407954E+00 -1.371194870920458E+00 -1.371225467266824E+00 -1.371264482072414E+00 -1.371293612378165E+00 -1.371305660304837E+00 -1.371312273268997E+00 -1.371321245062879E+00 -1.371327417590175E+00 -1.371332367181909E+00 -1.371336089278715E+00 -1.371339401389711E+00 -1.371340849451907E+00 -1.371342836630644E+00 -1.371347149494931E+00 -1.371348570500891E+00 -1.371349143293227E+00 -1.371349383871737E+00 -1.371349511435594E+00 -1.371349569797556E+00 -1.371349600987538E+00 -1.371349621228450E+00 -1.371349631291053E+00 -1.371349637529662E+00 -1.371349641277047E+00 -1.371349643932636E+00 -1.371349644967555E+00 -1.371349646701439E+00 -1.371349578810206E+00
-1.580338768867045E+00 -1.577834839230285E+00 -1.576467268019303E+00 -1.575792865793240E+00 -1.575425927271372E+00 -1.575138569553954E+00 -1.574990382201334E+00 -1.574870138651879E+00 -1.574796649704170E+00 -1.574753062342939E+00 -1.574713282404088E+00 -1.574683930629092E+00 -1.574667191773384E+00 -1.574656122483854E+00 -1.574646090681621E+00 -1.574638692428792E+00 -1.574633290758639E+00 -1.574629292983985E+00 -1.574625561291260E+00 -1.574623302368734E+00 -1.574621191114888E+00 -1.574616008528546E+00 -1.574614280342069E+00 -1.574613589798307E+00 -1.574613284818440E+00 -1.574613135277059E+00 -1.574613061298928E+00 -1.574613023022849E+00 -1.574612999825478E+00 -1.574612987635986E+00 -1.574612980426008E+00 -1.574612975542518E+00 -1.574612972353573E+00 -1.574612970971801E+00 -1.574612969074382E+00 -1.574613006701414E+00
-1.360756014247184E+00 -1.364471309074598E+00 -1.366264768363721E+00 -1.367033797146763E+00 -1.367475525548127E+00 -1.367862195680311E+00 -1.368041708429350E+00 -1.368192290579510E+00 -1.368288892410314E+00 -1.368337844577501E+00 -1.368388164055044E+00 -1.368426150809285E+00 -1.368445120454556E+00 -1.368456418111916E+00 -1.368468585899301E+00 -1.368477304378696E+00 -1.368484004555178E+00 -1.368488989375950E+00 -1.368493512616446E+00 -1.368495895263806E+00 -1.368498506656746E+00 -1.368504575087041E+00 -1.368506582081355E+00 -1.368507390835533E+00 -1.368507735051725E+00 -1.368507909825059E+00 -1.368507994208779E+00 -1.368508037210698E+00 -1.368508063429742E+00 -1.368508078190070E+00 -1.368508086742458E+00 -1.368508092348902E+00 -1.368508095390599E+00 -1.368508097637106E+00 -1.368508098211992E+00 -1.368508031028288E+00
-1.586784696340365E+00 -1.583348110241780E+00 -1.581457491026951E+00 -1.580462342151695E+00 -1.579921829026263E+00 -1.579536929793234E+00 -1.579326695019461E+00 -1.579168633659733E+00 -1.579065877418753E+00 -1.579003260692113E+00 -1.578951144696155E+00 -1.578912455758607E+00 -1.578888201085319E+00 -1.578872020346174E+00 -1.578858456192166E+00 -1.578848435899451E+00 -1.578841143314154E+00 -1.578835792307358E+00 -1.578830719242538E+00 -1.578827490778481E+00 -1.578824754676300E+00 -1.578817714991663E+00 -1.578815368296463E+00 -1.578814426105955E+00 -1.578814012041952E+00 -1.578813811707514E+00 -1.578813711351863E+00 -1.578813660254569E+00 -1.578813630594935E+00 -1.578813613429241E+00 -1.578813602669548E+00 -1.578813596551418E+00 -1.578813592861732E+00 -1.578813590461616E+00 -1.578813589643342E+00 -1.578813627297694E+00
-1.355599769261152E+00 -1.360169552125012E+00 -1.362519701412967E+00 -1.363642106945986E+00 -1.364248715321569E+00 -1.364736863336762E+00 -1.364981744797289E+00 -1.365168589852027E+00 -1.365295421881350E+00 -1.365364844334906E+00 -1.365428025542655E+00 -1.365474801999643E+00 -1.365501476126969E+00 -1.365518524571783E+00 -1.365534071021433E+00 -1.365545450699635E+00 -1.365553955761363E+00 -1.365560198294179E+00 -1.365566095260693E+00 -1.365569543414765E+00 -1.365572797915687E+00 -1.365580721407710E+00 -1.365583349102399E+00 -1.365584406724472E+00 -1.365584858740485E+00 -1.365585084985629E+00 -1.365585193771559E+00 -1.365585249324277E+00 -1.365585282522512E+00 -1.365585301390638E+00 -1.365585312427454E+00 -1.365585318815565E+00 -1.365585323496323E+00 -1.365585325904362E+00 -1.365585327633529E+00 -1.365585261312364E+00
-1.592819844607084E+00 -1.588401125422123E+00 -1.585890358327397E+00 -1.584530549597859E+00 -1.583811391212840E+00 -1.583332920250391E+00 -1.583051918301280E+00 -1.582859215682985E+00 -1.582727243884053E+00 -1.582642436426390E+00 -1.582577614597618E+00 -1.582531114884882E+00 -1.582498890495301E+00 -1.582476984293972E+00 -1.582460097052222E+00 -1.582447711968041E+00 -1.582438658085723E+00 -1.582431873099801E+00 -1.582425618249377E+00 -1.582421405948295E+00 -1.582418015876592E+00 -1.582409223358122E+00 -1.582406290315093E+00 -1.582405110557655E+00 -1.582404592390422E+00 -1.582404348250497E+00 -1.582404222341780E+00 -1.582404159799696E+00 -1.582404122228648E+00 -1.582404101427970E+00 -1.582404089674939E+00 -1.582404081947020E+00 -1.582404077236725E+00 -1.582404073228736E+00 -1.582404072333901E+00 -1.582404114243121E+00
-1.350536396908253E+00 -1.356098219100342E+00 -1.359005059720230E+00 -1.360504243815836E+00 -1.361275728143326E+00 -1.361859337400739E+00 -1.362173376402981E+00 -1.362396258599802E+00 -1.362551343851987E+00 -1.362643923897929E+00 -1.362718894087043E+00 -1.362774305716043E+00 -1.362808904294950E+00 -1.362831142801438E+00 -1.362850442257664E+00 -1.362864250830887E+00 -1.362874554546395E+00 -1.362882246435026E+00 -1.362889319438767E+00 -1.362893786491710E+00 -1.362897685044818E+00 -1.362907409095893E+00 -1.362910638815800E+00 -1.362911935893163E+00 -1.362912495981449E+00 -1.362912765722064E+00 -1.362912898853665E+00 -1.362912966123270E+00 -1.362913007488680E+00 -1.362913029480357E+00 -1.362913042201315E+00 -1.362913049272332E+00 -1.362913055406985E+00 -1.362913058218528E+00 -1.362913060402574E+00 -1.362912998908123E+00
-1.598349424477347E+00 -1.592820998778365E+00 -1.589747753758373E+00 -1.588047203976903E+00 -1.587129364482372E+00 -1.586565558723767E+00 -1.586206984379748E+00 -1.585985100688726E+00 -1.585822621118009E+00 -1.585717475430688E+00 -1.585639807938324E+00 -1.585586164922622E+00 -1.585546256819336E+00 -1.585519194764837E+00 -1.585499379342671E+00 -1.585484748287638E+00 -1.585474264882143E+00 -1.585465868682679E+00 -1.585458505491150E+00 -1.585453371700706E+00 -1.585449520683205E+00 -1.585439087917386E+00 -1.585435609494781E+00 -1.585434217953557E+00 -1.585433614815825E+00 -1.585433326780897E+00 -1.585433180907525E+00 -1.585433107966394E+00 -1.585433067358204E+00 -1.585433040683568E+00 -1.585433026111662E+00 -1.585433017463472E+00 -1.585433012395679E+00 -1.585433009147384E+00 -1.585433007354139E+00 -1.585433043967069E+00
-1.345642019842004E+00 -1.352368618260076E+00 -1.355783632161871E+00 -1.357698148490497E+00 -1.358662507418275E+00 -1.359326702554096E+00 -1.359711936693788E+00 -1.359966620337814E+00 -1.360150857468453E+00 -1.360262231584269E+00 -1.360350617706486E+00 -1.360413534247046E+00 -1.360454969440017E+00 -1.360482812650440E+00 -1.360504916061613E+00 -1.360521234408381E+00 -1.360532805534584E+00 -1.360541876918051E+00 -1.360550135032934E+00 -1.360555607786816E+00 -1.360559979079007E+00 -1.360571358738372E+00 -1.360575115798615E+00 -1.360576633115114E+00 -1.360577282269491E+00 -1.360577595206666E+00 -1.360577749454492E+00 -1.360577827306706E+00 -1.360577872030714E+00 -1.360577898732804E+00 -1.360577914626872E+00 -1.360577924659134E+00 -1.360577930103233E+00 -1.360577933285467E+00 -1.360577935685910E+00 -1.360577881165484E+00
-1.603303365143002E+00 -1.596730593099942E+00 -1.593095050598306E+00 -1.591020618515714E+00 -1.589929157721083E+00 -1.589279243600902E+00 -1.588849883508113E+00 -1.588598125304844E+00 -1.588407425456323E+00 -1.588282999138127E+00 -1.588193990799523E+00 -1.588132240505345E+00 -1.588086388242074E+00 -1.588054745811643E+00 -1.588032443688043E+00 -1.588016015495799E+00 -1.588003925884986E+00 -1.587994483443363E+00 -1.587986012220656E+00 -1.587980134608723E+00 -1.587975793923887E+00 -1.587964013279279E+00 -1.587960087414941E+00 -1.587958502011762E+00 -1.587957825297148E+00 -1.587957500184432E+00 -1.587957337667459E+00 -1.587957254093357E+00 -1.587957208344136E+00 -1.587957181178666E+00 -1.587957164509088E+00 -1.587957154923074E+00 -1.587957148913976E+00 -1.587957146382511E+00 -1.587957143339441E+00 -1.587957176893360E+00
-1.341182794056116E+00 -1.349033509962247E+00 -1.353036716760998E+00 -1.355263650729512E+00 -1.356415018809374E+00 -1.357172490026057E+00 -1.357616269666701E+00 -1.357906890039132E+00 -1.358111063387563E+00 -1.358240228341696E+00 -1.358340287616605E+00 -1.358410566759787E+00 -1.358457946003458E+00 -1.358490878689562E+00 -1.358515536805185E+00 -1.358533723864479E+00 -1.358546931207949E+00 -1.358556686647139E+00 -1.358566161115710E+00 -1.358572350622623E+00 -1.358577270429280E+00 -1.358590029997300E+00 -1.358594244383085E+00 -1.358595965690645E+00 -1.358596691562251E+00 -1.358597043571118E+00 -1.358597215103167E+00 -1.358597304147851E+00 -1.358597355160417E+00 -1.358597382433308E+00 -1.358597400538544E+00 -1.358597411067348E+00 -1.358597416720958E+00 -1.358597420779904E+00 -1.358597423614069E+00 -1.358597375097835E+00
-1.607477608265169E+00 -1.600069823890044E+00 -1.595837024121819E+00 -1.593518838524743E+00 -1.592243003969809E+00 -1.591505566015299E+00 -1.591026653392089E+00 -1.590740959372764E+00 -1.590525842880378E+00 -1.590385087488416E+00 -1.590285815582825E+00 -1.590218034887088E+00 -1.590167357109506E+00 -1.590132430219436E+00 -1.590107483321326E+00 -1.590089513618994E+00 -1.590076495789634E+00 -1.590066016226251E+00 -1.590056245504098E+00 -1.590050038738160E+00 -1.590045172676341E+00 -1.590032302769059E+00 -1.590028052581869E+00 -1.590026323756126E+00 -1.590025587715711E+00 -1.590025236991267E+00 -1.590025060833390E+00 -1.590024972642954E+00 -1.590024920832902E+00 -1.590024891243377E+00 -1.590024874408698E+00 -1.590024863597834E+00 -1.590024857167628E+00 -1.590024853131671E+00 -1.590024850376588E+00 -1.590024880104601E+00
-1.337471260583104E+00 -1.346223607760303E+00 -1.350706409521948E+00 -1.353245008668059E+00 -1.354561145448709E+00 -1.355392001922793E+00 -1.355883269809522E+00 -1.356207627915699E+00 -1.356429899672322E+00 -1.356575643389943E+00 -1.356685324472157E+00 -1.356761891893489E+00 -1.356814084315116E+00 -1.356851336493925E+00 -1.356878295680412E+00 -1.356897619951784E+00 -1.356912071480608E+00 -1.356923087375400E+00 -1.356933291925455E+00 -1.356940056938742E+00 -1.356945565005066E+00 -1.356959429156743E+00 -1.356964027407333E+00 -1.356965907551275E+00 -1.356966702679171E+00 -1.356967084881041E+00 -1.356967273146069E+00 -1.356967368106171E+00 -1.356967424871013E+00 -1.356967455517814E+00 -1.356967474619180E+00 -1.356967485308981E+00 -1.356967492425873E+00 -1.356967496407341E+00 -1.356967499565398E+00 -1.356967458502435E+00
-1.611258555976920E+00 -1.602776952250648E+00 -1.598083629525946E+00 -1.595526280249078E+00 -1.594100668825522E+00 -1.593279473016224E+00 -1.592763960595933E+00 -1.592449870642401E+00 -1.592218661322413E+00 -1.592062700987864E+00 -1.591956531429861E+00 -1.591880922128555E+00 -1.591825990792830E+00 -1.591788667543379E+00 -1.591761817526119E+00 -1.591742799279522E+00 -1.591728732536159E+00 -1.591717530754624E+00 -1.591707044985900E+00 -1.591700163467263E+00 -1.591695027086939E+00 -1.591681274086206E+00 -1.591676734836925E+00 -1.591674897562265E+00 -1.591674107386701E+00 -1.591673739636398E+00 -1.591673550591715E+00 -1.591673457362487E+00 -1.591673403730248E+00 -1.591673371972765E+00 -1.591673353879564E+00 -1.591673342691471E+00 -1.591673336937166E+00 -1.591673331580679E+00 -1.591673329344552E+00 -1.591673353637431E+00
-1.334382001290259E+00 -1.343836686990789E+00 -1.348842158663497E+00 -1.351618998217854E+00 -1.353093773597665E+00 -1.353976912211944E+00 -1.354515927353805E+00 -1.354866723680725E+00 -1.355100799009167E+00 -1.355260021086563E+00 -1.355375961813614E+00 -1.355457419189943E+00 -1.355514515681602E+00 -1.355554872923568E+00 -1.355583842705413E+00 -1.355604392071539E+00 -1.355619584752647E+00 -1.355631346717201E+00 -1.355642426511776E+00 -1.355649482996962E+00 -1.355655494119593E+00 -1.355670173758142E+00 -1.355675105902477E+00 -1.355677103071157E+00 -1.355677958596967E+00 -1.355678359346318E+00 -1.355678563455176E+00 -1.355678664224666E+00 -1.355678723729688E+00 -1.355678756880619E+00 -1.355678776144550E+00 -1.355678788338336E+00 -1.355678794867329E+00 -1.355678799834493E+00 -1.355678802946592E+00 -1.355678770543003E+00
-1.614380735682582E+00 -1.604950364005466E+00 -1.599768753625071E+00 -1.597089131665034E+00 -1.595512046390499E+00 -1.594641850969717E+00 -1.594095932713817E+00 -1.593748060411612E+00 -1.593506584414670E+00 -1.593341644209461E+00 -1.593230030316145E+00 -1.593148839671219E+00 -1.593091900821661E+00 -1.593051478799737E+00 -1.593023314685647E+00 -1.593002794040034E+00 -1.592988738023496E+00 -1.592976615466047E+00 -1.592965738092281E+00 -1.592958460339928E+00 -1.592952932144194E+00 -1.592938575355026E+00 -1.592933813053368E+00 -1.592931885855836E+00 -1.592931056173030E+00 -1.592930675669542E+00 -1.592930479446204E+00 -1.592930381513369E+00 -1.592930326994812E+00 -1.592930293865293E+00 -1.592930274997631E+00 -1.592930263036585E+00 -1.592930255330488E+00 -1.592930251292569E+00 -1.592930249386236E+00 -1.592930267584021E+00
-1.332036159813131E+00 -1.342039995996064E+00 -1.347448924638078E+00 -1.350397160521000E+00 -1.351997074514099E+00 -1.352930598140213E+00 -1.353497044910343E+00 -1.353866897114483E+00 -1.354115093102686E+00 -1.354283791343090E+00 -1.354402420635259E+00 -1.354489269513752E+00 -1.354548596484517E+00 -1.354591839236583E+00 -1.354622604259490E+00 -1.354643482131937E+00 -1.354659506345979E+00 -1.354671712917464E+00 -1.354683113013636E+00 -1.354690752207812E+00 -1.354696990229549E+00 -1.354712320244312E+00 -1.354717514737134E+00 -1.354719602623203E+00 -1.354720498294875E+00 -1.354720911750267E+00 -1.354721130542035E+00 -1.354721235427420E+00 -1.354721295560094E+00 -1.354721331999132E+00 -1.354721352097752E+00 -1.354721365069051E+00 -1.354721373297564E+00 -1.354721377746094E+00 -1.354721381295452E+00 -1.354721357133952E+00
-1.616576248463640E+00 -1.606448185055324E+00 -1.600935512560106E+00 -1.598192615296650E+00 -1.596530537499156E+00 -1.595601561494366E+00 -1.595035264539554E+00 -1.594661220119347E+00 -1.594412165987506E+00 -1.594242024207142E+00 -1.594126129723350E+00 -1.594041095179824E+00 -1.593982525184667E+00 -1.593939675792041E+00 -1.593910747853188E+00 -1.593890003908210E+00 -1.593875462948371E+00 -1.593862971580763E+00 -1.593852068128529E+00 -1.593844112126741E+00 -1.593838535446256E+00 -1.593823728447104E+00 -1.593818775261262E+00 -1.593816781345984E+00 -1.593815924230489E+00 -1.593815535359741E+00 -1.593815332903376E+00 -1.593815230422362E+00 -1.593815173574942E+00 -1.593815140463016E+00 -1.593815121503365E+00 -1.593815109601798E+00 -1.593815100988960E+00 -1.593815096912141E+00 -1.593815094379023E+00 -1.593815107169968E+00
-1.330504356037134E+00 -1.340852326745033E+00 -1.346553364665311E+00 -1.349566822620747E+00 -1.351269624414407E+00 -1.352230140870456E+00 -1.352826471733376E+00 -1.353207081273482E+00 -1.353462043749709E+00 -1.353638287291100E+00 -1.353758149274532E+00 -1.353848214469326E+00 -1.353909342045073E+00 -1.353954500304545E+00 -1.353986375787489E+00 -1.354007111091320E+00 -1.354023829483153E+00 -1.354036669212265E+00 -1.354048051824490E+00 -1.354056236993928E+00 -1.354062537202515E+00 -1.354078202588891E+00 -1.354083553014336E+00 -1.354085716245037E+00 -1.354086636886232E+00 -1.354087064981671E+00 -1.354087288006543E+00 -1.354087397795541E+00 -1.354087458936499E+00 -1.354087496182477E+00 -1.354087517225039E+00 -1.354087529972084E+00 -1.354087538411155E+00 -1.354087543813895E+00 -1.354087545623783E+00 -1.354087532578130E+00
-1.617911377194821E+00 -1.607309933185963E+00 -1.601602122952115E+00 -1.598858452701139E+00 -1.597137586172890E+00 -1.596181469668697E+00 -1.595591639929431E+00 -1.595198420476833E+00 -1.594953100542024E+00 -1.594777096520229E+00 -1.594658560486150E+00 -1.594570256177136E+00 -1.594511001598591E+00 -1.594467985356817E+00 -1.594438295759488E+00 -1.594417355974080E+00 -1.594402487176851E+00 -1.594389502066475E+00 -1.594378899102501E+00 -1.594370505290543E+00 -1.594364828680723E+00 -1.594349859722309E+00 -1.594344761202928E+00 -1.594342698726536E+00 -1.594341837902232E+00 -1.594341439448565E+00 -1.594341234426240E+00 -1.594341128743179E+00 -1.594341071476303E+00 -1.594341039074323E+00 -1.594341019100483E+00 -1.594341006872710E+00 -1.594340997743250E+00 -1.594340993728765E+00 -1.594340988804198E+00 -1.594340997925185E+00
-1.329856145874316E+00 -1.340372158237635E+00 -1.346132215848453E+00 -1.349154631979988E+00 -1.350914824861468E+00 -1.351877133723521E+00 -1.352495695396006E+00 -1.352877331316395E+00 -1.353135484869365E+00 -1.353319189258722E+00 -1.353438445378115E+00 -1.353529284944729E+00 -1.353592140033861E+00 -1.353637897140520E+00 -1.353669106866684E+00 -1.353690896675543E+00 -1.353707231519753E+00 -1.353720548424070E+00 -1.353731906812328E+00 -1.353740422134555E+00 -1.353746654911241E+00 -1.353762493709121E+00 -1.353767903450076E+00 -1.353770107033871E+00 -1.353771034127691E+00 -1.353771478203343E+00 -1.353771700030910E+00 -1.353771814084961E+00 -1.353771876070971E+00 -1.353771913151371E+00 -1.353771934285262E+00 -1.353771947381082E+00 -1.353771956126996E+00 -1.353771961156539E+00 -1.353771965887526E+00 -1.353771959657691E+00
-1.618300260325357E+00 -1.607546026123796E+00 -1.601827849107061E+00 -1.599076632449369E+00 -1.597334836288695E+00 -1.596375069342824E+00 -1.595775718041270E+00 -1.595372280900811E+00 -1.595130379470231E+00 -1.594952731104624E+00 -1.594836112956932E+00 -1.594745040570241E+00 -1.594685013116908E+00 -1.594643329344136E+00 -1.594613175940826E+00 -1.594591755041530E+00 -1.594577029211916E+00 -1.594564057429940E+00 -1.594553792933558E+00 -1.594545343442513E+00 -1.594539364703008E+00 -1.594524468698089E+00 -1.594519297678686E+00 -1.594517206327470E+00 -1.594516343693079E+00 -1.594515943775443E+00 -1.594515734578033E+00 -1.594515629673403E+00 -1.594515571180753E+00 -1.594515538665339E+00 -1.594515518800935E+00 -1.594515507202017E+00 -1.594515499314188E+00 -1.594515493834423E+00 -1.594515490818748E+00 -1.594515491724112E+00
-1.329951749557956E+00 -1.340364118119960E+00 -1.346166818387204E+00 -1.349122765317234E+00 -1.350941194440648E+00 -1.351871012662476E+00 -1.352497595606261E+00 -1.352881924893513E+00 -1.353135578915036E+00 -1.353322600021047E+00 -1.353438991893593E+00 -1.353529234849547E+00 -1.353593561613748E+00 -1.353638660339575E+00 -1.353669536110023E+00 -1.353691181152001E+00 -1.353706929744221E+00 -1.353720988292754E+00 -1.353731902176495E+00 -1.353740594668466E+00 -1.353746757860705E+00 -1.353762430650460E+00 -1.353767867538266E+00 -1.353770088803465E+00 -1.353771004223433E+00 -1.353771446085480E+00 -1.353771666657992E+00 -1.353771782607286E+00 -1.353771845175754E+00 -1.353771881670947E+00 -1.353771902484262E+00 -1.353771914505328E+00 -1.353771923560533E+00 -1.353771929071914E+00 -1.353771933066019E+00 -1.353771937369062E+00
-1.617678768036146E+00 -1.607224673047900E+00 -1.601588674209174E+00 -1.598860515210221E+00 -1.597124563349487E+00 -1.596183938439163E+00 -1.595587673551559E+00 -1.595183541347398E+00 -1.594948039302684E+00 -1.594774238437267E+00 -1.594659071387333E+00 -1.594567606832543E+00 -1.594507724639398E+00 -1.594467982787976E+00 -1.594437451140647E+00 -1.594416232772770E+00 -1.594401609820648E+00 -1.594389126458130E+00 -1.594379118713413E+00 -1.594370631830540E+00 -1.594364672947824E+00 -1.594350018078830E+00 -1.594344867350209E+00 -1.594342768401454E+00 -1.594341913352791E+00 -1.594341511026610E+00 -1.594341304452320E+00 -1.594341198560174E+00 -1.594341141403890E+00 -1.594341108153116E+00 -1.594341088675366E+00 -1.594341077452947E+00 -1.594341070101990E+00 -1.594341064395793E+00 -1.594341062071693E+00 -1.594341055093543E+00
-1.330829760464142E+00 -1.341035296572575E+00 -1.346630844034584E+00 -1.349497239039636E+00 -1.351320404456962E+00 -1.352224707360769E+00 -1.352835341402159E+00 -1.353216679347156E+00 -1.353462751965825E+00 -1.353649031427720E+00 -1.353759906133971E+00 -1.353849925906308E+00 -1.353914080844990E+00 -1.353956785214307E+00 -1.353986809719562E+00 -1.354008278621456E+00 -1.354023640319058E+00 -1.354037102875922E+00 -1.354048257100901E+00 -1.354056820585996E+00 -1.354062600921098E+00 -1.354078077287562E+00 -1.354083418301637E+00 -1.354085626707310E+00 -1.354086518924726E+00 -1.354086961048686E+00 -1.354087180068936E+00 -1.354087295681520E+00 -1.354087357104521E+00 -1.354087392533075E+00 -1.354087412908578E+00 -1.354087426319086E+00 -1.354087433414062E+00 -1.354087438853092E+00 -1.354087441683825E+00 -1.354087456922850E+00
-1.616408296903125E+00 -1.606289917486310E+00 -1.600870133786638E+00 -1.598213812769780E+00 -1.596522110944210E+00 -1.595612775401910E+00 -1.595029870740002E+00 -1.594634567939772E+00 -1.594407281494703E+00 -1.594237360016382E+00 -1.594126309305418E+00 -1.594036922831549E+00 -1.593977173397806E+00 -1.593938665029394E+00 -1.593909422958985E+00 -1.593888803243935E+00 -1.593874402438442E+00 -1.593862570548545E+00 -1.593852336870821E+00 -1.593844302858310E+00 -1.593838386805586E+00 -1.593824064858658E+00 -1.593819012733682E+00 -1.593816927855869E+00 -1.593816101808033E+00 -1.593815693312281E+00 -1.593815493182569E+00 -1.593815388424053E+00 -1.593815331781823E+00 -1.593815299370164E+00 -1.593815279968936E+00 -1.593815270303174E+00 -1.593815261467027E+00 -1.593815255981384E+00 -1.593815254079264E+00 -1.593815240441992E+00
-1.332691776412105E+00 -1.342200068127692E+00 -1.347578411511636E+00 -1.350272492693007E+00 -1.352060860200661E+00 -1.352925910627121E+00 -1.353513558849024E+00 -1.353886065984325E+00 -1.354116720594888E+00 -1.354297638029524E+00 -1.354404926911651E+00 -1.354491583324216E+00 -1.354554368389806E+00 -1.354595434735487E+00 -1.354624268739497E+00 -1.354644729173934E+00 -1.354659726872206E+00 -1.354672488274699E+00 -1.354683272100160E+00 -1.354691476198644E+00 -1.354697008221663E+00 -1.354712124847192E+00 -1.354717260399091E+00 -1.354719419380366E+00 -1.354720280506920E+00 -1.354720712114242E+00 -1.354720926184209E+00 -1.354721036745575E+00 -1.354721096800890E+00 -1.354721129851335E+00 -1.354721150399446E+00 -1.354721161069878E+00 -1.354721170356183E+00 -1.354721175119294E+00 -1.354721178480621E+00 -1.354721203099649E+00
-1.614256104183632E+00 -1.604722789353959E+00 -1.599646977141101E+00 -1.597136899490233E+00 -1.595502408082104E+00 -1.594660291776422E+00 -1.594088803470535E+00 -1.593710590088713E+00 -1.593497861040186E+00 -1.593334709836738E+00 -1.593227539292833E+00 -1.593144038217881E+00 -1.593085768767548E+00 -1.593048992626533E+00 -1.593021009999116E+00 -1.593001500443713E+00 -1.592987447768611E+00 -1.592975911676975E+00 -1.592966238037695E+00 -1.592958558039830E+00 -1.592952949700071E+00 -1.592939040644816E+00 -1.592934226760404E+00 -1.592932153861474E+00 -1.592931356944587E+00 -1.592930955626032E+00 -1.592930760139070E+00 -1.592930659916880E+00 -1.592930603690714E+00 -1.592930571295598E+00 -1.592930553738444E+00 -1.592930542281248E+00 -1.592930535456933E+00 -1.592930530104268E+00 -1.592930528517902E+00 -1.592930509106902E+00
-1.335225798722146E+00 -1.343872447321587E+00 -1.349007429586619E+00 -1.351485958711527E+00 -1.353175928836175E+00 -1.353976243764252E+00 -1.354541179415540E+00 -1.354895153287358E+00 -1.355107042846661E+00 -1.355276232357955E+00 -1.355380701554227E+00 -1.355460258639631E+00 -1.355521677182468E+00 -1.355559316985967E+00 -1.355586639801724E+00 -1.355605921832599E+00 -1.355619980369324E+00 -1.355632294815830E+00 -1.355642739503872E+00 -1.355650166374421E+00 -1.355655391910385E+00 -1.355669866049441E+00 -1.355674705144938E+00 -1.355676803137346E+00 -1.355677629971205E+00 -1.355678034668991E+00 -1.355678240502577E+00 -1.355678344927010E+00 -1.355678403883881E+00 -1.355678436713966E+00 -1.355678455190799E+00 -1.355678466074601E+00 -1.355678474035689E+00 -1.355678480220051E+00 -1.355678480739572E+00 -1.355678514518764E+00
-1.611251082465339E+00 -1.602586616204412E+00 -1.597890305450430E+00 -1.595612319495726E+00 -1.594060585238250E+00 -1.593309316236199E+00 -1.592754794105181E+00 -1.592404096667245E+00 -1.592206713569434E+00 -1.592054922932674E+00 -1.591951717131040E+00 -1.591874751479145E+00 -1.591820265485213E+00 -1.591785516192308E+00 -1.591759061352578E+00 -1.591740813996268E+00 -1.591727678192674E+00 -1.591716636318473E+00 -1.591707300370254E+00 -1.591700291080278E+00 -1.591695122580559E+00 -1.591681880215354E+00 -1.591677296221000E+00 -1.591675287552159E+00 -1.591674518741828E+00 -1.591674130169995E+00 -1.591673943789572E+00 -1.591673850539919E+00 -1.591673796481804E+00 -1.591673765931798E+00 -1.591673748312556E+00 -1.591673737316635E+00 -1.591673730935925E+00 -1.591673727996757E+00 -1.591673724789284E+00 -1.591673699348277E+00
-1.338449170215245E+00 -1.346113905462510E+00 -1.350892377578482E+00 -1.353134030248218E+00 -1.354666551385616E+00 -1.355384086321444E+00 -1.355919368864678E+00 -1.356244364086408E+00 -1.356440209206780E+00 -1.356592811602809E+00 -1.356691802177628E+00 -1.356766043209420E+00 -1.356820969214522E+00 -1.356856798965422E+00 -1.356881790972902E+00 -1.356900014345133E+00 -1.356912974525072E+00 -1.356924405454574E+00 -1.356933888797618E+00 -1.356940879290738E+00 -1.356945550204334E+00 -1.356959059046217E+00 -1.356963580221101E+00 -1.356965562196877E+00 -1.356966358743011E+00 -1.356966733468125E+00 -1.356966926275846E+00 -1.356967023962544E+00 -1.356967078559382E+00 -1.356967110613762E+00 -1.356967125974483E+00 -1.356967137616731E+00 -1.356967143548759E+00 -1.356967146868436E+00 -1.356967151291504E+00 -1.356967192328288E+00
-1.607495389362965E+00 -1.599881121555455E+00 -1.595665568353629E+00 -1.593605227260112E+00 -1.592191203026802E+00 -1.591528158336728E+00 -1.591007859307811E+00 -1.590696301784992E+00 -1.590514538830965E+00 -1.590376366672045E+00 -1.590281581022379E+00 -1.590209606807194E+00 -1.590161737775555E+00 -1.590127953286856E+00 -1.590104386724424E+00 -1.590087209431275E+00 -1.590075039757338E+00 -1.590064837309066E+00 -1.590056286264324E+00 -1.590049698681582E+00 -1.590045109097039E+00 -1.590032820728285E+00 -1.590028539469749E+00 -1.590026617300441E+00 -1.590025896049367E+00 -1.590025530146906E+00 -1.590025354217457E+00 -1.590025267546076E+00 -1.590025217996824E+00 -1.590025189522497E+00 -1.590025171919171E+00 -1.590025162593288E+00 -1.590025157338143E+00 -1.590025152793332E+00 -1.590025149961589E+00 -1.590025120187867E+00
-1.342398318379056E+00 -1.348935035648411E+00 -1.353187461880681E+00 -1.355170909838335E+00 -1.356535144493651E+00 -1.357162335103745E+00 -1.357657262978441E+00 -1.357948198747003E+00 -1.358122212789693E+00 -1.358260115713505E+00 -1.358349713406053E+00 -1.358416041357981E+00 -1.358464239171175E+00 -1.358497965317262E+00 -1.358519902151738E+00 -1.358536443612836E+00 -1.358547901120990E+00 -1.358558175579498E+00 -1.358566272700539E+00 -1.358572960094785E+00 -1.358577021782707E+00 -1.358589309788998E+00 -1.358593429314393E+00 -1.358595303421541E+00 -1.358596030533220E+00 -1.358596372571589E+00 -1.358596548919608E+00 -1.358596636102406E+00 -1.358596685759346E+00 -1.358596714058152E+00 -1.358596730675963E+00 -1.358596740187572E+00 -1.358596747011674E+00 -1.358596749160280E+00 -1.358596752303586E+00 -1.358596801053152E+00
-1.602944996550435E+00 -1.596634177469634E+00 -1.592912833060858E+00 -1.591137456784343E+00 -1.589862141796361E+00 -1.589297669572542E+00 -1.588828478127621E+00 -1.588556101719977E+00 -1.588396544548242E+00 -1.588268975401733E+00 -1.588186136496349E+00 -1.588122186340530E+00 -1.588079512604838E+00 -1.588049976090141E+00 -1.588028146051108E+00 -1.588013052840817E+00 -1.588002388988358E+00 -1.587993146725075E+00 -1.587985567975052E+00 -1.587979496595450E+00 -1.587975612310823E+00 -1.587964390407862E+00 -1.587960487019804E+00 -1.587958659908286E+00 -1.587958010434259E+00 -1.587957664904593E+00 -1.587957508850567E+00 -1.587957427905096E+00 -1.587957385046890E+00 -1.587957358533262E+00 -1.587957342998617E+00 -1.587957335085561E+00 -1.587957327971216E+00 -1.587957324068521E+00 -1.587957322256459E+00 -1.587957288416063E+00
-1.346960418618702E+00 -1.352286247404959E+00 -1.355891542366793E+00 -1.357591468526434E+00 -1.358796160611083E+00 -1.359319752593911E+00 -1.359761989285094E+00 -1.360014854416974E+00 -1.360162698648251E+00 -1.360285995726112E+00 -1.360362125511293E+00 -1.360419701411232E+00 -1.360461407919112E+00 -1.360490928991007E+00 -1.360510699284479E+00 -1.360524634697740E+00 -1.360534351475681E+00 -1.360543179211551E+00 -1.360549920929509E+00 -1.360556266445161E+00 -1.360559570512920E+00 -1.360570350488003E+00 -1.360573998896899E+00 -1.360575732328958E+00 -1.360576368439029E+00 -1.360576675611653E+00 -1.360576828028360E+00 -1.360576905258852E+00 -1.360576948116237E+00 -1.360576973059171E+00 -1.360576987873423E+00 -1.360576995561912E+00 -1.360577000598987E+00 -1.360577005190555E+00 -1.360577007182547E+00 -1.360577062011724E+00
-1.597808195763218E+00 -1.592770342520818E+00 -1.589662537611271E+00 -1.588163260269190E+00 -1.587051703840723E+00 -1.586584514342658E+00 -1.586176188616333E+00 -1.585947908386510E+00 -1.585810880758183E+00 -1.585699132726076E+00 -1.585629915954943E+00 -1.585575710959795E+00 -1.585538300820799E+00 -1.585512895792883E+00 -1.585493943402642E+00 -1.585481204028525E+00 -1.585472489701213E+00 -1.585464379161788E+00 -1.585457671682282E+00 -1.585452432492822E+00 -1.585449269405807E+00 -1.585439288615501E+00 -1.585435871436702E+00 -1.585434189101961E+00 -1.585433610893539E+00 -1.585433295516623E+00 -1.585433163733095E+00 -1.585433088894286E+00 -1.585433052992819E+00 -1.585433030399476E+00 -1.585433015662306E+00 -1.585433008540774E+00 -1.585433003100220E+00 -1.585432998392095E+00 -1.585432997288961E+00 -1.585432959956751E+00
-1.351910037164712E+00 -1.356070166366685E+00 -1.359004198691900E+00 -1.360394178002533E+00 -1.361424517729188E+00 -1.361860050470655E+00 -1.362231947001916E+00 -1.362442127750568E+00 -1.362564983328888E+00 -1.362672916011885E+00 -1.362732071191649E+00 -1.362779906337564E+00 -1.362815644234851E+00 -1.362840254959074E+00 -1.362857170965007E+00 -1.362868563019797E+00 -1.362875957797595E+00 -1.362883109270505E+00 -1.362888667734061E+00 -1.362894292794801E+00 -1.362896989869618E+00 -1.362906026217671E+00 -1.362909192293271E+00 -1.362910749033312E+00 -1.362911292044988E+00 -1.362911566855300E+00 -1.362911693935847E+00 -1.362911759398918E+00 -1.362911793513799E+00 -1.362911814245165E+00 -1.362911826889734E+00 -1.362911833527974E+00 -1.362911838270656E+00 -1.362911842528203E+00 -1.362911843709337E+00 -1.362911904364704E+00
-1.592142539547946E+00 -1.588340630620326E+00 -1.585842821560391E+00 -1.584671345059105E+00 -1.583737278959608E+00 -1.583347529016088E+00 -1.583011272866650E+00 -1.582829878502832E+00 -1.582713114952929E+00 -1.582620439748084E+00 -1.582565084079168E+00 -1.582522658886404E+00 -1.582490795751605E+00 -1.582469189064926E+00 -1.582454238837401E+00 -1.582443868908601E+00 -1.582436950641740E+00 -1.582430591887107E+00 -1.582424984516796E+00 -1.582420339199168E+00 -1.582417962677200E+00 -1.582409527638437E+00 -1.582406624640795E+00 -1.582405135475950E+00 -1.582404634802545E+00 -1.582404353673946E+00 -1.582404249384814E+00 -1.582404185132446E+00 -1.582404156571198E+00 -1.582404137559926E+00 -1.582404125846877E+00 -1.582404120218309E+00 -1.582404115931440E+00 -1.582404112839697E+00 -1.582404110858085E+00 -1.582404070512429E+00
-1.357019697574091E+00 -1.360192016320198E+00 -1.362479386508633E+00 -1.363535701565420E+00 -1.364402213530908E+00 -1.364738282478879E+00 -1.365047664262297E+00 -1.365215014556790E+00 -1.365310574732423E+00 -1.365398149890770E+00 -1.365444454423306E+00 -1.365479206825188E+00 -1.365508973642708E+00 -1.365528508401629E+00 -1.365540940934051E+00 -1.365550665294084E+00 -1.365555892687656E+00 -1.365561035604370E+00 -1.365565331182023E+00 -1.365570040099725E+00 -1.365572041739743E+00 -1.365579264258731E+00 -1.365581877013873E+00 -1.365583236413923E+00 -1.365583684464454E+00 -1.365583923470838E+00 -1.365584020398637E+00 -1.365584072835769E+00 -1.365584098363175E+00 -1.365584114175188E+00 -1.365584124370343E+00 -1.365584129469305E+00 -1.365584133474182E+00 -1.365584136266571E+00 -1.365584138244992E+00 -1.365584202693263E+00
-1.586054106794921E+00 -1.583385802050718E+00 -1.581459052387285E+00 -1.580599171781944E+00 -1.579856697714078E+00 -1.579551418994454E+00 -1.579277003924923E+00 -1.579142572308166E+00 -1.579051904301277E+00 -1.578978111350745E+00 -1.578935962968729E+00 -1.578906312223703E+00 -1.578880341715653E+00 -1.578863050953242E+00 -1.578852518663229E+00 -1.578844111379766E+00 -1.578839273145647E+00 -1.578834649913161E+00 -1.578830304289137E+00 -1.578826586921397E+00 -1.578824855524348E+00 -1.578818142862809E+00 -1.578815804515575E+00 -1.578814540234477E+00 -1.578814122257480E+00 -1.578813890439720E+00 -1.578813813864552E+00 -1.578813764110152E+00 -1.578813742224149E+00 -1.578813728543523E+00 -1.578813719008126E+00 -1.578813714046943E+00 -1.578813710512588E+00 -1.578813709265054E+00 -1.578813706153905E+00 -1.578813665350000E+00
-1.362164712420059E+00 -1.364506188717580E+00 -1.366145914181041E+00 -1.366923083597056E+00 -1.367630458946834E+00 -1.367866366515053E+00 -1.368112849719536E+00 -1.368241817833406E+00 -1.368305846016850E+00 -1.368373782013811E+00 -1.368407381680353E+00 -1.368430441984164E+00 -1.368452305245784E+00 -1.368467597223598E+00 -1.368475807743592E+00 -1.368483417093488E+00 -1.368486618776174E+00 -1.368489475538635E+00 -1.368492363850847E+00 -1.368496100982408E+00 -1.368497447090588E+00 -1.368502868205912E+00 -1.368504886929860E+00 -1.368506030184126E+00 -1.368506388408986E+00 -1.368506585359508E+00 -1.368506650405856E+00 -1.368506689283058E+00 -1.368506705006420E+00 -1.368506716317505E+00 -1.368506724085180E+00 -1.368506727306317E+00 -1.368506730544929E+00 -1.368506731544714E+00 -1.368506733934215E+00 -1.368506802302435E+00
-1.579602202781428E+00 -1.577875085557786E+00 -1.576523704567928E+00 -1.575924404267371E+00 -1.575363181994322E+00 -1.575147970799762E+00 -1.574940538381682E+00 -1.574843683742300E+00 -1.574780896383362E+00 -1.574726610437342E+00 -1.574697700271627E+00 -1.574678148294297E+00 -1.574659699315061E+00 -1.574646984289764E+00 -1.574640501245874E+00 -1.574634344682513E+00 -1.574631172343002E+00 -1.574628609153477E+00 -1.574625590368963E+00 -1.574622821625718E+00 -1.574621626991394E+00 -1.574616722858604E+00 -1.574614984718798E+00 -1.574613984199645E+00 -1.574613649952705E+00 -1.574613472935214E+00 -1.574613422920663E+00 -1.574613388309342E+00 -1.574613376052785E+00 -1.574613365919804E+00 -1.574613359520775E+00 -1.574613356483239E+00 -1.574613354167212E+00 -1.574613353097193E+00 -1.574613350783285E+00 -1.574613308003454E+00
-1.367075081158434E+00 -1.368631990779355E+00 -1.369685756521534E+00 -1.370200932545600E+00 -1.370740095994739E+00 -1.370890645954308E+00 -1.371085833848801E+00 -1.371173961221167E+00 -1.371214765920482E+00 -1.371263317008406E+00 -1.371285366585471E+00 -1.371298641581347E+00 -1.371312925557675E+00 -1.371324126997789E+00 -1.371328834536931E+00 -1.371334283229150E+00 -1.371335387037614E+00 -1.371336148318349E+00 -1.371337804863802E+00 -1.371340590728651E+00 -1.371341360549612E+00 -1.371345063063006E+00 -1.371346535232942E+00 -1.371347464440315E+00 -1.371347743743068E+00 -1.371347897122597E+00 -1.371347935182512E+00 -1.371347956020125E+00 -1.371347966753281E+00 -1.371347972612061E+00 -1.371347977987056E+00 -1.371347980434194E+00 -1.371347981900211E+00 -1.371347983254156E+00 -1.371347984723867E+00 -1.371348053202652E+00
-1.572952929444379E+00 -1.571896074209194E+00 -1.571081498761191E+00 -1.570706033803551E+00 -1.570323555242175E+00 -1.570190015893149E+00 -1.570037797840301E+00 -1.569976139288964E+00 -1.569936912647787E+00 -1.569900838570692E+00 -1.569884287427671E+00 -1.569873246791608E+00 -1.569861950829941E+00 -1.569853690009156E+00 -1.569850498902646E+00 -1.569846681024373E+00 -1.569845229884411E+00 -1.569844342299114E+00 -1.569842521250311E+00 -1.569840697814357E+00 -1.569839955753316E+00 -1.569836841996455E+00 -1.569835659996226E+00 -1.569834922456518E+00 -1.569834676731562E+00 -1.569834555982229E+00 -1.569834529666772E+00 -1.569834506750349E+00 -1.569834504992766E+00 -1.569834500153644E+00 -1.569834496413469E+00 -1.569834493862730E+00 -1.569834492292526E+00 -1.569834493203463E+00 -1.569834490629908E+00 -1.569834450912623E+00
-1.370062898002822E+00 -1.370996628401203E+00 -1.371583347758995E+00 -1.371883414089722E+00 -1.372293089488131E+00 -1.372372748529977E+00 -1.372528668614774E+00 -1.372587793169645E+00 -1.372614148907790E+00 -1.372647113948698E+00 -1.372657592556885E+00 -1.372664614508234E+00 -1.372672826471676E+00 -1.372680738923582E+00 -1.372682442342691E+00 -1.372686152544517E+00 -1.372685592343520E+00 -1.372684706826633E+00 -1.372685316005790E+00 -1.372687317326239E+00 -1.372687690247276E+00 -1.372690019311101E+00 -1.372691036100329E+00 -1.372691807350236E+00 -1.372692030642440E+00 -1.372692146938871E+00 -1.372692161313141E+00 -1.372692175124629E+00 -1.372692175434380E+00 -1.372692178304314E+00 -1.372692180102404E+00 -1.372692180481523E+00 -1.372692182008659E+00 -1.372692183366619E+00 -1.372692183760051E+00 -1.372692270163464E+00
-1.566353221856262E+00 -1.565722114227832E+00 -1.565303432338874E+00 -1.565095768320746E+00 -1.564849872767270E+00 -1.564781883244553E+00 -1.564682867642346E+00 -1.564647698205171E+00 -1.564626411567704E+00 -1.564606085541318E+00 -1.564599289325061E+00 -1.564594557221618E+00 -1.564589212758880E+00 -1.564584670790600E+00 -1.564583816378198E+00 -1.564581839739057E+00 -1.564581879870472E+00 -1.564582183026612E+00 -1.564581558654851E+00 -1.564580403605192E+00 -1.564580107252393E+00 -1.564578503668658E+00 -1.564577814057975E+00 -1.564577304746610E+00 -1.564577141223863E+00 -1.564577070345365E+00 -1.564577061828109E+00 -1.564577057019236E+00 -1.564577054095894E+00 -1.564577053612648E+00 -1.564577052081498E+00 -1.564577051498538E+00 -1.564577051889906E+00 -1.564577049831633E+00 -1.564577049746317E+00 -1.564576999562514E+00
-1.358841482010182E+00 -1.359521760716221E+00 -1.359960399817458E+00 -1.360168076669875E+00 -1.360546048512178E+00 -1.360599787374655E+00 -1.360747253334490E+00 -1.360799281798250E+00 -1.360821475689644E+00 -1.360849615990924E+00 -1.360854707073726E+00 -1.360858740448816E+00 -1.360864334601106E+00 -1.360870839461107E+00 -1.360871072064181E+00 -1.360874048325108E+00 -1.360872425513197E+00 -1.360870575634824E+00 -1.360870571843054E+00 -1.360872338637077E+00 -1.360872521136919E+00 -1.360874300366178E+00 -1.360875171488293E+00 -1.360875963806858E+00 -1.360876183216557E+00 -1.360876286571821E+00 -1.360876291506888E+00 -1.360876297395935E+00 -1.360876295063034E+00 -1.360876294473032E+00 -1.360876295400921E+00 -1.360876296076333E+00 -1.360876295262370E+00 -1.360876296262840E+00 -1.360876297522106E+00 -1.360876379752111E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.0.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.409213202107426E-01 +6.397009598239650E-01 +6.396212224441975E-01 +6.396083118033703E-01 +6.396048886511397E-01 +6.396039818824775E-01 +6.396036888358329E-01 +6.396035675173811E-01 +6.396035198606946E-01 +6.396034918255897E-01 +6.396034798144810E-01 +6.396034731597883E-01 +6.396034688157770E-01 +6.396034666263616E-01 +6.396034651413164E-01 +6.396034643743944E-01 +6.396034637325333E-01 +6.396034635606503E-01 +6.396034634805593E-01 +6.396034632754265E-01
+1.533860385933238E-01 +1.536650701608360E-01 +1.536806826403723E-01 +1.536830612730008E-01 +1.536837348630657E-01 +1.536838972776322E-01 +1.536839466602531E-01 +1.536839675424217E-01 +1.536839748193415E-01 +1.536839800230597E-01 +1.536839818566720E-01 +1.536839829779670E-01 +1.536839837905360E-01 +1.536839841672202E-01 +1.536839844552192E-01 +1.536839845487009E-01 +1.536839846994537E-01 +1.536839847106377E-01 +1.536839846987394E-01 +1.536839847533454E-01
+1.039952517494712E-01 +1.043838462055849E-01 +1.044095068645442E-01 +1.044136759391009E-01 +1.044147767446666E-01 +1.044150699457481E-01 +1.044151649882473E-01 +1.044152042567467E-01 +1.044152197912720E-01 +1.044152288687735E-01 +1.044152327409661E-01 +1.044152349040351E-01 +1.044152362416683E-01 +1.044152370138118E-01 +1.044152374904914E-01 +1.044152377237318E-01 +1.044152379452401E-01 +1.044152380090952E-01 +1.044152380367534E-01 +1.044152381009218E-01
+5.895616154561063E-02 +5.924629964595907E-02 +5.926623645963557E-02 +5.926952012709801E-02 +5.927037479615804E-02 +5.927060716789985E-02 +5.927068342599612E-02 +5.927071482728184E-02 +5.927072751275514E-02 +5.927073463038810E-02 +5.927073782504169E-02 +5.927073955889359E-02 +5.927074065759017E-02 +5.927074122604985E-02 +5.927074159828597E-02 +5.927074181119563E-02 +5.927074196245799E-02 +5.927074201388217E-02 +5.927074204447989E-02 +5.927074209065157E-02
+2.729670790286871E-02 +2.745501040779865E-02 +2.746610724781446E-02 +2.746794743457326E-02 +2.746842307286444E-02 +2.746855369244317E-02 +2.746859681293025E-02 +2.746861455047959E-02 +2.746862178014611E-02 +2.746862575407134E-02 +2.746862759290651E-02 +2.746862856924203E-02 +2.746862920945418E-02 +2.746862950523479E-02 +2.746862971331624E-02 +2.746862984405365E-02 +2.746862991919722E-02 +2.746862994725362E-02 +2.746862996665888E-02 +2.746862999119429E-02
+1.057615207190350E-02 +1.064496301421415E-02 +1.064984703602294E-02 +1.065066040390682E-02 +1.065086972740462E-02 +1.065092756845888E-02 +1.065094673282418E-02 +1.065095461471499E-02 +1.065095784203674E-02 +1.065095959240109E-02 +1.065096042123361E-02 +1.065096085412355E-02 +1.065096114774094E-02 +1.065096126833099E-02 +1.065096136024822E-02 +1.065096142206794E-02 +1.065096145178671E-02 +1.065096146358898E-02 +1.065096147278497E-02 +1.065096148321331E-02
+3.511471651884436E-03 +3.536414411470418E-03 +3.538200218453334E-03 +3.538498502863524E-03 +3.538575032349140E-03 +3.538596270486117E-03 +3.538603325050068E-03 +3.538606227180776E-03 +3.538607418369926E-03 +3.538608058142537E-03 +3.538608366932124E-03 +3.538608526044429E-03 +3.538608637547350E-03 +3.538608678075509E-03 +3.538608711792964E-03 +3.538608735710957E-03 +3.538608745516182E-03 +3.538608749557430E-03 +3.538608753096354E-03 +3.538608756799134E-03
+1.018533175689768E-03 +1.026297805875514E-03 +1.026857328841760E-03 +1.026950994228804E-03 +1.026974969133516E-03 +1.026981643950676E-03 +1.026983865258219E-03 +1.026984779510199E-03 +1.026985155204634E-03 +1.026985355467127E-03 +1.026985453730502E-03 +1.026985503788368E-03 +1.026985539971393E-03 +1.026985551558561E-03 +1.026985562154741E-03 +1.026985570002994E-03 +1.026985572785442E-03 +1.026985573947444E-03 +1.026985575101989E-03 +1.026985576231396E-03
+2.621074790837968E-04 +2.642270203189386E-04 +2.643805243489095E-04 +2.644062668321035E-04 +2.644128434536327E-04 +2.644146790402600E-04 +2.644152908041841E-04 +2.644155427493708E-04 +2.644156463179710E-04 +2.644157011927895E-04 +2.644157285111602E-04 +2.644157422943670E-04 +2.644157525500773E-04 +2.644157554295545E-04 +2.644157583454096E-04 +2.644157605831355E-04 +2.644157612773928E-04 +2.644157615635315E-04 +2.644157618915688E-04 +2.644157621934374E-04
+6.058985531935907E-05 +6.110521890224776E-05 +6.114269318007441E-05 +6.114898694337112E-05 +6.115059228720571E-05 +6.115104125892448E-05 +6.115119107231381E-05 +6.115125281223557E-05 +6.115127818686928E-05 +6.115129156559996E-05 +6.115129831216574E-05 +6.115130168887475E-05 +6.115130426978143E-05 +6.115130490143279E-05 +6.115130561557047E-05 +6.115130617988873E-05 +6.115130633479721E-05 +6.115130639587261E-05 +6.115130647857085E-05 +6.115130655035266E-05
+1.271029820687585E-05 +1.282329303256615E-05 +1.283153619657690E-05 +1.283292243832129E-05 +1.283327553524644E-05 +1.283337445220834E-05 +1.283340749253527E-05 +1.283342111843007E-05 +1.283342671518944E-05 +1.283342965422958E-05 +1.283343115344412E-05 +1.283343189891942E-05 +1.283343248297787E-05 +1.283343260668509E-05 +1.283343276433826E-05 +1.283343289193500E-05 +1.283343292326248E-05 +1.283343293462430E-05 +1.283343295337720E-05 +1.283343296874809E-05
+2.440168251325226E-06 +2.462729265894141E-06 +2.464379547554429E-06 +2.464657405264498E-06 +2.464728092726313E-06 +2.464747923041232E-06 +2.464754552652689E-06 +2.464757288649830E-06 +2.464758411431993E-06 +2.464758999097243E-06 +2.464759301971046E-06 +2.464759451795783E-06 +2.464759571873153E-06 +2.464759593682963E-06 +2.464759625374370E-06 +2.464759651523871E-06 +2.464759657329035E-06 +2.464759659166570E-06 +2.464759663031660E-06 +2.464759666025648E-06
+4.318047528216893E-07 +4.359404346821407E-07 +4.362436043621400E-07 +4.362947086578284E-07 +4.363076952093894E-07 +4.363113427609860E-07 +4.363125631660800E-07 +4.363130671693375E-07 +4.363132737653328E-07 +4.363133816059844E-07 +4.363134377020130E-07 +4.363134653431977E-07 +4.363134879604814E-07 +4.363134914414492E-07 +4.363134972909375E-07 +4.363135021915268E-07 +4.363135031861098E-07 +4.363135034403668E-07 +4.363135041703172E-07 +4.363135047054259E-07
+7.085995202356689E-08 +7.156059656867646E-08 +7.161204557603019E-08 +7.162073017186999E-08 +7.162293483889441E-08 +7.162355470661895E-08 +7.162376225358560E-08 +7.162384802410433E-08 +7.162388313621475E-08 +7.162390142419135E-08 +7.162391101660003E-08 +7.162391573035179E-08 +7.162391966091022E-08 +7.162392016543274E-08 +7.162392116371716E-08 +7.162392200980138E-08 +7.162392216851279E-08 +7.162392219717416E-08 +7.162392232430707E-08 +7.162392241274804E-08
+1.084035307220368E-08 +1.095056026018192E-08 +1.095867204896698E-08 +1.096004371980509E-08 +1.096039160254580E-08 +1.096048950161366E-08 +1.096052230281555E-08 +1.096053586693065E-08 +1.096054141162807E-08 +1.096054429450967E-08 +1.096054581799297E-08 +1.096054656541890E-08 +1.096054719944002E-08 +1.096054726584881E-08 +1.096054742430670E-08 +1.096054755973027E-08 +1.096054758346119E-08 +1.096054758566311E-08 +1.096054760618727E-08 +1.096054761980211E-08
+1.553403192931278E-09 +1.569277890010574E-09 +1.570453537657622E-09 +1.570655908196320E-09 +1.570707188050440E-09 +1.570721630248586E-09 +1.570726472234966E-09 +1.570728475742701E-09 +1.570729293443210E-09 +1.570729718015403E-09 +1.570729943898118E-09 +1.570730054649454E-09 +1.570730150065699E-09 +1.570730157970330E-09 +1.570730181482598E-09 +1.570730201687054E-09 +1.570730205027667E-09 +1.570730205008811E-09 +1.570730208092385E-09 +1.570730210058084E-09
+2.092077237875482E-10 +2.114382991092629E-10 +2.115882550429425E-10 +2.116162650122501E-10 +2.116233567272927E-10 +2.116253553826462E-10 +2.116260258806261E-10 +2.116263034754704E-10 +2.116264165845147E-10 +2.116264752537233E-10 +2.116265066555479E-10 +2.116265220568674E-10 +2.116265355133926E-10 +2.116265363538702E-10 +2.116265396293165E-10 +2.116265424523705E-10 +2.116265428964926E-10 +2.116265428469214E-10 +2.116265432794383E-10 +2.116265435473693E-10
+2.644248781081415E-11 +2.687446657713514E-11 +2.687766053592843E-11 +2.688130933163134E-11 +2.688223242173233E-11 +2.688249273549867E-11 +2.688258011736493E-11 +2.688261631311429E-11 +2.688263103659736E-11 +2.688263866809226E-11 +2.688264277455741E-11 +2.688264479071857E-11 +2.688264657479638E-11 +2.688264665238967E-11 +2.688264708223348E-11 +2.688264745292004E-11 +2.688264750887594E-11 +2.688264749646264E-11 +2.688264755313888E-11 +2.688264758786436E-11
+3.131968680110367E-12 +3.217094967841997E-12 +3.204465377393241E-12 +3.204911420181188E-12 +3.205024168619046E-12 +3.205055983280810E-12 +3.205066669680150E-12 +3.205071097731152E-12 +3.205072896251759E-12 +3.205073828088183E-12 +3.205074331537085E-12 +3.205074578614432E-12 +3.205074800129271E-12 +3.205074806032537E-12 +3.205074858997568E-12 +3.205074904527838E-12 +3.205074911216395E-12 +3.205074908976673E-12 +3.205074915966252E-12 +3.205074920306897E-12
+3.640844363086198E-13 +3.584606693035850E-13 +3.566177703865282E-13 +3.566685227749718E-13 +3.566813421429579E-13 +3.566849612342602E-13 +3.566861775851786E-13 +3.566866817507870E-13 +3.566868862317936E-13 +3.566869921453177E-13 +3.566870495837409E-13 +3.566870777921756E-13 +3.566871033839613E-13 +3.566871036454810E-13 +3.566871097341444E-13 +3.566871149483099E-13 +3.566871156947530E-13 +3.566871153825593E-13 +3.566871161589101E-13 +3.566871166565420E-13
+3.464805734352063E-14 +3.157418080158477E-14 +3.144444060176946E-14 +3.144899491668596E-14 +3.145014462063802E-14 +3.145046934603443E-14 +3.145057853772223E-14 +3.145062378990481E-14 +3.145064212790929E-14 +3.145065163349910E-14 +3.145065678940361E-14 +3.145065933300592E-14 +3.145066164440599E-14 +3.145066165036801E-14 +3.145066219688084E-14 +3.145066266132429E-14 +3.145066272729273E-14 +3.145066268694435E-14 +3.145066276228250E-14 +3.145066281524045E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.0.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.409299318691143E-01 +6.396992091765352E-01 +6.396214481944328E-01 +6.396083365901890E-01 +6.396048884577232E-01 +6.396039856234260E-01 +6.396036886573153E-01 +6.396035672487945E-01 +6.396035198768792E-01 +6.396034915701588E-01 +6.396034795604668E-01 +6.396034733400884E-01 +6.396034690547242E-01 +6.396034665494875E-01 +6.396034651908504E-01 +6.396034644478468E-01 +6.396034636952944E-01 +6.396034637221442E-01 +6.396034635008014E-01 +6.396034900808816E-01
+1.533832560850925E-01 +1.536656518744239E-01 +1.536806097504899E-01 +1.536830533333356E-01 +1.536837348804657E-01 +1.536838959946899E-01 +1.536839467219392E-01 +1.536839677148872E-01 +1.536839748210342E-01 +1.536839800340831E-01 +1.536839819360186E-01 +1.536839829110357E-01 +1.536839837655068E-01 +1.536839842164949E-01 +1.536839844232326E-01 +1.536839845344669E-01 +1.536839847160139E-01 +1.536839846427108E-01 +1.536839846657716E-01 +1.536839762953879E-01
+1.039925783041157E-01 +1.043843868673714E-01 +1.044094369759736E-01 +1.044136682470665E-01 +1.044147768111260E-01 +1.044150687962114E-01 +1.044151650408989E-01 +1.044152043407951E-01 +1.044152197865555E-01 +1.044152289212243E-01 +1.044152328244552E-01 +1.044152348496590E-01 +1.044152362639386E-01 +1.044152370460724E-01 +1.044152374788306E-01 +1.044152377243547E-01 +1.044152379575249E-01 +1.044152379567619E-01 +1.044152380342748E-01 +1.044152295431651E-01
+5.895441759904883E-02 +5.924664814227310E-02 +5.926619072208832E-02 +5.926951508034672E-02 +5.927037485051023E-02 +5.927060643783898E-02 +5.927068346069431E-02 +5.927071485402515E-02 +5.927072750668300E-02 +5.927073470672556E-02 +5.927073787778083E-02 +5.927073952540624E-02 +5.927074059109691E-02 +5.927074123351404E-02 +5.927074159438371E-02 +5.927074179049849E-02 +5.927074196866965E-02 +5.927074198709242E-02 +5.927074204968519E-02 +5.927073658377507E-02
+2.729583102153690E-02 +2.745518450756527E-02 +2.746608416032181E-02 +2.746794488604398E-02 +2.746842310587811E-02 +2.746855333119393E-02 +2.746859683098204E-02 +2.746861455011681E-02 +2.746862177590717E-02 +2.746862581391881E-02 +2.746862761788967E-02 +2.746862855319187E-02 +2.746862913192702E-02 +2.746862950199133E-02 +2.746862971208035E-02 +2.746862982504741E-02 +2.746862992127730E-02 +2.746862993674733E-02 +2.746862997189479E-02 +2.746862725252012E-02
+1.057579237072422E-02 +1.064503414349303E-02 +1.064983753284513E-02 +1.065065935541276E-02 +1.065086974216611E-02 +1.065092742189626E-02 +1.065094674046836E-02 +1.065095460828029E-02 +1.065095784004967E-02 +1.065095962588348E-02 +1.065096043066403E-02 +1.065096084774770E-02 +1.065096109567215E-02 +1.065096126391013E-02 +1.065096135980677E-02 +1.065096141030878E-02 +1.065096145214519E-02 +1.065096146041424E-02 +1.065096147574555E-02 +1.065096041147370E-02
+3.511346878546279E-03 +3.536439020457049E-03 +3.538196913928659E-03 +3.538498138690231E-03 +3.538575037658955E-03 +3.538596220086167E-03 +3.538603327750055E-03 +3.538606222567841E-03 +3.538607417688927E-03 +3.538608072851480E-03 +3.538608369894459E-03 +3.538608523853268E-03 +3.538608611993226E-03 +3.538608675382047E-03 +3.538608711593352E-03 +3.538608730248973E-03 +3.538608745433624E-03 +3.538608748846110E-03 +3.538608754327310E-03 +3.538608407797048E-03
+1.018495680753021E-03 +1.026305194100021E-03 +1.026856333725294E-03 +1.026950884757605E-03 +1.026974970735315E-03 +1.026981628909465E-03 +1.026983866069053E-03 +1.026984777364445E-03 +1.026985155031479E-03 +1.026985360803150E-03 +1.026985454531003E-03 +1.026985503118054E-03 +1.026985529950655E-03 +1.026985550375401E-03 +1.026985562060884E-03 +1.026985567956170E-03 +1.026985572685337E-03 +1.026985573852718E-03 +1.026985575511653E-03 +1.026985482084087E-03
+2.620975455741113E-04 +2.642289800159316E-04 +2.643802600089192E-04 +2.644062378233903E-04 +2.644128438681308E-04 +2.644146750749880E-04 +2.644152910143512E-04 +2.644155419714807E-04 +2.644156462878738E-04 +2.644157028436018E-04 +2.644157287024439E-04 +2.644157421085582E-04 +2.644157492564835E-04 +2.644157550111318E-04 +2.644157583063789E-04 +2.644157599356101E-04 +2.644157612271772E-04 +2.644157615708428E-04 +2.644157620051597E-04 +2.644157401638706E-04
+6.058750367441725E-05 +6.110568451096440E-05 +6.114263035225152E-05 +6.114898007015961E-05 +6.115059238051630E-05 +6.115104032267858E-05 +6.115119111986799E-05 +6.115125257707315E-05 +6.115127818513617E-05 +6.115129201111537E-05 +6.115129835358145E-05 +6.115130164172603E-05 +6.115130333481459E-05 +6.115130477629982E-05 +6.115130560174997E-05 +6.115130600181895E-05 +6.115130631640501E-05 +6.115130640553378E-05 +6.115130650539577E-05 +6.115130127087172E-05
+1.270979515345511E-05 +1.282339321281727E-05 +1.283152268351486E-05 +1.283292096566224E-05 +1.283327555367304E-05 +1.283337425202504E-05 +1.283340750200234E-05 +1.283342105698104E-05 +1.283342671630378E-05 +1.283342976090526E-05 +1.283343116174911E-05 +1.283343188790565E-05 +1.283343224894369E-05 +1.283343257412190E-05 +1.283343276013921E-05 +1.283343284849990E-05 +1.283343291775118E-05 +1.283343293844952E-05 +1.283343295883447E-05 +1.283343147595155E-05
+2.440070136101255E-06 +2.462748960094198E-06 +2.464376893142875E-06 +2.464657117286894E-06 +2.464728095926630E-06 +2.464747883929199E-06 +2.464754554317433E-06 +2.464757274451598E-06 +2.464758411999521E-06 +2.464759022059821E-06 +2.464759303542137E-06 +2.464759449419326E-06 +2.464759519421270E-06 +2.464759586166686E-06 +2.464759624261613E-06 +2.464759641986356E-06 +2.464759655911773E-06 +2.464759660268539E-06 +2.464759663990478E-06 +2.464759251579419E-06
+4.317871012041472E-07 +4.359439984702600E-07 +4.362431245010945E-07 +4.362946568665227E-07 +4.363076956956581E-07 +4.363113357252804E-07 +4.363125634243258E-07 +4.363130642218543E-07 +4.363132739400040E-07 +4.363133860965854E-07 +4.363134379861499E-07 +4.363134648683144E-07 +4.363134773099333E-07 +4.363134898809287E-07 +4.363134970296716E-07 +4.363135002846877E-07 +4.363135028648542E-07 +4.363135037039976E-07 +4.363135043144406E-07 +4.363134199868162E-07
+7.085702573820528E-08 +7.156119386200689E-08 +7.161196522434630E-08 +7.162072154988362E-08 +7.162293490225194E-08 +7.162355353392364E-08 +7.162376228857232E-08 +7.162384746775264E-08 +7.162388317886220E-08 +7.162390222894558E-08 +7.162391106606271E-08 +7.162391564224405E-08 +7.162391768299161E-08 +7.162391987085898E-08 +7.162392110864447E-08 +7.162392165952572E-08 +7.162392210318376E-08 +7.162392225222443E-08 +7.162392234222871E-08 +7.162391469220639E-08
+1.083987119827565E-08 +1.095065379512078E-08 +1.095865951760427E-08 +1.096004238377818E-08 +1.096039160922190E-08 +1.096048931951326E-08 +1.096052230683624E-08 +1.096053577055222E-08 +1.096054142054972E-08 +1.096054442762308E-08 +1.096054582628794E-08 +1.096054655019931E-08 +1.096054686088963E-08 +1.096054721485829E-08 +1.096054741377070E-08 +1.096054750017341E-08 +1.096054757139092E-08 +1.096054759595852E-08 +1.096054760783701E-08 +1.096054665099195E-08
+1.553325050400536E-09 +1.569291386443152E-09 +1.570451708774179E-09 +1.570655714573576E-09 +1.570707188503801E-09 +1.570721603780069E-09 +1.570726472593384E-09 +1.570728460304743E-09 +1.570729295099156E-09 +1.570729738461824E-09 +1.570729945234093E-09 +1.570730052194706E-09 +1.570730096312212E-09 +1.570730149820239E-09 +1.570730179636959E-09 +1.570730192256559E-09 +1.570730202981985E-09 +1.570730206760648E-09 +1.570730208145478E-09 +1.570729525986361E-09
+2.093067889442001E-10 +2.114400279530854E-10 +2.115880042556459E-10 +2.116162386608670E-10 +2.116233567116369E-10 +2.116253517669929E-10 +2.116260258951180E-10 +2.116263011760250E-10 +2.116264168623359E-10 +2.116264781847921E-10 +2.116265068612713E-10 +2.116265216865727E-10 +2.116265275541183E-10 +2.116265351444079E-10 +2.116265393312906E-10 +2.116265410548193E-10 +2.116265425761636E-10 +2.116265431209703E-10 +2.116265432588570E-10 +2.116250301630849E-10
+2.641452534055015E-11 +2.687467179405129E-11 +2.687762813472036E-11 +2.688130595389463E-11 +2.688223240920375E-11 +2.688249226998487E-11 +2.688258011430619E-11 +2.688261599350942E-11 +2.688263107924804E-11 +2.688263906166062E-11 +2.688264280468593E-11 +2.688264473829971E-11 +2.688264547180741E-11 +2.688264648518338E-11 +2.688264703760155E-11 +2.688264725866568E-11 +2.688264746234682E-11 +2.688264753608517E-11 +2.688264754679675E-11 +2.688227836135914E-11
+3.092247503481597E-12 +3.217117037278199E-12 +3.204461448826707E-12 +3.204911014208176E-12 +3.205024166511479E-12 +3.205055927009529E-12 +3.205066668482149E-12 +3.205071056679952E-12 +3.205072902168173E-12 +3.205073877228126E-12 +3.205074335765868E-12 +3.205074571722040E-12 +3.205074658443877E-12 +3.205074784679151E-12 +3.205074852847291E-12 +3.205074880074053E-12 +3.205074905050943E-12 +3.205074914305607E-12 +3.205074914782357E-12 +3.204769564875244E-12
+3.568260255803009E-13 +3.584546191508306E-13 +3.566173268696274E-13 +3.566684772844827E-13 +3.566813417953225E-13 +3.566849548934345E-13 +3.566861773558993E-13 +3.566866768702454E-13 +3.566868869926619E-13 +3.566869978550821E-13 +3.566870501177990E-13 +3.566870769564892E-13 +3.566870864449920E-13 +3.566871011241984E-13 +3.566871089507971E-13 +3.566871120173767E-13 +3.566871149329626E-13 +3.566871160209997E-13 +3.566871159631398E-13 +3.566699183262681E-13
+4.268386607692100E-14 +3.157121185524968E-14 +3.144440107061296E-14 +3.144899089078943E-14 +3.145014458589346E-14 +3.145046877902236E-14 +3.145057850496496E-14 +3.145062334688480E-14 +3.145064219622418E-14 +3.145065214310768E-14 +3.145065684830451E-14 +3.145065925277826E-14 +3.145066008560464E-14 +3.145066142222898E-14 +3.145066212324142E-14 +3.145066240075872E-14 +3.145066266049987E-14 +3.145066275402817E-14 +3.145066274954221E-14 +3.143520273448876E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.1.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.776138244398733E-01 +5.784020573122922E-01 +5.784578676578673E-01 +5.784669954066789E-01 +5.784692926945942E-01 +5.784699348693784E-01 +5.784701436162653E-01 +5.784702274745549E-01 +5.784702627343592E-01 +5.784702817737108E-01 +5.784702903187853E-01 +5.784702952376422E-01 +5.784702978283001E-01 +5.784702995735423E-01 +5.784703006386812E-01 +5.784703011269344E-01 +5.784703014134207E-01 +5.784703014922347E-01 +5.784703016873955E-01 +5.784703018888485E-01
+2.049195330379444E-01 +2.046252033834443E-01 +2.046040186207638E-01 +2.046005268484520E-01 +2.045996446992336E-01 +2.045993963489210E-01 +2.045993155374408E-01 +2.045992828830965E-01 +2.045992691268388E-01 +2.045992617211171E-01 +2.045992583650924E-01 +2.045992564716511E-01 +2.045992554319736E-01 +2.045992547523691E-01 +2.045992543658385E-01 +2.045992541464675E-01 +2.045992540463257E-01 +2.045992540030183E-01 +2.045992539221691E-01 +2.045992538575112E-01
+1.192928529027498E-01 +1.190404934531548E-01 +1.190227311326121E-01 +1.190198335988420E-01 +1.190191044506446E-01 +1.190189012179690E-01 +1.190188351633464E-01 +1.190188086425504E-01 +1.190187975159413E-01 +1.190187914818694E-01 +1.190187887957880E-01 +1.190187872436513E-01 +1.190187864257935E-01 +1.190187858759031E-01 +1.190187855343994E-01 +1.190187853720063E-01 +1.190187852895896E-01 +1.190187852693784E-01 +1.190187852054970E-01 +1.190187851426890E-01
+6.002849200772634E-02 +5.988490967775258E-02 +5.987487695700783E-02 +5.987324639600437E-02 +5.987283737169354E-02 +5.987272367501331E-02 +5.987268674944443E-02 +5.987267199667724E-02 +5.987266580046006E-02 +5.987266244686019E-02 +5.987266095467837E-02 +5.987266008191773E-02 +5.987265963888571E-02 +5.987265933087711E-02 +5.987265913445684E-02 +5.987265906000135E-02 +5.987265900469796E-02 +5.987265899548909E-02 +5.987265896387142E-02 +5.987265892305561E-02
+2.527806853576869E-02 +2.521393551138478E-02 +2.520946801897229E-02 +2.520874327059520E-02 +2.520856192263245E-02 +2.520851157012225E-02 +2.520849522637246E-02 +2.520848871838762E-02 +2.520848598006146E-02 +2.520848450548925E-02 +2.520848384499173E-02 +2.520848345475385E-02 +2.520848326272757E-02 +2.520848312725454E-02 +2.520848303649732E-02 +2.520848301154465E-02 +2.520848298254677E-02 +2.520848297866100E-02 +2.520848296558994E-02 +2.520848294550075E-02
+9.051580386388524E-03 +9.027841027122074E-03 +9.026189925874223E-03 +9.025922245006264E-03 +9.025855399452594E-03 +9.025836845953655E-03 +9.025830825929910E-03 +9.025828433078182E-03 +9.025827424870483E-03 +9.025826884811124E-03 +9.025826640492769E-03 +9.025826494700771E-03 +9.025826425381743E-03 +9.025826375382502E-03 +9.025826340766352E-03 +9.025826334530080E-03 +9.025826321929172E-03 +9.025826320364623E-03 +9.025826316062063E-03 +9.025826307542501E-03
+2.808914710332578E-03 +2.801425885132305E-03 +2.800903640580080E-03 +2.800818966578662E-03 +2.800797855700007E-03 +2.800791995271732E-03 +2.800790094169837E-03 +2.800789338953805E-03 +2.800789020512439E-03 +2.800788850653712E-03 +2.800788773067147E-03 +2.800788726158829E-03 +2.800788704803330E-03 +2.800788688730580E-03 +2.800788677522984E-03 +2.800788676528584E-03 +2.800788671777626E-03 +2.800788671272801E-03 +2.800788670122053E-03 +2.800788666972189E-03
+7.678925652474648E-04 +7.658495857176814E-04 +7.657051472357175E-04 +7.656817181368282E-04 +7.656758842340206E-04 +7.656742638475070E-04 +7.656737383017162E-04 +7.656735294712280E-04 +7.656734413972609E-04 +7.656733945583029E-04 +7.656733729883775E-04 +7.656733597206017E-04 +7.656733540018698E-04 +7.656733493980039E-04 +7.656733462585111E-04 +7.656733462724711E-04 +7.656733446799352E-04 +7.656733445630062E-04 +7.656733443134765E-04 +7.656733432929236E-04
+1.874376966588450E-04 +1.869584845679390E-04 +1.869229886634773E-04 +1.869172273173553E-04 +1.869157941455980E-04 +1.869153957320422E-04 +1.869152665528224E-04 +1.869152151838722E-04 +1.869151935187940E-04 +1.869151820232156E-04 +1.869151766916113E-04 +1.869151733430501E-04 +1.869151719925576E-04 +1.869151707985584E-04 +1.869151700304735E-04 +1.869151701093898E-04 +1.869151696290825E-04 +1.869151696142401E-04 +1.869151695730254E-04 +1.869151692803991E-04
+4.130281874541776E-05 +4.121091514633392E-05 +4.120306667706003E-05 +4.120179182192464E-05 +4.120147492980956E-05 +4.120138673608645E-05 +4.120135815605242E-05 +4.120134678031753E-05 +4.120134198306737E-05 +4.120133944170768E-05 +4.120133825729414E-05 +4.120133749455858E-05 +4.120133720999405E-05 +4.120133692524837E-05 +4.120133675972335E-05 +4.120133679661554E-05 +4.120133666191936E-05 +4.120133666376476E-05 +4.120133666004634E-05 +4.120133658497156E-05
+8.284061572962021E-06 +8.278523282067364E-06 +8.276947038117920E-06 +8.276690629902002E-06 +8.276626925102069E-06 +8.276609173288539E-06 +8.276603424946134E-06 +8.276601137185733E-06 +8.276600170090521E-06 +8.276599660647047E-06 +8.276599421406361E-06 +8.276599263227440E-06 +8.276599209171119E-06 +8.276599145012552E-06 +8.276599115287010E-06 +8.276599126773478E-06 +8.276599090399732E-06 +8.276599092211747E-06 +8.276599092821433E-06 +8.276599075379568E-06
+1.521892894571926E-06 +1.527331678763250E-06 +1.527042391620850E-06 +1.526995127943935E-06 +1.526983384105116E-06 +1.526980109032205E-06 +1.526979048000788E-06 +1.526978629456296E-06 +1.526978449316716E-06 +1.526978357163907E-06 +1.526978312781039E-06 +1.526978282758001E-06 +1.526978273372546E-06 +1.526978258547806E-06 +1.526978255610704E-06 +1.526978258445441E-06 +1.526978247319212E-06 +1.526978247950988E-06 +1.526978248425255E-06 +1.526978244669837E-06
+2.531205253235414E-07 +2.605034230437227E-07 +2.604551361901145E-07 +2.604470986542600E-07 +2.604450945151971E-07 +2.604445374092737E-07 +2.604443556681920E-07 +2.604442876570793E-07 +2.604442551595805E-07 +2.604442413180368E-07 +2.604442337047357E-07 +2.604442284871636E-07 +2.604442269803901E-07 +2.604442223107240E-07 +2.604442239675115E-07 +2.604442245471525E-07 +2.604442195029449E-07 +2.604442196567754E-07 +2.604442198412924E-07 +2.604442190640675E-07
+3.762298628543498E-08 +4.130941910315239E-08 +4.130217595037522E-08 +4.130090697815673E-08 +4.130058770282207E-08 +4.130050055646100E-08 +4.130047107570206E-08 +4.130046313466141E-08 +4.130045604912291E-08 +4.130045577659316E-08 +4.130045444099653E-08 +4.130045369681612E-08 +4.130045340753568E-08 +4.130045086619553E-08 +4.130045313743993E-08 +4.130045314253932E-08 +4.130044960147263E-08 +4.130044955943966E-08 +4.130044968569545E-08 +4.130044946131488E-08
+4.200583672511866E-09 +6.120357245554562E-09 +6.119305579610550E-09 +6.119122543946867E-09 +6.119072506743270E-09 +6.119061033184892E-09 +6.119056479581148E-09 +6.119056722524010E-09 +6.119054528784071E-09 +6.119055629244044E-09 +6.119055401139732E-09 +6.119055359034138E-09 +6.119055308290793E-09 +6.119053794050312E-09 +6.119055409327514E-09 +6.119055352287908E-09 +6.119052310787765E-09 +6.119052242068286E-09 +6.119052339292848E-09 +6.119052227197619E-09
+0.000000000000000E+00 +8.505718433785998E-10 +8.507154940234988E-10 +8.506903571557911E-10 +8.506806796037767E-10 +8.506805313446770E-10 +8.506798142907737E-10 +8.506808911950698E-10 +8.506796762014990E-10 +8.506806972323218E-10 +8.506805208865729E-10 +8.506806343599405E-10 +8.506805616885766E-10 +8.506797103392534E-10 +8.506808282055321E-10 +8.506806931472059E-10 +8.506779090700145E-10 +8.506777978228247E-10 +8.506779170784628E-10 +8.506778008075340E-10
+0.000000000000000E+00 +1.112516681647958E-10 +1.113902426846792E-10 +1.113881614376551E-10 +1.113846483634960E-10 +1.113857774404331E-10 +1.113856823981468E-10 +1.113866474159350E-10 +1.113856992102282E-10 +1.113866221686806E-10 +1.113865954520651E-10 +1.113866443316508E-10 +1.113866428319849E-10 +1.113857515946995E-10 +1.113867387170602E-10 +1.113867018553203E-10 +1.113841737516539E-10 +1.113841286371765E-10 +1.113841745965850E-10 +1.113841287409006E-10
+0.000000000000000E+00 +1.313020086514196E-11 +1.377788364676008E-11 +1.378061121554931E-11 +1.377776172694209E-11 +1.377786444573767E-11 +1.377784490734498E-11 +1.378031917028382E-11 +1.377789075870123E-11 +1.378030172958468E-11 +1.378023605672643E-11 +1.378028866719740E-11 +1.378026180705274E-11 +1.377802704202336E-11 +1.378037272736934E-11 +1.378031822969043E-11 +1.377769212720026E-11 +1.377764770497233E-11 +1.377769626538919E-11 +1.377765044292629E-11
+0.000000000000000E+00 +1.183401275281365E-12 +1.613814036360762E-12 +1.614256539433972E-12 +1.614010989755870E-12 +1.614058040578015E-12 +1.614059958082414E-12 +1.614159743215790E-12 +1.614071521617942E-12 +1.614152308645091E-12 +1.614132999568980E-12 +1.614166911213836E-12 +1.614159438489984E-12 +1.614124736168043E-12 +1.614215928132832E-12 +1.614178346775711E-12 +1.614012247222526E-12 +1.613975662828968E-12 +1.614008468739892E-12 +1.613977709371216E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.772217445236885E-13 +1.778348059948486E-13 +1.776405596590080E-13 +1.776060657944848E-13 +1.776035416296067E-13 +1.777728616678878E-13 +1.776239596694922E-13 +1.777608996375528E-13 +1.777179490756795E-13 +1.777669500617784E-13 +1.777443462532886E-13 +1.777182792126055E-13 +1.778378454124611E-13 +1.777698909553120E-13 +1.777744138180578E-13 +1.777200860600629E-13 +1.777734863434617E-13 +1.777247152536037E-13
+0.000000000000000E+00 +0.000000000000000E+00 +1.343833158638125E-14 +1.801364735031455E-14 +1.782474094889155E-14 +1.777557894997755E-14 +1.777471774155115E-14 +1.795076954191147E-14 +1.779589863565917E-14 +1.793721557260179E-14 +1.789582439795400E-14 +1.794778475777085E-14 +1.792459493916040E-14 +1.790051398535068E-14 +1.802398187519869E-14 +1.794754666481078E-14 +1.797455235003936E-14 +1.791492497282303E-14 +1.797361926524146E-14 +1.792019222676375E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.451762828720946E-15 +1.362538331260890E-15 +1.347919950405944E-15 +1.347042897520520E-15 +1.424521367179132E-15 +1.356434620522519E-15 +1.418364917921140E-15 +1.399934679735473E-15 +1.422700436650556E-15 +1.412177349115500E-15 +1.401906470096376E-15 +1.456761198863298E-15 +1.422213382400013E-15 +1.434314063905260E-15 +1.407940024172775E-15 +1.433995031016110E-15 +1.410300238120567E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.1.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.776094740636949E-01 +5.784028806868168E-01 +5.784577613678928E-01 +5.784669823931616E-01 +5.784692930374471E-01 +5.784699332179141E-01 +5.784701437089503E-01 +5.784702278060567E-01 +5.784702627454335E-01 +5.784702818883922E-01 +5.784702906383127E-01 +5.784702949850331E-01 +5.784702980006798E-01 +5.784702995641877E-01 +5.784703005916352E-01 +5.784703009315942E-01 +5.784703015504552E-01 +5.784703014519205E-01 +5.784703015976970E-01 +5.784702888479946E-01
+2.049210746134977E-01 +2.046249095813263E-01 +2.046040570339848E-01 +2.046005315011040E-01 +2.045996445814941E-01 +2.045993969423372E-01 +2.045993154954216E-01 +2.045992828236340E-01 +2.045992691247690E-01 +2.045992617314606E-01 +2.045992582662675E-01 +2.045992565575776E-01 +2.045992553842741E-01 +2.045992547741012E-01 +2.045992543721044E-01 +2.045992542411724E-01 +2.045992539947244E-01 +2.045992540075586E-01 +2.045992539678468E-01 +2.045992588806312E-01
+1.192942633984981E-01 +1.190402265581813E-01 +1.190227654415750E-01 +1.190198378054201E-01 +1.190191043443426E-01 +1.190189017417080E-01 +1.190188351357614E-01 +1.190188085519340E-01 +1.190187975130531E-01 +1.190187914415385E-01 +1.190187886838745E-01 +1.190187873229602E-01 +1.190187863740491E-01 +1.190187858767977E-01 +1.190187855516325E-01 +1.190187854423808E-01 +1.190187852471086E-01 +1.190187852788666E-01 +1.190187852312920E-01 +1.190187891988021E-01
+6.002931657448728E-02 +5.988475474008802E-02 +5.987489684363293E-02 +5.987324884245532E-02 +5.987283730366048E-02 +5.987272398369738E-02 +5.987268673562720E-02 +5.987267190809413E-02 +5.987266579795048E-02 +5.987266240744402E-02 +5.987266088972315E-02 +5.987266013177205E-02 +5.987265959985237E-02 +5.987265932705573E-02 +5.987265914661757E-02 +5.987265908708961E-02 +5.987265898053536E-02 +5.987265900723269E-02 +5.987265897502644E-02 +5.987266122273296E-02
+2.527844568516735E-02 +2.521386543949111E-02 +2.520947696978874E-02 +2.520874438010922E-02 +2.520856189069446E-02 +2.520851171402749E-02 +2.520849521987172E-02 +2.520848866434489E-02 +2.520848597850340E-02 +2.520848448015569E-02 +2.520848381563485E-02 +2.520848347875509E-02 +2.520848324226265E-02 +2.520848312247371E-02 +2.520848304314650E-02 +2.520848301743495E-02 +2.520848297070806E-02 +2.520848298628709E-02 +2.520848297012478E-02 +2.520848399980226E-02
+9.051719112948059E-03 +9.027814821299314E-03 +9.026193239378909E-03 +9.025922660940700E-03 +9.025855387011542E-03 +9.025836901881168E-03 +9.025830823528395E-03 +9.025828408028397E-03 +9.025827423749236E-03 +9.025826872207880E-03 +9.025826630052573E-03 +9.025826504031741E-03 +9.025826416620626E-03 +9.025826372455307E-03 +9.025826343755317E-03 +9.025826333940962E-03 +9.025826317142912E-03 +9.025826324460171E-03 +9.025826317759750E-03 +9.025826711257413E-03
+2.808956349998119E-03 +2.801417507442499E-03 +2.800904683762782E-03 +2.800819099810111E-03 +2.800797851339658E-03 +2.800792013888625E-03 +2.800790093636183E-03 +2.800789329441048E-03 +2.800789019901861E-03 +2.800788845615600E-03 +2.800788769987724E-03 +2.800788729212963E-03 +2.800788701573852E-03 +2.800788687505748E-03 +2.800788678683319E-03 +2.800788675347675E-03 +2.800788670180858E-03 +2.800788673081563E-03 +2.800788670691546E-03 +2.800788805265935E-03
+7.679028277219879E-04 +7.658472448060070E-04 +7.657054330207079E-04 +7.656817554336758E-04 +7.656758828075447E-04 +7.656742692489874E-04 +7.656737383199709E-04 +7.656735263981146E-04 +7.656734411599707E-04 +7.656733928792429E-04 +7.656733722076641E-04 +7.656733605839914E-04 +7.656733529557980E-04 +7.656733490091380E-04 +7.656733466494778E-04 +7.656733456489548E-04 +7.656733442366391E-04 +7.656733452314173E-04 +7.656733444805674E-04 +7.656733881977191E-04
+1.874419042212806E-04 +1.869579032525439E-04 +1.869230579341296E-04 +1.869172365942694E-04 +1.869157937104576E-04 +1.869153971159720E-04 +1.869152666312216E-04 +1.869152143185220E-04 +1.869151934491773E-04 +1.869151815411750E-04 +1.869151765201689E-04 +1.869151735554818E-04 +1.869151716911438E-04 +1.869151707021072E-04 +1.869151701438527E-04 +1.869151698787754E-04 +1.869151695263675E-04 +1.869151698278827E-04 +1.869151696160135E-04 +1.869151836189403E-04
+4.130442656120411E-05 +4.121078523850291E-05 +4.120308171728910E-05 +4.120179389502880E-05 +4.120147480578510E-05 +4.120138705255660E-05 +4.120135819872211E-05 +4.120134656614411E-05 +4.120134196624144E-05 +4.120133932154872E-05 +4.120133822466204E-05 +4.120133753836510E-05 +4.120133713176354E-05 +4.120133690462383E-05 +4.120133679003478E-05 +4.120133672664464E-05 +4.120133664225851E-05 +4.120133672597270E-05 +4.120133667348993E-05 +4.120134108031748E-05
+8.284168696560502E-06 +8.278497238600430E-06 +8.276949989837892E-06 +8.276691048923493E-06 +8.276626893091725E-06 +8.276609238467045E-06 +8.276603441227026E-06 +8.276601089517914E-06 +8.276600165643750E-06 +8.276599633707127E-06 +8.276599418497795E-06 +8.276599268550648E-06 +8.276599190531547E-06 +8.276599140978719E-06 +8.276599122275727E-06 +8.276599107447580E-06 +8.276599087381107E-06 +8.276599110788606E-06 +8.276599098731685E-06 +8.276600423862854E-06
+1.521950051733128E-06 +1.527327052269555E-06 +1.527042917810867E-06 +1.526995203346128E-06 +1.526983376681909E-06 +1.526980121218775E-06 +1.526979054318465E-06 +1.526978619768262E-06 +1.526978446580701E-06 +1.526978351653164E-06 +1.526978315459567E-06 +1.526978280444280E-06 +1.526978269214074E-06 +1.526978257107942E-06 +1.526978256937941E-06 +1.526978252538874E-06 +1.526978246928975E-06 +1.526978255276076E-06 +1.526978252574773E-06 +1.526978624340308E-06
+2.531019262705077E-07 +2.605027557498422E-07 +2.604552202385628E-07 +2.604471076838545E-07 +2.604450929220142E-07 +2.604445394886451E-07 +2.604443584186747E-07 +2.604442858757348E-07 +2.604442531331196E-07 +2.604442402273294E-07 +2.604442385142938E-07 +2.604442251001993E-07 +2.604442259621195E-07 +2.604442212341960E-07 +2.604442241520752E-07 +2.604442215572541E-07 +2.604442194425888E-07 +2.604442240547680E-07 +2.604442234236109E-07 +2.604443241878857E-07
+3.762036374213673E-08 +4.130912844078404E-08 +4.130218692892841E-08 +4.130090863961838E-08 +4.130058749013366E-08 +4.130050088546222E-08 +4.130047237198303E-08 +4.130046274274476E-08 +4.130045467410392E-08 +4.130045555952171E-08 +4.130045532362928E-08 +4.130045031350589E-08 +4.130045320852014E-08 +4.130044988730501E-08 +4.130045302634282E-08 +4.130045084626658E-08 +4.130044949118470E-08 +4.130045323362263E-08 +4.130045294798530E-08 +4.130047585255897E-08
+4.202171721007699E-09 +6.119761736922759E-09 +6.119308781869604E-09 +6.119122861993975E-09 +6.119072433975825E-09 +6.119061074414546E-09 +6.119056900164247E-09 +6.119056682801572E-09 +6.119050765788011E-09 +6.119055515086729E-09 +6.119055904944680E-09 +6.119052240643503E-09 +6.119055087515384E-09 +6.119052273923560E-09 +6.119055320159566E-09 +6.119053738115846E-09 +6.119052201785958E-09 +6.119055496600626E-09 +6.119055357690886E-09 +6.119062285035888E-09
+0.000000000000000E+00 +8.505345385841660E-10 +8.507132302746912E-10 +8.506903332066752E-10 +8.506807563532713E-10 +8.506805379117082E-10 +8.506799602380053E-10 +8.506807829765337E-10 +8.506795897535870E-10 +8.506806484976158E-10 +8.506810347967407E-10 +8.506776842310110E-10 +8.506805345906758E-10 +8.506778821110816E-10 +8.506806543884080E-10 +8.506796972807937E-10 +8.506777616472438E-10 +8.506809125479030E-10 +8.506807050015399E-10 +8.506815667942148E-10
+0.000000000000000E+00 +1.112207209649090E-10 +1.113890233574524E-10 +1.113882098238866E-10 +1.113846184315240E-10 +1.113857743969808E-10 +1.113857097459704E-10 +1.113866551638228E-10 +1.113855925032765E-10 +1.113865629345558E-10 +1.113868781451487E-10 +1.113840566650430E-10 +1.113865130347138E-10 +1.113841143536472E-10 +1.113866815487111E-10 +1.113862698310248E-10 +1.113841227523046E-10 +1.113867915425531E-10 +1.113878350748375E-10 +1.113894436797067E-10
+0.000000000000000E+00 +1.316088048718580E-11 +1.377802439435497E-11 +1.378057473006608E-11 +1.377780140734354E-11 +1.377786644691503E-11 +1.377785949710312E-11 +1.378027245729027E-11 +1.377788520634596E-11 +1.378028306948098E-11 +1.378043531920787E-11 +1.377759864523413E-11 +1.378026010782639E-11 +1.377768470383008E-11 +1.378029913891418E-11 +1.378013185345398E-11 +1.377764018586647E-11 +1.378040323318450E-11 +1.378110383429214E-11 +1.378097413089415E-11
+0.000000000000000E+00 +1.182940900623364E-12 +1.614028985826543E-12 +1.614273618487256E-12 +1.614009870376601E-12 +1.614058734434246E-12 +1.614060148507556E-12 +1.614159099595486E-12 +1.614038380713540E-12 +1.614127565497221E-12 +1.614275136087108E-12 +1.613939869012462E-12 +1.614106537406437E-12 +1.613974598479273E-12 +1.614188591086625E-12 +1.614090348200676E-12 +1.613973497872339E-12 +1.614239336111737E-12 +1.614206653448676E-12 +1.614637925791593E-12
+0.000000000000000E+00 +0.000000000000000E+00 +1.775779478880189E-13 +1.778259222244187E-13 +1.776677731117884E-13 +1.776080147070438E-13 +1.776079392024355E-13 +1.777525851454249E-13 +1.776075921244447E-13 +1.777384904543207E-13 +1.778964239187057E-13 +1.776750045225986E-13 +1.777127863651279E-13 +1.777372344365141E-13 +1.777936173951386E-13 +1.776921129757801E-13 +1.777066426446040E-13 +1.778629701792177E-13 +1.778188555070431E-13 +1.778367895262822E-13
+0.000000000000000E+00 +0.000000000000000E+00 +1.784670150333893E-14 +1.801796081450093E-14 +1.784890569316095E-14 +1.777754275340164E-14 +1.777818267827941E-14 +1.793468606193515E-14 +1.776828941624560E-14 +1.791270927481996E-14 +1.809103923053671E-14 +1.786634044376259E-14 +1.788349631333311E-14 +1.792871041741573E-14 +1.798112891075439E-14 +1.786799469408226E-14 +1.789807050222359E-14 +1.805213939169567E-14 +1.801177907668725E-14 +1.818506035436703E-14
+0.000000000000000E+00 +0.000000000000000E+00 +1.368578473568846E-15 +1.451905712296602E-15 +1.373648687271228E-15 +1.348740598351208E-15 +1.348906222446920E-15 +1.416930573582070E-15 +1.345266418485263E-15 +1.408080876773284E-15 +1.486704808590485E-15 +1.386923396174818E-15 +1.395450325241470E-15 +1.414455253776001E-15 +1.437481575362900E-15 +1.388499846902223E-15 +1.400042060511659E-15 +1.469379595285759E-15 +1.451211060297732E-15 +1.500391171123108E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.10.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.522096484739457E-01 +6.483581116393022E-01 +6.480646237017829E-01 +6.480151174759937E-01 +6.480037221004331E-01 +6.480003893900000E-01 +6.479992891329834E-01 +6.479988437300972E-01 +6.479986526345938E-01 +6.479985593369688E-01 +6.479985135097278E-01 +6.479984899870993E-01 +6.479984769111427E-01 +6.479984683837765E-01 +6.479984637962652E-01 +6.479984611724381E-01 +6.479984592289586E-01 +6.479984581501702E-01 +6.479984574452796E-01 +6.479984570451860E-01
+1.773856665555328E-01 +1.787180593649527E-01 +1.788178209308750E-01 +1.788347715752025E-01 +1.788386506329956E-01 +1.788397823785516E-01 +1.788401552140303E-01 +1.788403063957019E-01 +1.788403707285742E-01 +1.788404028630206E-01 +1.788404183409135E-01 +1.788404263531997E-01 +1.788404306407599E-01 +1.788404336406346E-01 +1.788404351610926E-01 +1.788404360785954E-01 +1.788404367303375E-01 +1.788404370895484E-01 +1.788404373029765E-01 +1.788404374922710E-01
+9.553471082580248E-02 +9.675737151534523E-02 +9.685045228176556E-02 +9.686615729553363E-02 +9.686977801844855E-02 +9.687083714688090E-02 +9.687118527795024E-02 +9.687132691887256E-02 +9.687138797039901E-02 +9.687141768208775E-02 +9.687143224170869E-02 +9.687143974393332E-02 +9.687144407558065E-02 +9.687144666838138E-02 +9.687144829314710E-02 +9.687144895922258E-02 +9.687144962186170E-02 +9.687144992025710E-02 +9.687145025472110E-02 +9.687145027443682E-02
+4.630355182354691E-02 +4.703888869335635E-02 +4.709538888012638E-02 +4.710489472983313E-02 +4.710709799517830E-02 +4.710774324635302E-02 +4.710795590253269E-02 +4.710804233650644E-02 +4.710807943825745E-02 +4.710809738352544E-02 +4.710810631123504E-02 +4.710811086203229E-02 +4.710811336730524E-02 +4.710811505223608E-02 +4.710811569362409E-02 +4.710811647719650E-02 +4.710811682483345E-02 +4.710811713613616E-02 +4.710811711672954E-02 +4.710811730074040E-02
+1.906422167116587E-02 +1.941128803121308E-02 +1.943833715117738E-02 +1.944286359785955E-02 +1.944391202005933E-02 +1.944421948099695E-02 +1.944432165335881E-02 +1.944436291084412E-02 +1.944438060375995E-02 +1.944438904604400E-02 +1.944439329683927E-02 +1.944439545372760E-02 +1.944439664086621E-02 +1.944439744809967E-02 +1.944439796629934E-02 +1.944439811324191E-02 +1.944439829099640E-02 +1.944439836093206E-02 +1.944439846675318E-02 +1.944439847767975E-02
+6.719633836640548E-03 +6.859055291898735E-03 +6.869925148747154E-03 +6.871724409781798E-03 +6.872141175398725E-03 +6.872263131864450E-03 +6.872303905683217E-03 +6.872320235076254E-03 +6.872327240747764E-03 +6.872330555563776E-03 +6.872332245734207E-03 +6.872333101827314E-03 +6.872333592687018E-03 +6.872333897432151E-03 +6.872334141787953E-03 +6.872334156790260E-03 +6.872334231026502E-03 +6.872334228379536E-03 +6.872334312063199E-03 +6.872334310500402E-03
+2.060057826745248E-03 +2.108546637991563E-03 +2.112486990472037E-03 +2.113126493365836E-03 +2.113272172737770E-03 +2.113315132878917E-03 +2.113329472717743E-03 +2.113335101326184E-03 +2.113337518252374E-03 +2.113338652535823E-03 +2.113339241195144E-03 +2.113339537758979E-03 +2.113339718216520E-03 +2.113339814226743E-03 +2.113339868751154E-03 +2.113339904321145E-03 +2.113339927428362E-03 +2.113339938367511E-03 +2.113339951640045E-03 +2.113339953673480E-03
+5.562158955923378E-04 +5.722101047449489E-04 +5.736520213983255E-04 +5.738721624166923E-04 +5.739214490518967E-04 +5.739356794219672E-04 +5.739406031118112E-04 +5.739424512402258E-04 +5.739432460782129E-04 +5.739436082339571E-04 +5.739437993030054E-04 +5.739438916455970E-04 +5.739439520281184E-04 +5.739439793305968E-04 +5.739439757144343E-04 +5.739440079171925E-04 +5.739440130914461E-04 +5.739440287391936E-04 +5.739440174609137E-04 +5.739440166393911E-04
+1.329206461203400E-04 +1.388232243609012E-04 +1.393068582088309E-04 +1.393930655202071E-04 +1.394099581718253E-04 +1.394149753907769E-04 +1.394168986033240E-04 +1.394175264659677E-04 +1.394178263984260E-04 +1.394179549127970E-04 +1.394180191033394E-04 +1.394180467004765E-04 +1.394180656386297E-04 +1.394180737715437E-04 +1.394180656065740E-04 +1.394180822914692E-04 +1.394180831024459E-04 +1.394180927881999E-04 +1.394180833846471E-04 +1.394180815727320E-04
+2.792639772389316E-05 +3.037467616453693E-05 +3.056777369844157E-05 +3.060327077624238E-05 +3.061105054955608E-05 +3.061344152592152E-05 +3.061441991382651E-05 +3.061467184857092E-05 +3.061481110862060E-05 +3.061486331644362E-05 +3.061489449123205E-05 +3.061490423837282E-05 +3.061491026480693E-05 +3.061491303178600E-05 +3.061490930443166E-05 +3.061491573901368E-05 +3.061491585702829E-05 +3.061491997672603E-05 +3.061491583829289E-05 +3.061491471779397E-05
+4.911817663885600E-06 +6.016226761401651E-06 +6.110216525255237E-06 +6.126245576303727E-06 +6.129672124917024E-06 +6.130854300297713E-06 +6.131490127739761E-06 +6.131590449776724E-06 +6.131680980539144E-06 +6.131708960126340E-06 +6.131725412041764E-06 +6.131730284303687E-06 +6.131733160283034E-06 +6.131734419209775E-06 +6.131733390211792E-06 +6.131735497616129E-06 +6.131735563942281E-06 +6.131736984524217E-06 +6.131735675274019E-06 +6.131735234867476E-06
+5.342295140777228E-07 +1.073879254631552E-06 +1.114533448711922E-06 +1.125779065212092E-06 +1.127626313736202E-06 +1.128116695843658E-06 +1.128446814421453E-06 +1.128509929347802E-06 +1.128583864616101E-06 +1.128595589290567E-06 +1.128607602971807E-06 +1.128610981430871E-06 +1.128612734609489E-06 +1.128613236105940E-06 +1.128612993316786E-06 +1.128613817751938E-06 +1.128613914812008E-06 +1.128614372696685E-06 +1.128614065926682E-06 +1.128613936994612E-06
+0.000000000000000E+00 +1.646847834639814E-07 +1.845083576526225E-07 +1.901824198348923E-07 +1.914568365582800E-07 +1.918543076031496E-07 +1.920488436501171E-07 +1.920710778586847E-07 +1.921107104542309E-07 +1.921267417700136E-07 +1.921338367557908E-07 +1.921378923104738E-07 +1.921383757312815E-07 +1.921388154694884E-07 +1.921388327656966E-07 +1.921391722506741E-07 +1.921392532443986E-07 +1.921393962273826E-07 +1.921393669187163E-07 +1.921393418035111E-07
+0.000000000000000E+00 +1.602988176824612E-08 +2.655125725688085E-08 +2.937969402577519E-08 +2.997944247248913E-08 +3.019382245189748E-08 +3.037631519473048E-08 +3.038795527534190E-08 +3.040616900249073E-08 +3.041419670148661E-08 +3.041915921586356E-08 +3.042161800068241E-08 +3.042259929339854E-08 +3.042303361920101E-08 +3.042309459188204E-08 +3.042327656757415E-08 +3.042329954987418E-08 +3.042338514532663E-08 +3.042338915703039E-08 +3.042339659144104E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.452149421760458E-09 +3.982958017542218E-09 +4.240025732469944E-09 +4.370761995858914E-09 +4.467938733416279E-09 +4.473421757525947E-09 +4.495271089255822E-09 +4.496318047000392E-09 +4.499581434730460E-09 +4.500959053486623E-09 +4.501322449644241E-09 +4.501960360497228E-09 +4.501951005080023E-09 +4.502026913790408E-09 +4.502043349977604E-09 +4.502078258976396E-09 +4.502114311984359E-09 +4.502116141177565E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.539903014577875E-10 +4.522067524983769E-10 +5.589955757853355E-10 +6.091971277106851E-10 +6.092896780277966E-10 +6.189779578857875E-10 +6.221294314695205E-10 +6.232246472091020E-10 +6.246081431527305E-10 +6.248308240037119E-10 +6.249600006542023E-10 +6.251493162540107E-10 +6.252446940633557E-10 +6.252345839066699E-10 +6.252514847832454E-10 +6.252672419114203E-10 +6.252876629981021E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.722901084946440E-11 +7.392666507116315E-11 +7.389482727263500E-11 +7.823854902861064E-11 +7.985834909175083E-11 +8.030331267434294E-11 +8.090496360951967E-11 +8.139356630657210E-11 +8.156747351082792E-11 +8.174235125271545E-11 +8.178590800451836E-11 +8.177857582916736E-11 +8.179969094149078E-11 +8.180828555353363E-11 +8.180148755400170E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.940928526772740E-12 +5.967570409022525E-12 +7.600364675461965E-12 +9.253915488604846E-12 +9.707321919040248E-12 +9.655580342816038E-12 +9.871651011797124E-12 +9.902327958351009E-12 +9.996568639657159E-12 +1.009194594373349E-11 +1.008998983447694E-11 +1.009624238852115E-11 +1.010959623320956E-11 +1.011355294177055E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.102431207603223E-13 +8.928535502218749E-13 +9.088319202926654E-13 +1.086274388067427E-12 +1.067629283380319E-12 +1.129748671028153E-12 +1.168354656862192E-12 +1.166478122079378E-12 +1.177586931831343E-12 +1.178584728171318E-12 +1.179385006558576E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.065636770050139E-14 +8.229268339703832E-14 +1.018335114819410E-13 +1.210024972812799E-13 +1.207668604283726E-13 +1.237886282955147E-13 +1.312352054509414E-13 +1.316940875659708E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.338828249813589E-15 +8.286791245459852E-15 +8.150055881224689E-15 +1.034725419201012E-14 +9.739511373506030E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.10.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.522178187019283E-01 +6.483572554076322E-01 +6.480647687320622E-01 +6.480151443954224E-01 +6.480037193711415E-01 +6.480003912171113E-01 +6.479992887198768E-01 +6.479988434643976E-01 +6.479986517877240E-01 +6.479985588516710E-01 +6.479985131218561E-01 +6.479984898786149E-01 +6.479984756955640E-01 +6.479984681486515E-01 +6.479984637342201E-01 +6.479984612704172E-01 +6.479984591674433E-01 +6.479984581418662E-01 +6.479984574735914E-01 +6.479984784366961E-01
+1.773829489507094E-01 +1.787183444844004E-01 +1.788177717163502E-01 +1.788347620502079E-01 +1.788386510278016E-01 +1.788397817083976E-01 +1.788401552606295E-01 +1.788403067741648E-01 +1.788403713807554E-01 +1.788404031138642E-01 +1.788404184689356E-01 +1.788404263732521E-01 +1.788404311739441E-01 +1.788404337130558E-01 +1.788404351990425E-01 +1.788404360254655E-01 +1.788404367414823E-01 +1.788404371891595E-01 +1.788404373121765E-01 +1.788404298451425E-01
+9.553186990550838E-02 +9.675765035835375E-02 +9.685040655522846E-02 +9.686614788075040E-02 +9.686977899858917E-02 +9.687083646785884E-02 +9.687118549109122E-02 +9.687132700166273E-02 +9.687138815289274E-02 +9.687141760374182E-02 +9.687143234952786E-02 +9.687143993449220E-02 +9.687144424912690E-02 +9.687144669429588E-02 +9.687144813291959E-02 +9.687144897252706E-02 +9.687144964097362E-02 +9.687144981112941E-02 +9.687145018225730E-02 +9.687144349639384E-02
+4.630211484896206E-02 +4.703906318952344E-02 +4.709535675440801E-02 +4.710489165129996E-02 +4.710709881256327E-02 +4.710774292907204E-02 +4.710795597195385E-02 +4.710804232523781E-02 +4.710807948152704E-02 +4.710809764214306E-02 +4.710810640064088E-02 +4.710811058730312E-02 +4.710811368984073E-02 +4.710811513048511E-02 +4.710811601252637E-02 +4.710811645827599E-02 +4.710811685409339E-02 +4.710811716607524E-02 +4.710811718819176E-02 +4.710811324692029E-02
+1.906340328950916E-02 +1.941136764392419E-02 +1.943832638390834E-02 +1.944285987119359E-02 +1.944391235115945E-02 +1.944421936667772E-02 +1.944432170255066E-02 +1.944436277987353E-02 +1.944438058593381E-02 +1.944438905141230E-02 +1.944439330407913E-02 +1.944439561833151E-02 +1.944439680014341E-02 +1.944439748813557E-02 +1.944439787448590E-02 +1.944439809025062E-02 +1.944439829459364E-02 +1.944439834748550E-02 +1.944439844345795E-02 +1.944439660177368E-02
+6.719413812459927E-03 +6.859074048716635E-03 +6.869920499817698E-03 +6.871723350762036E-03 +6.872141257762478E-03 +6.872263100445758E-03 +6.872303923223445E-03 +6.872320186243823E-03 +6.872327232385370E-03 +6.872330548322687E-03 +6.872332335602369E-03 +6.872333165127713E-03 +6.872333628473508E-03 +6.872333909752799E-03 +6.872334059988399E-03 +6.872334144799832E-03 +6.872334229459402E-03 +6.872334239028132E-03 +6.872334290039678E-03 +6.872333575852785E-03
+2.059947363940674E-03 +2.108560204497078E-03 +2.112486006706698E-03 +2.113126173480364E-03 +2.113272275361396E-03 +2.113315124296173E-03 +2.113329492873666E-03 +2.113335093112465E-03 +2.113337516963262E-03 +2.113338669188531E-03 +2.113339150199364E-03 +2.113339518062091E-03 +2.113339716937952E-03 +2.113339817946933E-03 +2.113339868952738E-03 +2.113339900425768E-03 +2.113339927367658E-03 +2.113339941370244E-03 +2.113339951078411E-03 +2.113339718746004E-03
+5.561991913740682E-04 +5.722157204852002E-04 +5.736511530543159E-04 +5.738723424583278E-04 +5.739214182973163E-04 +5.739356677921827E-04 +5.739406021056118E-04 +5.739424520879437E-04 +5.739432460376131E-04 +5.739436265593086E-04 +5.739438964325767E-04 +5.739438694632323E-04 +5.739439475580422E-04 +5.739439808319671E-04 +5.739439953719365E-04 +5.739440072598156E-04 +5.739440132884078E-04 +5.739440241220536E-04 +5.739440222378415E-04 +5.739439589186286E-04
+1.329192579460800E-04 +1.388230265664972E-04 +1.393065033595130E-04 +1.393929332647770E-04 +1.394100640348361E-04 +1.394149908935747E-04 +1.394168949098069E-04 +1.394175280616146E-04 +1.394178258756213E-04 +1.394179659055254E-04 +1.394179493505268E-04 +1.394180372148674E-04 +1.394180635127911E-04 +1.394180744495743E-04 +1.394180778837546E-04 +1.394180823963054E-04 +1.394180830828109E-04 +1.394180883633312E-04 +1.394180863697975E-04 +1.394180719804364E-04
+2.791835186468466E-05 +3.037474248921940E-05 +3.056765084217615E-05 +3.060350061089262E-05 +3.061102618802150E-05 +3.061341858913044E-05 +3.061442572273162E-05 +3.061467234210995E-05 +3.061480945420175E-05 +3.061486958905918E-05 +3.061492803998031E-05 +3.061490144823485E-05 +3.061490959261437E-05 +3.061491328604746E-05 +3.061491412600538E-05 +3.061491586727497E-05 +3.061491577776695E-05 +3.061491776827235E-05 +3.061491699250494E-05 +3.061491431499218E-05
+4.911344299905425E-06 +6.016595960000693E-06 +6.109883530456369E-06 +6.126201917325933E-06 +6.129688848083370E-06 +6.130872175393363E-06 +6.131484445327522E-06 +6.131590366942860E-06 +6.131679807478709E-06 +6.131710763773228E-06 +6.131720320557805E-06 +6.131729527890469E-06 +6.131732979012555E-06 +6.131734468754719E-06 +6.131734850528816E-06 +6.131735548534553E-06 +6.131735515235490E-06 +6.131736193442151E-06 +6.131736012284336E-06 +6.131735638383859E-06
+5.349815031813423E-07 +1.073975409993168E-06 +1.114668407573101E-06 +1.125722124936266E-06 +1.127558854956593E-06 +1.128111270994307E-06 +1.128449576653165E-06 +1.128509541955063E-06 +1.128584855195652E-06 +1.128597154808518E-06 +1.128604915477958E-06 +1.128611002321980E-06 +1.128612697696526E-06 +1.128613239507358E-06 +1.128613380920903E-06 +1.128613830199066E-06 +1.128613897589167E-06 +1.128614142342916E-06 +1.128614145862373E-06 +1.128614128418350E-06
+0.000000000000000E+00 +1.645966081850246E-07 +1.844914643675595E-07 +1.902049871303492E-07 +1.914844443096428E-07 +1.918535768884970E-07 +1.920477778694207E-07 +1.920723608555059E-07 +1.921061441014499E-07 +1.921268169072266E-07 +1.921371942130431E-07 +1.921377303987208E-07 +1.921383737469305E-07 +1.921388024447394E-07 +1.921389433137529E-07 +1.921391720191672E-07 +1.921392497649917E-07 +1.921393436779521E-07 +1.921393843311244E-07 +1.921393964289108E-07
+0.000000000000000E+00 +1.600540804289796E-08 +2.654797412158320E-08 +2.938756193077736E-08 +2.997024970198964E-08 +3.019522766836006E-08 +3.037609737435754E-08 +3.038804011201758E-08 +3.041043642835327E-08 +3.041494341864708E-08 +3.041886383800458E-08 +3.042136852424127E-08 +3.042260255426456E-08 +3.042301284658088E-08 +3.042314449195412E-08 +3.042327814701315E-08 +3.042330002263910E-08 +3.042336895581549E-08 +3.042339433034809E-08 +3.042341271237009E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.452888516996184E-09 +3.983333913987681E-09 +4.242355519208567E-09 +4.370291312207801E-09 +4.468050322234139E-09 +4.473333286404046E-09 +4.494094647987235E-09 +4.496224726763017E-09 +4.499756633704028E-09 +4.501048117596921E-09 +4.501330907811998E-09 +4.501960575336066E-09 +4.501947456131874E-09 +4.502024956943764E-09 +4.502043375050174E-09 +4.502079367103078E-09 +4.502114483596738E-09 +4.502115525515232E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.506066396110253E-10 +4.523394702082816E-10 +5.590816493769605E-10 +6.092965717632846E-10 +6.093152473318126E-10 +6.193442738710784E-10 +6.217334799267195E-10 +6.234033816983901E-10 +6.245286201802969E-10 +6.248290657139671E-10 +6.249717806966038E-10 +6.251913436034730E-10 +6.252442752001969E-10 +6.252348974646614E-10 +6.252469415264114E-10 +6.252687601018506E-10 +6.252909465584042E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.722497011949150E-11 +7.382498539897055E-11 +7.387457028785543E-11 +7.811420542848573E-11 +7.999229923804519E-11 +8.025172874245515E-11 +8.082275649011617E-11 +8.139838451595640E-11 +8.156443567128494E-11 +8.170835005183818E-11 +8.178585585265126E-11 +8.177933633216413E-11 +8.180213285222729E-11 +8.180795984604236E-11 +8.180049648254106E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.977243286115837E-12 +5.971570432238322E-12 +7.617843507647890E-12 +9.200080243200148E-12 +9.683037094891712E-12 +9.706217671661137E-12 +9.870749128986792E-12 +9.908296175476059E-12 +1.002192867416528E-11 +1.009123311290133E-11 +1.009007863127282E-11 +1.009487370902369E-11 +1.010960506321085E-11 +1.011574197537669E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.218233170249131E-13 +8.942814742207397E-13 +9.004130196353426E-13 +1.085541200469261E-12 +1.066796670507327E-12 +1.120443686155502E-12 +1.168015201258278E-12 +1.167151226244837E-12 +1.178525123056992E-12 +1.178737936773866E-12 +1.177763406186100E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.080774630830051E-14 +8.273956284748521E-14 +1.027841085496010E-13 +1.204043649879661E-13 +1.210576829809564E-13 +1.237474650170047E-13 +1.312005505785766E-13 +1.328688804735632E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.034420765721694E-15 +8.349771048178451E-15 +8.431266233997229E-15 +1.040442642209237E-14 +9.467330450640371E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.11.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.673008614588331E-01 +5.714074457286489E-01 +5.717274882502215E-01 +5.717812033628654E-01 +5.717933560955918E-01 +5.717969541201938E-01 +5.717981500641620E-01 +5.717986291399139E-01 +5.717988352191102E-01 +5.717989349291912E-01 +5.717989844525012E-01 +5.717990097404825E-01 +5.717990248204354E-01 +5.717990327967647E-01 +5.717990375917492E-01 +5.717990406890752E-01 +5.717990424068677E-01 +5.717990435583460E-01 +5.717990442123618E-01 +5.717990448619260E-01
+2.077275064001284E-01 +2.062385692937909E-01 +2.061225246998024E-01 +2.061029075596338E-01 +2.060984682765873E-01 +2.060971509518290E-01 +2.060967142172374E-01 +2.060965391170540E-01 +2.060964631874956E-01 +2.060964259823037E-01 +2.060964079688559E-01 +2.060963986376102E-01 +2.060963931774022E-01 +2.060963901274607E-01 +2.060963884077249E-01 +2.060963872654038E-01 +2.060963865891596E-01 +2.060963861686179E-01 +2.060963858599089E-01 +2.060963856464290E-01
+1.226671247423257E-01 +1.213356931028620E-01 +1.212322951971007E-01 +1.212149179216250E-01 +1.212109905872310E-01 +1.212098285557219E-01 +1.212094434368377E-01 +1.212092893095514E-01 +1.212092217897614E-01 +1.212091908452340E-01 +1.212091748672429E-01 +1.212091667202949E-01 +1.212091620365574E-01 +1.212091594058524E-01 +1.212091577335596E-01 +1.212091565448375E-01 +1.212091562665383E-01 +1.212091557882556E-01 +1.212091558346758E-01 +1.212091554759773E-01
+6.231277576850160E-02 +6.153520733670192E-02 +6.147486567736940E-02 +6.146477086060437E-02 +6.146249435233462E-02 +6.146182207228100E-02 +6.146159796084154E-02 +6.146150882728486E-02 +6.146147124286454E-02 +6.146145181261891E-02 +6.146144252576761E-02 +6.146143784502821E-02 +6.146143499007239E-02 +6.146143345030873E-02 +6.146143265299971E-02 +6.146143259025796E-02 +6.146143177137680E-02 +6.146143180390819E-02 +6.146143120411168E-02 +6.146143140202047E-02
+2.643993532391462E-02 +2.609072779235233E-02 +2.606349445321085E-02 +2.605895390771676E-02 +2.605793003462280E-02 +2.605762901365135E-02 +2.605752802718108E-02 +2.605748741877907E-02 +2.605747025403897E-02 +2.605746227303829E-02 +2.605745814309900E-02 +2.605745602845952E-02 +2.605745467185584E-02 +2.605745414007577E-02 +2.605745376006265E-02 +2.605745326714596E-02 +2.605745329617446E-02 +2.605745310028549E-02 +2.605745324315967E-02 +2.605745306263890E-02
+9.525910373295579E-03 +9.400798587844979E-03 +9.390869206524943E-03 +9.389227340327884E-03 +9.388853238896986E-03 +9.388743553947644E-03 +9.388706567750562E-03 +9.388691663048957E-03 +9.388685533354682E-03 +9.388682486536137E-03 +9.388680902952327E-03 +9.388680135316763E-03 +9.388679618136594E-03 +9.388679470071519E-03 +9.388679312517148E-03 +9.388679034895623E-03 +9.388679142191138E-03 +9.388679022253295E-03 +9.388679162815734E-03 +9.388679032318409E-03
+2.968787784607825E-03 +2.933809373487039E-03 +2.930924132899545E-03 +2.930461824905804E-03 +2.930352245466726E-03 +2.930319819372917E-03 +2.930308754501484E-03 +2.930304230918403E-03 +2.930302490711387E-03 +2.930301404958556E-03 +2.930301029528814E-03 +2.930300806850705E-03 +2.930300644299393E-03 +2.930300595342648E-03 +2.930300540801537E-03 +2.930300518387368E-03 +2.930300509821574E-03 +2.930300498687905E-03 +2.930300496052291E-03 +2.930300484503978E-03
+8.114714906820476E-04 +8.060414324725569E-04 +8.055073220334549E-04 +8.054228332639920E-04 +8.054030595174787E-04 +8.053963625309111E-04 +8.053939469150311E-04 +8.053928865129875E-04 +8.053925451138202E-04 +8.053924332642532E-04 +8.053922215192362E-04 +8.053921717292426E-04 +8.053921291460032E-04 +8.053921094641947E-04 +8.053920952037041E-04 +8.053921375613801E-04 +8.053920999640195E-04 +8.053921189839680E-04 +8.053920817935215E-04 +8.053921037868676E-04
+1.957009081057047E-04 +1.975544231925161E-04 +1.975772647627160E-04 +1.975975995910605E-04 +1.975983999455115E-04 +1.975987350265298E-04 +1.975986960069489E-04 +1.975986240083994E-04 +1.975986477567855E-04 +1.975985846467617E-04 +1.975986357959824E-04 +1.975986304147528E-04 +1.975986222958809E-04 +1.975986150561182E-04 +1.975986129460173E-04 +1.975986420409251E-04 +1.975986192109933E-04 +1.975986330299336E-04 +1.975986099081011E-04 +1.975986256142576E-04
+4.135826152616054E-05 +4.360730648063986E-05 +4.372554720756585E-05 +4.375391481826780E-05 +4.375964392230296E-05 +4.376054934292539E-05 +4.376097463253905E-05 +4.376112572180371E-05 +4.376121784393957E-05 +4.376127882110066E-05 +4.376126210663830E-05 +4.376126583152146E-05 +4.376126568409837E-05 +4.376126386555554E-05 +4.376126422971672E-05 +4.376127613505162E-05 +4.376126742307264E-05 +4.376127334776776E-05 +4.376126430916143E-05 +4.376127090383328E-05
+7.577189975502226E-06 +8.718228648753982E-06 +8.799757116300938E-06 +8.823905849061670E-06 +8.828242490258199E-06 +8.829110720729666E-06 +8.829541704138695E-06 +8.829648588874161E-06 +8.829725174519961E-06 +8.829767631991348E-06 +8.829770230368854E-06 +8.829776832299757E-06 +8.829777821338389E-06 +8.829777512364336E-06 +8.829777999241483E-06 +8.829781956496554E-06 +8.829779480016121E-06 +8.829781448868311E-06 +8.829778748418391E-06 +8.829780888742617E-06
+9.902980971885824E-07 +1.553786392189276E-06 +1.617047196566582E-06 +1.631974227396540E-06 +1.634803870958684E-06 +1.635371429477205E-06 +1.635681011224723E-06 +1.635759763232372E-06 +1.635813521600501E-06 +1.635824918427587E-06 +1.635841626494908E-06 +1.635848399452541E-06 +1.635849975849153E-06 +1.635850155779927E-06 +1.635850592248433E-06 +1.635851885792261E-06 +1.635851330619922E-06 +1.635851913105722E-06 +1.635851271994836E-06 +1.635851863916150E-06
+0.000000000000000E+00 +2.448136780154606E-07 +2.675885750900333E-07 +2.776105287639119E-07 +2.795052875201045E-07 +2.799033703005988E-07 +2.800082449644793E-07 +2.800481431146628E-07 +2.800926395345425E-07 +2.801133971098692E-07 +2.801132479297690E-07 +2.801174834804814E-07 +2.801184744832405E-07 +2.801189365414106E-07 +2.801193463503382E-07 +2.801197624837047E-07 +2.801197217592818E-07 +2.801199253641605E-07 +2.801198338567335E-07 +2.801199809833265E-07
+0.000000000000000E+00 +2.879345763534699E-08 +3.943943859561010E-08 +4.282103468409508E-08 +4.419395462119091E-08 +4.441639505577489E-08 +4.452055459295099E-08 +4.455495120147916E-08 +4.457042106197338E-08 +4.458135463485738E-08 +4.458260006614042E-08 +4.458593307633197E-08 +4.458690134768000E-08 +4.458729050579193E-08 +4.458754587805876E-08 +4.458775647673392E-08 +4.458774607503308E-08 +4.458784275383304E-08 +4.458785333694237E-08 +4.458789829579906E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.416532016710962E-09 +5.929480628349091E-09 +6.402901703728127E-09 +6.515495504506841E-09 +6.585121733438626E-09 +6.609918162609193E-09 +6.617958735579662E-09 +6.624972510471082E-09 +6.625806452466273E-09 +6.628307194460964E-09 +6.629061801379012E-09 +6.629387381412432E-09 +6.629668896616462E-09 +6.629719508941938E-09 +6.629725807704788E-09 +6.629794924528867E-09 +6.629806268237550E-09 +6.629819100244040E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.335143605794931E-10 +8.315362987461914E-10 +8.630264992383795E-10 +8.963418937150224E-10 +9.107112797288508E-10 +9.191206181600403E-10 +9.217505949880447E-10 +9.217558255850847E-10 +9.236962057901499E-10 +9.242253730600939E-10 +9.244671160606198E-10 +9.247421524320734E-10 +9.247709869829034E-10 +9.247803413962225E-10 +9.248100590380188E-10 +9.248177189692989E-10 +9.248411248327871E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.581561761558350E-11 +8.564124911402190E-11 +1.100728904645968E-10 +1.142365066199690E-10 +1.179781954300239E-10 +1.197141461829385E-10 +1.197539464206851E-10 +1.208952627179404E-10 +1.210822240617693E-10 +1.212628466473173E-10 +1.214065332617104E-10 +1.214211067336506E-10 +1.214670435642004E-10 +1.214752124765748E-10 +1.214930041305320E-10 +1.214914509746427E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.087130208898900E-11 +1.085974721002241E-11 +1.381774788299552E-11 +1.434934040562418E-11 +1.428773909159332E-11 +1.463529350479534E-11 +1.474145558487156E-11 +1.487015013028738E-11 +1.494609037852075E-11 +1.502042310753848E-11 +1.504890434428600E-11 +1.506602104878772E-11 +1.506764874750723E-11 +1.507751306895691E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.298541493807169E-12 +1.264306281149921E-12 +1.293468973694700E-12 +1.629749281000210E-12 +1.628911750747799E-12 +1.669774691813993E-12 +1.732707746922916E-12 +1.735606649651199E-12 +1.742663440927039E-12 +1.767709377356624E-12 +1.766958553999953E-12 +1.771974891547625E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.462790366505219E-13 +1.474918665514052E-13 +1.497881534325453E-13 +1.855328682811138E-13 +1.806685701982944E-13 +1.808796642565207E-13 +1.929976283615767E-13 +1.930084244283239E-13 +1.941420501667069E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.489422070717944E-14 +1.557513586566783E-14 +1.486327581935318E-14 +1.537930814112999E-14 +1.518394649089339E-14 +2.034228204720377E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.439858501239014E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.11.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.672958829078322E-01 +5.714072393873532E-01 +5.717274782749140E-01 +5.717811840470217E-01 +5.717933614028720E-01 +5.717969538530627E-01 +5.717981512187038E-01 +5.717986285243351E-01 +5.717988360850615E-01 +5.717989348480785E-01 +5.717989848128774E-01 +5.717990097422830E-01 +5.717990237526973E-01 +5.717990328035248E-01 +5.717990377932209E-01 +5.717990406853416E-01 +5.717990424628077E-01 +5.717990434981050E-01 +5.717990441829823E-01 +5.717990314888851E-01
+2.077293554113338E-01 +2.062386539106707E-01 +2.061225318173308E-01 +2.061029136515550E-01 +2.060984661080873E-01 +2.060971510839462E-01 +2.060967137812640E-01 +2.060965387325176E-01 +2.060964623182621E-01 +2.060964261551813E-01 +2.060964078065007E-01 +2.060963988341224E-01 +2.060963933841917E-01 +2.060963901076947E-01 +2.060963883073599E-01 +2.060963871817764E-01 +2.060963865448786E-01 +2.060963862353868E-01 +2.060963859503797E-01 +2.060963904297244E-01
+1.226688171583688E-01 +1.213357478366736E-01 +1.212322993085520E-01 +1.212149242539419E-01 +1.212109889778268E-01 +1.212098285656366E-01 +1.212094430825385E-01 +1.212092895685560E-01 +1.212092226793943E-01 +1.212091908700375E-01 +1.212091747406491E-01 +1.212091665986143E-01 +1.212091621828022E-01 +1.212091591963022E-01 +1.212091576670283E-01 +1.212091569884136E-01 +1.212091562520515E-01 +1.212091557714184E-01 +1.212091555816548E-01 +1.212091598203011E-01
+6.231370518614822E-02 +6.153525215499760E-02 +6.147486539408126E-02 +6.146477497909995E-02 +6.146249346786948E-02 +6.146182210822587E-02 +6.146159777932140E-02 +6.146150896402379E-02 +6.146147020428397E-02 +6.146145176300721E-02 +6.146144249356258E-02 +6.146143755239164E-02 +6.146143527632258E-02 +6.146143392930104E-02 +6.146143260346534E-02 +6.146143186727007E-02 +6.146143177430023E-02 +6.146143187873049E-02 +6.146143160272227E-02 +6.146143380047493E-02
+2.644019962905154E-02 +2.609073248245927E-02 +2.606349244660138E-02 +2.605895553396564E-02 +2.605792966442156E-02 +2.605762917108101E-02 +2.605752789993519E-02 +2.605748791670387E-02 +2.605747053583983E-02 +2.605746226569244E-02 +2.605745811036080E-02 +2.605745620249683E-02 +2.605745490628623E-02 +2.605745393092833E-02 +2.605745371941782E-02 +2.605745350875929E-02 +2.605745329562686E-02 +2.605745308237858E-02 +2.605745310143073E-02 +2.605745426147675E-02
+9.526080145653582E-03 +9.400818393040567E-03 +9.390871773693868E-03 +9.389228379881319E-03 +9.388853034321507E-03 +9.388743391122216E-03 +9.388706512055459E-03 +9.388691735830939E-03 +9.388685439901847E-03 +9.388682402543289E-03 +9.388680890137641E-03 +9.388680252664436E-03 +9.388679741431653E-03 +9.388679304994596E-03 +9.388679314031584E-03 +9.388679259001156E-03 +9.388679141682132E-03 +9.388678993989024E-03 +9.388679037989399E-03 +9.388679519305833E-03
+2.968917946821607E-03 +2.933804349970494E-03 +2.930921274238100E-03 +2.930461594755864E-03 +2.930352107460868E-03 +2.930320039779056E-03 +2.930308745949914E-03 +2.930304236261340E-03 +2.930302420614576E-03 +2.930301484503096E-03 +2.930301030073165E-03 +2.930300802593164E-03 +2.930300693215155E-03 +2.930300607535558E-03 +2.930300565022238E-03 +2.930300523979487E-03 +2.930300510377200E-03 +2.930300487354954E-03 +2.930300494017565E-03 +2.930300627276353E-03
+8.114341942806044E-04 +8.060435844934328E-04 +8.055105116761965E-04 +8.054233893115573E-04 +8.054032715794207E-04 +8.053961754410156E-04 +8.053939539115277E-04 +8.053928993164142E-04 +8.053925483239115E-04 +8.053923411881623E-04 +8.053922243914390E-04 +8.053921372961300E-04 +8.053921450048529E-04 +8.053921626345597E-04 +8.053921135013852E-04 +8.053920856706064E-04 +8.053921003712193E-04 +8.053921151117398E-04 +8.053921121276846E-04 +8.053921282917910E-04
+1.956778275653587E-04 +1.975563964909900E-04 +1.975753640103115E-04 +1.975974837567911E-04 +1.975981679434251E-04 +1.975988165145769E-04 +1.975986989286587E-04 +1.975986380775765E-04 +1.975986701841826E-04 +1.975986317553512E-04 +1.975986373945185E-04 +1.975986083919075E-04 +1.975986267232765E-04 +1.975986480947412E-04 +1.975986211081771E-04 +1.975986083174321E-04 +1.975986192547179E-04 +1.975986312494651E-04 +1.975986298885886E-04 +1.975986242251320E-04
+4.135338833174837E-05 +4.360611100539327E-05 +4.372549798383080E-05 +4.375381740718734E-05 +4.375979659774772E-05 +4.376054855272941E-05 +4.376098072718903E-05 +4.376112286104865E-05 +4.376122078715998E-05 +4.376127754666315E-05 +4.376126289937601E-05 +4.376125663889114E-05 +4.376126680309669E-05 +4.376127712219249E-05 +4.376126688132701E-05 +4.376126265024008E-05 +4.376126737444442E-05 +4.376127247232580E-05 +4.376127247295230E-05 +4.376126802648103E-05
+7.583072366472163E-06 +8.717931495285440E-06 +8.800067490154609E-06 +8.823993466268945E-06 +8.828166332185082E-06 +8.829071918431080E-06 +8.829536977361361E-06 +8.829654446197733E-06 +8.829729900139615E-06 +8.829745649536762E-06 +8.829770669339598E-06 +8.829773619815108E-06 +8.829778097460254E-06 +8.829781681161788E-06 +8.829778639107378E-06 +8.829777842612708E-06 +8.829779458044383E-06 +8.829781100279087E-06 +8.829781313144102E-06 +8.829779599442409E-06
+9.931322516743408E-07 +1.553704148960734E-06 +1.616784085068564E-06 +1.631832119358158E-06 +1.634826435262253E-06 +1.635405210543543E-06 +1.635680886640039E-06 +1.635750861769056E-06 +1.635812964351686E-06 +1.635842504353020E-06 +1.635841653637633E-06 +1.635847186196862E-06 +1.635850052999751E-06 +1.635851359045490E-06 +1.635850771405409E-06 +1.635850835220648E-06 +1.635851318251549E-06 +1.635851800695230E-06 +1.635851944048410E-06 +1.635851443355722E-06
+0.000000000000000E+00 +2.449117265282635E-07 +2.675874785518064E-07 +2.776616114700814E-07 +2.794846250017349E-07 +2.798827120206459E-07 +2.800053226829264E-07 +2.800554182694565E-07 +2.800929498501446E-07 +2.801099532064637E-07 +2.801133788478032E-07 +2.801169633398648E-07 +2.801185076835176E-07 +2.801192540380313E-07 +2.801193675282423E-07 +2.801195442026452E-07 +2.801197182025798E-07 +2.801198959872762E-07 +2.801199767473367E-07 +2.801198717844308E-07
+0.000000000000000E+00 +2.884544822032000E-08 +3.946959675910988E-08 +4.282152762332322E-08 +4.420954607848776E-08 +4.442404669917984E-08 +4.452108867866785E-08 +4.455476842663442E-08 +4.457119132408055E-08 +4.457876190247734E-08 +4.458248626214417E-08 +4.458565052913847E-08 +4.458690001945473E-08 +4.458740211743228E-08 +4.458760709120955E-08 +4.458770741680257E-08 +4.458774631608903E-08 +4.458783542695249E-08 +4.458788505839371E-08 +4.458786371180375E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.428270464727510E-09 +5.926658833236703E-09 +6.394546084792076E-09 +6.513926164696159E-09 +6.584999976068116E-09 +6.610461387466228E-09 +6.617881769630691E-09 +6.626692414062856E-09 +6.626081475417324E-09 +6.628036914428942E-09 +6.629072800660006E-09 +6.629458788966739E-09 +6.629654406373577E-09 +6.629720213229338E-09 +6.629728011356525E-09 +6.629794542562200E-09 +6.629810916567617E-09 +6.629814846192223E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.339025773707420E-10 +8.342290441867985E-10 +8.633842476982066E-10 +8.964425314487909E-10 +9.104332433018505E-10 +9.194223887818384E-10 +9.216575037391509E-10 +9.213028263846810E-10 +9.237096415961764E-10 +9.242365665646609E-10 +9.246332648186054E-10 +9.247644779563317E-10 +9.247571633045254E-10 +9.247797263990827E-10 +9.248093988619957E-10 +9.248198073313527E-10 +9.248302263083770E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.529713938436144E-11 +8.542276516543603E-11 +1.100567848255642E-10 +1.142769801366385E-10 +1.178472434938468E-10 +1.195789566610999E-10 +1.200158825042790E-10 +1.208626391003184E-10 +1.210779239130150E-10 +1.212968063506984E-10 +1.213220860961805E-10 +1.214264425956441E-10 +1.214684505196897E-10 +1.214753319130159E-10 +1.214926758259510E-10 +1.214940963230416E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.087244755021413E-11 +1.083850446922191E-11 +1.386137259871468E-11 +1.432190285370383E-11 +1.419894686801604E-11 +1.464315603871939E-11 +1.474550095033078E-11 +1.494186715195957E-11 +1.495510570981319E-11 +1.501105410954521E-11 +1.506569112991835E-11 +1.506570682141759E-11 +1.506802992071294E-11 +1.506628100899567E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.290126728024630E-12 +1.296817199207694E-12 +1.313025441426313E-12 +1.635740756741742E-12 +1.626202447157638E-12 +1.662593697411275E-12 +1.663821153274789E-12 +1.739681465097441E-12 +1.758894504321884E-12 +1.767971092584678E-12 +1.767115394088982E-12 +1.772150012176345E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.456419264833157E-13 +1.479039964232701E-13 +1.471430742939956E-13 +1.468537974854737E-13 +1.782323633383696E-13 +1.876650079497755E-13 +1.926150663330275E-13 +1.930324798450881E-13 +1.920364386803468E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.604319369651168E-14 +1.497984270112881E-14 +1.532271567347728E-14 +1.533567236366104E-14 +2.050472754257071E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.252999807244774E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.12.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.539048503608543E-01 +6.492646058255049E-01 +6.489172165386811E-01 +6.488591275075395E-01 +6.488459320736889E-01 +6.488420516167298E-01 +6.488407719638075E-01 +6.488402537961171E-01 +6.488400320387973E-01 +6.488399243298950E-01 +6.488398717707646E-01 +6.488398447473088E-01 +6.488398278327243E-01 +6.488398201398945E-01 +6.488398146710804E-01 +6.488398116724221E-01 +6.488398096738600E-01 +6.488398084307949E-01 +6.488398076764387E-01 +6.488398070353237E-01
+1.768549129836161E-01 +1.784635780695278E-01 +1.785823492127100E-01 +1.786024059820354E-01 +1.786069561318205E-01 +1.786082845709306E-01 +1.786087226739877E-01 +1.786088995608215E-01 +1.786089752641754E-01 +1.786090122207564E-01 +1.786090302175712E-01 +1.786090395737192E-01 +1.786090453460941E-01 +1.786090478978367E-01 +1.786090497368471E-01 +1.786090506955900E-01 +1.786090514645123E-01 +1.786090518561565E-01 +1.786090520833448E-01 +1.786090523472376E-01
+9.498816911685168E-02 +9.645694086038500E-02 +9.656655962998478E-02 +9.658496541531791E-02 +9.658915359219415E-02 +9.659038080562823E-02 +9.659078462965880E-02 +9.659094930753878E-02 +9.659101954589160E-02 +9.659105372517174E-02 +9.659107043356889E-02 +9.659107893537619E-02 +9.659108432443665E-02 +9.659108680396980E-02 +9.659108852466490E-02 +9.659108971970758E-02 +9.659109000191242E-02 +9.659109051869894E-02 +9.659109079800975E-02 +9.659109097371313E-02
+4.596025206208109E-02 +4.684193840084246E-02 +4.690842005885634E-02 +4.691953681817425E-02 +4.692206350603966E-02 +4.692280990526710E-02 +4.692305493403734E-02 +4.692315454731660E-02 +4.692319704308089E-02 +4.692321795398410E-02 +4.692322800737762E-02 +4.692323319273745E-02 +4.692323644852663E-02 +4.692323794647706E-02 +4.692323901994776E-02 +4.692323938483674E-02 +4.692324024803297E-02 +4.692324028534543E-02 +4.692324035173021E-02 +4.692324051340944E-02
+1.889710948057836E-02 +1.931440291179418E-02 +1.934618564033717E-02 +1.935144041178903E-02 +1.935264214524919E-02 +1.935299733255235E-02 +1.935311545017491E-02 +1.935316332151867E-02 +1.935318401834872E-02 +1.935319345047708E-02 +1.935319834010751E-02 +1.935320078170803E-02 +1.935320232057851E-02 +1.935320304686163E-02 +1.935320354768327E-02 +1.935320386597692E-02 +1.935320391129675E-02 +1.935320409371551E-02 +1.935320421317231E-02 +1.935320423329993E-02
+6.651769659829713E-03 +6.820315297822726E-03 +6.833096907130890E-03 +6.835188893322131E-03 +6.835663207994568E-03 +6.835804530181454E-03 +6.835851908839616E-03 +6.835870947701626E-03 +6.835878895232516E-03 +6.835882931025462E-03 +6.835884870008821E-03 +6.835885845071455E-03 +6.835886465085491E-03 +6.835886755390405E-03 +6.835886962370081E-03 +6.835887119741571E-03 +6.835887054208027E-03 +6.835887163752440E-03 +6.835887232391836E-03 +6.835887225864435E-03
+2.035298462870036E-03 +2.095317560559628E-03 +2.100061317905721E-03 +2.100800189356543E-03 +2.100965456510716E-03 +2.101015788942364E-03 +2.101032454023264E-03 +2.101039003028504E-03 +2.101041811898388E-03 +2.101043210024932E-03 +2.101043865931859E-03 +2.101044215032721E-03 +2.101044434553459E-03 +2.101044533073006E-03 +2.101044613403698E-03 +2.101044641926123E-03 +2.101044664323919E-03 +2.101044685715351E-03 +2.101044695614350E-03 +2.101044702991544E-03
+5.470899573588160E-04 +5.682139653989935E-04 +5.700155182092134E-04 +5.702671551474707E-04 +5.703226523084241E-04 +5.703399032689407E-04 +5.703455727429962E-04 +5.703477117001384E-04 +5.703486886854433E-04 +5.703491465635369E-04 +5.703493432541672E-04 +5.703494563980409E-04 +5.703495289142167E-04 +5.703495593057419E-04 +5.703495889297889E-04 +5.703495789787549E-04 +5.703496207880047E-04 +5.703496145245541E-04 +5.703496070331030E-04 +5.703496168386255E-04
+1.283294084407573E-04 +1.377024057476933E-04 +1.383677382011690E-04 +1.384611689145350E-04 +1.384797673254148E-04 +1.384866139171058E-04 +1.384887644283061E-04 +1.384894889220640E-04 +1.384898940496419E-04 +1.384900385331860E-04 +1.384901086566382E-04 +1.384901465535225E-04 +1.384901695795043E-04 +1.384901791501936E-04 +1.384901893787596E-04 +1.384901799809473E-04 +1.384902047865962E-04 +1.384901985141363E-04 +1.384901925347973E-04 +1.384901981590300E-04
+2.702313966657445E-05 +3.002197125912332E-05 +3.034930866955216E-05 +3.038734603345239E-05 +3.039520228955315E-05 +3.039863504242642E-05 +3.039975166820973E-05 +3.040004577279680E-05 +3.040022631397832E-05 +3.040030415628556E-05 +3.040032949959964E-05 +3.040034800557186E-05 +3.040035719712065E-05 +3.040036095220514E-05 +3.040036420071373E-05 +3.040036033048231E-05 +3.040037037548900E-05 +3.040036768494129E-05 +3.040036518440704E-05 +3.040036744930818E-05
+4.704224695770540E-06 +5.829966180512151E-06 +6.063229473392792E-06 +6.080546352108184E-06 +6.083901533710445E-06 +6.085758241529506E-06 +6.086440763758184E-06 +6.086607354534986E-06 +6.086734309033244E-06 +6.086766570443819E-06 +6.086777383569213E-06 +6.086791608443578E-06 +6.086794943119388E-06 +6.086797235394827E-06 +6.086798392910837E-06 +6.086797338580039E-06 +6.086800636228655E-06 +6.086799850925877E-06 +6.086799163719598E-06 +6.086799919809406E-06
+4.911431506760123E-07 +1.008313302939886E-06 +1.104020174561601E-06 +1.116856004551440E-06 +1.118652800291840E-06 +1.119423824161640E-06 +1.119776895660197E-06 +1.119875883305101E-06 +1.119964140538368E-06 +1.119988177909142E-06 +1.119995614887237E-06 +1.120004654234899E-06 +1.120008626732350E-06 +1.120009759741052E-06 +1.120010124111843E-06 +1.120009987097757E-06 +1.120011173109383E-06 +1.120011008247565E-06 +1.120010944490361E-06 +1.120011168702838E-06
+0.000000000000000E+00 +1.244516850471223E-07 +1.825707293466983E-07 +1.883993229348088E-07 +1.896383610282633E-07 +1.902869601358152E-07 +1.905216541430053E-07 +1.905419223674125E-07 +1.905854235828264E-07 +1.906073797140667E-07 +1.906102654290149E-07 +1.906185597810796E-07 +1.906209656162243E-07 +1.906213038517952E-07 +1.906218866658378E-07 +1.906218569254898E-07 +1.906223532380702E-07 +1.906223542636971E-07 +1.906223894924863E-07 +1.906224680780882E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.598473791308189E-08 +2.908032564046338E-08 +2.945346831040498E-08 +2.991415792377276E-08 +3.009831562947763E-08 +3.013235371453160E-08 +3.014951024584552E-08 +3.016516359080368E-08 +3.016649361981045E-08 +3.017298391359874E-08 +3.017440275703624E-08 +3.017448403608273E-08 +3.017518752544435E-08 +3.017522832015579E-08 +3.017535955793679E-08 +3.017540181695393E-08 +3.017544184958575E-08 +3.017548173640511E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.324190560922753E-09 +3.900274503204195E-09 +4.172617129092792E-09 +4.321797297651870E-09 +4.411883383421833E-09 +4.431552419149201E-09 +4.447020294402461E-09 +4.457382118413033E-09 +4.458337224450203E-09 +4.461655430765341E-09 +4.463287823959180E-09 +4.463424013143644E-09 +4.464144362394278E-09 +4.464180279521824E-09 +4.464252673841379E-09 +4.464286454760375E-09 +4.464323718050227E-09 +4.464352978336114E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.300776789347883E-10 +4.457715128361628E-10 +5.482227078467961E-10 +5.872387622422627E-10 +6.022964405192276E-10 +6.086428014704033E-10 +6.159114420388253E-10 +6.162935698923463E-10 +6.185422480491204E-10 +6.193789131625335E-10 +6.193400312436783E-10 +6.197034350759745E-10 +6.197793034276789E-10 +6.198397934656532E-10 +6.198487103129476E-10 +6.198689595133461E-10 +6.198814453046857E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.431323651214477E-11 +5.986905503244727E-11 +7.257472448791000E-11 +7.691792254125080E-11 +7.908973552729422E-11 +7.913398197716319E-11 +7.959063335853001E-11 +8.019729997308548E-11 +8.060922241002876E-11 +8.091559729124147E-11 +8.098531888225248E-11 +8.105139745810449E-11 +8.104908726803505E-11 +8.108203386607316E-11 +8.108488657969899E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.590680296122087E-12 +7.544823331895627E-12 +9.023975445857824E-12 +9.031263117348161E-12 +9.591875246921177E-12 +9.548420563851979E-12 +9.757661414616759E-12 +9.910640262815954E-12 +9.905537574359295E-12 +9.982861123133385E-12 +9.986182403471212E-12 +1.000079947037157E-11 +1.001705716699169E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.811946760415679E-13 +6.782541003933307E-13 +8.794051494201542E-13 +9.046377028138098E-13 +1.064037939864983E-12 +1.098249555583723E-12 +1.107941366559868E-12 +1.121466260451824E-12 +1.151322368473767E-12 +1.167153884759696E-12 +1.167684973119920E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.612633859154079E-14 +1.048184370126746E-13 +1.026967476216227E-13 +1.002046826730731E-13 +1.185817970189068E-13 +1.211494954684100E-13 +1.293380439795712E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.021657417715757E-15 +8.009062287965986E-15 +1.013384625534527E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.12.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.539135903152742E-01 +6.492641393737894E-01 +6.489173031200096E-01 +6.488591583420928E-01 +6.488459300478382E-01 +6.488420515803528E-01 +6.488407713552988E-01 +6.488402533620716E-01 +6.488400316051351E-01 +6.488399244202014E-01 +6.488398714680038E-01 +6.488398448770074E-01 +6.488398294963363E-01 +6.488398202646374E-01 +6.488398148764668E-01 +6.488398114953885E-01 +6.488398095660171E-01 +6.488398084725000E-01 +6.488398076586877E-01 +6.488398262486935E-01
+1.768518768718203E-01 +1.784637276519314E-01 +1.785823169104406E-01 +1.786023957128464E-01 +1.786069563234265E-01 +1.786082848481048E-01 +1.786087230461659E-01 +1.786088995307207E-01 +1.786089752796785E-01 +1.786090123477727E-01 +1.786090303214159E-01 +1.786090393161357E-01 +1.786090446715599E-01 +1.786090478973330E-01 +1.786090496339873E-01 +1.786090505357068E-01 +1.786090515114038E-01 +1.786090519058159E-01 +1.786090520629363E-01 +1.786090454739758E-01
+9.498552560212305E-02 +9.645708949015736E-02 +9.656653265706884E-02 +9.658495642135716E-02 +9.658915435461364E-02 +9.659038145229198E-02 +9.659078506917593E-02 +9.659094944734431E-02 +9.659101974610711E-02 +9.659105353962885E-02 +9.659107046935483E-02 +9.659107893985645E-02 +9.659108381171133E-02 +9.659108675725851E-02 +9.659108846595488E-02 +9.659109039350343E-02 +9.659109008403148E-02 +9.659109052874282E-02 +9.659109091861311E-02 +9.659108486920713E-02
+4.595843064129945E-02 +4.684204216239481E-02 +4.690840653608921E-02 +4.691952803511173E-02 +4.692206430774535E-02 +4.692280866782108E-02 +4.692305496879166E-02 +4.692315471481324E-02 +4.692319730964619E-02 +4.692321783076711E-02 +4.692322832203276E-02 +4.692323325101574E-02 +4.692323617209120E-02 +4.692323793849057E-02 +4.692323902407058E-02 +4.692323858690364E-02 +4.692324011881215E-02 +4.692324018652832E-02 +4.692324024102087E-02 +4.692323688753124E-02
+1.889633709466538E-02 +1.931443169873010E-02 +1.934617218534464E-02 +1.935144039181045E-02 +1.935264215310426E-02 +1.935299750114183E-02 +1.935311548853119E-02 +1.935316342844409E-02 +1.935318375016522E-02 +1.935319355631939E-02 +1.935319822041090E-02 +1.935320079687989E-02 +1.935320219251273E-02 +1.935320301545363E-02 +1.935320352800494E-02 +1.935320411545382E-02 +1.935320398486769E-02 +1.935320409441044E-02 +1.935320423069103E-02 +1.935320255545579E-02
+6.651428233043604E-03 +6.820343917239035E-03 +6.833099003173671E-03 +6.835186652462882E-03 +6.835663383271569E-03 +6.835804879920230E-03 +6.835851794283301E-03 +6.835870968134463E-03 +6.835879145002993E-03 +6.835882942823713E-03 +6.835884767383173E-03 +6.835885902096533E-03 +6.835886415666530E-03 +6.835886730399452E-03 +6.835886943518286E-03 +6.835887416020348E-03 +6.835887101536191E-03 +6.835887174969120E-03 +6.835887243433343E-03 +6.835886582888732E-03
+2.035210179764334E-03 +2.095321950280076E-03 +2.100060558062736E-03 +2.100799695256702E-03 +2.100965437090438E-03 +2.101015786883246E-03 +2.101032398505694E-03 +2.101039007708335E-03 +2.101041823374049E-03 +2.101043202978479E-03 +2.101043868010805E-03 +2.101044187880836E-03 +2.101044418361975E-03 +2.101044523348737E-03 +2.101044605991548E-03 +2.101044674479005E-03 +2.101044666945601E-03 +2.101044683130614E-03 +2.101044696698016E-03 +2.101044492835050E-03
+5.470677916556298E-04 +5.682160101815526E-04 +5.700152028844990E-04 +5.702670849044341E-04 +5.703228397411660E-04 +5.703398204857886E-04 +5.703455718493000E-04 +5.703477157210190E-04 +5.703486919587438E-04 +5.703491325173381E-04 +5.703493721757596E-04 +5.703494767455659E-04 +5.703495243141801E-04 +5.703495569881801E-04 +5.703495874715016E-04 +5.703495248060825E-04 +5.703496130651295E-04 +5.703496085798477E-04 +5.703496063678487E-04 +5.703495571579381E-04
+1.283224776834863E-04 +1.377027034929530E-04 +1.383660467566995E-04 +1.384608407290990E-04 +1.384797255433878E-04 +1.384865521134551E-04 +1.384886733030135E-04 +1.384895080032932E-04 +1.384898676294243E-04 +1.384900373168363E-04 +1.384901287406332E-04 +1.384901488537045E-04 +1.384901684118878E-04 +1.384901786677317E-04 +1.384901892379166E-04 +1.384901402403135E-04 +1.384901998211818E-04 +1.384901948358327E-04 +1.384901920804420E-04 +1.384901832257021E-04
+2.701730478359813E-05 +3.002223599018661E-05 +3.034994085462763E-05 +3.038750296394944E-05 +3.039525486457844E-05 +3.039860673949102E-05 +3.039974892263828E-05 +3.040004394801168E-05 +3.040022502392614E-05 +3.040029931806261E-05 +3.040034063846106E-05 +3.040034084842655E-05 +3.040035692877228E-05 +3.040036061987407E-05 +3.040036419320961E-05 +3.040034376269455E-05 +3.040036841751046E-05 +3.040036614878508E-05 +3.040036499913109E-05 +3.040036411786673E-05
+4.702532271717723E-06 +5.830041873244899E-06 +6.062645413300508E-06 +6.080763891861908E-06 +6.083839935838390E-06 +6.085751272655114E-06 +6.086431329372959E-06 +6.086614559882278E-06 +6.086721357201849E-06 +6.086766006112990E-06 +6.086782137800674E-06 +6.086795479411478E-06 +6.086794877091453E-06 +6.086796887077790E-06 +6.086798343346925E-06 +6.086792169077390E-06 +6.086800025804581E-06 +6.086799339501827E-06 +6.086799103288508E-06 +6.086799246048030E-06
+4.909556212245253E-07 +1.008317509900816E-06 +1.104464893191431E-06 +1.116855356665062E-06 +1.118602262885294E-06 +1.119439505357672E-06 +1.119775886569946E-06 +1.119877667947362E-06 +1.119957831024256E-06 +1.119990632604385E-06 +1.119997679432259E-06 +1.120005878111377E-06 +1.120008618806625E-06 +1.120009572035467E-06 +1.120010225916197E-06 +1.120008719592433E-06 +1.120011001241418E-06 +1.120010846826385E-06 +1.120010925120933E-06 +1.120011050936608E-06
+0.000000000000000E+00 +1.244464040391293E-07 +1.824078630339946E-07 +1.883940171065397E-07 +1.896658932024041E-07 +1.902875668471653E-07 +1.905192724052310E-07 +1.905375593499783E-07 +1.905867930922269E-07 +1.906060141892216E-07 +1.906112962114193E-07 +1.906176724149719E-07 +1.906210119600687E-07 +1.906213286102152E-07 +1.906217529156168E-07 +1.906216584731889E-07 +1.906222894884154E-07 +1.906223053596817E-07 +1.906223867262266E-07 +1.906224447637973E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.601114144734903E-08 +2.907976833113172E-08 +2.944630393623348E-08 +2.991038220916520E-08 +3.010049193211280E-08 +3.013074400702718E-08 +3.014711769453515E-08 +3.016608892779715E-08 +3.016726176301114E-08 +3.017271687900978E-08 +3.017431526248553E-08 +3.017457331191366E-08 +3.017523079944045E-08 +3.017510067708306E-08 +3.017533777751745E-08 +3.017537302556515E-08 +3.017543807346684E-08 +3.017549076824452E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.310006353245791E-09 +3.895707219921953E-09 +4.172352747323076E-09 +4.323018375367719E-09 +4.411106359812945E-09 +4.432163471537137E-09 +4.450532107842835E-09 +4.456829332208892E-09 +4.458674678054146E-09 +4.462437830975883E-09 +4.463227262570199E-09 +4.463548839234633E-09 +4.463877229492255E-09 +4.464195707443112E-09 +4.464215631270297E-09 +4.464277891881832E-09 +4.464326638512813E-09 +4.464338311972314E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.317060583592147E-10 +4.460037163778901E-10 +5.479724979477734E-10 +5.872360382909479E-10 +6.021685559202225E-10 +6.079994644455955E-10 +6.160240509544116E-10 +6.159472775475211E-10 +6.183742005251516E-10 +6.194035365756280E-10 +6.193235904189951E-10 +6.196301761720283E-10 +6.197578263622473E-10 +6.198762750987972E-10 +6.198346945857875E-10 +6.198653932049306E-10 +6.198915362083961E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.440947317667374E-11 +5.983227783442764E-11 +7.262438738046244E-11 +7.709478907398892E-11 +7.897325272855106E-11 +7.906420471871953E-11 +7.961137193809183E-11 +8.010255233925653E-11 +8.065113716364765E-11 +8.091297482642585E-11 +8.094969175119484E-11 +8.104276152735182E-11 +8.104748657222807E-11 +8.108373090112539E-11 +8.108182419389209E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.591361120175627E-12 +7.515053618339293E-12 +9.066307565171052E-12 +9.050300546247700E-12 +9.564364201776543E-12 +9.594233739395075E-12 +9.749973890968620E-12 +9.820686370799840E-12 +9.940887785763891E-12 +9.986958677934760E-12 +9.987941928075630E-12 +9.998614670736143E-12 +1.001723876168295E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.722803589744615E-13 +6.688173731665515E-13 +8.915113996589638E-13 +8.975457159254576E-13 +1.063984831333169E-12 +1.137724798755705E-12 +1.096674819649053E-12 +1.150066270823689E-12 +1.150234638554689E-12 +1.167742564668369E-12 +1.169627891481631E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.556815991660878E-14 +9.846703855078629E-14 +1.045217696064333E-13 +1.173313155657840E-13 +1.182421203229742E-13 +1.208642447139765E-13 +1.274633352330291E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.969738142905076E-15 +7.729895302434545E-15 +7.817927634516198E-15 +1.042916086970639E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.13.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.655910736708419E-01 +5.704706654198523E-01 +5.708451912100851E-01 +5.709069571967528E-01 +5.709208350474495E-01 +5.709249189283729E-01 +5.709262708663251E-01 +5.709268152657452E-01 +5.709270494923898E-01 +5.709271598573629E-01 +5.709272163364555E-01 +5.709272445731751E-01 +5.709272609665256E-01 +5.709272701707324E-01 +5.709272758951336E-01 +5.709272789527434E-01 +5.709272810987571E-01 +5.709272824974256E-01 +5.709272832207639E-01 +5.709272838681673E-01
+2.083187516431208E-01 +2.065521027267794E-01 +2.064167691379319E-01 +2.063942252072526E-01 +2.063891908653019E-01 +2.063876895188894E-01 +2.063871972912552E-01 +2.063869987382131E-01 +2.063869125560133E-01 +2.063868728479718E-01 +2.063868518072659E-01 +2.063868415391166E-01 +2.063868354377610E-01 +2.063868321145918E-01 +2.063868299218555E-01 +2.063868288148839E-01 +2.063868281465648E-01 +2.063868275190523E-01 +2.063868273864902E-01 +2.063868270902178E-01
+1.232169334663579E-01 +1.216370219242357E-01 +1.215160661430012E-01 +1.214960878086151E-01 +1.214915966617337E-01 +1.214902724631381E-01 +1.214898356686178E-01 +1.214896603943269E-01 +1.214895846839130E-01 +1.214895488092064E-01 +1.214895308693172E-01 +1.214895216835025E-01 +1.214895164424764E-01 +1.214895134694981E-01 +1.214895116502149E-01 +1.214895106592966E-01 +1.214895099294765E-01 +1.214895096758965E-01 +1.214895090005945E-01 +1.214895089024201E-01
+6.264348471379361E-02 +6.171990735829437E-02 +6.164916396317809E-02 +6.163753629327043E-02 +6.163492760791919E-02 +6.163416325355503E-02 +6.163390943660180E-02 +6.163380751305442E-02 +6.163376377027455E-02 +6.163374284672746E-02 +6.163373240471887E-02 +6.163372709673492E-02 +6.163372404746954E-02 +6.163372227345578E-02 +6.163372126937425E-02 +6.163372072045936E-02 +6.163372018762384E-02 +6.163371979489662E-02 +6.163372029046077E-02 +6.163372006696376E-02
+2.659379201250530E-02 +2.617827992625031E-02 +2.614633842843771E-02 +2.614110670242982E-02 +2.613992954926917E-02 +2.613958956980944E-02 +2.613947542807102E-02 +2.613942937513245E-02 +2.613940989824035E-02 +2.613940047969493E-02 +2.613939575253840E-02 +2.613939339677782E-02 +2.613939205298775E-02 +2.613939127361271E-02 +2.613939078631605E-02 +2.613939051462609E-02 +2.613939036235136E-02 +2.613939027910838E-02 +2.613939002530020E-02 +2.613938998920524E-02
+9.584834726715501E-03 +9.434929510539676E-03 +9.423201993404181E-03 +9.421322409011794E-03 +9.420889603869595E-03 +9.420767512119023E-03 +9.420725890246529E-03 +9.420708911504492E-03 +9.420701863997660E-03 +9.420698468815731E-03 +9.420696721913941E-03 +9.420695876182777E-03 +9.420695355401902E-03 +9.420695124381373E-03 +9.420694942835473E-03 +9.420694836944483E-03 +9.420694808166487E-03 +9.420694802331275E-03 +9.420694578369177E-03 +9.420694595354955E-03
+2.987787940538596E-03 +2.945089536316750E-03 +2.941643403691970E-03 +2.941118326153309E-03 +2.940992579399066E-03 +2.940957731782996E-03 +2.940945409414651E-03 +2.940940263779025E-03 +2.940938246676828E-03 +2.940937241475804E-03 +2.940936700809490E-03 +2.940936456037391E-03 +2.940936327291910E-03 +2.940936233186661E-03 +2.940936186840997E-03 +2.940936158123368E-03 +2.940936141831580E-03 +2.940936129578985E-03 +2.940936108980424E-03 +2.940936112167941E-03
+8.165092101546161E-04 +8.092698560320661E-04 +8.085901552604763E-04 +8.085014643548842E-04 +8.084774387967922E-04 +8.084716222033221E-04 +8.084689659739584E-04 +8.084678675818823E-04 +8.084674741824781E-04 +8.084672727757152E-04 +8.084671551503282E-04 +8.084670919998817E-04 +8.084670674865340E-04 +8.084670410972732E-04 +8.084670373807814E-04 +8.084670317741921E-04 +8.084670202894968E-04 +8.084670073574611E-04 +8.084670476815594E-04 +8.084670420757044E-04
+1.966135912387029E-04 +1.983637521986170E-04 +1.983634501417999E-04 +1.983841220214437E-04 +1.983838438014642E-04 +1.983857867635500E-04 +1.983857976539238E-04 +1.983857733222184E-04 +1.983858452061715E-04 +1.983858170233684E-04 +1.983858177471421E-04 +1.983858127379382E-04 +1.983858100392742E-04 +1.983858023794358E-04 +1.983858054299362E-04 +1.983858051336612E-04 +1.983857999128959E-04 +1.983857927632397E-04 +1.983858218024290E-04 +1.983858169957597E-04
+4.158028217955955E-05 +4.378509607286954E-05 +4.390039634582959E-05 +4.393398596888749E-05 +4.393890056848551E-05 +4.394120758813842E-05 +4.394169911834344E-05 +4.394193613403672E-05 +4.394202652990091E-05 +4.394207725765970E-05 +4.394209187691160E-05 +4.394209663550452E-05 +4.394210580444671E-05 +4.394210427658623E-05 +4.394210673261961E-05 +4.394210679894387E-05 +4.394210531434167E-05 +4.394210259913711E-05 +4.394211487043927E-05 +4.394211263556709E-05
+7.638903570670670E-06 +8.750933570389715E-06 +8.836636003379803E-06 +8.860302285085343E-06 +8.864902678398705E-06 +8.866683107690804E-06 +8.867157919093116E-06 +8.867296388749218E-06 +8.867389149546925E-06 +8.867422040959506E-06 +8.867448715656964E-06 +8.867458339665519E-06 +8.867455368181615E-06 +8.867458558983332E-06 +8.867459247906546E-06 +8.867460096937742E-06 +8.867459927790834E-06 +8.867459195166891E-06 +8.867463197892221E-06 +8.867462464017390E-06
+9.998389763935140E-07 +1.558855075595908E-06 +1.622588549040289E-06 +1.638299640204190E-06 +1.641302211207394E-06 +1.642490190841772E-06 +1.642823003459608E-06 +1.642919575988710E-06 +1.642977361599576E-06 +1.643006744637588E-06 +1.643015990485486E-06 +1.643030184496922E-06 +1.643034202410826E-06 +1.643033623423349E-06 +1.643035218841017E-06 +1.643034899195620E-06 +1.643035070351811E-06 +1.643034933411341E-06 +1.643036045073840E-06 +1.643035872340555E-06
+0.000000000000000E+00 +2.461348732314910E-07 +2.684186023999805E-07 +2.782984526120549E-07 +2.803413704983718E-07 +2.811395612550709E-07 +2.812336376728568E-07 +2.813079785408076E-07 +2.813347942336023E-07 +2.813614591966535E-07 +2.813726389459150E-07 +2.813776430244695E-07 +2.813788836283161E-07 +2.813805631645250E-07 +2.813807182593653E-07 +2.813817309813298E-07 +2.813819994561645E-07 +2.813820126185620E-07 +2.813823285021885E-07 +2.813823180015962E-07
+0.000000000000000E+00 +2.896991980246461E-08 +3.964436174165235E-08 +4.300604685465719E-08 +4.404476915847545E-08 +4.460379511509640E-08 +4.470512065205263E-08 +4.475875563251223E-08 +4.475997639442802E-08 +4.477954056237731E-08 +4.478704075826938E-08 +4.479118342526837E-08 +4.479178330176358E-08 +4.479241792234889E-08 +4.479416487291787E-08 +4.479332500029234E-08 +4.479341926005235E-08 +4.479344439127637E-08 +4.479356758736237E-08 +4.479357982263724E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.430997179581379E-09 +5.936911147674420E-09 +6.394647324160665E-09 +6.538290443458653E-09 +6.606429781223316E-09 +6.639263559788531E-09 +6.641731882369581E-09 +6.652054325752044E-09 +6.655946051810029E-09 +6.657429654547504E-09 +6.659968125954375E-09 +6.660221970888156E-09 +6.660326064775730E-09 +6.660896879073195E-09 +6.660966392425975E-09 +6.660981147475536E-09 +6.661048729984365E-09 +6.661056915969147E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.408204296552845E-10 +8.300980248742363E-10 +8.646925128023703E-10 +8.988284065407216E-10 +9.138241860452428E-10 +9.140339815507896E-10 +9.251168954284802E-10 +9.259795764945358E-10 +9.267138241961752E-10 +9.282854942943889E-10 +9.288048620720564E-10 +9.294265386101323E-10 +9.291854499292877E-10 +9.292030303122933E-10 +9.292278189377659E-10 +9.292660419527925E-10 +9.292603802938015E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.608962455145789E-11 +8.611767678940693E-11 +1.108966817509078E-10 +1.144551274687314E-10 +1.145808391020488E-10 +1.195422654990194E-10 +1.202532392875691E-10 +1.199637014303133E-10 +1.216077131241576E-10 +1.218251240083079E-10 +1.219425247421527E-10 +1.220122468823324E-10 +1.220274397498178E-10 +1.220575160633938E-10 +1.220756418778124E-10 +1.220856076593042E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.087502183228517E-11 +1.093017481387127E-11 +1.093042003265038E-11 +1.385176892812480E-11 +1.432389502911347E-11 +1.433593575926110E-11 +1.481794339278826E-11 +1.490597482894782E-11 +1.497951460097668E-11 +1.509515464378330E-11 +1.511512680776091E-11 +1.513666003941039E-11 +1.513898598408620E-11 +1.514243492247275E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.304622497702647E-12 +1.290787103098536E-12 +1.280859164986326E-12 +1.634514988342734E-12 +1.683790076229391E-12 +1.689480840223513E-12 +1.740795778033402E-12 +1.752144338242825E-12 +1.764156494709524E-12 +1.775349643087403E-12 +1.774165968617664E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.497803127907387E-13 +1.476571905631950E-13 +1.464862009629782E-13 +1.833583579376011E-13 +1.823643275876616E-13 +1.877910491810033E-13 +1.931538446386927E-13 +1.948721639469460E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.526695670939341E-14 +1.566548095504032E-14 +1.581287859605760E-14 +1.525627923165611E-14 +1.562392561424298E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.13.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.655854767011951E-01 +5.704700119504306E-01 +5.708452324179750E-01 +5.709069354469999E-01 +5.709208392054436E-01 +5.709249186981455E-01 +5.709262708984360E-01 +5.709268152433991E-01 +5.709270488465097E-01 +5.709271605868176E-01 +5.709272164358984E-01 +5.709272451729378E-01 +5.709272609354965E-01 +5.709272702138474E-01 +5.709272759434163E-01 +5.709272792259048E-01 +5.709272812731114E-01 +5.709272821321246E-01 +5.709272832122314E-01 +5.709272715878576E-01
+2.083206878654537E-01 +2.065523569705830E-01 +2.064167566089755E-01 +2.063942339791690E-01 +2.063891885758097E-01 +2.063876892374723E-01 +2.063871975062795E-01 +2.063869986632376E-01 +2.063869126879913E-01 +2.063868725363963E-01 +2.063868517287209E-01 +2.063868412551797E-01 +2.063868354826348E-01 +2.063868320069426E-01 +2.063868298959905E-01 +2.063868286505536E-01 +2.063868280725280E-01 +2.063868276895876E-01 +2.063868272772802E-01 +2.063868314133932E-01
+1.232187022130226E-01 +1.216372232609080E-01 +1.215160527577605E-01 +1.214960938468166E-01 +1.214915956896230E-01 +1.214902724164343E-01 +1.214898356796364E-01 +1.214896605190872E-01 +1.214895852104111E-01 +1.214895483685249E-01 +1.214895308909611E-01 +1.214895216645799E-01 +1.214895164280672E-01 +1.214895135640615E-01 +1.214895117945687E-01 +1.214895107591116E-01 +1.214895097489158E-01 +1.214895096203688E-01 +1.214895093503441E-01 +1.214895130407697E-01
+6.264445497121086E-02 +6.172002756699756E-02 +6.164915836567675E-02 +6.163754058976726E-02 +6.163492718921838E-02 +6.163416363454779E-02 +6.163390921406783E-02 +6.163380751120203E-02 +6.163376377498336E-02 +6.163374314748349E-02 +6.163373244478553E-02 +6.163372684301086E-02 +6.163372406413799E-02 +6.163372225041647E-02 +6.163372101803063E-02 +6.163372078148820E-02 +6.163372041400014E-02 +6.163372011635396E-02 +6.163371970046668E-02 +6.163372207328779E-02
+2.659454524114915E-02 +2.617832404699419E-02 +2.614633169365977E-02 +2.614110840709316E-02 +2.613992924721221E-02 +2.613958955016223E-02 +2.613947558925585E-02 +2.613942935021053E-02 +2.613940992550028E-02 +2.613940033936846E-02 +2.613939568091828E-02 +2.613939335266844E-02 +2.613939201378505E-02 +2.613939125423195E-02 +2.613939084804396E-02 +2.613939036422542E-02 +2.613939026825143E-02 +2.613939023379441E-02 +2.613939024516958E-02 +2.613939116468307E-02
+9.584917576063121E-03 +9.434954135881298E-03 +9.423199765065024E-03 +9.421323048157052E-03 +9.420889471840027E-03 +9.420767579791009E-03 +9.420725659820753E-03 +9.420708900242132E-03 +9.420701862006184E-03 +9.420698337126871E-03 +9.420696693903491E-03 +9.420695890789473E-03 +9.420695386556205E-03 +9.420695123865067E-03 +9.420695006203947E-03 +9.420694747895824E-03 +9.420694722678511E-03 +9.420694737326173E-03 +9.420694785484742E-03 +9.420695100439016E-03
+2.987789117613521E-03 +2.945094856230584E-03 +2.941642174781072E-03 +2.941118507663151E-03 +2.940992531145361E-03 +2.940957793421723E-03 +2.940945375280573E-03 +2.940940261586839E-03 +2.940938222476088E-03 +2.940937211329903E-03 +2.940936714733616E-03 +2.940936453174827E-03 +2.940936316373106E-03 +2.940936238969291E-03 +2.940936185353852E-03 +2.940936131944351E-03 +2.940936138114592E-03 +2.940936130949832E-03 +2.940936124880764E-03 +2.940936244732301E-03
+8.165723633279051E-04 +8.092722008823078E-04 +8.085906107083153E-04 +8.085015308536870E-04 +8.084774440570754E-04 +8.084716890401106E-04 +8.084690519270884E-04 +8.084678704975069E-04 +8.084674791422412E-04 +8.084672825372630E-04 +8.084671660941856E-04 +8.084670872748921E-04 +8.084670734986403E-04 +8.084670454161903E-04 +8.084670183072807E-04 +8.084670273538533E-04 +8.084670386394633E-04 +8.084670263562255E-04 +8.084670074657191E-04 +8.084670545947100E-04
+1.966416924374635E-04 +1.983651441045942E-04 +1.983630966357152E-04 +1.983842159734356E-04 +1.983838333998422E-04 +1.983857673585592E-04 +1.983857812897186E-04 +1.983857830881085E-04 +1.983858168335987E-04 +1.983858276289189E-04 +1.983858197702235E-04 +1.983858060963816E-04 +1.983858061788408E-04 +1.983858042571698E-04 +1.983857933300810E-04 +1.983858050678370E-04 +1.983858119971862E-04 +1.983858048512229E-04 +1.983857936445459E-04 +1.983858102980398E-04
+4.157926399726874E-05 +4.378490362594404E-05 +4.390083201244108E-05 +4.393393956234102E-05 +4.393890662118493E-05 +4.394124347390197E-05 +4.394169275506223E-05 +4.394193474670975E-05 +4.394203874156907E-05 +4.394207864389011E-05 +4.394209111541673E-05 +4.394210043006577E-05 +4.394210597392023E-05 +4.394210485802228E-05 +4.394210143686345E-05 +4.394210707576377E-05 +4.394211013609237E-05 +4.394210743393573E-05 +4.394210321067753E-05 +4.394210828156206E-05
+7.634363510729310E-06 +8.750932079123977E-06 +8.836751545675210E-06 +8.860299337725551E-06 +8.864903804698453E-06 +8.866668299584500E-06 +8.867167053017483E-06 +8.867297715814436E-06 +8.867382581047524E-06 +8.867423989897472E-06 +8.867440160789883E-06 +8.867455322220125E-06 +8.867457199240213E-06 +8.867458781320144E-06 +8.867457981769419E-06 +8.867460218198094E-06 +8.867461392857800E-06 +8.867460692620150E-06 +8.867459537678809E-06 +8.867460890932503E-06
+9.986310242150438E-07 +1.558917059266767E-06 +1.622281938929357E-06 +1.638303135253681E-06 +1.641306237543283E-06 +1.642493241231417E-06 +1.642817981735532E-06 +1.642926518522721E-06 +1.642976849674234E-06 +1.643008529733608E-06 +1.643018960541951E-06 +1.643030407430413E-06 +1.643032117095159E-06 +1.643033667467299E-06 +1.643034132252115E-06 +1.643034943427063E-06 +1.643035439109538E-06 +1.643035286798018E-06 +1.643035101633160E-06 +1.643035434029774E-06
+0.000000000000000E+00 +2.461340532974260E-07 +2.686537580618818E-07 +2.783047237291547E-07 +2.803400746846140E-07 +2.811298224269081E-07 +2.812363700819534E-07 +2.813005669561681E-07 +2.813340392845891E-07 +2.813596572626754E-07 +2.813699136787711E-07 +2.813785059673097E-07 +2.813797628170958E-07 +2.813806125120407E-07 +2.813814659418782E-07 +2.813817348417481E-07 +2.813820746269609E-07 +2.813820766859325E-07 +2.813821170805932E-07 +2.813822136464024E-07
+0.000000000000000E+00 +2.898014412651324E-08 +3.952793098349265E-08 +4.300237121952535E-08 +4.404530381691453E-08 +4.461207343360094E-08 +4.470178215166923E-08 +4.475971086627124E-08 +4.476000678859358E-08 +4.478032634593708E-08 +4.478618787127071E-08 +4.478921465958140E-08 +4.479199536195468E-08 +4.479239612287622E-08 +4.479327946298136E-08 +4.479335103511914E-08 +4.479343600077633E-08 +4.479345091304340E-08 +4.479351492156644E-08 +4.479355997565296E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.461577639796998E-09 +5.937827025953281E-09 +6.393990609392013E-09 +6.535067632646928E-09 +6.607723351321642E-09 +6.638845452559560E-09 +6.642290808008850E-09 +6.651565782314844E-09 +6.655040865747613E-09 +6.658421697142092E-09 +6.659694856856232E-09 +6.660264467659517E-09 +6.660800048972083E-09 +6.660870018112842E-09 +6.660961046279181E-09 +6.660958700711520E-09 +6.661038923312050E-09 +6.661052091864015E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.405317262304403E-10 +8.301673145836879E-10 +8.659525357223332E-10 +8.984569936854468E-10 +9.138264314741407E-10 +9.141029233601059E-10 +9.254905648897942E-10 +9.268993198492276E-10 +9.262790266421883E-10 +9.282574476818988E-10 +9.288026035776373E-10 +9.289673034323719E-10 +9.291950839105727E-10 +9.292060807798163E-10 +9.292099656027079E-10 +9.292664159682911E-10 +9.292612981947897E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.604129664548499E-11 +8.567785683182564E-11 +1.109930928161413E-10 +1.146287022075976E-10 +1.145658429463386E-10 +1.193122951441835E-10 +1.202409868923091E-10 +1.200557966511381E-10 +1.216215862607893E-10 +1.218342645979069E-10 +1.218683134702446E-10 +1.219932690078278E-10 +1.220222206721710E-10 +1.220554892012348E-10 +1.220741508384807E-10 +1.220852210841056E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.087405495138855E-11 +1.087825717037317E-11 +1.093120816807425E-11 +1.391651077092229E-11 +1.433884925928341E-11 +1.429309475252824E-11 +1.479839791633608E-11 +1.491846287692206E-11 +1.492167733667521E-11 +1.509460968588862E-11 +1.511460609762339E-11 +1.512341360836508E-11 +1.514002818356806E-11 +1.514209003475691E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.304908186881810E-12 +1.303814627792622E-12 +1.303975363296534E-12 +1.647916555888618E-12 +1.678936757754685E-12 +1.679087655131592E-12 +1.739817290887607E-12 +1.751377417538363E-12 +1.751542272918842E-12 +1.774983461201231E-12 +1.772920982812188E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.465584275508081E-13 +1.504016044773932E-13 +1.500611751168226E-13 +1.818151492358663E-13 +1.822673849624834E-13 +1.825767463364138E-13 +1.936704251810102E-13 +1.945679324199835E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.523410513277928E-14 +1.582202622933778E-14 +1.516600372745600E-14 +1.533925603314711E-14 +1.467607267594072E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.14.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.554365377419998E-01 +6.500281646644881E-01 +6.496323314757211E-01 +6.495665871726682E-01 +6.495518133862431E-01 +6.495474673258294E-01 +6.495460356084279E-01 +6.495454508065143E-01 +6.495452033314407E-01 +6.495450836768213E-01 +6.495450240541506E-01 +6.495449940411734E-01 +6.495449770008414E-01 +6.495449669504559E-01 +6.495449609166308E-01 +6.495449576170461E-01 +6.495449552869174E-01 +6.495449539729924E-01 +6.495449530605041E-01 +6.495449524076863E-01
+1.763577338526401E-01 +1.782342192306906E-01 +1.783709333286533E-01 +1.783937147611392E-01 +1.783988268941203E-01 +1.784003253457087E-01 +1.784008168089193E-01 +1.784010172771622E-01 +1.784011019409685E-01 +1.784011435947951E-01 +1.784011639095288E-01 +1.784011744450804E-01 +1.784011801161395E-01 +1.784011835493757E-01 +1.784011855808823E-01 +1.784011867678543E-01 +1.784011876767935E-01 +1.784011880467970E-01 +1.784011883068383E-01 +1.784011885221315E-01
+9.449658953408727E-02 +9.620590186634310E-02 +9.633082220071681E-02 +9.635162027512541E-02 +9.635629138477551E-02 +9.635766451622410E-02 +9.635811470159793E-02 +9.635829902953480E-02 +9.635837772261861E-02 +9.635841497728842E-02 +9.635843398238206E-02 +9.635844326130621E-02 +9.635844886101617E-02 +9.635845207942174E-02 +9.635845402326529E-02 +9.635845482825584E-02 +9.635845554556592E-02 +9.635845620725009E-02 +9.635845650879236E-02 +9.635845680533919E-02
+4.565772301956830E-02 +4.668157968027668E-02 +4.675692540415154E-02 +4.676945612504466E-02 +4.677227821001695E-02 +4.677310795797022E-02 +4.677338255500029E-02 +4.677349462830685E-02 +4.677354163294734E-02 +4.677356497274235E-02 +4.677357639925550E-02 +4.677358217767496E-02 +4.677358539818356E-02 +4.677358732982142E-02 +4.677358843736812E-02 +4.677358956953399E-02 +4.677358986841171E-02 +4.677358962936438E-02 +4.677358999591802E-02 +4.677358992443723E-02
+1.875087321708218E-02 +1.923666187810590E-02 +1.927251015535479E-02 +1.927844445676106E-02 +1.927978622833137E-02 +1.928018131958266E-02 +1.928031298090378E-02 +1.928036676717361E-02 +1.928038966811767E-02 +1.928040020539237E-02 +1.928040572124953E-02 +1.928040842322620E-02 +1.928040996742840E-02 +1.928041086986091E-02 +1.928041147480298E-02 +1.928041154738297E-02 +1.928041181887013E-02 +1.928041216914442E-02 +1.928041214274841E-02 +1.928041227258557E-02
+6.592450685976932E-03 +6.789578853868456E-03 +6.803936769493656E-03 +6.806286076488622E-03 +6.806819983260877E-03 +6.806977365808015E-03 +6.807030964483794E-03 +6.807052411707733E-03 +6.807061579867092E-03 +6.807065769047723E-03 +6.807067919834152E-03 +6.807068993172610E-03 +6.807069632362273E-03 +6.807069988658473E-03 +6.807070242525384E-03 +6.807070193767569E-03 +6.807070315759144E-03 +6.807070531996712E-03 +6.807070496311365E-03 +6.807070583535525E-03
+2.014400358861741E-03 +2.085009768863644E-03 +2.090292866957034E-03 +2.091119428971822E-03 +2.091303008415620E-03 +2.091359907754156E-03 +2.091378334435438E-03 +2.091385946463449E-03 +2.091389099096374E-03 +2.091390653844938E-03 +2.091391410772654E-03 +2.091391795400892E-03 +2.091392026314448E-03 +2.091392156333405E-03 +2.091392229812754E-03 +2.091392274774917E-03 +2.091392298015496E-03 +2.091392317147351E-03 +2.091392328479281E-03 +2.091392342709128E-03
+5.396948875759349E-04 +5.652064730090144E-04 +5.671546538399775E-04 +5.674501959413959E-04 +5.675126750518734E-04 +5.675321079975565E-04 +5.675387166027198E-04 +5.675414127327768E-04 +5.675424562651801E-04 +5.675430446179561E-04 +5.675433042814926E-04 +5.675434342848265E-04 +5.675435091410840E-04 +5.675435555035360E-04 +5.675435696299533E-04 +5.675436251701317E-04 +5.675436205290274E-04 +5.675435892257237E-04 +5.675436077198603E-04 +5.675435994389598E-04
+1.252922275539491E-04 +1.369235411922201E-04 +1.376183162510137E-04 +1.377333233711615E-04 +1.377569486680421E-04 +1.377648265204937E-04 +1.377672041235990E-04 +1.377683075345905E-04 +1.377686982603835E-04 +1.377689543729968E-04 +1.377690468478619E-04 +1.377690958820656E-04 +1.377691209038182E-04 +1.377691375593650E-04 +1.377691388687809E-04 +1.377691695235583E-04 +1.377691642494450E-04 +1.377691428328071E-04 +1.377691532369237E-04 +1.377691462686021E-04
+2.523345863951000E-05 +2.983820209520052E-05 +3.017229037190775E-05 +3.021758709929618E-05 +3.022817707925744E-05 +3.023219895625000E-05 +3.023333350137484E-05 +3.023389359119940E-05 +3.023406630971550E-05 +3.023419587194465E-05 +3.023423799001143E-05 +3.023426471120025E-05 +3.023427613883087E-05 +3.023428277868619E-05 +3.023428298825768E-05 +3.023429513730693E-05 +3.023429306749300E-05 +3.023428454495821E-05 +3.023428857736980E-05 +3.023428568259764E-05
+3.471016008271344E-06 +5.790986081890637E-06 +6.017913504230090E-06 +6.044640748657567E-06 +6.048821073023772E-06 +6.050832987799544E-06 +6.051581665309546E-06 +6.051901417653374E-06 +6.052006221388946E-06 +6.052079944539857E-06 +6.052100611894924E-06 +6.052116333305054E-06 +6.052124854885653E-06 +6.052127991270389E-06 +6.052128349517340E-06 +6.052132641373122E-06 +6.052132196753507E-06 +6.052129663033771E-06 +6.052131019091650E-06 +6.052130196961673E-06
+0.000000000000000E+00 +1.001285867618031E-06 +1.089422624387716E-06 +1.108795964857224E-06 +1.112018293027350E-06 +1.112684119071029E-06 +1.113095993419609E-06 +1.113236953867444E-06 +1.113318663096428E-06 +1.113358942104449E-06 +1.113370402639089E-06 +1.113383302187730E-06 +1.113389414383552E-06 +1.113390997060726E-06 +1.113391331864026E-06 +1.113393002603006E-06 +1.113393071791371E-06 +1.113392485441299E-06 +1.113392951349990E-06 +1.113392820876892E-06
+0.000000000000000E+00 +1.235691271030657E-07 +1.747001775807537E-07 +1.860842659684236E-07 +1.884264964867869E-07 +1.890562324181320E-07 +1.892814510750058E-07 +1.893741937496324E-07 +1.894076010882190E-07 +1.894313427432475E-07 +1.894424253549015E-07 +1.894520673068513E-07 +1.894559475208600E-07 +1.894568068834587E-07 +1.894574733277399E-07 +1.894582096854877E-07 +1.894583923903333E-07 +1.894582621718667E-07 +1.894583999485879E-07 +1.894584583603682E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.050217396801957E-08 +2.795430559856110E-08 +2.925335280087287E-08 +2.969092947332622E-08 +2.985431683241558E-08 +2.993645013174427E-08 +2.996483433465851E-08 +2.996482371411821E-08 +2.997315724713315E-08 +2.998079605034421E-08 +2.998275723764445E-08 +2.998421057071327E-08 +2.998511616989797E-08 +2.998537814834569E-08 +2.998550766047507E-08 +2.998553094686724E-08 +2.998558898016032E-08 +2.998566087988412E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.122091120068091E-09 +4.142126583247796E-09 +4.283209856537491E-09 +4.339537859834743E-09 +4.396616241293010E-09 +4.418743638406297E-09 +4.427216962561696E-09 +4.427914814754911E-09 +4.432932085782290E-09 +4.434089102802295E-09 +4.434328332328093E-09 +4.434725272869507E-09 +4.435348254613006E-09 +4.435328610992248E-09 +4.435375036721703E-09 +4.435436464728974E-09 +4.435485683896851E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.426670429040217E-10 +5.385539214443337E-10 +5.798460654047617E-10 +5.971565160069479E-10 +6.042362809606267E-10 +6.086033975792889E-10 +6.113359215869294E-10 +6.129874574005600E-10 +6.144990870087216E-10 +6.151359396230319E-10 +6.153709284641556E-10 +6.155518641058623E-10 +6.157231866754161E-10 +6.157558100883747E-10 +6.157428001431159E-10 +6.157715432954537E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.159317224571185E-11 +5.918166958399671E-11 +7.117807889334429E-11 +7.632561065200725E-11 +7.681793535173488E-11 +7.828046177288943E-11 +7.929950758146903E-11 +7.945088829407271E-11 +7.992771815541783E-11 +8.001996315297223E-11 +8.034680476347337E-11 +8.045440960382315E-11 +8.048237641933966E-11 +8.051177932587538E-11 +8.053575828803888E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.277362204726120E-12 +7.466616147643546E-12 +7.480269851965102E-12 +8.926095570613310E-12 +9.445354195760751E-12 +9.584484641529876E-12 +9.680223653481723E-12 +9.689580870770912E-12 +9.844208978545452E-12 +9.903893392335094E-12 +9.908657061288718E-12 +9.925082583677082E-12 +9.939048701249116E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.268056103954855E-13 +8.996247167160760E-13 +8.794011815907267E-13 +1.046942722322481E-12 +1.052681129170204E-12 +1.093173289890939E-12 +1.110706571515020E-12 +1.110174957492337E-12 +1.140735192279370E-12 +1.158903972439306E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.126292667877893E-14 +7.020378180006341E-14 +1.015498471476262E-13 +9.885317176144330E-14 +9.923482052909506E-14 +1.153757563399523E-13 +1.187444057779359E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.935963800670058E-15 +7.585320416482699E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.14.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.554442003523075E-01 +6.500282202574859E-01 +6.496323811907716E-01 +6.495666255566812E-01 +6.495518115065702E-01 +6.495474685658023E-01 +6.495460350797679E-01 +6.495454506694051E-01 +6.495452028699310E-01 +6.495450831133740E-01 +6.495450241893996E-01 +6.495449938502980E-01 +6.495449764654555E-01 +6.495449670982184E-01 +6.495449609901414E-01 +6.495449573906579E-01 +6.495449553266428E-01 +6.495449540044234E-01 +6.495449530410236E-01 +6.495449695831289E-01
+1.763550404141993E-01 +1.782341800551840E-01 +1.783709144145025E-01 +1.783936981832616E-01 +1.783988274242286E-01 +1.784003234200348E-01 +1.784008168298061E-01 +1.784010172625178E-01 +1.784011022081632E-01 +1.784011435696258E-01 +1.784011640304048E-01 +1.784011745651866E-01 +1.784011803117764E-01 +1.784011835174077E-01 +1.784011855207517E-01 +1.784011867568663E-01 +1.784011876145773E-01 +1.784011879735724E-01 +1.784011882881520E-01 +1.784011824093111E-01
+9.449434371438949E-02 +9.620587217948805E-02 +9.633080864531059E-02 +9.635160801013869E-02 +9.635629146234750E-02 +9.635766451656058E-02 +9.635811498101544E-02 +9.635829912542485E-02 +9.635837751637841E-02 +9.635841511151685E-02 +9.635843395592397E-02 +9.635844348825715E-02 +9.635844903470094E-02 +9.635845201182761E-02 +9.635845402290218E-02 +9.635845473567062E-02 +9.635845582523857E-02 +9.635845613240143E-02 +9.635845646898263E-02 +9.635845123563047E-02
+4.565564270399457E-02 +4.668160263753048E-02 +4.675691298036610E-02 +4.676945100456160E-02 +4.677227972052421E-02 +4.677310834049980E-02 +4.677338269973172E-02 +4.677349468013239E-02 +4.677354223615269E-02 +4.677356511058592E-02 +4.677357628990363E-02 +4.677358206858716E-02 +4.677358546672765E-02 +4.677358728628518E-02 +4.677358851086487E-02 +4.677358995355846E-02 +4.677358905789368E-02 +4.677358990353424E-02 +4.677359002547908E-02 +4.677358684865326E-02
+1.875087861351537E-02 +1.923664039439156E-02 +1.927250743511815E-02 +1.927844031747559E-02 +1.927978523661240E-02 +1.928018115165072E-02 +1.928031302911287E-02 +1.928036678025740E-02 +1.928038946706418E-02 +1.928040043064616E-02 +1.928040567591936E-02 +1.928040836639833E-02 +1.928041003391714E-02 +1.928041088192537E-02 +1.928041140455295E-02 +1.928041152027847E-02 +1.928041219440175E-02 +1.928041204443968E-02 +1.928041216176346E-02 +1.928041071587551E-02
+6.591838361515343E-03 +6.789588864556061E-03 +6.803939108764224E-03 +6.806287062209151E-03 +6.806820652328444E-03 +6.806978160064594E-03 +6.807030978197152E-03 +6.807052406321967E-03 +6.807061449091340E-03 +6.807065834139536E-03 +6.807067891715046E-03 +6.807068988756469E-03 +6.807069666328556E-03 +6.807069995646539E-03 +6.807070196894381E-03 +6.807070118959967E-03 +6.807070615844252E-03 +6.807070449292220E-03 +6.807070509831909E-03 +6.807069959133029E-03
+2.014395046273672E-03 +2.085015626896627E-03 +2.090288015153515E-03 +2.091117505968914E-03 +2.091303119652164E-03 +2.091359392390688E-03 +2.091378331734338E-03 +2.091385939559007E-03 +2.091389124757305E-03 +2.091390643621180E-03 +2.091391385941938E-03 +2.091391801675621E-03 +2.091392032336563E-03 +2.091392147930802E-03 +2.091392231851396E-03 +2.091392275651179E-03 +2.091392307211100E-03 +2.091392322284979E-03 +2.091392337566668E-03 +2.091392153725516E-03
+5.396998774933590E-04 +5.651986948017083E-04 +5.671563591595028E-04 +5.674512193597837E-04 +5.675127229655928E-04 +5.675323942414854E-04 +5.675387528729991E-04 +5.675414165781764E-04 +5.675425079238808E-04 +5.675430589793433E-04 +5.675432889750244E-04 +5.675434375753202E-04 +5.675435068813295E-04 +5.675435463062127E-04 +5.675435827416000E-04 +5.675436483522608E-04 +5.675435553314326E-04 +5.675436122516531E-04 +5.675436122150943E-04 +5.675435575580859E-04
+1.252698841408403E-04 +1.369248912053523E-04 +1.376158004361044E-04 +1.377328654310490E-04 +1.377568846630152E-04 +1.377646680457329E-04 +1.377671970054062E-04 +1.377683041622669E-04 +1.377687285649083E-04 +1.377689598433140E-04 +1.377690405557032E-04 +1.377690976201600E-04 +1.377691182908201E-04 +1.377691328174799E-04 +1.377691471814251E-04 +1.377691846322822E-04 +1.377691218638245E-04 +1.377691567390004E-04 +1.377691548944176E-04 +1.377691404592493E-04
+2.522335248796132E-05 +2.984102669518915E-05 +3.017394596816404E-05 +3.021775265583831E-05 +3.022828114643372E-05 +3.023226917666285E-05 +3.023335132023630E-05 +3.023389877751107E-05 +3.023408580695699E-05 +3.023420360491626E-05 +3.023423630782518E-05 +3.023426557808920E-05 +3.023427484361232E-05 +3.023428107231353E-05 +3.023428639894825E-05 +3.023430124210192E-05 +3.023427612720409E-05 +3.023429003193139E-05 +3.023428906177724E-05 +3.023428577923544E-05
+3.467679688046788E-06 +5.791099136307264E-06 +6.017405353909638E-06 +6.044542055563563E-06 +6.048751478738190E-06 +6.050786897468127E-06 +6.051573761204692E-06 +6.051900083702554E-06 +6.052007901191719E-06 +6.052085424534119E-06 +6.052100477651796E-06 +6.052117709452707E-06 +6.052123805847617E-06 +6.052127543550106E-06 +6.052129554055519E-06 +6.052134550870708E-06 +6.052126991513275E-06 +6.052131358280373E-06 +6.052131135901228E-06 +6.052130561187584E-06
+0.000000000000000E+00 +1.000847112162092E-06 +1.089558527017034E-06 +1.108810948129859E-06 +1.111956141718169E-06 +1.112727377366415E-06 +1.113076581932315E-06 +1.113237028445456E-06 +1.113321200244531E-06 +1.113360459321316E-06 +1.113371682288839E-06 +1.113383939004423E-06 +1.113389088746078E-06 +1.113391169060116E-06 +1.113391808511277E-06 +1.113393528999174E-06 +1.113391744555403E-06 +1.113392930746068E-06 +1.113392975813333E-06 +1.113392967742793E-06
+0.000000000000000E+00 +1.234254910296188E-07 +1.746705900652322E-07 +1.860999590580917E-07 +1.884497712323003E-07 +1.890570021331169E-07 +1.892861677350306E-07 +1.893731321721059E-07 +1.894099567598711E-07 +1.894345437966567E-07 +1.894421530634749E-07 +1.894518876952715E-07 +1.894546990776253E-07 +1.894569974885580E-07 +1.894577408748774E-07 +1.894583398094227E-07 +1.894580966222299E-07 +1.894583487975234E-07 +1.894584042103780E-07 +1.894584932291617E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.046998030437205E-08 +2.794772065645655E-08 +2.924134544142209E-08 +2.968805430218168E-08 +2.985358007836731E-08 +2.993625477271594E-08 +2.995813242111094E-08 +2.996697427934704E-08 +2.997404116091391E-08 +2.998104474015534E-08 +2.998302113717279E-08 +2.998440268034307E-08 +2.998513650025241E-08 +2.998537972689871E-08 +2.998541153586644E-08 +2.998556040037614E-08 +2.998558850382869E-08 +2.998566960826777E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.121553786149447E-09 +4.148097644364079E-09 +4.281804076369479E-09 +4.340554190600273E-09 +4.396764534987035E-09 +4.421614569669630E-09 +4.422959264958082E-09 +4.427527987463660E-09 +4.432527265967184E-09 +4.433803070069867E-09 +4.434507473567418E-09 +4.435127830167666E-09 +4.435389722967225E-09 +4.435337682798056E-09 +4.435368693447629E-09 +4.435437125321156E-09 +4.435474710470643E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.421167106951900E-10 +5.385676208206472E-10 +5.794688851403290E-10 +5.970824560603333E-10 +6.032222905977825E-10 +6.095681365757393E-10 +6.111426009905759E-10 +6.133828474841161E-10 +6.140766474388865E-10 +6.151084683710586E-10 +6.153121380656180E-10 +6.155013933654550E-10 +6.156917023185821E-10 +6.157557319235794E-10 +6.157425726700830E-10 +6.157723715042199E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.181284139110080E-11 +5.930394135089468E-11 +7.124085616776453E-11 +7.669523857191482E-11 +7.654425051598141E-11 +7.834648963520974E-11 +7.912114281244712E-11 +7.978905318023993E-11 +8.003409474695790E-11 +8.018857104024899E-11 +8.037284858993547E-11 +8.046382417096322E-11 +8.048665884448676E-11 +8.051151336836939E-11 +8.052244754669982E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.264803921470677E-12 +7.406705625980607E-12 +7.540074933985365E-12 +8.894988767519153E-12 +9.517682682958414E-12 +9.506715621312016E-12 +9.652892694837918E-12 +9.665675387361585E-12 +9.826640548781412E-12 +9.892482284700118E-12 +9.907883396436907E-12 +9.924631809203652E-12 +9.949746105235228E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.340578910636835E-13 +8.847951866995832E-13 +8.976621776131367E-13 +1.048332544943462E-12 +1.039665070301274E-12 +1.098776522219288E-12 +1.106369705512356E-12 +1.139728091616546E-12 +1.140179683917045E-12 +1.154855815208154E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.082925680308837E-14 +7.361111794295011E-14 +1.010379570988665E-13 +1.004567590095224E-13 +1.162753882004880E-13 +1.152530935222260E-13 +1.285228880124889E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.579594389321431E-15 +6.919102736880824E-15 +1.011219398173851E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.15.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.641425805964575E-01 +5.697029615059884E-01 +5.701232548906014E-01 +5.701915148241341E-01 +5.702068506777984E-01 +5.702113174950277E-01 +5.702127872366662E-01 +5.702133859261005E-01 +5.702136413525938E-01 +5.702137614379562E-01 +5.702138234425411E-01 +5.702138539564389E-01 +5.702138712782066E-01 +5.702138813678698E-01 +5.702138873685519E-01 +5.702138911303949E-01 +5.702138933475343E-01 +5.702138947614531E-01 +5.702138956437012E-01 +5.702138961892630E-01
+2.088290207258050E-01 +2.068114794769727E-01 +2.066602082749558E-01 +2.066352940214795E-01 +2.066297483448381E-01 +2.066281139085548E-01 +2.066275785657196E-01 +2.066273596993470E-01 +2.066272658710946E-01 +2.066272224808431E-01 +2.066271998405741E-01 +2.066271885905073E-01 +2.066271821803722E-01 +2.066271784951271E-01 +2.066271761890600E-01 +2.066271749034387E-01 +2.066271740582324E-01 +2.066271734044197E-01 +2.066271731972765E-01 +2.066271729762206E-01
+1.236851571905944E-01 +1.218838081698711E-01 +1.217480753427034E-01 +1.217259672539868E-01 +1.217210029621040E-01 +1.217195516324631E-01 +1.217190744665363E-01 +1.217188808918235E-01 +1.217187976059936E-01 +1.217187582452588E-01 +1.217187380769392E-01 +1.217187285669939E-01 +1.217187229655576E-01 +1.217187197346785E-01 +1.217187178800870E-01 +1.217187167177406E-01 +1.217187159281626E-01 +1.217187156308779E-01 +1.217187151888600E-01 +1.217187150366106E-01
+6.292240309906490E-02 +6.187033114443354E-02 +6.179079183328569E-02 +6.177792258094663E-02 +6.177503048505606E-02 +6.177418973434360E-02 +6.177391322701178E-02 +6.177380063834108E-02 +6.177375271282105E-02 +6.177373047040585E-02 +6.177371910484660E-02 +6.177371264367014E-02 +6.177370942018477E-02 +6.177370751770712E-02 +6.177370640227871E-02 +6.177370566720992E-02 +6.177370527179336E-02 +6.177370513579935E-02 +6.177370493362245E-02 +6.177370477799519E-02
+2.672152372910641E-02 +2.624933632758228E-02 +2.621331632547242E-02 +2.620754341233123E-02 +2.620623710623324E-02 +2.620586409360365E-02 +2.620574007887412E-02 +2.620568984014039E-02 +2.620566895813176E-02 +2.620565845755743E-02 +2.620565307895980E-02 +2.620565081593177E-02 +2.620564939305070E-02 +2.620564852131262E-02 +2.620564801584587E-02 +2.620564765606437E-02 +2.620564750137397E-02 +2.620564730820424E-02 +2.620564726836683E-02 +2.620564724986258E-02
+9.630985458108410E-03 +9.462491714444167E-03 +9.449244912258672E-03 +9.447172599730214E-03 +9.446693356564570E-03 +9.446559626613947E-03 +9.446514754538383E-03 +9.446496395475200E-03 +9.446488702670687E-03 +9.446485123084202E-03 +9.446483094173527E-03 +9.446482422192684E-03 +9.446481893307733E-03 +9.446481599527365E-03 +9.446481424680381E-03 +9.446481273528951E-03 +9.446481235769759E-03 +9.446481125661961E-03 +9.446481127349065E-03 +9.446481138138512E-03
+3.000506086483759E-03 +2.954184954732516E-03 +2.950233532663950E-03 +2.949672260211265E-03 +2.949533989186245E-03 +2.949495931049986E-03 +2.949482918760091E-03 +2.949477635207066E-03 +2.949475627870138E-03 +2.949474442376518E-03 +2.949473895305164E-03 +2.949473639297493E-03 +2.949473514581147E-03 +2.949473400704086E-03 +2.949473355317907E-03 +2.949473302116270E-03 +2.949473299825207E-03 +2.949473269700492E-03 +2.949473273756097E-03 +2.949473273371816E-03
+8.201811799063308E-04 +8.118581657616528E-04 +8.110537041010930E-04 +8.109633107070403E-04 +8.109382468598220E-04 +8.109318445886129E-04 +8.109297528262861E-04 +8.109286102047976E-04 +8.109282931959916E-04 +8.109281367829812E-04 +8.109280795067146E-04 +8.109279708703201E-04 +8.109279061692680E-04 +8.109279192752610E-04 +8.109279124314753E-04 +8.109278975626128E-04 +8.109279005674346E-04 +8.109278995528713E-04 +8.109279012396839E-04 +8.109278967791617E-04
+1.972182113634660E-04 +1.990044434711058E-04 +1.989778620210532E-04 +1.990113760166650E-04 +1.990115061781357E-04 +1.990132010936989E-04 +1.990138894490055E-04 +1.990140109044444E-04 +1.990140568073982E-04 +1.990141107389876E-04 +1.990141544515995E-04 +1.990141238686955E-04 +1.990141568004435E-04 +1.990141226179613E-04 +1.990141240197058E-04 +1.990141211929986E-04 +1.990141232524152E-04 +1.990141264931825E-04 +1.990141271142716E-04 +1.990141242275668E-04
+4.173453659323686E-05 +4.392957541486619E-05 +4.403952222657579E-05 +4.407622560409526E-05 +4.408102205804999E-05 +4.408447110450639E-05 +4.408545295895149E-05 +4.408576983385911E-05 +4.408596276370355E-05 +4.408604647932412E-05 +4.408609417052657E-05 +4.408609337386358E-05 +4.408607830919327E-05 +4.408610392929272E-05 +4.408610596814161E-05 +4.408610579538466E-05 +4.408610689129196E-05 +4.408610896210000E-05 +4.408610929107181E-05 +4.408610819288995E-05
+7.684011735889517E-06 +8.776080354879298E-06 +8.863321211798750E-06 +8.889834237968284E-06 +8.894000043719395E-06 +8.896201758454599E-06 +8.896822728210868E-06 +8.897162352716862E-06 +8.897279127196686E-06 +8.897339050592418E-06 +8.897377783754090E-06 +8.897386650846509E-06 +8.897407648841474E-06 +8.897398407156757E-06 +8.897399314604687E-06 +8.897399753330428E-06 +8.897400361029382E-06 +8.897401286858892E-06 +8.897401554467295E-06 +8.897401292210585E-06
+1.005174774661017E-06 +1.562194875079018E-06 +1.627315489560578E-06 +1.643431014415636E-06 +1.646616889286829E-06 +1.647852839045967E-06 +1.648384750312064E-06 +1.648568369927556E-06 +1.648633039253992E-06 +1.648685556585612E-06 +1.648711786588816E-06 +1.648720653017829E-06 +1.648721315758355E-06 +1.648730267028823E-06 +1.648730882323579E-06 +1.648731532380318E-06 +1.648731793071010E-06 +1.648732280281717E-06 +1.648732399195017E-06 +1.648732362697410E-06
+0.000000000000000E+00 +2.471081087469559E-07 +2.689028862849052E-07 +2.792100793335405E-07 +2.809627673883785E-07 +2.819011525790812E-07 +2.821587857066217E-07 +2.822761593513864E-07 +2.823190765142842E-07 +2.823512217602048E-07 +2.823636822138838E-07 +2.823729305672828E-07 +2.823782959532214E-07 +2.823793521716608E-07 +2.823800414360538E-07 +2.823808707683049E-07 +2.823809539339549E-07 +2.823813386254177E-07 +2.823813845913016E-07 +2.823813985090157E-07
+0.000000000000000E+00 +2.913799844847691E-08 +3.979733517151168E-08 +4.303507386507294E-08 +4.391399437449784E-08 +4.467749615154731E-08 +4.478512820585109E-08 +4.489261441312421E-08 +4.491989379040407E-08 +4.493710969220812E-08 +4.494292691389223E-08 +4.495010093272296E-08 +4.495306167191737E-08 +4.495433899282974E-08 +4.495516430608209E-08 +4.495580542888675E-08 +4.495580527460239E-08 +4.495599895482203E-08 +4.495602121461960E-08 +4.495608102678359E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.462778595835219E-09 +5.983713232116863E-09 +6.167015963505604E-09 +6.499909345151888E-09 +6.551285458011212E-09 +6.651351895900478E-09 +6.662869598962386E-09 +6.674561416557946E-09 +6.678712789765512E-09 +6.680128777855495E-09 +6.683374955201072E-09 +6.684449894646838E-09 +6.684996690193951E-09 +6.685409783996622E-09 +6.685501532361719E-09 +6.685620335885616E-09 +6.685638412112941E-09 +6.685700238464640E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.407212169372854E-10 +6.423834019059298E-10 +8.416333544369956E-10 +8.676675342404727E-10 +9.092218979063424E-10 +9.162741405729883E-10 +9.271432358230199E-10 +9.283869062125286E-10 +9.300370329477224E-10 +9.313318747154864E-10 +9.316142042486775E-10 +9.322658488306132E-10 +9.324365028664003E-10 +9.326362310478554E-10 +9.326883212797809E-10 +9.327382145021604E-10 +9.327656125139888E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.674464686349689E-11 +8.630214029543885E-11 +1.116472497499838E-10 +1.148155127774621E-10 +1.185583634213115E-10 +1.200128091791351E-10 +1.206712749068648E-10 +1.218530670197235E-10 +1.221776057234088E-10 +1.222697514422292E-10 +1.223088705280197E-10 +1.224376567497343E-10 +1.224966215194061E-10 +1.225199163423218E-10 +1.225331576954154E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.087020552510585E-11 +1.094560397991041E-11 +1.398308831295971E-11 +1.388421877190219E-11 +1.434503020886087E-11 +1.472204450297262E-11 +1.479434430385785E-11 +1.496315279799513E-11 +1.497152251859117E-11 +1.513294768566031E-11 +1.517492186645734E-11 +1.517345382199019E-11 +1.519792801755323E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.298777900300357E-12 +1.328637142848486E-12 +1.313907073933112E-12 +1.658427464912156E-12 +1.669717768517568E-12 +1.685534970996258E-12 +1.679851894162484E-12 +1.746633226229398E-12 +1.759053796316260E-12 +1.758797915662433E-12 +1.770070307116726E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.438769026606368E-13 +1.443843640402896E-13 +1.498374598563398E-13 +1.511299680240514E-13 +1.799204758780583E-13 +1.843975471116618E-13 +1.827365334153222E-13 +1.899759523911187E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.668420633292207E-14 +1.551448210235779E-14 +1.574330490253263E-14 +1.569260196895957E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.15.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.641378946228263E-01 +5.697017927426780E-01 +5.701233569108641E-01 +5.701915067186905E-01 +5.702068549354774E-01 +5.702113182375104E-01 +5.702127885984123E-01 +5.702133857609362E-01 +5.702136412677278E-01 +5.702137621963462E-01 +5.702138230924094E-01 +5.702138537241842E-01 +5.702138714343936E-01 +5.702138815593726E-01 +5.702138874754814E-01 +5.702138911174615E-01 +5.702138932618923E-01 +5.702138946907337E-01 +5.702138956415945E-01 +5.702138853896837E-01
+2.088306543997304E-01 +2.068118859340637E-01 +2.066601584773179E-01 +2.066353038784109E-01 +2.066297464978347E-01 +2.066281135628225E-01 +2.066275780746988E-01 +2.066273598135738E-01 +2.066272657137228E-01 +2.066272219062929E-01 +2.066271997812780E-01 +2.066271881665789E-01 +2.066271820404909E-01 +2.066271784149737E-01 +2.066271760179878E-01 +2.066271749464033E-01 +2.066271741175784E-01 +2.066271735594040E-01 +2.066271732376514E-01 +2.066271768332197E-01
+1.236866939341115E-01 +1.218841913014439E-01 +1.217480447571047E-01 +1.217259729177148E-01 +1.217210020200644E-01 +1.217195515771600E-01 +1.217190739964686E-01 +1.217188809295087E-01 +1.217187977827549E-01 +1.217187584974470E-01 +1.217187386625905E-01 +1.217187288322452E-01 +1.217187230704334E-01 +1.217187196327758E-01 +1.217187178534646E-01 +1.217187165121619E-01 +1.217187160056643E-01 +1.217187154997852E-01 +1.217187151437379E-01 +1.217187185103143E-01
+6.292329787592651E-02 +6.187053842698925E-02 +6.179077618886675E-02 +6.177792455531669E-02 +6.177503007730729E-02 +6.177418958602488E-02 +6.177391293162814E-02 +6.177380064736381E-02 +6.177375291379822E-02 +6.177372996553284E-02 +6.177371849797253E-02 +6.177371285848812E-02 +6.177370944181738E-02 +6.177370751406312E-02 +6.177370643134730E-02 +6.177370569828142E-02 +6.177370538376500E-02 +6.177370504183109E-02 +6.177370489788860E-02 +6.177370678904790E-02
+2.672189941225223E-02 +2.624944416808992E-02 +2.621331585223179E-02 +2.620754245199011E-02 +2.620623641094080E-02 +2.620586402612800E-02 +2.620574001700340E-02 +2.620568982397663E-02 +2.620566876198905E-02 +2.620565852771955E-02 +2.620565338901101E-02 +2.620565093733559E-02 +2.620564927913670E-02 +2.620564856298378E-02 +2.620564804671960E-02 +2.620564772289730E-02 +2.620564743671708E-02 +2.620564737286162E-02 +2.620564729104791E-02 +2.620564818938862E-02
+9.631194225258691E-03 +9.462539982353343E-03 +9.449237348440276E-03 +9.447169631407015E-03 +9.446692969833784E-03 +9.446559578110976E-03 +9.446514717087190E-03 +9.446496450468120E-03 +9.446488878193547E-03 +9.446485160320244E-03 +9.446483328654316E-03 +9.446482469639018E-03 +9.446481860862685E-03 +9.446481572539901E-03 +9.446481449123993E-03 +9.446481319908398E-03 +9.446481154744718E-03 +9.446481185241662E-03 +9.446481146172267E-03 +9.446481498600312E-03
+3.000500901636419E-03 +2.954198049166937E-03 +2.950236735582147E-03 +2.949670706202460E-03 +2.949533758052702E-03 +2.949495820795298E-03 +2.949482927365601E-03 +2.949477546569247E-03 +2.949475498199855E-03 +2.949474438325789E-03 +2.949473892871556E-03 +2.949473620245838E-03 +2.949473488075223E-03 +2.949473380954908E-03 +2.949473363296651E-03 +2.949473323715961E-03 +2.949473273741096E-03 +2.949473288474086E-03 +2.949473277814742E-03 +2.949473389055684E-03
+8.202631435014157E-04 +8.118588741337665E-04 +8.110516175707222E-04 +8.109615899350266E-04 +8.109386622267423E-04 +8.109318844387620E-04 +8.109297672158883E-04 +8.109287350567676E-04 +8.109283208884902E-04 +8.109281165231637E-04 +8.109280219035647E-04 +8.109280068296971E-04 +8.109279528116556E-04 +8.109279153370422E-04 +8.109279129603416E-04 +8.109279050914296E-04 +8.109279012613734E-04 +8.109279006503716E-04 +8.109279001758764E-04 +8.109279287381924E-04
+1.971745241034629E-04 +1.990079856212793E-04 +1.989791752305548E-04 +1.990098586364163E-04 +1.990111460355349E-04 +1.990131676926653E-04 +1.990138569496219E-04 +1.990138803739878E-04 +1.990140441168259E-04 +1.990140990960638E-04 +1.990141204147098E-04 +1.990140824980053E-04 +1.990141165254504E-04 +1.990141238474092E-04 +1.990141229088908E-04 +1.990141232666395E-04 +1.990141275365366E-04 +1.990141247765251E-04 +1.990141259428783E-04 +1.990141321077091E-04
+4.172444168015549E-05 +4.392801110441440E-05 +4.403913497602473E-05 +4.407571278366572E-05 +4.408132900141540E-05 +4.408451308020702E-05 +4.408543341396697E-05 +4.408586771231760E-05 +4.408597575200162E-05 +4.408604344974625E-05 +4.408608057682785E-05 +4.408612837769816E-05 +4.408611594580360E-05 +4.408610523237029E-05 +4.408610486470054E-05 +4.408610623574659E-05 +4.408610923271364E-05 +4.408610793054812E-05 +4.408610875825902E-05 +4.408610997941349E-05
+7.693064783997119E-06 +8.775849964427737E-06 +8.863201328014550E-06 +8.889658770783076E-06 +8.893900303182255E-06 +8.896178763626175E-06 +8.896860591363782E-06 +8.897111715781316E-06 +8.897255293646599E-06 +8.897340164337163E-06 +8.897373181240761E-06 +8.897375934179199E-06 +8.897386215926085E-06 +8.897399067255601E-06 +8.897400014540895E-06 +8.897399745674303E-06 +8.897401200107041E-06 +8.897400883893851E-06 +8.897401381917588E-06 +8.897401689014667E-06
+1.009454194673181E-06 +1.562333053000053E-06 +1.627446301642738E-06 +1.643447344318466E-06 +1.646586788833531E-06 +1.647854796691653E-06 +1.648354051293753E-06 +1.648582499293392E-06 +1.648643742936112E-06 +1.648685976621074E-06 +1.648710465240643E-06 +1.648725138791315E-06 +1.648730432074524E-06 +1.648730574212027E-06 +1.648729339168557E-06 +1.648731448884022E-06 +1.648732056892471E-06 +1.648732151874534E-06 +1.648732361169709E-06 +1.648732455805098E-06
+0.000000000000000E+00 +2.472097136099950E-07 +2.689042465109500E-07 +2.792140867543422E-07 +2.809817156788280E-07 +2.819095733026846E-07 +2.821801529637370E-07 +2.822756815588750E-07 +2.823175278798103E-07 +2.823505484399218E-07 +2.823631575952834E-07 +2.823756672019101E-07 +2.823768391441529E-07 +2.823790965540237E-07 +2.823815866749741E-07 +2.823807296848759E-07 +2.823810299886556E-07 +2.823812971935866E-07 +2.823813763009306E-07 +2.823814265884931E-07
+0.000000000000000E+00 +2.913159869031607E-08 +3.979090709292938E-08 +4.303846231018802E-08 +4.392092190571603E-08 +4.467401741289376E-08 +4.477947624583164E-08 +4.489130021315750E-08 +4.492181961369733E-08 +4.493706097463206E-08 +4.494315725705519E-08 +4.494979286474831E-08 +4.495257537043656E-08 +4.495448919386756E-08 +4.495412928990854E-08 +4.495578659120555E-08 +4.495584189644162E-08 +4.495599534693727E-08 +4.495602085853429E-08 +4.495608654290684E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.459033309000868E-09 +5.981730666339135E-09 +6.162931367068463E-09 +6.500890958584597E-09 +6.551554636554929E-09 +6.651353040197131E-09 +6.662255506727763E-09 +6.674300674382660E-09 +6.678522588369214E-09 +6.681499625849876E-09 +6.683652937466697E-09 +6.684175528528492E-09 +6.685510800155047E-09 +6.685339953987820E-09 +6.685516918315489E-09 +6.685607972712366E-09 +6.685644616419246E-09 +6.685694535915968E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.384980857575697E-10 +6.405548513684846E-10 +8.415382497922753E-10 +8.675724507957839E-10 +9.095793582294788E-10 +9.164764275215956E-10 +9.268887351222714E-10 +9.286332701441260E-10 +9.293897720089324E-10 +9.314108836906323E-10 +9.317784382840305E-10 +9.321515228629214E-10 +9.323859314818657E-10 +9.326503040855825E-10 +9.326956896923911E-10 +9.327335799991881E-10 +9.327675901700091E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.663841564204404E-11 +8.634017031846577E-11 +1.113276608193897E-10 +1.147703300009652E-10 +1.187214010572500E-10 +1.199046786278987E-10 +1.203966269964758E-10 +1.218032944738354E-10 +1.220664223381611E-10 +1.222401083761052E-10 +1.223296161206847E-10 +1.224583121198389E-10 +1.224927600136598E-10 +1.225237500526980E-10 +1.225325242432052E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.099147332506977E-11 +1.093271073049892E-11 +1.392062369146836E-11 +1.392181743938202E-11 +1.441549114586435E-11 +1.471703093857958E-11 +1.484437419957763E-11 +1.495537681172642E-11 +1.491845749169076E-11 +1.513167260603450E-11 +1.517758318236361E-11 +1.516852741819119E-11 +1.519590008834416E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.314959879217831E-12 +1.320136488341626E-12 +1.289655337194780E-12 +1.660369258945527E-12 +1.652906104253589E-12 +1.700299665907597E-12 +1.707298101394064E-12 +1.751540004726200E-12 +1.758519488088582E-12 +1.760682126251094E-12 +1.771149407281151E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.457658877547859E-13 +1.471511789736715E-13 +1.457429243375633E-13 +1.455519387331126E-13 +1.802902993004593E-13 +1.846262251579459E-13 +1.815431925859201E-13 +1.884098569037737E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.651893563207692E-14 +1.561362608987914E-14 +1.591041643505111E-14 +1.501585460550388E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.16.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.567188100681728E-01 +6.506550660665121E-01 +6.502170289957014E-01 +6.501448827906320E-01 +6.501287148183578E-01 +6.501239860211530E-01 +6.501224319560542E-01 +6.501217918516007E-01 +6.501215213555784E-01 +6.501213916687497E-01 +6.501213269369203E-01 +6.501212947794844E-01 +6.501212762138001E-01 +6.501212652698675E-01 +6.501212589619304E-01 +6.501212550733105E-01 +6.501212527970687E-01 +6.501212510634375E-01 +6.501212503931745E-01 +6.501212496001063E-01
+1.759284088069768E-01 +1.780394018035628E-01 +1.781914115918865E-01 +1.782165137382804E-01 +1.782221010740071E-01 +1.782237387909717E-01 +1.782242733948596E-01 +1.782244946451361E-01 +1.782245876604019E-01 +1.782246328462767E-01 +1.782246549998865E-01 +1.782246663030487E-01 +1.782246725903915E-01 +1.782246763284643E-01 +1.782246785360936E-01 +1.782246799434431E-01 +1.782246806479584E-01 +1.782246812348378E-01 +1.782246814539883E-01 +1.782246817163249E-01
+9.408511075465717E-02 +9.600085686533401E-02 +9.613918806719195E-02 +9.616199962305416E-02 +9.616708685146858E-02 +9.616857936989050E-02 +9.616906639486540E-02 +9.616926757761372E-02 +9.616935240613807E-02 +9.616939308636704E-02 +9.616941365965577E-02 +9.616942372530660E-02 +9.616942969242509E-02 +9.616943315463514E-02 +9.616943505853150E-02 +9.616943630866863E-02 +9.616943697389993E-02 +9.616943760666356E-02 +9.616943782622651E-02 +9.616943806162702E-02
+4.540477264966278E-02 +4.655243673897349E-02 +4.663558919602203E-02 +4.664930356376686E-02 +4.665237916650559E-02 +4.665327972285261E-02 +4.665357619063604E-02 +4.665369824029152E-02 +4.665374978026748E-02 +4.665377439450236E-02 +4.665378678335681E-02 +4.665379287414718E-02 +4.665379642998436E-02 +4.665379840977036E-02 +4.665379972550700E-02 +4.665380041433836E-02 +4.665380103177087E-02 +4.665380116431583E-02 +4.665380131839790E-02 +4.665380148758392E-02
+1.863189082668027E-02 +1.917450099395420E-02 +1.921402006547430E-02 +1.922050339448668E-02 +1.922197432142819E-02 +1.922240150682200E-02 +1.922254481943728E-02 +1.922260315175314E-02 +1.922262807098186E-02 +1.922263979034106E-02 +1.922264570654197E-02 +1.922264852224247E-02 +1.922265017946570E-02 +1.922265130762970E-02 +1.922265179741667E-02 +1.922265213236175E-02 +1.922265228043673E-02 +1.922265253460607E-02 +1.922265258564289E-02 +1.922265266171163E-02
+6.545344482925313E-03 +6.765174126346976E-03 +6.780911477019534E-03 +6.783482173783751E-03 +6.784070919495754E-03 +6.784242705350749E-03 +6.784300312735999E-03 +6.784323742201871E-03 +6.784333739033769E-03 +6.784338411474045E-03 +6.784340760122617E-03 +6.784341918215926E-03 +6.784342569937408E-03 +6.784343003739451E-03 +6.784343235790333E-03 +6.784343373204551E-03 +6.784343435929416E-03 +6.784343551244433E-03 +6.784343563299367E-03 +6.784343592636599E-03
+1.998177317965160E-03 +2.076851243709832E-03 +2.082598970172209E-03 +2.083505652205240E-03 +2.083717176562916E-03 +2.083778067109061E-03 +2.083799356428828E-03 +2.083807748391630E-03 +2.083811363105261E-03 +2.083813021027539E-03 +2.083813843201087E-03 +2.083814278983550E-03 +2.083814526994652E-03 +2.083814665941819E-03 +2.083814760228037E-03 +2.083814806196112E-03 +2.083814848705800E-03 +2.083814868566015E-03 +2.083814874276637E-03 +2.083814886191229E-03
+5.348169812823127E-04 +5.628301222606870E-04 +5.649118366894347E-04 +5.652374640611284E-04 +5.653145925294519E-04 +5.653362435202152E-04 +5.653433884705643E-04 +5.653464296273881E-04 +5.653476825439267E-04 +5.653482865313202E-04 +5.653485652108700E-04 +5.653487175459272E-04 +5.653488144972753E-04 +5.653488436301538E-04 +5.653488873224661E-04 +5.653489004272172E-04 +5.653489219312765E-04 +5.653489185584531E-04 +5.653489224857963E-04 +5.653489276724230E-04
+1.242268222558993E-04 +1.363076484869552E-04 +1.370359053796201E-04 +1.371604817107133E-04 +1.371933264489383E-04 +1.372016180586019E-04 +1.372046519576605E-04 +1.372058877238822E-04 +1.372064181339002E-04 +1.372066767558170E-04 +1.372067909701309E-04 +1.372068456619793E-04 +1.372068893417164E-04 +1.372069175690004E-04 +1.372069119251716E-04 +1.372069160466267E-04 +1.372069244038514E-04 +1.372069210842815E-04 +1.372069233763263E-04 +1.372069255218515E-04
+2.500575857389603E-05 +2.969480861449842E-05 +3.003778482391997E-05 +3.008239464886663E-05 +3.009814556202983E-05 +3.010258900359457E-05 +3.010402636059823E-05 +3.010462682818464E-05 +3.010487171968816E-05 +3.010500640877837E-05 +3.010506141467222E-05 +3.010508716828561E-05 +3.010511325338655E-05 +3.010509783902435E-05 +3.010512231382410E-05 +3.010512428231098E-05 +3.010512715862473E-05 +3.010512601426640E-05 +3.010512710791303E-05 +3.010512792107157E-05
+3.435530841087405E-06 +5.760713603300974E-06 +5.989083548668533E-06 +6.014253329868379E-06 +6.021687358821582E-06 +6.023630473138398E-06 +6.024586379132954E-06 +6.024879304040909E-06 +6.025080956201961E-06 +6.025154224272349E-06 +6.025189771505322E-06 +6.025205673069480E-06 +6.025220428468411E-06 +6.025236802698338E-06 +6.025226939972852E-06 +6.025228147720189E-06 +6.025229242056606E-06 +6.025229033878974E-06 +6.025229609079930E-06 +6.025229940756702E-06
+0.000000000000000E+00 +9.959806854235088E-07 +1.083082189723114E-06 +1.100745996931799E-06 +1.106753151173198E-06 +1.107405347578602E-06 +1.107895249247241E-06 +1.108030299950505E-06 +1.108178955772217E-06 +1.108226415281424E-06 +1.108240438073496E-06 +1.108251997447445E-06 +1.108261133226314E-06 +1.108258626372858E-06 +1.108265963389767E-06 +1.108266816588768E-06 +1.108267434685647E-06 +1.108267521757861E-06 +1.108267789626827E-06 +1.108267959363475E-06
+0.000000000000000E+00 +1.228879651381206E-07 +1.735938630199616E-07 +1.830320648181752E-07 +1.875212606250014E-07 +1.880392488916508E-07 +1.883734528185090E-07 +1.884455850677221E-07 +1.884979103936971E-07 +1.885215840023344E-07 +1.885377959753497E-07 +1.885481441988180E-07 +1.885531840841932E-07 +1.885571566324643E-07 +1.885572217458073E-07 +1.885579765082774E-07 +1.885585219221852E-07 +1.885584756692124E-07 +1.885585971177311E-07 +1.885586503929566E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.035002933366195E-08 +2.760611159178944E-08 +2.908217587007386E-08 +2.947073528896867E-08 +2.970113151156994E-08 +2.975301099298920E-08 +2.981336203301494E-08 +2.981702639501906E-08 +2.982604343671657E-08 +2.983349144622518E-08 +2.983477359042158E-08 +2.983610871739600E-08 +2.983814241720540E-08 +2.983870258721868E-08 +2.983897355720162E-08 +2.983898173310539E-08 +2.983908884897767E-08 +2.983912893829183E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.085854463668411E-09 +4.124326104501741E-09 +4.249581280698447E-09 +4.316655596285659E-09 +4.352445287084697E-09 +4.397013383980183E-09 +4.403482199758084E-09 +4.404184505227526E-09 +4.409391133755773E-09 +4.410829699339927E-09 +4.411486834009302E-09 +4.412266373029212E-09 +4.412907965365513E-09 +4.413085609570907E-09 +4.413058153138125E-09 +4.413191050060705E-09 +4.413215506575148E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.393323918886584E-10 +5.306880030558957E-10 +5.764117350886891E-10 +5.790631815172847E-10 +6.004594108144373E-10 +6.050622659194635E-10 +6.073281617470563E-10 +6.103262104533200E-10 +6.101625846056503E-10 +6.113377567460965E-10 +6.121342290696771E-10 +6.122701402621432E-10 +6.124731529871404E-10 +6.125405850482463E-10 +6.125853060489968E-10 +6.125967063464577E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.916866705880144E-11 +5.890206715859850E-11 +5.909049421278722E-11 +7.601783309155899E-11 +7.630866806109122E-11 +7.778138261203455E-11 +7.885595237012118E-11 +7.907429949020428E-11 +7.900060519953026E-11 +7.950958317188649E-11 +7.992294988895406E-11 +7.997210933366481E-11 +7.999655975730056E-11 +8.007302123756409E-11 +8.007058079310952E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.406108621344529E-12 +7.428974675805339E-12 +8.747632185746614E-12 +9.394815149750258E-12 +9.369545616846533E-12 +9.476020870988292E-12 +9.634175023086457E-12 +9.751492312524971E-12 +9.802882586313619E-12 +9.842064358246173E-12 +9.845634677973855E-12 +9.861688429886549E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.008063347681231E-13 +8.972891249344055E-13 +8.997692727760385E-13 +8.831269086170355E-13 +1.037294031089252E-12 +1.087702535636198E-12 +1.101384748542976E-12 +1.085505176447946E-12 +1.110440720282741E-12 +1.126863579271365E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.533520555428596E-14 +1.027910072478358E-13 +9.668200507159378E-14 +1.038443622347430E-13 +9.658669003853502E-14 +1.143209829486106E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.452887944424561E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.16.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.567264430824005E-01 +6.506555972845049E-01 +6.502170579587417E-01 +6.501449168947155E-01 +6.501287076745357E-01 +6.501239877039341E-01 +6.501224295019533E-01 +6.501217916858276E-01 +6.501215215517123E-01 +6.501213915596189E-01 +6.501213272577930E-01 +6.501212948966866E-01 +6.501212755759473E-01 +6.501212652045245E-01 +6.501212587067217E-01 +6.501212550304366E-01 +6.501212526007136E-01 +6.501212512426322E-01 +6.501212502298163E-01 +6.501212641826813E-01
+1.759258117934581E-01 +1.780391456894552E-01 +1.781914028735686E-01 +1.782164934348512E-01 +1.782221013410804E-01 +1.782237379466240E-01 +1.782242742472985E-01 +1.782244947049005E-01 +1.782245877561569E-01 +1.782246327236833E-01 +1.782246548957773E-01 +1.782246662166314E-01 +1.782246727878714E-01 +1.782246763329705E-01 +1.782246786968151E-01 +1.782246798349875E-01 +1.782246807766324E-01 +1.782246811790323E-01 +1.782246812938271E-01 +1.782246765486914E-01
+9.408258345640443E-02 +9.600069487234220E-02 +9.613917809355663E-02 +9.616198877015479E-02 +9.616708833018778E-02 +9.616857887540893E-02 +9.616906711354103E-02 +9.616926764162574E-02 +9.616935232371622E-02 +9.616939319614781E-02 +9.616941371629879E-02 +9.616942367756552E-02 +9.616942988068923E-02 +9.616943317318789E-02 +9.616943515707915E-02 +9.616943635462705E-02 +9.616943713049250E-02 +9.616943751962044E-02 +9.616943850358205E-02 +9.616943341734618E-02
+4.540342667117973E-02 +4.655236717134215E-02 +4.663558337176671E-02 +4.664930214200968E-02 +4.665238078607855E-02 +4.665327942485937E-02 +4.665357666337954E-02 +4.665369829612861E-02 +4.665374969982210E-02 +4.665377445805369E-02 +4.665378656533027E-02 +4.665379283881494E-02 +4.665379658608518E-02 +4.665379851374250E-02 +4.665379971880672E-02 +4.665380046095315E-02 +4.665380088028050E-02 +4.665380119058062E-02 +4.665380055403066E-02 +4.665379871606043E-02
+1.863106049290611E-02 +1.917446856411829E-02 +1.921401664653247E-02 +1.922050087243916E-02 +1.922197523026196E-02 +1.922240161883835E-02 +1.922254506013955E-02 +1.922260307495183E-02 +1.922262801737804E-02 +1.922263982454979E-02 +1.922264569791315E-02 +1.922264856660763E-02 +1.922265018563944E-02 +1.922265124149005E-02 +1.922265180633769E-02 +1.922265216944026E-02 +1.922265235086602E-02 +1.922265250604400E-02 +1.922265281334455E-02 +1.922265137723631E-02
+6.545143839735705E-03 +6.765168364056765E-03 +6.780912434602652E-03 +6.783482805565107E-03 +6.784072100125074E-03 +6.784242439872894E-03 +6.784300434644902E-03 +6.784323862470958E-03 +6.784333692042164E-03 +6.784338424380833E-03 +6.784340727731417E-03 +6.784341933339723E-03 +6.784342669690261E-03 +6.784343010192698E-03 +6.784343241397582E-03 +6.784343389965481E-03 +6.784343459446079E-03 +6.784343522153045E-03 +6.784343816047916E-03 +6.784343101493000E-03
+1.998068768845905E-03 +2.076848329560337E-03 +2.082596486484891E-03 +2.083505726521591E-03 +2.083717710369850E-03 +2.083778421813354E-03 +2.083799394283123E-03 +2.083807668843592E-03 +2.083811346829704E-03 +2.083813032057201E-03 +2.083813845565058E-03 +2.083814281390216E-03 +2.083814552827157E-03 +2.083814669091892E-03 +2.083814756078447E-03 +2.083814811425423E-03 +2.083814836049288E-03 +2.083814860109175E-03 +2.083814900579954E-03 +2.083814725088396E-03
+5.348142756202237E-04 +5.628314523857262E-04 +5.649121604565529E-04 +5.652379760333335E-04 +5.653151283286810E-04 +5.653358761539717E-04 +5.653433936049908E-04 +5.653464360303064E-04 +5.653476621982498E-04 +5.653482825282972E-04 +5.653485663696821E-04 +5.653487151273415E-04 +5.653487997593052E-04 +5.653488502151285E-04 +5.653488825402306E-04 +5.653489014559546E-04 +5.653489101289698E-04 +5.653489192508735E-04 +5.653488778341547E-04 +5.653488810292045E-04
+1.242116248675401E-04 +1.363040462729884E-04 +1.370358652546504E-04 +1.371607917333160E-04 +1.371936613152117E-04 +1.372017567149602E-04 +1.372046623845276E-04 +1.372059206354960E-04 +1.372064292801149E-04 +1.372066834422241E-04 +1.372067847581429E-04 +1.372068426870855E-04 +1.372068750827161E-04 +1.372068977520580E-04 +1.372069096616113E-04 +1.372069159720703E-04 +1.372069193895223E-04 +1.372069227128084E-04 +1.372068910602042E-04 +1.372069133418329E-04
+2.499802593811073E-05 +2.969468558973762E-05 +3.003801939935147E-05 +3.008198985250290E-05 +3.009836080402574E-05 +3.010253367220680E-05 +3.010401374335671E-05 +3.010460656386954E-05 +3.010486760399670E-05 +3.010500078177286E-05 +3.010505561662923E-05 +3.010508448377106E-05 +3.010510719514762E-05 +3.010511648152818E-05 +3.010512166352510E-05 +3.010512402914277E-05 +3.010512569545335E-05 +3.010512680406195E-05 +3.010511364294863E-05 +3.010512501644585E-05
+3.437968649781026E-06 +5.760576149742883E-06 +5.989108806388470E-06 +6.014082651819707E-06 +6.021758736091702E-06 +6.023661654828700E-06 +6.024597574068820E-06 +6.024884539576262E-06 +6.025081828060449E-06 +6.025159251276921E-06 +6.025187266298640E-06 +6.025205284725626E-06 +6.025219130288626E-06 +6.025223374453100E-06 +6.025226776544792E-06 +6.025227874963899E-06 +6.025228894446006E-06 +6.025229295781902E-06 +6.025225354346983E-06 +6.025229308558164E-06
+0.000000000000000E+00 +9.960703372399231E-07 +1.083025903121937E-06 +1.100793313525888E-06 +1.106743826890135E-06 +1.107397377235840E-06 +1.107888710153018E-06 +1.108025971640025E-06 +1.108182174949095E-06 +1.108223077307038E-06 +1.108237011152212E-06 +1.108250889801003E-06 +1.108260969814918E-06 +1.108263797306572E-06 +1.108266175717204E-06 +1.108266542165094E-06 +1.108267317413681E-06 +1.108267549341016E-06 +1.108266642955498E-06 +1.108267845324986E-06
+0.000000000000000E+00 +1.228938581717118E-07 +1.735927127477227E-07 +1.830168823128744E-07 +1.875279411064856E-07 +1.880605939181478E-07 +1.883753317496882E-07 +1.884478452021073E-07 +1.884952274584846E-07 +1.885241023847782E-07 +1.885376451573064E-07 +1.885480509957791E-07 +1.885537570358249E-07 +1.885550431726081E-07 +1.885573838472622E-07 +1.885576887199980E-07 +1.885584440886581E-07 +1.885584682217556E-07 +1.885583048839922E-07 +1.885586505798202E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.036221346097907E-08 +2.761941074299954E-08 +2.908618841330426E-08 +2.946195658349863E-08 +2.970198171912383E-08 +2.975372717571135E-08 +2.981288651939279E-08 +2.981600369795172E-08 +2.982427181632174E-08 +2.983373237271942E-08 +2.983479763722608E-08 +2.983607535317835E-08 +2.983814065963291E-08 +2.983864068232313E-08 +2.983901358128042E-08 +2.983899770150675E-08 +2.983899021318276E-08 +2.983913356367198E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.083845289100124E-09 +4.121448019922001E-09 +4.251478962527491E-09 +4.315973012186346E-09 +4.351972878256291E-09 +4.397394570498074E-09 +4.403414277880716E-09 +4.406093755933089E-09 +4.408652594125625E-09 +4.410872048422856E-09 +4.411533670629037E-09 +4.412248651333819E-09 +4.412804602511144E-09 +4.413053425979254E-09 +4.413091093523428E-09 +4.413156965912800E-09 +4.413226457641149E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.387623498719922E-10 +5.297412521481248E-10 +5.765683806919432E-10 +5.789127451955794E-10 +6.002050285536034E-10 +6.051807843864833E-10 +6.073629004962667E-10 +6.110599603209789E-10 +6.105557009422806E-10 +6.109544786960258E-10 +6.119385226132816E-10 +6.122676270324843E-10 +6.125189171041876E-10 +6.125684027808999E-10 +6.125900178278010E-10 +6.125988115347423E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.928835045505208E-11 +5.887028580210487E-11 +5.904074773701888E-11 +7.610744638811607E-11 +7.621673209185776E-11 +7.778018428817466E-11 +7.856509904863765E-11 +7.873286028408663E-11 +7.918546423744601E-11 +7.947719255026169E-11 +7.992897921175324E-11 +8.001844535956874E-11 +7.999518407736560E-11 +8.006531086535463E-11 +8.009051802074122E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.397470997396101E-12 +7.459468978093856E-12 +8.769669335035054E-12 +9.501820454001898E-12 +9.466322459412293E-12 +9.474741029750954E-12 +9.584929809245028E-12 +9.719985334427875E-12 +9.798022285171784E-12 +9.853843032079740E-12 +9.830808592874453E-12 +9.865530145153478E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.910702935338982E-13 +8.753664391690319E-13 +8.772833809573300E-13 +8.852209931596798E-13 +1.032710241319105E-12 +1.101419253895266E-12 +1.123045497069957E-12 +1.086319248183164E-12 +1.134762187259555E-12 +1.134127442934831E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.723445512710563E-14 +1.008200795524048E-13 +9.312402628842683E-14 +1.032995113654737E-13 +1.110433178344305E-13 +1.141094695047050E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.216794180262033E-15 +6.727659633850804E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.17.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.628387770325527E-01 +5.690906288998414E-01 +5.695473122126966E-01 +5.696215250265076E-01 +5.696380365084606E-01 +5.696428118246863E-01 +5.696443823293866E-01 +5.696450206892792E-01 +5.696452957343713E-01 +5.696454224478382E-01 +5.696454883092289E-01 +5.696455205987583E-01 +5.696455391126295E-01 +5.696455498939006E-01 +5.696455560902783E-01 +5.696455600654575E-01 +5.696455624182222E-01 +5.696455639261975E-01 +5.696455648391183E-01 +5.696455655408742E-01
+2.092825588423807E-01 +2.070202253582771E-01 +2.068557236790016E-01 +2.068287299201481E-01 +2.068227781468316E-01 +2.068210390486975E-01 +2.068204674483292E-01 +2.068202344310139E-01 +2.068201341538058E-01 +2.068200884465803E-01 +2.068200643874701E-01 +2.068200530147304E-01 +2.068200461853503E-01 +2.068200422128746E-01 +2.068200399284119E-01 +2.068200384800710E-01 +2.068200376588862E-01 +2.068200370916988E-01 +2.068200367524285E-01 +2.068200364754601E-01
+1.241038610989084E-01 +1.220808467871444E-01 +1.219330036081876E-01 +1.219090128795420E-01 +1.219036524022309E-01 +1.219020977177984E-01 +1.219015874906486E-01 +1.219013803765706E-01 +1.219012903504775E-01 +1.219012488833781E-01 +1.219012273369725E-01 +1.219012168565765E-01 +1.219012105593561E-01 +1.219012073666455E-01 +1.219012053436271E-01 +1.219012041446502E-01 +1.219012032607408E-01 +1.219012027990736E-01 +1.219012025306992E-01 +1.219012022945787E-01
+6.317391847034499E-02 +6.198988763912944E-02 +6.190323237032574E-02 +6.188924899072117E-02 +6.188612484346296E-02 +6.188522207083809E-02 +6.188492659200526E-02 +6.188480604457740E-02 +6.188475421899507E-02 +6.188473013971501E-02 +6.188471778084088E-02 +6.188471148889790E-02 +6.188470848483444E-02 +6.188470598770968E-02 +6.188470484484811E-02 +6.188470396724955E-02 +6.188470362100077E-02 +6.188470333939664E-02 +6.188470314439008E-02 +6.188470305252024E-02
+2.683888677191503E-02 +2.630551219282929E-02 +2.626637176600454E-02 +2.626006115200300E-02 +2.625865071355776E-02 +2.625825101993596E-02 +2.625811846215273E-02 +2.625806485397694E-02 +2.625804203314626E-02 +2.625803132262449E-02 +2.625802583440322E-02 +2.625802299691642E-02 +2.625802131199588E-02 +2.625802058791403E-02 +2.625802002948616E-02 +2.625801972265383E-02 +2.625801950664183E-02 +2.625801936981772E-02 +2.625801929939430E-02 +2.625801923275330E-02
+9.675373073754582E-03 +9.484133751072377E-03 +9.469828122431533E-03 +9.467551728431995E-03 +9.467037088707499E-03 +9.466893536793676E-03 +9.466845710222995E-03 +9.466826360967705E-03 +9.466818272879323E-03 +9.466814358598736E-03 +9.466812461015908E-03 +9.466811426406894E-03 +9.466810802855212E-03 +9.466810546018519E-03 +9.466810390304730E-03 +9.466810302180665E-03 +9.466810210991826E-03 +9.466810159414975E-03 +9.466810136522152E-03 +9.466810107945424E-03
+3.014391142127738E-03 +2.961171875226848E-03 +2.957046691820708E-03 +2.956399503630032E-03 +2.956252979309971E-03 +2.956212051291921E-03 +2.956198409166370E-03 +2.956192930156254E-03 +2.956190670667672E-03 +2.956189625613928E-03 +2.956189024995194E-03 +2.956188718189993E-03 +2.956188578778400E-03 +2.956188478810365E-03 +2.956188442089636E-03 +2.956188407080255E-03 +2.956188393005710E-03 +2.956188379836609E-03 +2.956188369864826E-03 +2.956188364260180E-03
+8.238534031819192E-04 +8.137553811270971E-04 +8.130125944695659E-04 +8.128954253032399E-04 +8.128702512228105E-04 +8.128637698954090E-04 +8.128614447519185E-04 +8.128604278188280E-04 +8.128600606894427E-04 +8.128598926696461E-04 +8.128598139198456E-04 +8.128597572976015E-04 +8.128597550995396E-04 +8.128597132156585E-04 +8.128597070824025E-04 +8.128596908909208E-04 +8.128596979908042E-04 +8.128596969780341E-04 +8.128596923240982E-04 +8.128596932263300E-04
+1.977787627585395E-04 +1.993879678131548E-04 +1.994843427814093E-04 +1.995008569724349E-04 +1.995032095663627E-04 +1.995053373593798E-04 +1.995060300784356E-04 +1.995062487124551E-04 +1.995063681671596E-04 +1.995064285049255E-04 +1.995064564782344E-04 +1.995064661119810E-04 +1.995064886022619E-04 +1.995064783047401E-04 +1.995064792953434E-04 +1.995064732617890E-04 +1.995064798733011E-04 +1.995064810925865E-04 +1.995064792246688E-04 +1.995064805246946E-04
+4.186647340962072E-05 +4.393598745933772E-05 +4.415502806038395E-05 +4.418689381823236E-05 +4.419346431207375E-05 +4.419693983714461E-05 +4.419792997804996E-05 +4.419839775611849E-05 +4.419858313405077E-05 +4.419869415565645E-05 +4.419872274936890E-05 +4.419875387279589E-05 +4.419875868894520E-05 +4.419876177623278E-05 +4.419876396090514E-05 +4.419876243888201E-05 +4.419876567025039E-05 +4.419876681199472E-05 +4.419876624751766E-05 +4.419876706458017E-05
+7.724132135100658E-06 +8.688645553908495E-06 +8.885167668198380E-06 +8.911205983907953E-06 +8.917045637627527E-06 +8.919525911383153E-06 +8.920110330636272E-06 +8.920495712180598E-06 +8.920631507734470E-06 +8.920707324375739E-06 +8.920751933923805E-06 +8.920767406385855E-06 +8.920791303947237E-06 +8.920786542125472E-06 +8.920788197621118E-06 +8.920788321790454E-06 +8.920789701046650E-06 +8.920790550196838E-06 +8.920790510645622E-06 +8.920790947334674E-06
+1.010796524333928E-06 +1.550714112497630E-06 +1.630769193783060E-06 +1.646886559963411E-06 +1.650866592740111E-06 +1.652264685393934E-06 +1.652739584064257E-06 +1.652986306284214E-06 +1.653054421765632E-06 +1.653119315108870E-06 +1.653148472018175E-06 +1.653163001804120E-06 +1.653165336022272E-06 +1.653173040472032E-06 +1.653174871228920E-06 +1.653175472789435E-06 +1.653176000476362E-06 +1.653176654806558E-06 +1.653176664769932E-06 +1.653176874454842E-06
+0.000000000000000E+00 +2.458522093875450E-07 +2.692591679758956E-07 +2.797928849111561E-07 +2.816779061604737E-07 +2.826327301219732E-07 +2.829015956420579E-07 +2.830362926620216E-07 +2.830993366495444E-07 +2.831218223954825E-07 +2.831386119293787E-07 +2.831491460338752E-07 +2.831584591893387E-07 +2.831566313046895E-07 +2.831583016233800E-07 +2.831591958409258E-07 +2.831594346089064E-07 +2.831598063459350E-07 +2.831598737417333E-07 +2.831599793107156E-07
+0.000000000000000E+00 +2.894821339852976E-08 +3.991724139996839E-08 +4.309584365699133E-08 +4.399033833095047E-08 +4.481567796872973E-08 +4.488182700947777E-08 +4.501693253785014E-08 +4.504461978953094E-08 +4.505968108205251E-08 +4.507015790543332E-08 +4.507479272286150E-08 +4.507666712221688E-08 +4.508016343115933E-08 +4.508129061639145E-08 +4.508214176008547E-08 +4.508227731360449E-08 +4.508248860927196E-08 +4.508249055950964E-08 +4.508256259870788E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.470940835453986E-09 +6.000276262751026E-09 +6.169064990545637E-09 +6.511015863735774E-09 +6.566151837154818E-09 +6.669436175607937E-09 +6.679815959813899E-09 +6.689935522583230E-09 +6.695446735433866E-09 +6.699499363711432E-09 +6.701495110206625E-09 +6.702877926602609E-09 +6.704082151639486E-09 +6.704413507504887E-09 +6.704640227666140E-09 +6.704745515249697E-09 +6.704764382618750E-09 +6.704858390215461E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.413609928676189E-10 +6.427690104434974E-10 +8.464408402023343E-10 +8.669087845573237E-10 +9.114490768698010E-10 +9.181074831887134E-10 +9.280617372032486E-10 +9.319941517434890E-10 +9.317958651283295E-10 +9.321405465312572E-10 +9.344363116725985E-10 +9.346440948805375E-10 +9.350332209050068E-10 +9.353163370350055E-10 +9.353854553402338E-10 +9.354300037865999E-10 +9.354689906587229E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.637949070099838E-11 +8.687087925008816E-11 +1.120904238404362E-10 +1.148782922040934E-10 +1.188460443038658E-10 +1.199171718880021E-10 +1.209085218585079E-10 +1.207189023144571E-10 +1.223854953157136E-10 +1.225228232475069E-10 +1.226269794101944E-10 +1.226790465593098E-10 +1.228467133603958E-10 +1.228400908660234E-10 +1.228923777719176E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.091811778089473E-11 +1.096427891664959E-11 +1.398555891323660E-11 +1.406038048381563E-11 +1.435219315271963E-11 +1.433646498618002E-11 +1.491433183995641E-11 +1.487149979252226E-11 +1.498428829983821E-11 +1.507711239069086E-11 +1.520916261633644E-11 +1.521398798463212E-11 +1.521188525703044E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.314931229219517E-12 +1.305016486256848E-12 +1.316080257513550E-12 +1.297985853081506E-12 +1.655419175590163E-12 +1.659287686977233E-12 +1.692227776075635E-12 +1.666677031808599E-12 +1.765587058591953E-12 +1.761312701894892E-12 +1.767946596595335E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.492753816178186E-13 +1.477709775239393E-13 +1.498493085729205E-13 +1.517755464595335E-13 +1.820824552043959E-13 +1.833254409224403E-13 +1.828177527510017E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.641958500128361E-14 +1.614272564235911E-14 +1.601896478784196E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.17.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.628363168075964E-01 +5.690890134268691E-01 +5.695473828614925E-01 +5.696214933003892E-01 +5.696380383915243E-01 +5.696428130666052E-01 +5.696443837712324E-01 +5.696450208211243E-01 +5.696452956861001E-01 +5.696454227121042E-01 +5.696454884479174E-01 +5.696455205584164E-01 +5.696455392493676E-01 +5.696455499833428E-01 +5.696455561983811E-01 +5.696455601091153E-01 +5.696455621491842E-01 +5.696455639433410E-01 +5.696455647997991E-01 +5.696455563480946E-01
+2.092838732806519E-01 +2.070207957632459E-01 +2.068556923332691E-01 +2.068287401957234E-01 +2.068227787706363E-01 +2.068210387679487E-01 +2.068204669524031E-01 +2.068202342219008E-01 +2.068201340176560E-01 +2.068200884349730E-01 +2.068200643986517E-01 +2.068200529699884E-01 +2.068200457663144E-01 +2.068200421967725E-01 +2.068200402416575E-01 +2.068200384660976E-01 +2.068200376669910E-01 +2.068200370767223E-01 +2.068200366738671E-01 +2.068200397384270E-01
+1.241043400273788E-01 +1.220813430449138E-01 +1.219329814927470E-01 +1.219090235076708E-01 +1.219036512398306E-01 +1.219020973290015E-01 +1.219015869878643E-01 +1.219013805043351E-01 +1.219012905725742E-01 +1.219012487871125E-01 +1.219012273451826E-01 +1.219012168196398E-01 +1.219012107969802E-01 +1.219012073236215E-01 +1.219012052171719E-01 +1.219012041103379E-01 +1.219012032684266E-01 +1.219012028232132E-01 +1.219012026480123E-01 +1.219012052464693E-01
+6.317444522477524E-02 +6.199019742329961E-02 +6.190322576586085E-02 +6.188925571806262E-02 +6.188612418799629E-02 +6.188522179352711E-02 +6.188492631884558E-02 +6.188480618455990E-02 +6.188475416476039E-02 +6.188473005021473E-02 +6.188471767485733E-02 +6.188471150628646E-02 +6.188470811572929E-02 +6.188470597601320E-02 +6.188470467298807E-02 +6.188470398622165E-02 +6.188470399640664E-02 +6.188470332476354E-02 +6.188470317527355E-02 +6.188470479067924E-02
+2.683866590732726E-02 +2.630567023475510E-02 +2.626636248771524E-02 +2.626006347055913E-02 +2.625865032092256E-02 +2.625825075934066E-02 +2.625811837977644E-02 +2.625806462855688E-02 +2.625804201690831E-02 +2.625803126695059E-02 +2.625802580238313E-02 +2.625802306867128E-02 +2.625802158869694E-02 +2.625802054227201E-02 +2.625801995089338E-02 +2.625801971099476E-02 +2.625801938542575E-02 +2.625801936382704E-02 +2.625801927306743E-02 +2.625802003361778E-02
+9.675813535098955E-03 +9.484194194006722E-03 +9.469829510474774E-03 +9.467553139550569E-03 +9.467036529978396E-03 +9.466893577854843E-03 +9.466845607060601E-03 +9.466826415693897E-03 +9.466818240775211E-03 +9.466814386349102E-03 +9.466812457766689E-03 +9.466811466242694E-03 +9.466810966013704E-03 +9.466810564744072E-03 +9.466810360815004E-03 +9.466810292801374E-03 +9.466810171301063E-03 +9.466810175645721E-03 +9.466810123828702E-03 +9.466810412346465E-03
+3.014225035913378E-03 +2.961179182141694E-03 +2.957042086029150E-03 +2.956399714263600E-03 +2.956253385644753E-03 +2.956211979556470E-03 +2.956198477775650E-03 +2.956192903153397E-03 +2.956190674858672E-03 +2.956189570684963E-03 +2.956189020057560E-03 +2.956188725510338E-03 +2.956188591616705E-03 +2.956188485033379E-03 +2.956188431102522E-03 +2.956188407635404E-03 +2.956188410069859E-03 +2.956188378982749E-03 +2.956188371123072E-03 +2.956188462666487E-03
+8.239380298296461E-04 +8.137669876470007E-04 +8.130146256504933E-04 +8.128956885680622E-04 +8.128703151650956E-04 +8.128637783102892E-04 +8.128613468076837E-04 +8.128604454180063E-04 +8.128600603202181E-04 +8.128599054577569E-04 +8.128598082873668E-04 +8.128597503293500E-04 +8.128597457934300E-04 +8.128597111905149E-04 +8.128597031870565E-04 +8.128596939367490E-04 +8.128597125462202E-04 +8.128596878063584E-04 +8.128596959664055E-04 +8.128597207835285E-04
+1.977815838225757E-04 +1.993906801262173E-04 +1.994841158911253E-04 +1.995009137846420E-04 +1.995029446481184E-04 +1.995053134566782E-04 +1.995060908509547E-04 +1.995062243452773E-04 +1.995064007723498E-04 +1.995064416402110E-04 +1.995064526687880E-04 +1.995064677941205E-04 +1.995064632879343E-04 +1.995064795152733E-04 +1.995064781092859E-04 +1.995064751802262E-04 +1.995064850759570E-04 +1.995064741834340E-04 +1.995064814794269E-04 +1.995064872771437E-04
+4.186564319137376E-05 +4.393472569147565E-05 +4.415498300094889E-05 +4.418680827444936E-05 +4.419342906387106E-05 +4.419700965215617E-05 +4.419791173548779E-05 +4.419842204893179E-05 +4.419859378280219E-05 +4.419868082831109E-05 +4.419872100138256E-05 +4.419874466473701E-05 +4.419877061155068E-05 +4.419875966221451E-05 +4.419876381086376E-05 +4.419876320180119E-05 +4.419876688076486E-05 +4.419876357655436E-05 +4.419876723754167E-05 +4.419876849961690E-05
+7.723487393160028E-06 +8.688354563016407E-06 +8.885350432284157E-06 +8.911106023445785E-06 +8.917184444403625E-06 +8.919473060994112E-06 +8.920113992899614E-06 +8.920482925403142E-06 +8.920643722321728E-06 +8.920710322197247E-06 +8.920751485226758E-06 +8.920770636708923E-06 +8.920771798164361E-06 +8.920790001943189E-06 +8.920788466532334E-06 +8.920788599910434E-06 +8.920789951619418E-06 +8.920789380077835E-06 +8.920790857464899E-06 +8.920791210923225E-06
+1.011437027495259E-06 +1.551058107296663E-06 +1.630758162156325E-06 +1.646911789578123E-06 +1.650851073917788E-06 +1.652234370045480E-06 +1.652735185618721E-06 +1.652990734863035E-06 +1.653073996651606E-06 +1.653119514892778E-06 +1.653148173778917E-06 +1.653160024788290E-06 +1.653175414357471E-06 +1.653172090268269E-06 +1.653175105958241E-06 +1.653175516502773E-06 +1.653176140670805E-06 +1.653176299562674E-06 +1.653176757712453E-06 +1.653176917750727E-06
+0.000000000000000E+00 +2.459672834736393E-07 +2.692312835757073E-07 +2.797847166712671E-07 +2.816383130779943E-07 +2.826716686602648E-07 +2.829065873873947E-07 +2.830333285539295E-07 +2.830861229255145E-07 +2.831223612539393E-07 +2.831385464463831E-07 +2.831493558093305E-07 +2.831507300622328E-07 +2.831587982492030E-07 +2.831585472308332E-07 +2.831592410357516E-07 +2.831596856520257E-07 +2.831596995323047E-07 +2.831599096395962E-07 +2.831599804374325E-07
+0.000000000000000E+00 +2.895732257387844E-08 +3.992275409016751E-08 +4.310093942703927E-08 +4.399285025334914E-08 +4.479857700261791E-08 +4.487955966635581E-08 +4.501852460144800E-08 +4.504243010083651E-08 +4.505930074602090E-08 +4.507017201670714E-08 +4.507457631123985E-08 +4.507820815789745E-08 +4.507988977873958E-08 +4.508152414457440E-08 +4.508213373827985E-08 +4.508226675730392E-08 +4.508243416985840E-08 +4.508250903964741E-08 +4.508257688595365E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.475237432788853E-09 +5.998675227990286E-09 +6.172844607271102E-09 +6.515460810368467E-09 +6.566099072609375E-09 +6.668374845018762E-09 +6.681436462524045E-09 +6.689921254444408E-09 +6.695488234458325E-09 +6.699566342076843E-09 +6.700863131696682E-09 +6.703405874157956E-09 +6.704091118551200E-09 +6.704447641323703E-09 +6.704803954447178E-09 +6.704689607088940E-09 +6.704782890196369E-09 +6.704863065483502E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.409891570046142E-10 +6.450556316443642E-10 +8.448131540870909E-10 +8.676193034079713E-10 +9.122770173742889E-10 +9.176877391474788E-10 +9.280587800071822E-10 +9.320345417405935E-10 +9.314706057378714E-10 +9.320817370156128E-10 +9.345048267613977E-10 +9.349251412552609E-10 +9.350435355984282E-10 +9.352177153029188E-10 +9.353775577046760E-10 +9.354363414074770E-10 +9.354801201045714E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.677984825601301E-11 +8.658576907931411E-11 +1.116628680128817E-10 +1.151227503569455E-10 +1.188538722734720E-10 +1.199012719051004E-10 +1.211627852295886E-10 +1.207285554184729E-10 +1.224066202623905E-10 +1.224088515646703E-10 +1.226252424978425E-10 +1.227118189650908E-10 +1.228319576637594E-10 +1.228557063981010E-10 +1.228875789550678E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.102330266369747E-11 +1.093446795084386E-11 +1.398773759095519E-11 +1.406581583732071E-11 +1.427702686552891E-11 +1.441542378352442E-11 +1.491427576740724E-11 +1.497015576596660E-11 +1.499630693672078E-11 +1.505804526577747E-11 +1.521695963570670E-11 +1.522616557461764E-11 +1.521498696642069E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.314447799410218E-12 +1.303774870974522E-12 +1.332422376135326E-12 +1.293896016916069E-12 +1.644465002386291E-12 +1.618346191493830E-12 +1.684868312475917E-12 +1.677482761836769E-12 +1.760453558500604E-12 +1.764123005060288E-12 +1.766520996668311E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.488555522531977E-13 +1.545246459155275E-13 +1.514973379638289E-13 +1.473452263403732E-13 +1.821337203679555E-13 +1.854822052026924E-13 +1.832646544199793E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.588148922576723E-14 +1.568132929190659E-14 +1.586890077745294E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.18.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.577866400036947E-01 +6.511515189357456E-01 +6.506777643859971E-01 +6.506000925764672E-01 +6.505828504725474E-01 +6.505778592695582E-01 +6.505761937621448E-01 +6.505755157183467E-01 +6.505752252683877E-01 +6.505750899641243E-01 +6.505750205177065E-01 +6.505749863592479E-01 +6.505749668510558E-01 +6.505749551011191E-01 +6.505749483624496E-01 +6.505749441213190E-01 +6.505749417664594E-01 +6.505749401110397E-01 +6.505749390936908E-01 +6.505749383325991E-01
+1.755695826197177E-01 +1.778815580711943E-01 +1.780468275227348E-01 +1.780737772136437E-01 +1.780797584839729E-01 +1.780814917379197E-01 +1.780820650330115E-01 +1.780823006381235E-01 +1.780824014907509E-01 +1.780824482248219E-01 +1.780824722024655E-01 +1.780824842265554E-01 +1.780824905798496E-01 +1.780824950006636E-01 +1.780824972804826E-01 +1.780824987306042E-01 +1.780824995537650E-01 +1.780825001353227E-01 +1.780825003708861E-01 +1.780825007498231E-01
+9.373987007402371E-02 +9.583905984992987E-02 +9.598877669602915E-02 +9.601326292996983E-02 +9.601868520399667E-02 +9.602025749498395E-02 +9.602077960619189E-02 +9.602099198542935E-02 +9.602108256759334E-02 +9.602112498001723E-02 +9.602114704113118E-02 +9.602115764037551E-02 +9.602116402030697E-02 +9.602116745925891E-02 +9.602116959038427E-02 +9.602117085033134E-02 +9.602117167130854E-02 +9.602117215472226E-02 +9.602117275618814E-02 +9.602117276692151E-02
+4.519380306624481E-02 +4.645150955068724E-02 +4.654119461643302E-02 +4.655594703981555E-02 +4.655921915968297E-02 +4.656016845693632E-02 +4.656048536079714E-02 +4.656061397178916E-02 +4.656066902277779E-02 +4.656069475463718E-02 +4.656070797933404E-02 +4.656071432882594E-02 +4.656071805379808E-02 +4.656072031377953E-02 +4.656072161791617E-02 +4.656072243392370E-02 +4.656072286841573E-02 +4.656072320170960E-02 +4.656072309605548E-02 +4.656072348612197E-02
+1.853392590050948E-02 +1.912628239423524E-02 +1.916875588029098E-02 +1.917574455534107E-02 +1.917730677299935E-02 +1.917775748296534E-02 +1.917791053697379E-02 +1.917797220043830E-02 +1.917799879160688E-02 +1.917801114525277E-02 +1.917801741049481E-02 +1.917802052387663E-02 +1.917802233904615E-02 +1.917802329921261E-02 +1.917802393910471E-02 +1.917802435490812E-02 +1.917802452624455E-02 +1.917802467841334E-02 +1.917802486640305E-02 +1.917802484243098E-02
+6.507629982627437E-03 +6.746273134818462E-03 +6.763149948314660E-03 +6.765939162236570E-03 +6.766564387804094E-03 +6.766745873207110E-03 +6.766807262048123E-03 +6.766832137373439E-03 +6.766842908263878E-03 +6.766847875382101E-03 +6.766850342794574E-03 +6.766851605026050E-03 +6.766852385009177E-03 +6.766852809502661E-03 +6.766853023591027E-03 +6.766853206065086E-03 +6.766853269667292E-03 +6.766853331214979E-03 +6.766853449014498E-03 +6.766853405035758E-03
+1.985727121773685E-03 +2.070539791120994E-03 +2.076658745766215E-03 +2.077672093341990E-03 +2.077897155991373E-03 +2.077961942247120E-03 +2.077984536584663E-03 +2.077993570166472E-03 +2.077997411378036E-03 +2.077999214564307E-03 +2.078000103621493E-03 +2.078000540265573E-03 +2.078000816501580E-03 +2.078000915196719E-03 +2.078001063751606E-03 +2.078001131291365E-03 +2.078001155517578E-03 +2.078001180371281E-03 +2.078001192314718E-03 +2.078001203126142E-03
+5.312383494997140E-04 +5.609947009181033E-04 +5.631752020410379E-04 +5.635500841629624E-04 +5.636322705519036E-04 +5.636553785291482E-04 +5.636632076328143E-04 +5.636664844728452E-04 +5.636678828716763E-04 +5.636685359359965E-04 +5.636688125889017E-04 +5.636690023766181E-04 +5.636690915551381E-04 +5.636692064364859E-04 +5.636691780638786E-04 +5.636692077262907E-04 +5.636692166655160E-04 +5.636692269512819E-04 +5.636692113164903E-04 +5.636692317158724E-04
+1.233414722966958E-04 +1.358308187882222E-04 +1.365737467636901E-04 +1.367284996777438E-04 +1.367627804183232E-04 +1.367717880143186E-04 +1.367750386995969E-04 +1.367763574126442E-04 +1.367769378649038E-04 +1.367772281386229E-04 +1.367773796080782E-04 +1.367774240364141E-04 +1.367774542329455E-04 +1.367774374005451E-04 +1.367774923273743E-04 +1.367774999762232E-04 +1.367775032217106E-04 +1.367775074067251E-04 +1.367774967552585E-04 +1.367775082900378E-04
+2.482727453848711E-05 +2.958168810282253E-05 +2.991559156308879E-05 +2.998294479149837E-05 +2.999916639752325E-05 +3.000344870268773E-05 +3.000542267142857E-05 +3.000608764458800E-05 +3.000636321586379E-05 +3.000650108813074E-05 +3.000654642432361E-05 +3.000660828396420E-05 +3.000662994061984E-05 +3.000666057444812E-05 +3.000664468009663E-05 +3.000664730872953E-05 +3.000664874780723E-05 +3.000665058278125E-05 +3.000664645006956E-05 +3.000665090652633E-05
+3.414135067829626E-06 +5.737132225928478E-06 +5.950405098549493E-06 +5.993461567922965E-06 +6.001056364050546E-06 +6.002767231603300E-06 +6.004074300473321E-06 +6.004378026809714E-06 +6.004560638056073E-06 +6.004661823192506E-06 +6.004706834556158E-06 +6.004721486634571E-06 +6.004734808825143E-06 +6.004740224886472E-06 +6.004743287301604E-06 +6.004748650151208E-06 +6.004749415330228E-06 +6.004750551542022E-06 +6.004749360768288E-06 +6.004750770382349E-06
+0.000000000000000E+00 +9.915805844313528E-07 +1.065380878000638E-06 +1.096581706604935E-06 +1.102774695124205E-06 +1.103399049191913E-06 +1.103959806168976E-06 +1.104114009824929E-06 +1.104252957397257E-06 +1.104313628599769E-06 +1.104331414659127E-06 +1.104353832054950E-06 +1.104364041341528E-06 +1.104366360555824E-06 +1.104372619114816E-06 +1.104370106902682E-06 +1.104370752776538E-06 +1.104371394449734E-06 +1.104371115304330E-06 +1.104371597824519E-06
+0.000000000000000E+00 +1.223516589789796E-07 +1.717363463912010E-07 +1.822912750258093E-07 +1.868098282402356E-07 +1.871761657563227E-07 +1.876817707241978E-07 +1.877524627176048E-07 +1.878111834194542E-07 +1.878318642964948E-07 +1.878458006249799E-07 +1.878619367738485E-07 +1.878675381521285E-07 +1.878729507442725E-07 +1.878717315310821E-07 +1.878745859028156E-07 +1.878750977530159E-07 +1.878753272436664E-07 +1.878752813978647E-07 +1.878753738238799E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.014173548118088E-08 +2.749493844088086E-08 +2.896209856780269E-08 +2.922069345058166E-08 +2.958774128400589E-08 +2.963863693834120E-08 +2.969482867346720E-08 +2.970270673449008E-08 +2.970821483965968E-08 +2.971983646216481E-08 +2.972295748616402E-08 +2.972495524708431E-08 +2.972655460795433E-08 +2.972741103646120E-08 +2.972773640423204E-08 +2.972789131468701E-08 +2.972792136877406E-08 +2.972798921792909E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.071052456938590E-09 +4.105283023336373E-09 +4.124129949964118E-09 +4.296459619003745E-09 +4.330373224153354E-09 +4.370704080048751E-09 +4.383995731824332E-09 +4.385689526540644E-09 +4.389857071346237E-09 +4.392996603718310E-09 +4.394507412084869E-09 +4.395143940229486E-09 +4.395828757828256E-09 +4.396229942436435E-09 +4.396250067271322E-09 +4.396314395015321E-09 +4.396330428257444E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.373388747936407E-10 +4.396402487449442E-10 +5.746126718568993E-10 +5.766055499461902E-10 +5.908697854813186E-10 +5.987650269768015E-10 +6.026410424559573E-10 +6.074487670107503E-10 +6.076417822272250E-10 +6.089099250821249E-10 +6.089478167600278E-10 +6.098712368101809E-10 +6.100526939388014E-10 +6.101398452092284E-10 +6.101841088517310E-10 +6.101862910452918E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.854264179192590E-11 +5.865609131877797E-11 +6.944759533754656E-11 +7.587938111712364E-11 +7.575681550715044E-11 +7.747118348152650E-11 +7.839467202807564E-11 +7.862162636873541E-11 +7.862154084776863E-11 +7.940381419401160E-11 +7.971060780402334E-11 +7.968888360182193E-11 +7.972235464018902E-11 +7.971819206703044E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.645344891489850E-12 +7.340872850566178E-12 +7.451255460215774E-12 +8.675635450854951E-12 +9.387140685108624E-12 +9.408934322536625E-12 +9.436516904742176E-12 +9.568930068015464E-12 +9.750583490726339E-12 +9.794609551174179E-12 +9.791598324831706E-12 +9.798313184728241E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.621990563747158E-13 +8.855953310787257E-13 +8.798797014654449E-13 +8.798700261942876E-13 +1.023158877365254E-12 +1.114165287752523E-12 +1.102035214129905E-12 +1.099471547331331E-12 +1.116380920626018E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.286813939778671E-14 +9.440089800859703E-14 +9.593536972692091E-14 +9.736269400428504E-14 +1.125934886079568E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.014748326057294E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.18.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.577927650646963E-01 +6.511523971861582E-01 +6.506776288497147E-01 +6.506001358943992E-01 +6.505828517442012E-01 +6.505778605720960E-01 +6.505761921134435E-01 +6.505755159962215E-01 +6.505752258056838E-01 +6.505750898867351E-01 +6.505750204069243E-01 +6.505749863053583E-01 +6.505749660575554E-01 +6.505749547395067E-01 +6.505749481935638E-01 +6.505749440514029E-01 +6.505749416548341E-01 +6.505749400661204E-01 +6.505749391443028E-01 +6.505749501135319E-01
+1.755675023328227E-01 +1.778812569825354E-01 +1.780467894214179E-01 +1.780737596757689E-01 +1.780797583971647E-01 +1.780814914126771E-01 +1.780820656014309E-01 +1.780823004711818E-01 +1.780824012152971E-01 +1.780824482472755E-01 +1.780824722519076E-01 +1.780824843272512E-01 +1.780824914285948E-01 +1.780824951040870E-01 +1.780824973911092E-01 +1.780824987726239E-01 +1.780824997497250E-01 +1.780825001697213E-01 +1.780825004769063E-01 +1.780824965531691E-01
+9.373772318876086E-02 +9.583880047968300E-02 +9.598878327130818E-02 +9.601324991515674E-02 +9.601868460700660E-02 +9.602025681999966E-02 +9.602078005861751E-02 +9.602099191583158E-02 +9.602108246066096E-02 +9.602112507502922E-02 +9.602114706172421E-02 +9.602115748518535E-02 +9.602116394531093E-02 +9.602116768823014E-02 +9.602116963203372E-02 +9.602117095038139E-02 +9.602117176734386E-02 +9.602117219738385E-02 +9.602117246037133E-02 +9.602116900904528E-02
+4.519288916244776E-02 +4.645133199305026E-02 +4.654123176127982E-02 +4.655593850222058E-02 +4.655921943608610E-02 +4.656016819387367E-02 +4.656048568207090E-02 +4.656061393914966E-02 +4.656066896312784E-02 +4.656069458033456E-02 +4.656070800050236E-02 +4.656071437581703E-02 +4.656071815383699E-02 +4.656072030119805E-02 +4.656072162498973E-02 +4.656072241305802E-02 +4.656072282008223E-02 +4.656072323993436E-02 +4.656072335184697E-02 +4.656072127799767E-02
+1.853314137255949E-02 +1.912618518457409E-02 +1.916877661956043E-02 +1.917574326343380E-02 +1.917730595884495E-02 +1.917775755357460E-02 +1.917791076064897E-02 +1.917797218617617E-02 +1.917799881477765E-02 +1.917801138689691E-02 +1.917801741983492E-02 +1.917802052942590E-02 +1.917802228233320E-02 +1.917802333213140E-02 +1.917802394290648E-02 +1.917802433185631E-02 +1.917802448669513E-02 +1.917802464964856E-02 +1.917802476834262E-02 +1.917802380421252E-02
+6.507493183737239E-03 +6.746237359660342E-03 +6.763173677882117E-03 +6.765936477632854E-03 +6.766564679810743E-03 +6.766745682185301E-03 +6.766807279599575E-03 +6.766832154957031E-03 +6.766842763242874E-03 +6.766847765604196E-03 +6.766850362307923E-03 +6.766851648101344E-03 +6.766852351169711E-03 +6.766852792160405E-03 +6.766853029077909E-03 +6.766853190302141E-03 +6.766853225257033E-03 +6.766853298519339E-03 +6.766853382740984E-03 +6.766853002607273E-03
+1.985697844881638E-03 +2.070543280200223E-03 +2.076676559018729E-03 +2.077671072033787E-03 +2.077896594523933E-03 +2.077962125406038E-03 +2.077984644324926E-03 +2.077993583098633E-03 +2.077997476644114E-03 +2.077999209992405E-03 +2.078000088291369E-03 +2.078000556957899E-03 +2.078000815494447E-03 +2.078000974809500E-03 +2.078001062539787E-03 +2.078001123207163E-03 +2.078001125743735E-03 +2.078001169544465E-03 +2.078001200671020E-03 +2.078001072590372E-03
+5.312124689977497E-04 +5.609801300100442E-04 +5.631954130121907E-04 +5.635513591235346E-04 +5.636324359433477E-04 +5.636552629384992E-04 +5.636631186581146E-04 +5.636664337045997E-04 +5.636678265312099E-04 +5.636685386201998E-04 +5.636688369827690E-04 +5.636690065217784E-04 +5.636690963031131E-04 +5.636691493577071E-04 +5.636691820236613E-04 +5.636692042383787E-04 +5.636692039511080E-04 +5.636692267206812E-04 +5.636692324784313E-04 +5.636691955602958E-04
+1.233320019096306E-04 +1.358356166588761E-04 +1.365887478484632E-04 +1.367286954802129E-04 +1.367628940032217E-04 +1.367717752284540E-04 +1.367750957933297E-04 +1.367764070629040E-04 +1.367769388380087E-04 +1.367772297216723E-04 +1.367773598189187E-04 +1.367774191765184E-04 +1.367774593809900E-04 +1.367774783489482E-04 +1.367774897502875E-04 +1.367774988234438E-04 +1.367774992780210E-04 +1.367775087937314E-04 +1.367775086876506E-04 +1.367774995679209E-04
+2.482929222808669E-05 +2.958142948438984E-05 +2.992702590691831E-05 +2.998247706235436E-05 +2.999904783547986E-05 +3.000344221780766E-05 +3.000540058078224E-05 +3.000605804210105E-05 +3.000638278702578E-05 +3.000650502574078E-05 +3.000655855848886E-05 +3.000660795755780E-05 +3.000662901496170E-05 +3.000663955651721E-05 +3.000664295448951E-05 +3.000664709103593E-05 +3.000664783474938E-05 +3.000665131329167E-05 +3.000665094229227E-05 +3.000664903233587E-05
+3.414086964615711E-06 +5.736821778188304E-06 +5.960372607676636E-06 +5.993198862449846E-06 +6.001115463818831E-06 +6.002788887456526E-06 +6.004070584339942E-06 +6.004380742233289E-06 +6.004572570030967E-06 +6.004660432905429E-06 +6.004699807505199E-06 +6.004718639819697E-06 +6.004737509434225E-06 +6.004743557113502E-06 +6.004746163819537E-06 +6.004748684323115E-06 +6.004749343811433E-06 +6.004750749323338E-06 +6.004750673380699E-06 +6.004750416707412E-06
+0.000000000000000E+00 +9.912340595027830E-07 +1.075219794759293E-06 +1.096602138348915E-06 +1.102789273063364E-06 +1.103405395340902E-06 +1.103975585809792E-06 +1.104115856083468E-06 +1.104250915801502E-06 +1.104314192520321E-06 +1.104330576267136E-06 +1.104354034783122E-06 +1.104362910611508E-06 +1.104367899355165E-06 +1.104368793097806E-06 +1.104370161434508E-06 +1.104370907156566E-06 +1.104371393429368E-06 +1.104371475373547E-06 +1.104371542106327E-06
+0.000000000000000E+00 +1.223021208529986E-07 +1.727928136458381E-07 +1.822736576792720E-07 +1.867901332656101E-07 +1.871840274287769E-07 +1.876828227077740E-07 +1.877553320941229E-07 +1.877967784985415E-07 +1.878290990150562E-07 +1.878459227572522E-07 +1.878620908902345E-07 +1.878684235870836E-07 +1.878719220749181E-07 +1.878736918593989E-07 +1.878746588587908E-07 +1.878749534880817E-07 +1.878752446439034E-07 +1.878753215775712E-07 +1.878753858803274E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.026783574612959E-08 +2.751438845000140E-08 +2.896445666850457E-08 +2.921963299515469E-08 +2.958543496298262E-08 +2.963677305315022E-08 +2.969592579781191E-08 +2.970567407556124E-08 +2.970585325781195E-08 +2.971886421966944E-08 +2.972272751249559E-08 +2.972468206189990E-08 +2.972689829532889E-08 +2.972754921996265E-08 +2.972769312405747E-08 +2.972786264850924E-08 +2.972797564356442E-08 +2.972800112559502E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.078620563020682E-09 +4.107387808854469E-09 +4.122488756609500E-09 +4.297646503925336E-09 +4.330494467329862E-09 +4.371234196387659E-09 +4.383005129336652E-09 +4.385220387434450E-09 +4.390475903122677E-09 +4.393088208236583E-09 +4.394864278524430E-09 +4.394939388185419E-09 +4.395923357608657E-09 +4.395992988891308E-09 +4.396199676300808E-09 +4.396291259220425E-09 +4.396334576956313E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.378570966343684E-10 +4.393555307107470E-10 +5.741365943712663E-10 +5.766245064290864E-10 +5.907686803654473E-10 +5.992179600696457E-10 +6.024780408865853E-10 +6.073372509749429E-10 +6.076644521052205E-10 +6.087467989706732E-10 +6.096460747337217E-10 +6.098747045190620E-10 +6.098591171898784E-10 +6.101319405181353E-10 +6.102018584812216E-10 +6.101962030497568E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.860193783561135E-11 +5.873907748537197E-11 +6.955088931350966E-11 +7.571644703216033E-11 +7.581678980464844E-11 +7.751097978510101E-11 +7.834356912020372E-11 +7.858288059598162E-11 +7.852355507325503E-11 +7.949765165706065E-11 +7.959601486940520E-11 +7.968781612330693E-11 +7.973182209863657E-11 +7.972357330618142E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.626834375095826E-12 +7.376266175229952E-12 +7.418931669910183E-12 +8.681837839740032E-12 +9.403337662237202E-12 +9.452213900743739E-12 +9.450073618762796E-12 +9.543086329902593E-12 +9.682943476159015E-12 +9.789798890319274E-12 +9.791213692213953E-12 +9.803187716933663E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.574009806078434E-13 +8.790341619725312E-13 +8.788431499936506E-13 +8.718505998375383E-13 +1.023738317072673E-12 +1.095541582702676E-12 +1.090699008544074E-12 +1.107689748009166E-12 +1.120679053601373E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.245899168863279E-14 +1.010853793792539E-13 +9.972615891225568E-14 +9.523534586717020E-14 +1.129056898579195E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.079167279655111E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.19.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.617786142699420E-01 +5.686211276167307E-01 +5.691084986957736E-01 +5.691872708360500E-01 +5.692045585867805E-01 +5.692095616116589E-01 +5.692112096041665E-01 +5.692118813647737E-01 +5.692121704216233E-01 +5.692123020957077E-01 +5.692123708750152E-01 +5.692124049286551E-01 +5.692124243098355E-01 +5.692124350680018E-01 +5.692124417255050E-01 +5.692124457631601E-01 +5.692124481232816E-01 +5.692124496717553E-01 +5.692124508526426E-01 +5.692124514602139E-01
+2.096416693400163E-01 +2.071805222635550E-01 +2.070053373185024E-01 +2.069768223026579E-01 +2.069705730835664E-01 +2.069687508267981E-01 +2.069681525086291E-01 +2.069679064031024E-01 +2.069678032265301E-01 +2.069677547193305E-01 +2.069677295256092E-01 +2.069677173849366E-01 +2.069677105855037E-01 +2.069677062824219E-01 +2.069677039452109E-01 +2.069677025686447E-01 +2.069677015954972E-01 +2.069677010013219E-01 +2.069677005136232E-01 +2.069677003922741E-01
+1.244394895431625E-01 +1.222316593536917E-01 +1.220738492746166E-01 +1.220484255739698E-01 +1.220427912581475E-01 +1.220411575360643E-01 +1.220406212909988E-01 +1.220404033977028E-01 +1.220403064483710E-01 +1.220402649983205E-01 +1.220402424609275E-01 +1.220402312114454E-01 +1.220402248256741E-01 +1.220402216110772E-01 +1.220402192952162E-01 +1.220402180257128E-01 +1.220402172186606E-01 +1.220402167374044E-01 +1.220402163453141E-01 +1.220402161179825E-01
+6.337795759009190E-02 +6.208131853840674E-02 +6.198868590599526E-02 +6.197380997456613E-02 +6.197052680413308E-02 +6.196958017026208E-02 +6.196926950829415E-02 +6.196914272024399E-02 +6.196908913356790E-02 +6.196906264413617E-02 +6.196904971893828E-02 +6.196904324234474E-02 +6.196903944492049E-02 +6.196903737746595E-02 +6.196903625555451E-02 +6.196903538176983E-02 +6.196903504710741E-02 +6.196903474612508E-02 +6.196903474224795E-02 +6.196903441520858E-02
+2.693623192692533E-02 +2.634847680010284E-02 +2.630659003953254E-02 +2.629985816089168E-02 +2.629839003220400E-02 +2.629797022883590E-02 +2.629783073832737E-02 +2.629777490838639E-02 +2.629774996638552E-02 +2.629773975497815E-02 +2.629773394769159E-02 +2.629773102889327E-02 +2.629772936932842E-02 +2.629772852198831E-02 +2.629772790119350E-02 +2.629772755437990E-02 +2.629772737487688E-02 +2.629772725410561E-02 +2.629772703160533E-02 +2.629772709091197E-02
+9.714524387148959E-03 +9.500711688500352E-03 +9.485408406816923E-03 +9.482963032591763E-03 +9.482433909656028E-03 +9.482283907590778E-03 +9.482234453021489E-03 +9.482213586570308E-03 +9.482205287941914E-03 +9.482201044154197E-03 +9.482199097131341E-03 +9.482198040434077E-03 +9.482197461765153E-03 +9.482197211260193E-03 +9.482196954346494E-03 +9.482196840791450E-03 +9.482196770361488E-03 +9.482196721695766E-03 +9.482196643759948E-03 +9.482196671583801E-03
+3.029326812509892E-03 +2.966617367491394E-03 +2.962180037274845E-03 +2.961475864847457E-03 +2.961329773101217E-03 +2.961287831050223E-03 +2.961273250286809E-03 +2.961267934255257E-03 +2.961265633848198E-03 +2.961264487794244E-03 +2.961263924397109E-03 +2.961263628962141E-03 +2.961263464593872E-03 +2.961263394053914E-03 +2.961263341933922E-03 +2.961263301947362E-03 +2.961263291037365E-03 +2.961263279348461E-03 +2.961263274871704E-03 +2.961263266597112E-03
+8.298464849146529E-04 +8.152778555515353E-04 +8.144882124718325E-04 +8.143445383697576E-04 +8.143275458596205E-04 +8.143217436364297E-04 +8.143194401234668E-04 +8.143183836417523E-04 +8.143179781936271E-04 +8.143179110539664E-04 +8.143178115724697E-04 +8.143177692969648E-04 +8.143177361942055E-04 +8.143177151567875E-04 +8.143177233921761E-04 +8.143177088319652E-04 +8.143177135961763E-04 +8.143177148198534E-04 +8.143177193683536E-04 +8.143177112728688E-04
+2.010561866075666E-04 +1.997584819670255E-04 +1.998569708143275E-04 +1.998632521358886E-04 +1.998722257706137E-04 +1.998763325517470E-04 +1.998769625531865E-04 +1.998773484886100E-04 +1.998774487899087E-04 +1.998775699172716E-04 +1.998776001306898E-04 +1.998776341774795E-04 +1.998776347303101E-04 +1.998776302809014E-04 +1.998776434702231E-04 +1.998776392176471E-04 +1.998776437098864E-04 +1.998776464054338E-04 +1.998776482486647E-04 +1.998776454748957E-04
+4.241693434647337E-05 +4.401365437064853E-05 +4.424054614289156E-05 +4.426682358725426E-05 +4.427716521166277E-05 +4.428168998030330E-05 +4.428273519897375E-05 +4.428318428688120E-05 +4.428336512590195E-05 +4.428348654423608E-05 +4.428354683198738E-05 +4.428358257238451E-05 +4.428359109180571E-05 +4.428359137614769E-05 +4.428360088027694E-05 +4.428360048568843E-05 +4.428360253863828E-05 +4.428360437749995E-05 +4.428360490479432E-05 +4.428360450259326E-05
+7.840217218762284E-06 +8.689927131231463E-06 +8.906428834706800E-06 +8.925313672791327E-06 +8.933906965751109E-06 +8.937009197124288E-06 +8.937557280538650E-06 +8.938048976210985E-06 +8.938182904261108E-06 +8.938278582128506E-06 +8.938340630000797E-06 +8.938366674730868E-06 +8.938374462655562E-06 +8.938378404315298E-06 +8.938384445013343E-06 +8.938384633833975E-06 +8.938385657060801E-06 +8.938386806039365E-06 +8.938387011378731E-06 +8.938387239923551E-06
+1.026307110116237E-06 +1.550724936932725E-06 +1.640405066636945E-06 +1.647503668324021E-06 +1.653522661610140E-06 +1.655512409906504E-06 +1.656022439296346E-06 +1.656281018059427E-06 +1.656387991722037E-06 +1.656437252789714E-06 +1.656485213024140E-06 +1.656500279104693E-06 +1.656508776939949E-06 +1.656511143701735E-06 +1.656515555740103E-06 +1.656515844159925E-06 +1.656516728437374E-06 +1.656517339312725E-06 +1.656517399700483E-06 +1.656517487741624E-06
+0.000000000000000E+00 +2.466377386654547E-07 +2.731461156980903E-07 +2.774086169837375E-07 +2.818119904210828E-07 +2.832524691346359E-07 +2.834315242162189E-07 +2.836100545913665E-07 +2.836659776189489E-07 +2.836848097777119E-07 +2.837219996705423E-07 +2.837329744910066E-07 +2.837359660657237E-07 +2.837400144263039E-07 +2.837427710168864E-07 +2.837432975478672E-07 +2.837441506640261E-07 +2.837444324823978E-07 +2.837445728374734E-07 +2.837446682793823E-07
+0.000000000000000E+00 +2.908983441292284E-08 +4.011761375921662E-08 +4.280504329429483E-08 +4.370307811162615E-08 +4.488352792383417E-08 +4.497202976343211E-08 +4.510728022853458E-08 +4.513064090898698E-08 +4.514618398843355E-08 +4.516457192385399E-08 +4.516770008522029E-08 +4.517181832763233E-08 +4.517452759027241E-08 +4.517609311332170E-08 +4.517656544080681E-08 +4.517715994725423E-08 +4.517733905046972E-08 +4.517747640318563E-08 +4.517746660609327E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.494420745758569E-09 +5.971093748225311E-09 +6.026223280055254E-09 +6.531098199367122E-09 +6.570146641933287E-09 +6.684988491250016E-09 +6.685327556216152E-09 +6.695735196981529E-09 +6.709683499399501E-09 +6.712091589132775E-09 +6.714445250883378E-09 +6.716946486888563E-09 +6.718261849835520E-09 +6.718464577298446E-09 +6.718770076046133E-09 +6.719154803698863E-09 +6.719120730832439E-09 +6.719197401708685E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.382265071816931E-10 +6.446204580924635E-10 +8.456331883168221E-10 +8.679223557923458E-10 +9.129083286502148E-10 +9.135444568044130E-10 +9.194975203701310E-10 +9.340988208527320E-10 +9.330094812987617E-10 +9.340110826516962E-10 +9.364414239723333E-10 +9.366839931625552E-10 +9.367492242183781E-10 +9.370826362095890E-10 +9.373455427231957E-10 +9.374680753245295E-10 +9.375139347522824E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.721030936069997E-11 +8.704701209008869E-11 +1.122903472876366E-10 +1.122199440095121E-10 +1.149709361889046E-10 +1.201120035686648E-10 +1.201363854260619E-10 +1.211766429702609E-10 +1.226201783269034E-10 +1.227339407227190E-10 +1.227465841760533E-10 +1.229106767740620E-10 +1.231149021381505E-10 +1.231160066963343E-10 +1.231469288813033E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.100006177849198E-11 +1.100217243763973E-11 +1.099706509840749E-11 +1.411443029151406E-11 +1.408681611982860E-11 +1.432443479464400E-11 +1.497435035050305E-11 +1.492166672192428E-11 +1.491455170928720E-11 +1.498762243703455E-11 +1.523553409981002E-11 +1.524114288192139E-11 +1.525932532270935E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.304197009946646E-12 +1.306320870540868E-12 +1.328434299864195E-12 +1.660237280378436E-12 +1.655330087348555E-12 +1.662445638699261E-12 +1.706404031241557E-12 +1.690094087325744E-12 +1.771706548825905E-12 +1.766874590393367E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.497817735377769E-13 +1.494347583385917E-13 +1.481131357804766E-13 +1.475891677822949E-13 +1.526196640968382E-13 +1.818014416125297E-13 +1.857338343547660E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.665517466685979E-14 +1.577712998282197E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.19.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.617756548443255E-01 +5.686191513485465E-01 +5.691085550227364E-01 +5.691872401447743E-01 +5.692045621946830E-01 +5.692095618638316E-01 +5.692112109892233E-01 +5.692118816131143E-01 +5.692121704319673E-01 +5.692123023067350E-01 +5.692123708379097E-01 +5.692124047614819E-01 +5.692124236491826E-01 +5.692124352003242E-01 +5.692124417145741E-01 +5.692124457806954E-01 +5.692124484767778E-01 +5.692124498754830E-01 +5.692124506005583E-01 +5.692124442684918E-01
+2.096427939598312E-01 +2.071812917827512E-01 +2.070053158794020E-01 +2.069768199239382E-01 +2.069705699429626E-01 +2.069687510419821E-01 +2.069681519487226E-01 +2.069679068848473E-01 +2.069678024975753E-01 +2.069677547437540E-01 +2.069677295230334E-01 +2.069677175585508E-01 +2.069677106026740E-01 +2.069677064210656E-01 +2.069677039208440E-01 +2.069677025005091E-01 +2.069677013121157E-01 +2.069677008923191E-01 +2.069677005082075E-01 +2.069677029076886E-01
+1.244403229104217E-01 +1.222322779689435E-01 +1.220738346731237E-01 +1.220484299654316E-01 +1.220427910126196E-01 +1.220411573741118E-01 +1.220406209087364E-01 +1.220404031514492E-01 +1.220403079763747E-01 +1.220402647988512E-01 +1.220402424551905E-01 +1.220402312323847E-01 +1.220402251738808E-01 +1.220402212634663E-01 +1.220402193083409E-01 +1.220402178700004E-01 +1.220402172207330E-01 +1.220402166586695E-01 +1.220402167484433E-01 +1.220402185083480E-01
+6.337875361282908E-02 +6.208167671968557E-02 +6.198867561615816E-02 +6.197381362852260E-02 +6.197052709558051E-02 +6.196957974442393E-02 +6.196926907542049E-02 +6.196914249210386E-02 +6.196908786468849E-02 +6.196906273678619E-02 +6.196904977429868E-02 +6.196904328844544E-02 +6.196903963046260E-02 +6.196903745645018E-02 +6.196903624824959E-02 +6.196903563758677E-02 +6.196903487551137E-02 +6.196903477834375E-02 +6.196903431056970E-02 +6.196903568112604E-02
+2.693618266000598E-02 +2.634863964516798E-02 +2.630658083535387E-02 +2.629986778373518E-02 +2.629838928845653E-02 +2.629797064518905E-02 +2.629783107511271E-02 +2.629777473952785E-02 +2.629775071297567E-02 +2.629773966047372E-02 +2.629773394119967E-02 +2.629773097642632E-02 +2.629772944559571E-02 +2.629772850167979E-02 +2.629772791429314E-02 +2.629772752332744E-02 +2.629772746719014E-02 +2.629772721521652E-02 +2.629772723196911E-02 +2.629772775560507E-02
+9.714770685858335E-03 +9.500766619276265E-03 +9.485410185131471E-03 +9.482964418930680E-03 +9.482434142561818E-03 +9.482283625129493E-03 +9.482233917983699E-03 +9.482213560760483E-03 +9.482205001497886E-03 +9.482201060115204E-03 +9.482199077036336E-03 +9.482198015309822E-03 +9.482197482162219E-03 +9.482197179212486E-03 +9.482196964179566E-03 +9.482196781032405E-03 +9.482196804201704E-03 +9.482196707679694E-03 +9.482196748895316E-03 +9.482196931574411E-03
+3.029341541064912E-03 +2.966620274159725E-03 +2.962180891538707E-03 +2.961476461529113E-03 +2.961330045639205E-03 +2.961287757253720E-03 +2.961273430709298E-03 +2.961267809777238E-03 +2.961265543659069E-03 +2.961264450683099E-03 +2.961263916020767E-03 +2.961263635926970E-03 +2.961263466519175E-03 +2.961263403558068E-03 +2.961263345850534E-03 +2.961263304121037E-03 +2.961263282072909E-03 +2.961263281180165E-03 +2.961263277480239E-03 +2.961263341820646E-03
+8.298184105396647E-04 +8.152893975237204E-04 +8.144832501523773E-04 +8.143472678806942E-04 +8.143271332079419E-04 +8.143217987580859E-04 +8.143195045016646E-04 +8.143185178030709E-04 +8.143180129731821E-04 +8.143178950839612E-04 +8.143178124829492E-04 +8.143177793887693E-04 +8.143177353343731E-04 +8.143177343162069E-04 +8.143177231193426E-04 +8.143177285987418E-04 +8.143177027921027E-04 +8.143177171236187E-04 +8.143177063673597E-04 +8.143177279125040E-04
+2.010684517044724E-04 +1.997565815637878E-04 +1.998582444004013E-04 +1.998657442196582E-04 +1.998723205387631E-04 +1.998763242684737E-04 +1.998769041132754E-04 +1.998772415285996E-04 +1.998774796359947E-04 +1.998775693460103E-04 +1.998776128730363E-04 +1.998776332943109E-04 +1.998776377071118E-04 +1.998776419077555E-04 +1.998776462884519E-04 +1.998776517478342E-04 +1.998776388037548E-04 +1.998776470129421E-04 +1.998776417332267E-04 +1.998776483691827E-04
+4.242529708468498E-05 +4.401106617518730E-05 +4.424109387828156E-05 +4.426806689304924E-05 +4.427706829424134E-05 +4.428176511570531E-05 +4.428271323826839E-05 +4.428323068928251E-05 +4.428338109361218E-05 +4.428349133560861E-05 +4.428355056731548E-05 +4.428357794329765E-05 +4.428359208381381E-05 +4.428359682279534E-05 +4.428359730522886E-05 +4.428360544010523E-05 +4.428360099804608E-05 +4.428360434552928E-05 +4.428360292887823E-05 +4.428360493265607E-05
+7.841738946530498E-06 +8.692594579924454E-06 +8.906344296810157E-06 +8.926855096146054E-06 +8.934063004035961E-06 +8.936920304314525E-06 +8.937587654211133E-06 +8.938041297309810E-06 +8.938189999462422E-06 +8.938281185186349E-06 +8.938346678864571E-06 +8.938363687990161E-06 +8.938378487660436E-06 +8.938380666553670E-06 +8.938388697973817E-06 +8.938385912637863E-06 +8.938385229574965E-06 +8.938386721867218E-06 +8.938386580048388E-06 +8.938387318918542E-06
+1.025887394512887E-06 +1.550564614954872E-06 +1.640237019953301E-06 +1.649821682693595E-06 +1.653549887508400E-06 +1.655556947907292E-06 +1.656010645569308E-06 +1.656274629923425E-06 +1.656388795075825E-06 +1.656439389434971E-06 +1.656486053282257E-06 +1.656499031335198E-06 +1.656509064728948E-06 +1.656512354552199E-06 +1.656512462968910E-06 +1.656516043951469E-06 +1.656516642063072E-06 +1.656517131190052E-06 +1.656517296170989E-06 +1.656517530415649E-06
+0.000000000000000E+00 +2.464298685891953E-07 +2.731171584306922E-07 +2.801529014062419E-07 +2.817374027169982E-07 +2.832304742222283E-07 +2.834437964728562E-07 +2.836156325381360E-07 +2.836667653922201E-07 +2.836872968379078E-07 +2.837242841406819E-07 +2.837302281205180E-07 +2.837385162308463E-07 +2.837405333147207E-07 +2.837449539843344E-07 +2.837434994414317E-07 +2.837441105326398E-07 +2.837446060849677E-07 +2.837445691131186E-07 +2.837446831691371E-07
+0.000000000000000E+00 +2.900711684955575E-08 +4.011508779301698E-08 +4.310798394021600E-08 +4.374171579333097E-08 +4.488836544520625E-08 +4.496151126570175E-08 +4.510554748740829E-08 +4.512921672767088E-08 +4.513575320393705E-08 +4.516336643630884E-08 +4.516682648724713E-08 +4.517266207181985E-08 +4.517467888241403E-08 +4.517593743415876E-08 +4.517661256193154E-08 +4.517717723362793E-08 +4.517731685215982E-08 +4.517745464434075E-08 +4.517748288087822E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.494562431201906E-09 +6.013681906277302E-09 +6.016651544868205E-09 +6.530599102596036E-09 +6.574396464915311E-09 +6.684935196635097E-09 +6.686228198242945E-09 +6.698157277364329E-09 +6.710171951911988E-09 +6.712220046319289E-09 +6.714754177926181E-09 +6.717143466528221E-09 +6.718372944054431E-09 +6.718603901284902E-09 +6.718770825173329E-09 +6.719111076979087E-09 +6.719115366253164E-09 +6.719193685344208E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.427780902920079E-10 +6.467871164807845E-10 +8.461351637906770E-10 +8.671731019869975E-10 +9.131855247015677E-10 +9.131989509280333E-10 +9.187757958928231E-10 +9.328652817657080E-10 +9.328869926424908E-10 +9.346386069452687E-10 +9.363628942250635E-10 +9.370694040792916E-10 +9.367391261689449E-10 +9.370933422610669E-10 +9.374536113399630E-10 +9.374714896752579E-10 +9.375122409433776E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.709291938191437E-11 +8.704257920619658E-11 +1.121026725057103E-10 +1.123368579492666E-10 +1.152558553697629E-10 +1.206292256310879E-10 +1.206127158208821E-10 +1.204492981191658E-10 +1.226985899669093E-10 +1.226350891569414E-10 +1.227701346977571E-10 +1.229083760060731E-10 +1.230636180371857E-10 +1.231057616452829E-10 +1.231461958255164E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.105641597668364E-11 +1.097887867202672E-11 +1.097016632016166E-11 +1.394231941241899E-11 +1.396184327692076E-11 +1.448280583010936E-11 +1.491149526697002E-11 +1.496122421091378E-11 +1.491605750210432E-11 +1.499018218595757E-11 +1.530311592019378E-11 +1.524503594440228E-11 +1.525362813849739E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.341108319271462E-12 +1.336973240427676E-12 +1.287491506889314E-12 +1.674240647108913E-12 +1.641523410024564E-12 +1.657635078673056E-12 +1.703713676912938E-12 +1.727732597100209E-12 +1.767218262394232E-12 +1.767536251092679E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.459120682405642E-13 +1.506392270688883E-13 +1.492341861369051E-13 +1.478133009602070E-13 +1.406939350542979E-13 +1.814453938138212E-13 +1.846871709575535E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.637140597309946E-14 +1.578910159823319E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.2.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.445917014486253E-01 +6.432196295161042E-01 +6.431262276148518E-01 +6.431110040031910E-01 +6.431070965607005E-01 +6.431060304390853E-01 +6.431056847115484E-01 +6.431055429117053E-01 +6.431054851316443E-01 +6.431054528551179E-01 +6.431054384784644E-01 +6.431054307367070E-01 +6.431054256145314E-01 +6.431054229780353E-01 +6.431054215162937E-01 +6.431054201674029E-01 +6.431054197547053E-01 +6.431054196564442E-01 +6.431054192004769E-01 +6.431054190498572E-01
+1.770629918460191E-01 +1.774631171626769E-01 +1.774886405962764E-01 +1.774927040805134E-01 +1.774937665126417E-01 +1.774940468216055E-01 +1.774941357414357E-01 +1.774941723697326E-01 +1.774941867675673E-01 +1.774941953225201E-01 +1.774941988937256E-01 +1.774942008827599E-01 +1.774942022203130E-01 +1.774942029293811E-01 +1.774942033507739E-01 +1.774942036460290E-01 +1.774942037801349E-01 +1.774942037856220E-01 +1.774942039070589E-01 +1.774942039523277E-01
+9.851585699826271E-02 +9.896284688649085E-02 +9.899369736746967E-02 +9.899875213724101E-02 +9.900004641633274E-02 +9.900040128075324E-02 +9.900051670211957E-02 +9.900056396758439E-02 +9.900058334883734E-02 +9.900059409972389E-02 +9.900059889686272E-02 +9.900060148796461E-02 +9.900060320621118E-02 +9.900060406545910E-02 +9.900060455439641E-02 +9.900060498707511E-02 +9.900060514280172E-02 +9.900060518214128E-02 +9.900060532723734E-02 +9.900060537555354E-02
+4.889166229811697E-02 +4.918264442297277E-02 +4.920319609052893E-02 +4.920658696714151E-02 +4.920745011898313E-02 +4.920768924253428E-02 +4.920776750753030E-02 +4.920779957211514E-02 +4.920781284091672E-02 +4.920782005529933E-02 +4.920782335925501E-02 +4.920782511176738E-02 +4.920782626882382E-02 +4.920782685063338E-02 +4.920782716593938E-02 +4.920782748953030E-02 +4.920782757201575E-02 +4.920782760194412E-02 +4.920782770379489E-02 +4.920782773351647E-02
+2.050115759907820E-02 +2.064531287083288E-02 +2.065557693514000E-02 +2.065727433300382E-02 +2.065770500008218E-02 +2.065782497987084E-02 +2.065786439602145E-02 +2.065788054578269E-02 +2.065788724781676E-02 +2.065789085774631E-02 +2.065789253847049E-02 +2.065789341891006E-02 +2.065789399255229E-02 +2.065789429191852E-02 +2.065789444279030E-02 +2.065789461956937E-02 +2.065789465105029E-02 +2.065789466667415E-02 +2.065789471891083E-02 +2.065789473522266E-02
+7.338060063782370E-03 +7.397140155557870E-03 +7.401300577454020E-03 +7.401988044563720E-03 +7.402162077673923E-03 +7.402210724020414E-03 +7.402226753626886E-03 +7.402233316688076E-03 +7.402236042887245E-03 +7.402237500701127E-03 +7.402238190905178E-03 +7.402238548200856E-03 +7.402238776957198E-03 +7.402238902128756E-03 +7.402238960511924E-03 +7.402239038533855E-03 +7.402239047021548E-03 +7.402239053261998E-03 +7.402239075607964E-03 +7.402239083155866E-03
+2.280259639259736E-03 +2.300960160468312E-03 +2.302393612960726E-03 +2.302628519443294E-03 +2.302687866645860E-03 +2.302704484237413E-03 +2.302709976199257E-03 +2.302712219832016E-03 +2.302713153249596E-03 +2.302713648292714E-03 +2.302713886647066E-03 +2.302714009101102E-03 +2.302714086001985E-03 +2.302714129998252E-03 +2.302714149284861E-03 +2.302714178534278E-03 +2.302714179685450E-03 +2.302714181344694E-03 +2.302714189959853E-03 +2.302714192611007E-03
+6.245716069419617E-04 +6.310924612156633E-04 +6.315267971640356E-04 +6.315964831602467E-04 +6.316140240408747E-04 +6.316189378182708E-04 +6.316205670211193E-04 +6.316212294709449E-04 +6.316215061497846E-04 +6.316216513221427E-04 +6.316217223340108E-04 +6.316217587818340E-04 +6.316217812412620E-04 +6.316217945381457E-04 +6.316218001676391E-04 +6.316218097503819E-04 +6.316218094540315E-04 +6.316218096265044E-04 +6.316218126647738E-04 +6.316218133489946E-04
+1.525376584407832E-04 +1.546257738063229E-04 +1.547484533178527E-04 +1.547669492867206E-04 +1.547715317797139E-04 +1.547728152013795E-04 +1.547732420651106E-04 +1.547734142082826E-04 +1.547734866247670E-04 +1.547735241005017E-04 +1.547735426939123E-04 +1.547735522969414E-04 +1.547735581153851E-04 +1.547735616319191E-04 +1.547735631150832E-04 +1.547735659035416E-04 +1.547735656261119E-04 +1.547735655392011E-04 +1.547735665092931E-04 +1.547735666285959E-04
+3.345814694369967E-05 +3.420919895879076E-05 +3.424613620067267E-05 +3.425062886782033E-05 +3.425171068846914E-05 +3.425201158029773E-05 +3.425211197495470E-05 +3.425215194492692E-05 +3.425216892703468E-05 +3.425217756957259E-05 +3.425218191087555E-05 +3.425218418200364E-05 +3.425218553925164E-05 +3.425218636446659E-05 +3.425218672172818E-05 +3.425218744953900E-05 +3.425218733098528E-05 +3.425218726896259E-05 +3.425218754663798E-05 +3.425218755412806E-05
+6.506368488109973E-06 +6.893880138417090E-06 +6.907045948996339E-06 +6.908173654428054E-06 +6.908412774277052E-06 +6.908477395913207E-06 +6.908498940679088E-06 +6.908507353566690E-06 +6.908510962773140E-06 +6.908512763496479E-06 +6.908513678268751E-06 +6.908514165112613E-06 +6.908514453406834E-06 +6.908514627733757E-06 +6.908514707172586E-06 +6.908514878484041E-06 +6.908514840730214E-06 +6.908514816459712E-06 +6.908514887461407E-06 +6.908514883932578E-06
+1.100051790522681E-06 +1.273772438455970E-06 +1.279260802278957E-06 +1.279662731156507E-06 +1.279715822967003E-06 +1.279729324755876E-06 +1.279733652286917E-06 +1.279735287344796E-06 +1.279735988578089E-06 +1.279736330545675E-06 +1.279736506546530E-06 +1.279736601674554E-06 +1.279736657785931E-06 +1.279736691520376E-06 +1.279736708155351E-06 +1.279736744420740E-06 +1.279736734659469E-06 +1.279736726999028E-06 +1.279736743327621E-06 +1.279736742039760E-06
+1.362742482877277E-07 +2.150268066552322E-07 +2.189033587778435E-07 +2.191263538755534E-07 +2.191441308345680E-07 +2.191468637228450E-07 +2.191477757752924E-07 +2.191480843906625E-07 +2.191482099200220E-07 +2.191482689775425E-07 +2.191483005026753E-07 +2.191483171951867E-07 +2.191483273155550E-07 +2.191483335879512E-07 +2.191483368500635E-07 +2.191483437091975E-07 +2.191483414664923E-07 +2.191483393859956E-07 +2.191483426780042E-07 +2.191483429196131E-07
+0.000000000000000E+00 +3.354599766791165E-08 +3.476472442435558E-08 +3.488047020782160E-08 +3.488746088961601E-08 +3.488830231246243E-08 +3.488850601133644E-08 +3.488857522609033E-08 +3.488859484162554E-08 +3.488860475261020E-08 +3.488860963239164E-08 +3.488861281235123E-08 +3.488861390338075E-08 +3.488861566182808E-08 +3.488861673619955E-08 +3.488861741937828E-08 +3.488861739012612E-08 +3.488861579879520E-08 +3.488861727782045E-08 +3.488861746923386E-08
+0.000000000000000E+00 +4.666466169225954E-09 +5.095068750592316E-09 +5.184005155981830E-09 +5.188452659331802E-09 +5.188874142366731E-09 +5.188964031973896E-09 +5.188979426395241E-09 +5.188982242651307E-09 +5.188983190392217E-09 +5.188983909450564E-09 +5.188984278140782E-09 +5.188984482278685E-09 +5.188984863957577E-09 +5.188985779400150E-09 +5.188985277659004E-09 +5.188985557372004E-09 +5.188984716808329E-09 +5.188985493461845E-09 +5.188985315726504E-09
+0.000000000000000E+00 +4.990800824883451E-10 +6.806869349379624E-10 +7.212432503750261E-10 +7.237732198581389E-10 +7.240483608860494E-10 +7.240816272340984E-10 +7.240922261553836E-10 +7.240917487198689E-10 +7.240920575285921E-10 +7.240917015487176E-10 +7.240922191409596E-10 +7.240918499851392E-10 +7.240923010005867E-10 +7.240935643995130E-10 +7.240924973197787E-10 +7.240933629451839E-10 +7.240918199881161E-10 +7.240932150437069E-10 +7.240923913443835E-10
+0.000000000000000E+00 +0.000000000000000E+00 +6.803638110304121E-11 +9.307882496531112E-11 +9.492651943505027E-11 +9.512416973801158E-11 +9.515583897932684E-11 +9.515788037453017E-11 +9.515968101579636E-11 +9.515759278324266E-11 +9.515836914058311E-11 +9.515828901772997E-11 +9.515836222168518E-11 +9.515840458183415E-11 +9.515788323886817E-11 +9.515777331760118E-11 +9.515767576608974E-11 +9.515836107753164E-11 +9.515769401842369E-11 +9.515845941183080E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.101987176603131E-11 +1.165452167953496E-11 +1.180183603824141E-11 +1.181219421495486E-11 +1.181378155791470E-11 +1.181330803385404E-11 +1.181327055109200E-11 +1.181393574088781E-11 +1.181399349308409E-11 +1.181389309387726E-11 +1.181420102935847E-11 +1.181350997432497E-11 +1.181346810620973E-11 +1.181355386296250E-11 +1.181303120759818E-11 +1.181352725797509E-11 +1.181315753366992E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.021127868300572E-12 +1.297008090957891E-12 +1.376241182920715E-12 +1.389037513424989E-12 +1.388382760048943E-12 +1.388839838712804E-12 +1.387704817554355E-12 +1.388719862016052E-12 +1.388660977740369E-12 +1.388687958081472E-12 +1.388828261126744E-12 +1.387623787313436E-12 +1.387847182399551E-12 +1.387628514137733E-12 +1.388244766739687E-12 +1.387640423418762E-12 +1.388292286851812E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.160186330236151E-13 +1.500477637748857E-13 +1.532532492886512E-13 +1.535946396926057E-13 +1.525777236400502E-13 +1.529571603948631E-13 +1.527950204411054E-13 +1.528725365033545E-13 +1.528465369376470E-13 +1.529292079062629E-13 +1.538417959330763E-13 +1.530302730752892E-13 +1.537828607455429E-13 +1.528063438116627E-13 +1.537534540012255E-13 +1.528419694119759E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.251235587675892E-14 +1.597855403677477E-14 +1.576239194136225E-14 +1.511106380567606E-14 +1.542765981041937E-14 +1.520482648406739E-14 +1.530865059607359E-14 +1.527444357998479E-14 +1.529274666162880E-14 +1.591891687456361E-14 +1.544980544974489E-14 +1.578836022327279E-14 +1.523310995362564E-14 +1.575126697112221E-14 +1.525437418227706E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.176577874088277E-15 +1.227266150360974E-15 +1.076720401269983E-15 +1.236695918382164E-15 +1.136968962296637E-15 +1.183335510567818E-15 +1.169141615635818E-15 +1.169486881267852E-15 +1.334545286229567E-15 +1.238992561638862E-15 +1.277781816478422E-15 +1.150929806267145E-15 +1.260599449728867E-15 +1.158518010545726E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.2.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.446000938714015E-01 +6.432179923931179E-01 +6.431264395799304E-01 +6.431110283439369E-01 +6.431070964846848E-01 +6.431060337483091E-01 +6.431056845198476E-01 +6.431055427220832E-01 +6.431054851451092E-01 +6.431054526507519E-01 +6.431054385908069E-01 +6.431054306788323E-01 +6.431054255950381E-01 +6.431054231911784E-01 +6.431054215246506E-01 +6.431054203278452E-01 +6.431054198109145E-01 +6.431054194290760E-01 +6.431054193999737E-01 +6.431054472943007E-01
+1.770600432061619E-01 +1.774637057170468E-01 +1.774885661409931E-01 +1.774926955032201E-01 +1.774937665396592E-01 +1.774940456434164E-01 +1.774941358065765E-01 +1.774941724072476E-01 +1.774941867842233E-01 +1.774941953563617E-01 +1.774941988313134E-01 +1.774942009013527E-01 +1.774942023205551E-01 +1.774942029011103E-01 +1.774942032986854E-01 +1.774942036192260E-01 +1.774942037546469E-01 +1.774942038478301E-01 +1.774942038410691E-01 +1.774941939731988E-01
+9.851317734429990E-02 +9.896336537943176E-02 +9.899363009792633E-02 +9.899874437943870E-02 +9.900004644227095E-02 +9.900040023951581E-02 +9.900051675577730E-02 +9.900056404152778E-02 +9.900058333949624E-02 +9.900059417065528E-02 +9.900059886244106E-02 +9.900060150764406E-02 +9.900060317180950E-02 +9.900060400127807E-02 +9.900060456090706E-02 +9.900060496750068E-02 +9.900060512568784E-02 +9.900060525225998E-02 +9.900060526426160E-02 +9.900059655248221E-02
+4.889007346014106E-02 +4.918295298339912E-02 +4.920315585871061E-02 +4.920658232858927E-02 +4.920745013081781E-02 +4.920768858943568E-02 +4.920776755051022E-02 +4.920779963208478E-02 +4.920781282910423E-02 +4.920782010148821E-02 +4.920782334777239E-02 +4.920782512313283E-02 +4.920782623665539E-02 +4.920782679276687E-02 +4.920782718062828E-02 +4.920782744384767E-02 +4.920782756339008E-02 +4.920782765235209E-02 +4.920782766302933E-02 +4.920782233236917E-02
+2.050038985828648E-02 +2.064545665977031E-02 +2.065555796803826E-02 +2.065727217096306E-02 +2.065770500634859E-02 +2.065782469146262E-02 +2.065786441773869E-02 +2.065788056774645E-02 +2.065788724385879E-02 +2.065789088360504E-02 +2.065789253390306E-02 +2.065789342498229E-02 +2.065789398158107E-02 +2.065789425538712E-02 +2.065789445402601E-02 +2.065789458445689E-02 +2.065789464703584E-02 +2.065789469308247E-02 +2.065789470040961E-02 +2.065789218041162E-02
+7.337790450666742E-03 +7.397194348553207E-03 +7.401293200545681E-03 +7.401987213881924E-03 +7.402162080889008E-03 +7.402210621864559E-03 +7.402226760899659E-03 +7.402233318409640E-03 +7.402236041604610E-03 +7.402237515311118E-03 +7.402238189745636E-03 +7.402238550080058E-03 +7.402238774646168E-03 +7.402238884586619E-03 +7.402238966955855E-03 +7.402239018624271E-03 +7.402239046025528E-03 +7.402239064541905E-03 +7.402239068225618E-03 +7.402238077485619E-03
+2.280160400588985E-03 +2.300976843753939E-03 +2.302391166997845E-03 +2.302628247595912E-03 +2.302687867916024E-03 +2.302704451606297E-03 +2.302709977625405E-03 +2.302712217216240E-03 +2.302713151795375E-03 +2.302713655965474E-03 +2.302713887114852E-03 +2.302714009404817E-03 +2.302714085532423E-03 +2.302714123554470E-03 +2.302714152316454E-03 +2.302714169698989E-03 +2.302714179633066E-03 +2.302714185785147E-03 +2.302714187272792E-03 +2.302713852483205E-03
+6.245402612981681E-04 +6.310972493634863E-04 +6.315260377666383E-04 +6.315964056758710E-04 +6.316140244225197E-04 +6.316189279741158E-04 +6.316205669155823E-04 +6.316212276770102E-04 +6.316215049175703E-04 +6.316216547482369E-04 +6.316217229715039E-04 +6.316217587671374E-04 +6.316217810241350E-04 +6.316217927053823E-04 +6.316218013727816E-04 +6.316218065395494E-04 +6.316218095106093E-04 +6.316218112826939E-04 +6.316218117855841E-04 +6.316217110319341E-04
+1.525321462386680E-04 +1.546269595143084E-04 +1.547481937222585E-04 +1.547669297530148E-04 +1.547715318688604E-04 +1.547728124292726E-04 +1.547732418352985E-04 +1.547734134740892E-04 +1.547734859487307E-04 +1.547735253754689E-04 +1.547735430526936E-04 +1.547735522717522E-04 +1.547735579888900E-04 +1.547735612307364E-04 +1.547735635257749E-04 +1.547735649145029E-04 +1.547735656511598E-04 +1.547735661094703E-04 +1.547735662551512E-04 +1.547735383149773E-04
+3.345705162136644E-05 +3.420995903212942E-05 +3.424603338160389E-05 +3.425062446443399E-05 +3.425171070446299E-05 +3.425201087539659E-05 +3.425211186192226E-05 +3.425215171087592E-05 +3.425216865484404E-05 +3.425217797094146E-05 +3.425218205248902E-05 +3.425218417331730E-05 +3.425218548205701E-05 +3.425218630120559E-05 +3.425218684302744E-05 +3.425218718559393E-05 +3.425218733578918E-05 +3.425218744585262E-05 +3.425218748237216E-05 +3.425218012734093E-05
+6.505716092223788E-06 +6.893964035470703E-06 +6.906978403517614E-06 +6.908172762160958E-06 +6.908412776104402E-06 +6.908477259429708E-06 +6.908498902975653E-06 +6.908507289895543E-06 +6.908510875699901E-06 +6.908512872641895E-06 +6.908513723860813E-06 +6.908514163923893E-06 +6.908514433365504E-06 +6.908514622521779E-06 +6.908514738337266E-06 +6.908514816805801E-06 +6.908514840052765E-06 +6.908514866542481E-06 +6.908514874173344E-06 +6.908513007936568E-06
+1.099981525557226E-06 +1.273814049687038E-06 +1.279210256142547E-06 +1.279662557873332E-06 +1.279715822384611E-06 +1.279729292618358E-06 +1.279733642090088E-06 +1.279735271364402E-06 +1.279735965549613E-06 +1.279736356998166E-06 +1.279736519774165E-06 +1.279736602184279E-06 +1.279736652068636E-06 +1.279736691952833E-06 +1.279736714879612E-06 +1.279736732198322E-06 +1.279736733267146E-06 +1.279736740961609E-06 +1.279736741737802E-06 +1.279736284169964E-06
+1.362516839919549E-07 +2.150173352176621E-07 +2.189146895166998E-07 +2.191263167907526E-07 +2.191441304443222E-07 +2.191468578387266E-07 +2.191477733505457E-07 +2.191480800617448E-07 +2.191482052930415E-07 +2.191482753603946E-07 +2.191483047005029E-07 +2.191483183095327E-07 +2.191483260197581E-07 +2.191483336533162E-07 +2.191483379988560E-07 +2.191483424790513E-07 +2.191483405506153E-07 +2.191483440161734E-07 +2.191483431042558E-07 +2.191482401638348E-07
+0.000000000000000E+00 +3.354738149943811E-08 +3.477472124239086E-08 +3.488046358038658E-08 +3.488746032926044E-08 +3.488830110727164E-08 +3.488850519071126E-08 +3.488857350467203E-08 +3.488859453463716E-08 +3.488860639300873E-08 +3.488861197321060E-08 +3.488861342679122E-08 +3.488861367267805E-08 +3.488861485560340E-08 +3.488861669635081E-08 +3.488861763398344E-08 +3.488861635063184E-08 +3.488861899703286E-08 +3.488861786636713E-08 +3.488859921324402E-08
+0.000000000000000E+00 +4.665105948504725E-09 +5.094674362708441E-09 +5.184002665637789E-09 +5.188452643359736E-09 +5.188874000679062E-09 +5.188963711147668E-09 +5.188978261349379E-09 +5.188982863093358E-09 +5.188983811582854E-09 +5.188985767961919E-09 +5.188984857364810E-09 +5.188984423536166E-09 +5.188984596579297E-09 +5.188985680615460E-09 +5.188986060780906E-09 +5.188984732808122E-09 +5.188986905338616E-09 +5.188985954231817E-09 +5.188981693221938E-09
+0.000000000000000E+00 +4.990872644572483E-10 +6.813258004977424E-10 +7.212430284444206E-10 +7.237729730563547E-10 +7.240480982163598E-10 +7.240813040405877E-10 +7.240912470439259E-10 +7.240919923357270E-10 +7.240921181077232E-10 +7.240939053180644E-10 +7.240922274845805E-10 +7.240917998443793E-10 +7.240917457649571E-10 +7.240933566854985E-10 +7.240928761990134E-10 +7.240921162224998E-10 +7.240940575063980E-10 +7.240936229209812E-10 +7.241026942193209E-10
+0.000000000000000E+00 +0.000000000000000E+00 +6.791960292888001E-11 +9.307850483635476E-11 +9.492667459079793E-11 +9.512416878581117E-11 +9.515570621913289E-11 +9.515698933354914E-11 +9.515995255991667E-11 +9.515848899902191E-11 +9.516003165278383E-11 +9.515855835505654E-11 +9.515837356111800E-11 +9.515763468963763E-11 +9.515787085293449E-11 +9.515937143108999E-11 +9.515749329388573E-11 +9.515876937194125E-11 +9.515788988025169E-11 +9.515153246028134E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.102031749399955E-11 +1.165442791586210E-11 +1.180175395808649E-11 +1.181200007316090E-11 +1.181296940390269E-11 +1.181387094970346E-11 +1.181401336963941E-11 +1.181447794057841E-11 +1.181426860782514E-11 +1.181313753025617E-11 +1.181245061930106E-11 +1.181358041556581E-11 +1.181335194412201E-11 +1.181323593956046E-11 +1.181504930939826E-11 +1.181358257305227E-11 +1.182704652026636E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.021148231103225E-12 +1.297037150669966E-12 +1.376234656071347E-12 +1.389017589096379E-12 +1.387597257489522E-12 +1.389206522179958E-12 +1.388736414425765E-12 +1.389131235304257E-12 +1.388936961511314E-12 +1.388300125541969E-12 +1.387330259555336E-12 +1.387716571809892E-12 +1.388458027840071E-12 +1.387655139601430E-12 +1.388449697424244E-12 +1.387664596467402E-12 +1.381313785848377E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.160118588874498E-13 +1.500376471238237E-13 +1.532273170529415E-13 +1.528751000742697E-13 +1.527941776448071E-13 +1.528572517580961E-13 +1.534683135026817E-13 +1.529153219842651E-13 +1.528276276330357E-13 +1.528339271023802E-13 +1.538338974270204E-13 +1.528266717475955E-13 +1.528659939706662E-13 +1.538450510103431E-13 +1.538550943981437E-13 +1.600368054094868E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.251306073220962E-14 +1.599124531452007E-14 +1.542184860312657E-14 +1.513808038328544E-14 +1.527289831782065E-14 +1.565691894507394E-14 +1.523814057529820E-14 +1.521684798186976E-14 +1.522903025086259E-14 +1.584931919229495E-14 +1.519112085892183E-14 +1.532214454887265E-14 +1.603481357524166E-14 +1.590975123418724E-14 +1.396148898875762E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.174102772870405E-15 +1.227487977196509E-15 +1.072539850314988E-15 +1.166529827468690E-15 +1.310587128651430E-15 +1.142704858155987E-15 +1.141630639238535E-15 +1.148757289401235E-15 +1.301088475899681E-15 +1.127518242678646E-15 +1.192719585303649E-15 +1.353408107175482E-15 +1.329669624510312E-15 +2.431310264487799E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.797353191786402E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.813645032566337E-16 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.20.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.585961684314562E-01 +6.515178412222632E-01 +6.510190932639079E-01 +6.509374141917812E-01 +6.509193531724110E-01 +6.509141435451762E-01 +6.509123934246532E-01 +6.509116844951162E-01 +6.509113811198282E-01 +6.509112409710585E-01 +6.509111666260337E-01 +6.509111309287884E-01 +6.509111100617055E-01 +6.509110984648357E-01 +6.509110914914449E-01 +6.509110871992748E-01 +6.509110844972800E-01 +6.509110827655884E-01 +6.509110815175633E-01 +6.509110809839974E-01
+1.752905014242196E-01 +1.777630611253595E-01 +1.779380959171208E-01 +1.779664996216938E-01 +1.779727724668076E-01 +1.779745875281983E-01 +1.779751887378223E-01 +1.779754355529210E-01 +1.779755407768460E-01 +1.779755894348288E-01 +1.779756150767216E-01 +1.779756275859442E-01 +1.779756350957047E-01 +1.779756390123800E-01 +1.779756412712816E-01 +1.779756427708146E-01 +1.779756437308607E-01 +1.779756443179200E-01 +1.779756448336351E-01 +1.779756448765984E-01
+9.347923318923315E-02 +9.571987357485809E-02 +9.587757619523324E-02 +9.590329541972377E-02 +9.590897299621899E-02 +9.591061504339168E-02 +9.591116252294660E-02 +9.591138447071122E-02 +9.591147888414737E-02 +9.591152304545175E-02 +9.591154637983501E-02 +9.591155745578542E-02 +9.591156403872850E-02 +9.591156766557876E-02 +9.591156983269705E-02 +9.591157119102088E-02 +9.591157196456830E-02 +9.591157259230040E-02 +9.591157283278680E-02 +9.591157314142855E-02
+4.503763669817027E-02 +4.637765176385476E-02 +4.647185764767026E-02 +4.648734208198514E-02 +4.649076625506338E-02 +4.649175369287292E-02 +4.649208695420347E-02 +4.649222123745376E-02 +4.649227866238007E-02 +4.649230519114908E-02 +4.649231929741800E-02 +4.649232598280027E-02 +4.649232980545114E-02 +4.649233205101839E-02 +4.649233344490378E-02 +4.649233424419854E-02 +4.649233487027354E-02 +4.649233509065043E-02 +4.649233564481689E-02 +4.649233546686415E-02
+1.846100071081469E-02 +1.909120667588114E-02 +1.913561620932279E-02 +1.914296991703014E-02 +1.914460591244888E-02 +1.914507492566062E-02 +1.914523608034394E-02 +1.914530036379796E-02 +1.914532825734189E-02 +1.914534089693868E-02 +1.914534767197652E-02 +1.914535089400177E-02 +1.914535266420229E-02 +1.914535376097011E-02 +1.914535444910306E-02 +1.914535482606846E-02 +1.914535502245039E-02 +1.914535522214294E-02 +1.914535515439890E-02 +1.914535539337051E-02
+6.479639240325236E-03 +6.732650566176684E-03 +6.750197993900617E-03 +6.753127545265982E-03 +6.753781514597092E-03 +6.753970006210135E-03 +6.754035277017856E-03 +6.754061276787511E-03 +6.754072410520681E-03 +6.754077479137534E-03 +6.754080211702604E-03 +6.754081530741808E-03 +6.754082276294793E-03 +6.754082696641789E-03 +6.754082996932516E-03 +6.754083143464713E-03 +6.754083209165614E-03 +6.754083295428986E-03 +6.754083214672462E-03 +6.754083361178169E-03
+1.976463849090667E-03 +2.066101009770201E-03 +2.072346808598054E-03 +2.073419881784018E-03 +2.073655914178314E-03 +2.073723624446084E-03 +2.073747576672039E-03 +2.073756825471315E-03 +2.073761093974867E-03 +2.073762919028074E-03 +2.073763924966153E-03 +2.073764405819788E-03 +2.073764636363929E-03 +2.073764835134434E-03 +2.073764925856450E-03 +2.073765002043241E-03 +2.073765041775590E-03 +2.073765056297230E-03 +2.073765073394895E-03 +2.073765088121588E-03
+5.285943771619480E-04 +5.597447764235449E-04 +5.619316271406436E-04 +5.623229469951398E-04 +5.624084950772356E-04 +5.624322542436661E-04 +5.624409702897769E-04 +5.624444343675123E-04 +5.624458954172430E-04 +5.624465691869526E-04 +5.624469208400447E-04 +5.624471053683709E-04 +5.624472330223650E-04 +5.624472568381584E-04 +5.624473048260687E-04 +5.624473149538141E-04 +5.624473377113993E-04 +5.624473345155100E-04 +5.624473703509084E-04 +5.624473506860230E-04
+1.226707255433522E-04 +1.355297430421293E-04 +1.362545970943806E-04 +1.364144006466528E-04 +1.364501203190942E-04 +1.364590545379790E-04 +1.364628800010419E-04 +1.364642802795976E-04 +1.364649476328968E-04 +1.364652107868754E-04 +1.364654002395609E-04 +1.364654744680201E-04 +1.364654842709517E-04 +1.364655304060550E-04 +1.364655368109847E-04 +1.364655527635671E-04 +1.364655624930374E-04 +1.364655599679498E-04 +1.364655809974386E-04 +1.364655672948878E-04
+2.469759215719223E-05 +2.950717334371105E-05 +2.984215414210412E-05 +2.991036430326550E-05 +2.992753107406444E-05 +2.993172755158703E-05 +2.993379209526836E-05 +2.993454104113542E-05 +2.993488529950614E-05 +2.993501409303456E-05 +2.993509625159799E-05 +2.993515298547199E-05 +2.993518582418641E-05 +2.993518630939057E-05 +2.993519457671799E-05 +2.993519425216118E-05 +2.993519801813309E-05 +2.993519747786427E-05 +2.993520586036896E-05 +2.993520047979604E-05
+3.393761821642679E-06 +5.721723740315451E-06 +5.934167569361527E-06 +5.977723551893766E-06 +5.986009177095908E-06 +5.987744595150503E-06 +5.989126812054488E-06 +5.989492784892613E-06 +5.989699088834975E-06 +5.989792570476671E-06 +5.989854209972376E-06 +5.989877269950416E-06 +5.989889381054353E-06 +5.989897150435975E-06 +5.989899988402355E-06 +5.989904540968182E-06 +5.989906239686319E-06 +5.989906661695243E-06 +5.989909347179870E-06 +5.989907795255355E-06
+0.000000000000000E+00 +9.886838528358653E-07 +1.062161982946994E-06 +1.093710492439840E-06 +1.099965630227590E-06 +1.100553105126227E-06 +1.101072269632782E-06 +1.101276630242857E-06 +1.101421805515829E-06 +1.101479400408022E-06 +1.101505208970869E-06 +1.101531444333030E-06 +1.101538411476090E-06 +1.101545064741893E-06 +1.101549486050261E-06 +1.101548380371431E-06 +1.101549436993009E-06 +1.101549875942209E-06 +1.101550542031855E-06 +1.101550307788249E-06
+0.000000000000000E+00 +1.219614431152656E-07 +1.711828029967851E-07 +1.817118883278795E-07 +1.862324824367580E-07 +1.866376848166583E-07 +1.871687578954022E-07 +1.872541260854879E-07 +1.873153862902984E-07 +1.873310624939889E-07 +1.873503404597876E-07 +1.873668446864570E-07 +1.873742009677114E-07 +1.873757387771269E-07 +1.873777709461943E-07 +1.873800323546775E-07 +1.873804082555970E-07 +1.873809605525598E-07 +1.873810781407918E-07 +1.873810659369554E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.007350631022937E-08 +2.742240277218448E-08 +2.888994266849649E-08 +2.911848555506550E-08 +2.950053378609107E-08 +2.955006704709034E-08 +2.961199112221283E-08 +2.961942408625184E-08 +2.962640993458640E-08 +2.963799921613169E-08 +2.964141672524332E-08 +2.964444424646138E-08 +2.964564849593789E-08 +2.964684410066476E-08 +2.964734588320610E-08 +2.964752294588620E-08 +2.964759645305925E-08 +2.964770897125008E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.060444549043042E-09 +4.086839198882677E-09 +4.105401550855981E-09 +4.284404000929196E-09 +4.316033291228117E-09 +4.356968040138930E-09 +4.367251043332456E-09 +4.374676997170579E-09 +4.377931649850984E-09 +4.380816748141707E-09 +4.381916459178326E-09 +4.382761809148206E-09 +4.383483115267318E-09 +4.383643327073082E-09 +4.384047137534894E-09 +4.384075843635743E-09 +4.384122544207376E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.377032668677636E-10 +4.384131082955503E-10 +5.727469779400500E-10 +5.737497119335489E-10 +5.884995083232817E-10 +5.957147857530094E-10 +6.001509683143555E-10 +6.054684847224629E-10 +6.058859322667480E-10 +6.068113720870339E-10 +6.072768057573535E-10 +6.081047602740536E-10 +6.081112557921013E-10 +6.083292232357802E-10 +6.084650260014387E-10 +6.084878879022937E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.841802696874655E-11 +5.863117315337899E-11 +6.848562158632544E-11 +7.556064386380377E-11 +7.560755203978010E-11 +7.722982219768579E-11 +7.798782935496649E-11 +7.843403034223589E-11 +7.833826516520896E-11 +7.912010809449495E-11 +7.937134913798605E-11 +7.936477376842707E-11 +7.943557635829494E-11 +7.949724731565523E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.374307468717544E-12 +7.321710350013264E-12 +7.383098264984814E-12 +8.555145660411664E-12 +9.412156712201538E-12 +9.419782784014267E-12 +9.399981422468536E-12 +9.536027679854069E-12 +9.604520876951961E-12 +9.745724615284719E-12 +9.772974418689287E-12 +9.763880193791132E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.295433959430973E-13 +8.660371495121291E-13 +8.734359408757786E-13 +8.703853723753290E-13 +1.011727200554752E-12 +1.114552264494926E-12 +1.069241700718150E-12 +1.069135285153922E-12 +1.107292950815954E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.856216249042461E-14 +9.609526423601124E-14 +1.023414811571491E-13 +1.041625628005147E-13 +9.467776957678741E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.20.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.586027559194564E-01 +6.515190572424876E-01 +6.510190515424037E-01 +6.509374492321439E-01 +6.509193494380235E-01 +6.509141437615619E-01 +6.509123914681877E-01 +6.509116839457371E-01 +6.509113810515255E-01 +6.509112406625370E-01 +6.509111666099313E-01 +6.509111310786714E-01 +6.509111105399895E-01 +6.509110983114147E-01 +6.509110914170811E-01 +6.509110870197985E-01 +6.509110842552296E-01 +6.509110827159701E-01 +6.509110815506032E-01 +6.509110897565259E-01
+1.752884569151206E-01 +1.777626495090178E-01 +1.779381117503328E-01 +1.779664883769898E-01 +1.779727733668544E-01 +1.779745872397562E-01 +1.779751888484165E-01 +1.779754358450253E-01 +1.779755409629156E-01 +1.779755894970548E-01 +1.779756151289892E-01 +1.779756274782734E-01 +1.779756347356134E-01 +1.779756388931221E-01 +1.779756413348252E-01 +1.779756428081663E-01 +1.779756438008813E-01 +1.779756442687986E-01 +1.779756448101910E-01 +1.779756417658047E-01
+9.347698553013864E-02 +9.571947243177396E-02 +9.587759584232673E-02 +9.590328404462152E-02 +9.590897416898642E-02 +9.591061522997028E-02 +9.591116304311213E-02 +9.591138468510964E-02 +9.591147905655180E-02 +9.591152312205384E-02 +9.591154632389641E-02 +9.591155743852331E-02 +9.591156388887735E-02 +9.591156772320447E-02 +9.591156985809901E-02 +9.591157124319212E-02 +9.591157222410159E-02 +9.591157269129734E-02 +9.591157283047094E-02 +9.591157038250687E-02
+4.503633422608774E-02 +4.637740839374641E-02 +4.647185685608090E-02 +4.648733516080797E-02 +4.649076746191862E-02 +4.649175375970743E-02 +4.649208738209732E-02 +4.649222124162791E-02 +4.649227859798349E-02 +4.649230527034504E-02 +4.649231937789389E-02 +4.649232597568793E-02 +4.649232980218543E-02 +4.649233214775840E-02 +4.649233343874663E-02 +4.649233429843341E-02 +4.649233452659041E-02 +4.649233504633429E-02 +4.649233497869167E-02 +4.649233376495511E-02
+1.846027425010349E-02 +1.909110296413487E-02 +1.913562765209777E-02 +1.914296674962570E-02 +1.914460612598880E-02 +1.914507488980842E-02 +1.914523635600180E-02 +1.914530047327865E-02 +1.914532815124255E-02 +1.914534095049324E-02 +1.914534757066751E-02 +1.914535088199644E-02 +1.914535269593754E-02 +1.914535382766020E-02 +1.914535445800817E-02 +1.914535485320884E-02 +1.914535519659633E-02 +1.914535524076860E-02 +1.914535560720514E-02 +1.914535461928690E-02
+6.479463322555506E-03 +6.732618632046297E-03 +6.750192469435992E-03 +6.753125330320617E-03 +6.753781557510895E-03 +6.753969841275063E-03 +6.754035368539009E-03 +6.754061120777949E-03 +6.754072338349516E-03 +6.754077488656010E-03 +6.754080239431168E-03 +6.754081528546816E-03 +6.754082263127030E-03 +6.754082734804456E-03 +6.754082961526513E-03 +6.754083148784228E-03 +6.754083325856906E-03 +6.754083320975273E-03 +6.754083521406494E-03 +6.754083076980011E-03
+1.976408974440840E-03 +2.066074828332065E-03 +2.072347139891490E-03 +2.073420102768973E-03 +2.073655992244440E-03 +2.073723658207833E-03 +2.073747785959836E-03 +2.073756983112801E-03 +2.073761062626084E-03 +2.073762963523886E-03 +2.073763933918614E-03 +2.073764409322827E-03 +2.073764677382352E-03 +2.073764830271763E-03 +2.073764962363961E-03 +2.073765004004575E-03 +2.073765046175235E-03 +2.073765062320726E-03 +2.073765089185187E-03 +2.073764991423002E-03
+5.285574036088384E-04 +5.597478935103009E-04 +5.619324334438939E-04 +5.623224729908779E-04 +5.624087291991569E-04 +5.624321609978345E-04 +5.624410215491645E-04 +5.624443379108742E-04 +5.624458783131533E-04 +5.624465353351902E-04 +5.624469013063893E-04 +5.624471079895630E-04 +5.624472008448862E-04 +5.624472788352597E-04 +5.624472723738780E-04 +5.624473162498075E-04 +5.624473173812598E-04 +5.624473322157478E-04 +5.624473132414432E-04 +5.624473188191707E-04
+1.226749129138902E-04 +1.355304784892663E-04 +1.362536178121181E-04 +1.364144773700923E-04 +1.364499441271535E-04 +1.364591743309886E-04 +1.364629335656062E-04 +1.364642972725504E-04 +1.364649520122792E-04 +1.364652378571589E-04 +1.364654139835554E-04 +1.364654712535030E-04 +1.364655089099480E-04 +1.364655142467579E-04 +1.364655535159188E-04 +1.364655532174964E-04 +1.364655500385472E-04 +1.364655575936563E-04 +1.364655431320338E-04 +1.364655573425384E-04
+2.469238383527090E-05 +2.950593968165953E-05 +2.984287959438230E-05 +2.991034882021574E-05 +2.992768889510916E-05 +2.993172342569672E-05 +2.993390193570547E-05 +2.993456015328975E-05 +2.993487836166496E-05 +2.993499978988235E-05 +2.993508859163252E-05 +2.993514779058981E-05 +2.993517144904355E-05 +2.993519703737752E-05 +2.993518864710924E-05 +2.993519430695983E-05 +2.993519335417009E-05 +2.993519638979622E-05 +2.993519058270211E-05 +2.993519756692743E-05
+3.396161744355880E-06 +5.720953655603919E-06 +5.934331148687521E-06 +5.977827997663251E-06 +5.985915283625073E-06 +5.987771866090398E-06 +5.989168594600560E-06 +5.989492499178339E-06 +5.989705594650295E-06 +5.989797106471266E-06 +5.989870597476337E-06 +5.989877023195967E-06 +5.989889015527629E-06 +5.989897486066160E-06 +5.989903572793446E-06 +5.989904292780858E-06 +5.989904890529904E-06 +5.989906339791625E-06 +5.989904626400562E-06 +5.989906988495429E-06
+0.000000000000000E+00 +9.887035034945928E-07 +1.062335854679799E-06 +1.093673977265653E-06 +1.099940357596495E-06 +1.100460284680871E-06 +1.101124319113160E-06 +1.101265043643481E-06 +1.101417912923739E-06 +1.101478781635582E-06 +1.101504154439123E-06 +1.101530649527580E-06 +1.101538137645018E-06 +1.101543707230298E-06 +1.101546611565875E-06 +1.101548248366406E-06 +1.101549126356512E-06 +1.101549815843822E-06 +1.101549319471350E-06 +1.101550075185164E-06
+0.000000000000000E+00 +1.220295948576107E-07 +1.711080628662693E-07 +1.817205050689609E-07 +1.862694664694959E-07 +1.866765579755924E-07 +1.871852393436757E-07 +1.872525904647428E-07 +1.873164118104617E-07 +1.873312415168743E-07 +1.873538452123444E-07 +1.873671136652730E-07 +1.873719725936035E-07 +1.873783590790722E-07 +1.873801957923280E-07 +1.873799123884402E-07 +1.873804099067260E-07 +1.873809656390633E-07 +1.873808323499079E-07 +1.873810330101676E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.004151514938694E-08 +2.742013678356636E-08 +2.887329229119462E-08 +2.910537049702101E-08 +2.949557364038949E-08 +2.955157726950288E-08 +2.961182804972016E-08 +2.961917652784430E-08 +2.962855331479417E-08 +2.963710495708163E-08 +2.964167660564958E-08 +2.964423724896682E-08 +2.964537894026273E-08 +2.964684446262384E-08 +2.964732423108253E-08 +2.964750601598009E-08 +2.964752241307085E-08 +2.964762088555562E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.060902948691162E-09 +4.090458476592051E-09 +4.109240030540994E-09 +4.286785207558891E-09 +4.315716420865073E-09 +4.356967323802300E-09 +4.367369818999906E-09 +4.370443773019850E-09 +4.378103161716493E-09 +4.380707003391599E-09 +4.382206643236322E-09 +4.382887701597685E-09 +4.383511761227596E-09 +4.383707757951658E-09 +4.384077572555698E-09 +4.384097708466968E-09 +4.384144234966224E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.373857833174551E-10 +4.376219970471678E-10 +5.715737283684208E-10 +5.740736647097933E-10 +5.885001289268236E-10 +5.957758835453886E-10 +6.008830306725744E-10 +6.056192597638468E-10 +6.056514036927572E-10 +6.069845152924237E-10 +6.075604437414379E-10 +6.080451020861563E-10 +6.081150202348525E-10 +6.082843161321494E-10 +6.084360111071439E-10 +6.084688689502581E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.853023093967418E-11 +5.848065409351670E-11 +6.848500425981810E-11 +7.551988330863206E-11 +7.545709804973992E-11 +7.717151019929399E-11 +7.825807901901397E-11 +7.838599840226323E-11 +7.828236271740794E-11 +7.913629656085540E-11 +7.936047569083538E-11 +7.939194321224265E-11 +7.946997984592577E-11 +7.946239894413727E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.380047740154959E-12 +7.329443835836147E-12 +7.402909909930211E-12 +8.577597706934881E-12 +9.323653725607895E-12 +9.380956787451020E-12 +9.381349370590843E-12 +9.539668157888315E-12 +9.629779991224105E-12 +9.725946850219740E-12 +9.758035170231203E-12 +9.769014902462970E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.251122970087063E-13 +8.877906132025274E-13 +8.702274431173581E-13 +8.712441854716399E-13 +1.013569459043548E-12 +1.102178792155022E-12 +1.076951003119976E-12 +1.082231779237455E-12 +1.082895427841492E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.826432797267088E-14 +9.870756686737720E-14 +1.011049822580446E-13 +1.008387375824206E-13 +1.006264602680425E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.21.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.610294755992815E-01 +5.682896284100294E-01 +5.687996099808549E-01 +5.688815804318548E-01 +5.688994852946972E-01 +5.689046501851694E-01 +5.689063662799084E-01 +5.689070641130655E-01 +5.689073620883561E-01 +5.689074971097350E-01 +5.689075684045519E-01 +5.689076036032683E-01 +5.689076238811467E-01 +5.689076346134859E-01 +5.689076416095719E-01 +5.689076459664453E-01 +5.689076481915880E-01 +5.689076498863720E-01 +5.689076510997754E-01 +5.689076515845413E-01
+2.098986772379548E-01 +2.072938830675548E-01 +2.071110274931202E-01 +2.070813591263708E-01 +2.070748945016110E-01 +2.070730257628700E-01 +2.070724043369196E-01 +2.070721484226489E-01 +2.070720411562401E-01 +2.070719927573690E-01 +2.070719664921939E-01 +2.070719538577326E-01 +2.070719466739915E-01 +2.070719428118095E-01 +2.070719401177338E-01 +2.070719383556389E-01 +2.070719377291544E-01 +2.070719371204504E-01 +2.070719364153043E-01 +2.070719364636685E-01
+1.246765784495973E-01 +1.223382535142222E-01 +1.221730225821825E-01 +1.221465161453821E-01 +1.221406897808769E-01 +1.221389992740642E-01 +1.221384396123702E-01 +1.221382128068289E-01 +1.221381143444699E-01 +1.221380699002241E-01 +1.221380466296714E-01 +1.221380350525609E-01 +1.221380284349153E-01 +1.221380245883884E-01 +1.221380226126884E-01 +1.221380213695549E-01 +1.221380204457903E-01 +1.221380198158888E-01 +1.221380195966992E-01 +1.221380194086626E-01
+6.352291485630859E-02 +6.214582110130702E-02 +6.204870177053363E-02 +6.203320732543117E-02 +6.202981227913344E-02 +6.202882930039972E-02 +6.202850484487499E-02 +6.202837344298345E-02 +6.202831676353770E-02 +6.202829086105501E-02 +6.202827744064299E-02 +6.202827073090064E-02 +6.202826677790137E-02 +6.202826529275930E-02 +6.202826351360717E-02 +6.202826260446204E-02 +6.202826220047013E-02 +6.202826199753253E-02 +6.202826171564514E-02 +6.202826155738104E-02
+2.700522512350702E-02 +2.637874110749303E-02 +2.633478083258631E-02 +2.632779543386236E-02 +2.632626489176359E-02 +2.632582928821954E-02 +2.632568412536428E-02 +2.632562560726479E-02 +2.632560088545429E-02 +2.632558941402571E-02 +2.632558352234030E-02 +2.632558052528539E-02 +2.632557878616658E-02 +2.632557766324062E-02 +2.632557726992371E-02 +2.632557693725246E-02 +2.632557676118649E-02 +2.632557660541054E-02 +2.632557657778833E-02 +2.632557645360262E-02
+9.743734213332331E-03 +9.512344394316644E-03 +9.496292475266153E-03 +9.493767139808654E-03 +9.493221432299959E-03 +9.493066066701965E-03 +9.493014011485328E-03 +9.492993091603211E-03 +9.492984402457702E-03 +9.492980343763485E-03 +9.492978272208510E-03 +9.492977194070508E-03 +9.492976580818878E-03 +9.492976106186478E-03 +9.492976062116729E-03 +9.492975995877383E-03 +9.492975902741126E-03 +9.492975841316868E-03 +9.492975839832775E-03 +9.492975790206642E-03
+3.038046941590064E-03 +2.970400966375337E-03 +2.965761294077828E-03 +2.965034588440590E-03 +2.964883313846878E-03 +2.964840100566310E-03 +2.964825464980570E-03 +2.964819705462857E-03 +2.964817316067109E-03 +2.964816236812442E-03 +2.964815643516885E-03 +2.964815352556334E-03 +2.964815173408729E-03 +2.964815112642540E-03 +2.964815058943380E-03 +2.964815037193628E-03 +2.964815015469003E-03 +2.964814991683500E-03 +2.964814997450109E-03 +2.964814985012975E-03
+8.323878459362446E-04 +8.163491030200972E-04 +8.155087820095421E-04 +8.153691751737653E-04 +8.153464502948410E-04 +8.153411078658082E-04 +8.153386713661569E-04 +8.153378617788271E-04 +8.153374974194759E-04 +8.153374190479286E-04 +8.153373289281150E-04 +8.153372829783226E-04 +8.153372427664292E-04 +8.153372835257831E-04 +8.153372389336110E-04 +8.153372246354505E-04 +8.153372294498057E-04 +8.153372193708298E-04 +8.153372266663626E-04 +8.153372249822264E-04
+2.015607421534459E-04 +2.000007650141760E-04 +2.001171924201174E-04 +2.001235961906386E-04 +2.001315408720081E-04 +2.001354710787786E-04 +2.001363504806427E-04 +2.001366460884366E-04 +2.001367858695152E-04 +2.001368861216346E-04 +2.001369260604670E-04 +2.001369611231764E-04 +2.001369636590820E-04 +2.001369958692103E-04 +2.001369765474860E-04 +2.001369697136912E-04 +2.001369761643722E-04 +2.001369725334547E-04 +2.001369771884188E-04 +2.001369774239830E-04
+4.249536336194991E-05 +4.405951962759556E-05 +4.429842938939938E-05 +4.432666231725304E-05 +4.433590887950933E-05 +4.434064094548949E-05 +4.434173270332010E-05 +4.434241189017777E-05 +4.434258730855311E-05 +4.434271243839043E-05 +4.434277180920368E-05 +4.434281009638743E-05 +4.434282206766881E-05 +4.434283791192877E-05 +4.434283459673417E-05 +4.434283290782609E-05 +4.434283616940970E-05 +4.434283550345893E-05 +4.434283771316310E-05 +4.434283802214985E-05
+7.871748630264930E-06 +8.692705093164936E-06 +8.918602396948238E-06 +8.938424033392756E-06 +8.946110748326697E-06 +8.948984462726526E-06 +8.949877077849590E-06 +8.950335728011642E-06 +8.950457052536194E-06 +8.950550876840162E-06 +8.950614096090215E-06 +8.950640129508996E-06 +8.950651610612377E-06 +8.950659867483169E-06 +8.950662266095019E-06 +8.950661788595748E-06 +8.950663378004588E-06 +8.950663792682961E-06 +8.950664664730815E-06 +8.950664969150648E-06
+1.031878339923926E-06 +1.549558358545369E-06 +1.642413178131787E-06 +1.651849200886899E-06 +1.655860847072866E-06 +1.657758056428793E-06 +1.658313579334082E-06 +1.658640613687474E-06 +1.658717390917136E-06 +1.658760415842831E-06 +1.658808445236955E-06 +1.658826789685544E-06 +1.658836037368359E-06 +1.658841800742395E-06 +1.658844777874596E-06 +1.658845117747976E-06 +1.658846294201922E-06 +1.658846578266584E-06 +1.658846910813176E-06 +1.658846997265010E-06
+0.000000000000000E+00 +2.467560011593314E-07 +2.734532017937449E-07 +2.803350285080975E-07 +2.821958877862844E-07 +2.836356955002047E-07 +2.838217457099876E-07 +2.840059862775408E-07 +2.840694945802894E-07 +2.840899921789594E-07 +2.841266612493958E-07 +2.841374859240377E-07 +2.841430974495964E-07 +2.841474374292631E-07 +2.841502352033319E-07 +2.841505842252369E-07 +2.841517708047773E-07 +2.841518473546948E-07 +2.841521514075024E-07 +2.841521905831361E-07
+0.000000000000000E+00 +2.903159564785381E-08 +4.019299481134585E-08 +4.310307547713644E-08 +4.375440034374233E-08 +4.495137387959721E-08 +4.502837726918118E-08 +4.517786465525336E-08 +4.519635180480669E-08 +4.520630804659880E-08 +4.522806884769956E-08 +4.523258960492707E-08 +4.523658411216984E-08 +4.524070343648063E-08 +4.524218502052829E-08 +4.524264287551703E-08 +4.524322761109479E-08 +4.524337100011964E-08 +4.524358342711235E-08 +4.524357981118543E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.505779848124602E-09 +6.020996059858195E-09 +6.038256882897043E-09 +6.537718488181777E-09 +6.573687886539841E-09 +6.691597987017292E-09 +6.694089512916811E-09 +6.705975039094029E-09 +6.720122301781939E-09 +6.722105077246234E-09 +6.723877106146512E-09 +6.726910864626312E-09 +6.728188236781530E-09 +6.728352079171910E-09 +6.728759179478353E-09 +6.729179091115971E-09 +6.729156738080420E-09 +6.729198012620403E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.428234688779361E-10 +6.455542798804563E-10 +8.475431227203583E-10 +8.682835869634438E-10 +9.153815075817704E-10 +9.151078584923339E-10 +9.197584183716863E-10 +9.346830539665513E-10 +9.341752050197816E-10 +9.351935377026188E-10 +9.378183013191929E-10 +9.380089565964438E-10 +9.381322837415614E-10 +9.384387940382276E-10 +9.387192315519032E-10 +9.388739308889032E-10 +9.389199812007284E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.724363168404423E-11 +8.678381000827608E-11 +1.121038791976968E-10 +1.122707665010499E-10 +1.150498811192313E-10 +1.206167130392051E-10 +1.208123524375400E-10 +1.209906741615024E-10 +1.228336580756872E-10 +1.228939354726376E-10 +1.229213241910330E-10 +1.230499820567907E-10 +1.233202388191331E-10 +1.233129937108153E-10 +1.233521158462149E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.107873940856367E-11 +1.104843387058895E-11 +1.099671532058043E-11 +1.402452177030996E-11 +1.397498390223231E-11 +1.440692072906523E-11 +1.496029161195416E-11 +1.495263198172711E-11 +1.493076864248248E-11 +1.503287009044216E-11 +1.524872568867049E-11 +1.527491771414271E-11 +1.528303343198034E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.332270071828214E-12 +1.341616869591363E-12 +1.307780582098714E-12 +1.665919064662361E-12 +1.654124179701561E-12 +1.669595101866339E-12 +1.685210980762953E-12 +1.699544485167368E-12 +1.770804777708700E-12 +1.775228978225186E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.491185009748779E-13 +1.507584394673872E-13 +1.476602705294779E-13 +1.511358469373974E-13 +1.511564956649469E-13 +1.854854193581326E-13 +1.857858050702143E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.562104728321568E-14 +1.599249979657992E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.21.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.610283528729615E-01 +5.682880500443430E-01 +5.687997085784088E-01 +5.688815758491522E-01 +5.688994918826691E-01 +5.689046498796506E-01 +5.689063682205540E-01 +5.689070639028292E-01 +5.689073622397811E-01 +5.689074974306461E-01 +5.689075681951364E-01 +5.689076037448622E-01 +5.689076233612648E-01 +5.689076348865486E-01 +5.689076414810317E-01 +5.689076455794496E-01 +5.689076483771877E-01 +5.689076499834401E-01 +5.689076509733517E-01 +5.689076464809347E-01
+2.098989045930630E-01 +2.072945357769471E-01 +2.071110234404260E-01 +2.070813731763516E-01 +2.070748924740734E-01 +2.070730254306575E-01 +2.070724030876089E-01 +2.070721486866322E-01 +2.070720420072588E-01 +2.070719926503273E-01 +2.070719665520653E-01 +2.070719537977945E-01 +2.070719467921943E-01 +2.070719426650088E-01 +2.070719401862815E-01 +2.070719387854930E-01 +2.070719379130184E-01 +2.070719371064433E-01 +2.070719368088354E-01 +2.070719382596020E-01
+1.246770735502463E-01 +1.223387471615263E-01 +1.221730070189337E-01 +1.221465262221615E-01 +1.221406874072815E-01 +1.221389998410250E-01 +1.221384392575432E-01 +1.221382127885303E-01 +1.221381136753740E-01 +1.221380697935965E-01 +1.221380466658436E-01 +1.221380350245930E-01 +1.221380286041386E-01 +1.221380247558047E-01 +1.221380226488563E-01 +1.221380212951646E-01 +1.221380204882687E-01 +1.221380199099760E-01 +1.221380194618596E-01 +1.221380210315074E-01
+6.352306225795773E-02 +6.214607835116689E-02 +6.204868037672758E-02 +6.203321297585526E-02 +6.202981116160586E-02 +6.202882932521631E-02 +6.202850472333188E-02 +6.202837341281092E-02 +6.202831694868922E-02 +6.202829078375244E-02 +6.202827748622551E-02 +6.202827068298867E-02 +6.202826691082555E-02 +6.202826471676405E-02 +6.202826346244373E-02 +6.202826266442704E-02 +6.202826213000434E-02 +6.202826185842890E-02 +6.202826176126858E-02 +6.202826254776204E-02
+2.700554785420474E-02 +2.637885865572058E-02 +2.633476826144308E-02 +2.632778534929282E-02 +2.632626420446380E-02 +2.632582919771918E-02 +2.632568399867174E-02 +2.632562560707452E-02 +2.632560062346096E-02 +2.632558939229161E-02 +2.632558355329322E-02 +2.632558051687321E-02 +2.632557884682742E-02 +2.632557785688843E-02 +2.632557735011253E-02 +2.632557694136380E-02 +2.632557657218036E-02 +2.632557657753863E-02 +2.632557645670101E-02 +2.632557690705946E-02
+9.743599769200591E-03 +9.512382731159424E-03 +9.496277979118672E-03 +9.493771152266687E-03 +9.493221198419700E-03 +9.493066218840766E-03 +9.493013978138804E-03 +9.492993092840607E-03 +9.492984209378505E-03 +9.492980348067042E-03 +9.492978296869915E-03 +9.492977198929574E-03 +9.492976608448268E-03 +9.492976288763369E-03 +9.492976066359867E-03 +9.492975955549673E-03 +9.492975791216966E-03 +9.492975825288351E-03 +9.492975766966302E-03 +9.492975959071635E-03
+3.038236826098657E-03 +2.970414969759419E-03 +2.965757748809578E-03 +2.965031972352163E-03 +2.964883186173810E-03 +2.964840056039894E-03 +2.964825392501961E-03 +2.964819702584888E-03 +2.964817269510346E-03 +2.964816213672021E-03 +2.964815656509559E-03 +2.964815353987917E-03 +2.964815184437547E-03 +2.964815110197030E-03 +2.964815049106525E-03 +2.964815028054080E-03 +2.964814979886487E-03 +2.964814990244350E-03 +2.964814990289759E-03 +2.964815038327101E-03
+8.322346143746753E-04 +8.163523268102751E-04 +8.155002718284142E-04 +8.153657451424103E-04 +8.153464119234150E-04 +8.153411332148076E-04 +8.153387336308191E-04 +8.153378594147868E-04 +8.153374840821368E-04 +8.153374477695956E-04 +8.153373329690933E-04 +8.153372819023563E-04 +8.153372421548467E-04 +8.153372382412779E-04 +8.153372367024855E-04 +8.153372316759782E-04 +8.153372233428886E-04 +8.153372230035575E-04 +8.153372375411922E-04 +8.153372394850518E-04
+2.015800943526437E-04 +2.000018844506154E-04 +2.001066156655254E-04 +2.001213430620795E-04 +2.001315070416277E-04 +2.001354526104455E-04 +2.001362720276477E-04 +2.001366457140432E-04 +2.001367826939799E-04 +2.001368520782194E-04 +2.001369229137712E-04 +2.001369598768687E-04 +2.001369691447571E-04 +2.001369677703073E-04 +2.001369776365614E-04 +2.001369759081417E-04 +2.001369763458449E-04 +2.001369750984917E-04 +2.001369850129364E-04 +2.001369808408249E-04
+4.250803838669498E-05 +4.405986981537242E-05 +4.429149862612861E-05 +4.432438069400407E-05 +4.433593570467632E-05 +4.434065540918037E-05 +4.434177309429581E-05 +4.434241158024174E-05 +4.434258780879061E-05 +4.434273851069418E-05 +4.434277254650407E-05 +4.434280931454486E-05 +4.434281653919556E-05 +4.434282628431165E-05 +4.434283575763417E-05 +4.434283558767290E-05 +4.434283669949395E-05 +4.434283648504854E-05 +4.434284092866729E-05 +4.434283874339170E-05
+7.869462347138560E-06 +8.692924284665564E-06 +8.917701425176677E-06 +8.935605143823746E-06 +8.946129111078081E-06 +8.948983110268467E-06 +8.949864851900997E-06 +8.950335702678879E-06 +8.950456163177268E-06 +8.950536942529112E-06 +8.950611324713884E-06 +8.950639786076520E-06 +8.950655123963567E-06 +8.950655903121783E-06 +8.950662878857129E-06 +8.950662440729149E-06 +8.950663589282105E-06 +8.950663942149551E-06 +8.950665673185389E-06 +8.950665105773222E-06
+1.030066811342634E-06 +1.549519446539708E-06 +1.642347191096192E-06 +1.649346554227243E-06 +1.655870569982815E-06 +1.657761851538579E-06 +1.658312851923943E-06 +1.658640085134335E-06 +1.658715336524486E-06 +1.658765666395873E-06 +1.658808781185326E-06 +1.658826718934200E-06 +1.658833082285556E-06 +1.658840115443243E-06 +1.658844771507164E-06 +1.658845170700296E-06 +1.658846264383551E-06 +1.658846574070060E-06 +1.658847183582435E-06 +1.658847026448298E-06
+0.000000000000000E+00 +2.467375436359207E-07 +2.734978475450500E-07 +2.774873401920944E-07 +2.821940698190855E-07 +2.836430021346437E-07 +2.838358607286705E-07 +2.840061157068819E-07 +2.840726391054535E-07 +2.840887527358197E-07 +2.841262025507736E-07 +2.841372243916183E-07 +2.841440462114203E-07 +2.841469305356986E-07 +2.841501209813801E-07 +2.841508209072660E-07 +2.841517073824210E-07 +2.841518389567299E-07 +2.841521893971669E-07 +2.841521673849117E-07
+0.000000000000000E+00 +2.904700002053453E-08 +4.016937591872734E-08 +4.277335745189508E-08 +4.375274515374422E-08 +4.494880121268953E-08 +4.501684486208850E-08 +4.517779494275028E-08 +4.519508394177213E-08 +4.520600629514806E-08 +4.522843052535383E-08 +4.523273082216578E-08 +4.523590089447445E-08 +4.524054303995727E-08 +4.524204498309512E-08 +4.524256843191517E-08 +4.524315950820253E-08 +4.524335643652606E-08 +4.524358841127167E-08 +4.524361162161469E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.494173039918585E-09 +5.982022003774430E-09 +6.038371550186418E-09 +6.538225219221951E-09 +6.578767011574006E-09 +6.691714500706324E-09 +6.694296780640833E-09 +6.705923982772509E-09 +6.719967934763884E-09 +6.721971478460685E-09 +6.723847960430800E-09 +6.726735582476277E-09 +6.728201126135282E-09 +6.728554744739688E-09 +6.728751430969865E-09 +6.729110067585048E-09 +6.729141915831355E-09 +6.729219169841861E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.392303744665929E-10 +6.457685703601500E-10 +8.472899881116816E-10 +8.665734411937392E-10 +9.153718226175946E-10 +9.150728437939759E-10 +9.199799983446965E-10 +9.349733946685310E-10 +9.342942604034694E-10 +9.351395162458144E-10 +9.378856868275659E-10 +9.379706490033047E-10 +9.380090206585176E-10 +9.384250534497469E-10 +9.387903274950475E-10 +9.388747667748795E-10 +9.389237761217281E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.731812055306627E-11 +8.712720885094417E-11 +1.121095567655533E-10 +1.122808665100827E-10 +1.149379487429942E-10 +1.205158835841792E-10 +1.207676444374337E-10 +1.211634828355380E-10 +1.227646446525693E-10 +1.229092493920953E-10 +1.230071185014247E-10 +1.230562147922556E-10 +1.232708894720442E-10 +1.233082455192296E-10 +1.233346152269166E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.108157380148047E-11 +1.104931257211887E-11 +1.102631320334598E-11 +1.405060364012838E-11 +1.398908913613568E-11 +1.434119625606030E-11 +1.501826272530383E-11 +1.493779081411216E-11 +1.489084991786318E-11 +1.502569804855673E-11 +1.528187887603023E-11 +1.527134749350801E-11 +1.526380696618411E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.326494619849353E-12 +1.338330018010420E-12 +1.326121108792346E-12 +1.652915792861301E-12 +1.655036713900146E-12 +1.681991112821140E-12 +1.689670267682607E-12 +1.681631830970774E-12 +1.770954604079160E-12 +1.774122912399808E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.527295951009434E-13 +1.509518209084528E-13 +1.457821898112057E-13 +1.508991227564203E-13 +1.554864875390370E-13 +1.823083554503532E-13 +1.805896211812145E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.557113974681855E-14 +1.659495520135068E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.22.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.591272480786383E-01 +6.517616521921088E-01 +6.512446317785593E-01 +6.511603778061814E-01 +6.511417069754578E-01 +6.511363947015941E-01 +6.511345921372479E-01 +6.511338585159308E-01 +6.511335495561035E-01 +6.511334031514259E-01 +6.511333272542367E-01 +6.511332902377166E-01 +6.511332689345478E-01 +6.511332565189788E-01 +6.511332496207932E-01 +6.511332451761318E-01 +6.511332426829122E-01 +6.511332406391670E-01 +6.511332394848895E-01 +6.511332388799668E-01
+1.751076108708830E-01 +1.776842159471266E-01 +1.778656458929864E-01 +1.778950112664733E-01 +1.779014666569879E-01 +1.779033148702126E-01 +1.779039370092597E-01 +1.779041929658373E-01 +1.779043005254989E-01 +1.779043510544503E-01 +1.779043771400030E-01 +1.779043900583287E-01 +1.779043976575085E-01 +1.779044020061827E-01 +1.779044043296018E-01 +1.779044058170923E-01 +1.779044067274525E-01 +1.779044075089732E-01 +1.779044077016870E-01 +1.779044079679607E-01
+9.330947829973674E-02 +9.564080937806373E-02 +9.580422321921013E-02 +9.583072269158217E-02 +9.583658351616493E-02 +9.583825548583209E-02 +9.583881794680292E-02 +9.583904714709097E-02 +9.583914363308535E-02 +9.583918960871744E-02 +9.583921332429533E-02 +9.583922488930458E-02 +9.583923142417662E-02 +9.583923536578090E-02 +9.583923753129199E-02 +9.583923878300024E-02 +9.583923970606975E-02 +9.583924022309728E-02 +9.583924077564770E-02 +9.583924111446084E-02
+4.493640743875486E-02 +4.632869502111835E-02 +4.642627599528180E-02 +4.644222307419913E-02 +4.644576748041006E-02 +4.644677350804362E-02 +4.644711517060790E-02 +4.644725417017324E-02 +4.644731235912056E-02 +4.644734015766355E-02 +4.644735454967031E-02 +4.644736149970963E-02 +4.644736561037602E-02 +4.644736780424576E-02 +4.644736912783866E-02 +4.644737037257427E-02 +4.644737042259084E-02 +4.644737075725081E-02 +4.644737105646144E-02 +4.644737084025929E-02
+1.841093765795544E-02 +1.906784910063752E-02 +1.911389207886398E-02 +1.912145915076691E-02 +1.912315737419653E-02 +1.912363662804271E-02 +1.912380202904768E-02 +1.912386870615154E-02 +1.912389682950992E-02 +1.912391012123344E-02 +1.912391711067946E-02 +1.912392041284508E-02 +1.912392225286090E-02 +1.912392343613721E-02 +1.912392406872957E-02 +1.912392429984753E-02 +1.912392469634406E-02 +1.912392491070108E-02 +1.912392501495586E-02 +1.912392512723884E-02
+6.460960064531351E-03 +6.723472669480856E-03 +6.741696706113305E-03 +6.744727003731372E-03 +6.745409870498061E-03 +6.745603637926157E-03 +6.745670658390265E-03 +6.745697518711094E-03 +6.745708922921984E-03 +6.745714273969410E-03 +6.745717101420073E-03 +6.745718470687260E-03 +6.745719199378431E-03 +6.745719689822257E-03 +6.745719956002088E-03 +6.745719983745234E-03 +6.745720221330196E-03 +6.745720337844191E-03 +6.745720355607224E-03 +6.745720471043720E-03
+1.970362005158781E-03 +2.062993666732282E-03 +2.069519546673789E-03 +2.070630499410025E-03 +2.070881514420521E-03 +2.070951588188417E-03 +2.070976393437789E-03 +2.070986066921291E-03 +2.070990215040258E-03 +2.070992198078811E-03 +2.070993213808834E-03 +2.070993721180573E-03 +2.070994018266126E-03 +2.070994174625105E-03 +2.070994280255615E-03 +2.070994352476146E-03 +2.070994385012040E-03 +2.070994435483371E-03 +2.070994429869161E-03 +2.070994449998072E-03
+5.267552956264582E-04 +5.588167272046956E-04 +5.611086550066631E-04 +5.615141521466980E-04 +5.616082670380061E-04 +5.616331788282414E-04 +5.616424239994450E-04 +5.616458629906660E-04 +5.616474184309743E-04 +5.616481625878300E-04 +5.616485589275861E-04 +5.616487661394635E-04 +5.616488579732777E-04 +5.616489012064014E-04 +5.616489429614813E-04 +5.616490094178465E-04 +5.616489826937674E-04 +5.616490008376729E-04 +5.616489951971856E-04 +5.616489814352780E-04
+1.222490040063754E-04 +1.352491401054920E-04 +1.360388712239474E-04 +1.362040650884701E-04 +1.362454650937448E-04 +1.362550800466464E-04 +1.362591650126766E-04 +1.362605794391621E-04 +1.362612420609215E-04 +1.362615468871844E-04 +1.362617494469893E-04 +1.362618137543102E-04 +1.362618722197750E-04 +1.362618893940550E-04 +1.362619065728432E-04 +1.362619420893363E-04 +1.362619211726425E-04 +1.362619273481685E-04 +1.362619251129519E-04 +1.362619135794659E-04
+2.460709958074705E-05 +2.942744932909426E-05 +2.979268518770928E-05 +2.985933463281379E-05 +2.988019851296120E-05 +2.988482668107909E-05 +2.988724615793060E-05 +2.988790857225116E-05 +2.988821914966969E-05 +2.988838528801389E-05 +2.988849824148346E-05 +2.988856124734649E-05 +2.988856011837910E-05 +2.988857368760575E-05 +2.988858274164981E-05 +2.988859629037148E-05 +2.988858798753890E-05 +2.988859003889032E-05 +2.988858974494528E-05 +2.988858489121756E-05
+3.384185121623715E-06 +5.710112531576819E-06 +5.923450832043067E-06 +5.967627581956195E-06 +5.975863954821815E-06 +5.978019826567834E-06 +5.979409835219787E-06 +5.979778653290604E-06 +5.979994313616260E-06 +5.980099726279803E-06 +5.980174441682828E-06 +5.980185296423973E-06 +5.980211373727232E-06 +5.980221279480600E-06 +5.980226788768482E-06 +5.980231642518776E-06 +5.980229711301871E-06 +5.980230724074763E-06 +5.980230944115342E-06 +5.980229425019787E-06
+0.000000000000000E+00 +9.868164421624842E-07 +1.060230086546603E-06 +1.091541755567153E-06 +1.097712517570211E-06 +1.098593461533687E-06 +1.099217268015299E-06 +1.099422697722367E-06 +1.099549535949471E-06 +1.099632186944445E-06 +1.099674068461515E-06 +1.099698371031824E-06 +1.099697628294173E-06 +1.099705195927421E-06 +1.099707977418536E-06 +1.099711039376199E-06 +1.099710906750215E-06 +1.099711522249072E-06 +1.099711765482867E-06 +1.099711484712208E-06
+0.000000000000000E+00 +1.217791278188447E-07 +1.708554327340420E-07 +1.813713591618834E-07 +1.857601243860213E-07 +1.863123779414936E-07 +1.868432327968153E-07 +1.869282436293062E-07 +1.869835161031834E-07 +1.870049269233888E-07 +1.870300508898337E-07 +1.870421955840164E-07 +1.870489494578210E-07 +1.870538235099478E-07 +1.870567031692886E-07 +1.870582022201485E-07 +1.870582457141689E-07 +1.870588188662329E-07 +1.870590825139096E-07 +1.870590786952088E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.003453367060182E-08 +2.735868674852550E-08 +2.882690473004333E-08 +2.903481208624806E-08 +2.944492869329085E-08 +2.949266401729512E-08 +2.954811750686681E-08 +2.956758104591144E-08 +2.957508006786560E-08 +2.958464215622932E-08 +2.958935729451142E-08 +2.959164334395310E-08 +2.959245405050699E-08 +2.959444857851205E-08 +2.959488779307369E-08 +2.959510990501778E-08 +2.959528227595684E-08 +2.959535814213407E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.056395598452021E-09 +4.081719346809833E-09 +4.097759974070349E-09 +4.275151980042381E-09 +4.304819847555659E-09 +4.345680989689012E-09 +4.357857390966210E-09 +4.363472176157824E-09 +4.368870011653355E-09 +4.372163055701553E-09 +4.373852813502150E-09 +4.374876041457193E-09 +4.375548828929291E-09 +4.375673172984810E-09 +4.375928619929054E-09 +4.376147128439467E-09 +4.376205210323481E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.359690076600697E-10 +4.363409238378423E-10 +5.713511208241432E-10 +5.727930886684991E-10 +5.859364657729611E-10 +5.947648289387598E-10 +5.995484239915399E-10 +6.037811894844082E-10 +6.047515266748153E-10 +6.054963124628950E-10 +6.059867542521371E-10 +6.069398534119685E-10 +6.069816783193970E-10 +6.070436003799348E-10 +6.073632320127489E-10 +6.073603710381309E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.825696116705587E-11 +5.827939199211317E-11 +6.790011489338450E-11 +7.528731168504547E-11 +7.515991202257680E-11 +7.692780541686738E-11 +7.810901504663073E-11 +7.836866974074118E-11 +7.813343795056810E-11 +7.890892820960880E-11 +7.919723253055797E-11 +7.926797934161288E-11 +7.926716395709827E-11 +7.929133909203025E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.062042479691369E-12 +7.332339095144355E-12 +7.422487001357741E-12 +8.485908628257260E-12 +9.297560483303253E-12 +9.371303504065397E-12 +9.405569289803367E-12 +9.517099210052901E-12 +9.599538823330400E-12 +9.603065688042471E-12 +9.770354093961000E-12 +9.757112273098262E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.914750234973127E-13 +8.894276211275060E-13 +8.745310070482490E-13 +8.630811473978877E-13 +1.002907276454641E-12 +1.104175069419071E-12 +1.112817510896958E-12 +1.065081758074976E-12 +1.073785908111606E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.373394513480646E-14 +9.703237549239403E-14 +9.604095447619936E-14 +1.040303068610121E-13 +1.020240323415750E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.22.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.591318869944460E-01 +6.517632613584607E-01 +6.512446724274352E-01 +6.511604006964471E-01 +6.511417053899951E-01 +6.511363957037214E-01 +6.511345906473514E-01 +6.511338590221726E-01 +6.511335480627580E-01 +6.511334026336434E-01 +6.511333274095517E-01 +6.511332902345308E-01 +6.511332694123975E-01 +6.511332567960840E-01 +6.511332496448839E-01 +6.511332453824963E-01 +6.511332425204364E-01 +6.511332406579600E-01 +6.511332399770244E-01 +6.511332444984360E-01
+1.751063390731445E-01 +1.776835935452879E-01 +1.778656303439524E-01 +1.778950057398647E-01 +1.779014679212444E-01 +1.779033147906073E-01 +1.779039371662424E-01 +1.779041927731449E-01 +1.779043008684744E-01 +1.779043512184450E-01 +1.779043770344929E-01 +1.779043900827279E-01 +1.779043974406628E-01 +1.779044018255137E-01 +1.779044043784968E-01 +1.779044057585434E-01 +1.779044068679829E-01 +1.779044074204466E-01 +1.779044076023137E-01 +1.779044060190905E-01
+9.330773625937946E-02 +9.564031187442515E-02 +9.580421064809566E-02 +9.583071401367826E-02 +9.583658407154133E-02 +9.583825456397761E-02 +9.583881855471756E-02 +9.583904700897011E-02 +9.583914398137612E-02 +9.583918977291356E-02 +9.583921329372203E-02 +9.583922486742405E-02 +9.583923137207273E-02 +9.583923529597313E-02 +9.583923746185287E-02 +9.583923883920972E-02 +9.583923972658338E-02 +9.583924035996998E-02 +9.583924068951895E-02 +9.583923912079491E-02
+4.493538907116701E-02 +4.632841358558757E-02 +4.642626933955651E-02 +4.644221752361578E-02 +4.644576687198708E-02 +4.644677331496445E-02 +4.644711556470068E-02 +4.644725402025453E-02 +4.644731270081284E-02 +4.644734025960102E-02 +4.644735455987089E-02 +4.644736148648925E-02 +4.644736539463305E-02 +4.644736777323122E-02 +4.644736914980090E-02 +4.644736994809447E-02 +4.644737045019952E-02 +4.644737076780990E-02 +4.644737071455221E-02 +4.644737009165036E-02
+1.841058263656676E-02 +1.906771447829002E-02 +1.911388915496048E-02 +1.912145756331921E-02 +1.912315771154447E-02 +1.912363693702640E-02 +1.912380224506304E-02 +1.912386869131856E-02 +1.912389702734633E-02 +1.912391017460938E-02 +1.912391709321625E-02 +1.912392041867097E-02 +1.912392226909064E-02 +1.912392341645809E-02 +1.912392404581041E-02 +1.912392446400877E-02 +1.912392466360443E-02 +1.912392489823675E-02 +1.912392502248915E-02 +1.912392454698921E-02
+6.460769698633342E-03 +6.723417893891839E-03 +6.741692950223520E-03 +6.744725953208383E-03 +6.745409929065113E-03 +6.745603106558384E-03 +6.745670731252745E-03 +6.745697527599598E-03 +6.745709064223065E-03 +6.745714299604232E-03 +6.745717110329045E-03 +6.745718469194176E-03 +6.745719210863102E-03 +6.745719689819150E-03 +6.745719948611348E-03 +6.745720125355404E-03 +6.745720228811496E-03 +6.745720313544955E-03 +6.745720403123946E-03 +6.745720176828196E-03
+1.970308103170354E-03 +2.062985447129377E-03 +2.069521135981423E-03 +2.070630483233837E-03 +2.070881635693598E-03 +2.070952173290959E-03 +2.070976448513076E-03 +2.070986069357462E-03 +2.070990323227881E-03 +2.070992199351225E-03 +2.070993228259086E-03 +2.070993739323225E-03 +2.070994010760920E-03 +2.070994183511598E-03 +2.070994284196929E-03 +2.070994349139232E-03 +2.070994382655959E-03 +2.070994413222199E-03 +2.070994432830190E-03 +2.070994377318541E-03
+5.267586286359799E-04 +5.588103379511227E-04 +5.611075513932749E-04 +5.615135420315266E-04 +5.616083434902302E-04 +5.616330185943192E-04 +5.616423931408703E-04 +5.616458336960505E-04 +5.616474011617408E-04 +5.616481659842630E-04 +5.616485616443223E-04 +5.616487456816840E-04 +5.616488410489842E-04 +5.616489084034969E-04 +5.616489460107448E-04 +5.616489688972129E-04 +5.616489826851093E-04 +5.616489883344236E-04 +5.616489841525540E-04 +5.616489837496554E-04
+1.222369817777899E-04 +1.352463509791462E-04 +1.360389105540112E-04 +1.362043963110148E-04 +1.362451653237324E-04 +1.362550452610837E-04 +1.362591638465221E-04 +1.362606006954190E-04 +1.362612703437015E-04 +1.362615522977093E-04 +1.362617355995191E-04 +1.362618391666942E-04 +1.362618730174637E-04 +1.362618933208000E-04 +1.362619077181984E-04 +1.362619159749922E-04 +1.362619215105987E-04 +1.362619223114012E-04 +1.362619176220603E-04 +1.362619236682022E-04
+2.460747511567569E-05 +2.942688278633805E-05 +2.979304132523726E-05 +2.985922378574490E-05 +2.988029500729706E-05 +2.988478821092335E-05 +2.988725627591493E-05 +2.988788656389774E-05 +2.988823076115272E-05 +2.988838260224199E-05 +2.988849211838041E-05 +2.988853847658224E-05 +2.988855760492203E-05 +2.988857562610118E-05 +2.988858263878846E-05 +2.988858560817358E-05 +2.988858808010998E-05 +2.988858849883445E-05 +2.988858670312112E-05 +2.988858998072539E-05
+3.385077968783544E-06 +5.709774978217837E-06 +5.923374049968531E-06 +5.967475041540991E-06 +5.975846543831340E-06 +5.978062293091189E-06 +5.979397785555400E-06 +5.979785679639841E-06 +5.979989743731737E-06 +5.980101546431839E-06 +5.980164380659000E-06 +5.980199542558927E-06 +5.980214939942463E-06 +5.980222340908846E-06 +5.980225716463842E-06 +5.980228140009122E-06 +5.980230144511954E-06 +5.980230329341149E-06 +5.980230001086475E-06 +5.980231133270105E-06
+0.000000000000000E+00 +9.867251434429250E-07 +1.060238293971738E-06 +1.091600598280711E-06 +1.097714153408428E-06 +1.098637907764734E-06 +1.099235825350495E-06 +1.099422875402505E-06 +1.099545391675203E-06 +1.099633586828262E-06 +1.099668812074944E-06 +1.099692407036039E-06 +1.099697896717248E-06 +1.099705685018471E-06 +1.099707239430875E-06 +1.099709959264557E-06 +1.099710781116971E-06 +1.099711519248115E-06 +1.099711541664180E-06 +1.099711958790853E-06
+0.000000000000000E+00 +1.217450631880051E-07 +1.708505664441684E-07 +1.813688517289218E-07 +1.857658968992927E-07 +1.862824673544901E-07 +1.868481008251595E-07 +1.869285215963094E-07 +1.869826520537118E-07 +1.870030595731746E-07 +1.870258335062577E-07 +1.870427213904805E-07 +1.870506238361478E-07 +1.870542271952942E-07 +1.870556915219380E-07 +1.870579438174840E-07 +1.870587480082024E-07 +1.870589932962266E-07 +1.870590477985827E-07 +1.870591821419086E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.003361152413583E-08 +2.736422791029294E-08 +2.881823227964085E-08 +2.904118758280144E-08 +2.944285388456405E-08 +2.949370069418647E-08 +2.954838915209733E-08 +2.956714638872070E-08 +2.957345390424713E-08 +2.958534786511927E-08 +2.958880573089929E-08 +2.959166509720624E-08 +2.959245784606395E-08 +2.959462273754181E-08 +2.959486071726965E-08 +2.959521993270540E-08 +2.959526480602110E-08 +2.959537469113924E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.055762459275766E-09 +4.084298732095807E-09 +4.097329519204037E-09 +4.274947738946975E-09 +4.304434536902308E-09 +4.345126441879896E-09 +4.358262626873143E-09 +4.367375090013132E-09 +4.368435912606442E-09 +4.372762528546001E-09 +4.374005790619866E-09 +4.374588596717774E-09 +4.375523553591230E-09 +4.375818144072787E-09 +4.376083651588126E-09 +4.376184530063753E-09 +4.376217640537667E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.359753829382068E-10 +4.365833471752660E-10 +5.710378902349143E-10 +5.726612153908091E-10 +5.862967521359976E-10 +5.946417669954534E-10 +5.984383698891372E-10 +6.038648061893329E-10 +6.046675126985517E-10 +6.056456121101902E-10 +6.055436880712608E-10 +6.069137034554304E-10 +6.070393464555128E-10 +6.072716202509659E-10 +6.073163934013373E-10 +6.073482013789347E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.832453274072485E-11 +5.834156319911552E-11 +6.778975702839547E-11 +7.531978869006061E-11 +7.548738463666835E-11 +7.696589201503707E-11 +7.785410686427054E-11 +7.816762213428022E-11 +7.843852779831059E-11 +7.897597215611028E-11 +7.920492648617554E-11 +7.927448571585886E-11 +7.934281259408929E-11 +7.930780152057177E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.084525497426864E-12 +7.331102364963140E-12 +7.360683554728911E-12 +8.484609551503187E-12 +9.372100118435716E-12 +9.434992660391363E-12 +9.355320290536338E-12 +9.499546958899411E-12 +9.638874018923026E-12 +9.740318375327162E-12 +9.733614463185303E-12 +9.749083926510512E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.876974371259399E-13 +8.711199694708669E-13 +8.598320240623238E-13 +8.777724399357234E-13 +1.002822897408239E-12 +1.082402034201898E-12 +1.082309012801655E-12 +1.094914487407717E-12 +1.079649466681239E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.531599798875195E-14 +1.026486359836503E-13 +9.943187413589972E-14 +9.638999941946169E-14 +1.003337152661657E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.23.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.605771493442809E-01 +5.680904239244671E-01 +5.686162926340199E-01 +5.686999702514342E-01 +5.687182413822593E-01 +5.687234553236389E-01 +5.687252167803928E-01 +5.687259405380183E-01 +5.687262391223612E-01 +5.687263784644090E-01 +5.687264508065413E-01 +5.687264867936498E-01 +5.687265069643226E-01 +5.687265186454651E-01 +5.687265250176540E-01 +5.687265295474371E-01 +5.687265319098330E-01 +5.687265334850004E-01 +5.687265344035656E-01 +5.687265354829683E-01
+2.100541576214813E-01 +2.073621729891505E-01 +2.071738837586401E-01 +2.071435877683816E-01 +2.071369850300835E-01 +2.071351004754863E-01 +2.071344699538122E-01 +2.071342046862516E-01 +2.071340974930061E-01 +2.071340466412099E-01 +2.071340199647382E-01 +2.071340069939019E-01 +2.071339997624716E-01 +2.071339955133040E-01 +2.071339933963853E-01 +2.071339915612925E-01 +2.071339907607538E-01 +2.071339902262047E-01 +2.071339898001510E-01 +2.071339894860352E-01
+1.248197751199822E-01 +1.224020860626612E-01 +1.222318910701091E-01 +1.222047915120657E-01 +1.221988403550142E-01 +1.221971307379736E-01 +1.221965575736805E-01 +1.221963218866804E-01 +1.221962230257108E-01 +1.221961772609786E-01 +1.221961536316324E-01 +1.221961418231348E-01 +1.221961352977748E-01 +1.221961312209144E-01 +1.221961290187523E-01 +1.221961278836229E-01 +1.221961270709444E-01 +1.221961265283724E-01 +1.221961262387504E-01 +1.221961256865834E-01
+6.360878723429850E-02 +6.218439792437495E-02 +6.208427843131861E-02 +6.206846201312056E-02 +6.206499108581601E-02 +6.206399727801186E-02 +6.206366169561844E-02 +6.206352506566112E-02 +6.206346814031539E-02 +6.206344173001873E-02 +6.206342810207421E-02 +6.206342126686232E-02 +6.206341737341812E-02 +6.206341517289527E-02 +6.206341421449001E-02 +6.206341306866759E-02 +6.206341256932333E-02 +6.206341228938601E-02 +6.206341214256305E-02 +6.206341200499734E-02
+2.704593899291207E-02 +2.639679069767323E-02 +2.635147575468065E-02 +2.634434586490820E-02 +2.634279166187369E-02 +2.634235082426222E-02 +2.634220130980859E-02 +2.634214059617374E-02 +2.634211571416863E-02 +2.634210415608067E-02 +2.634209815305536E-02 +2.634209511304372E-02 +2.634209336674855E-02 +2.634209247224075E-02 +2.634209173935305E-02 +2.634209144714850E-02 +2.634209126787069E-02 +2.634209110872213E-02 +2.634209106877107E-02 +2.634209101127805E-02
+9.759142603440931E-03 +9.519353377796807E-03 +9.502736173830040E-03 +9.500172285249606E-03 +9.499612690526323E-03 +9.499457604123393E-03 +9.499402372084999E-03 +9.499380677928772E-03 +9.499372012807998E-03 +9.499367913241068E-03 +9.499365837717114E-03 +9.499364743063336E-03 +9.499364116229812E-03 +9.499363851547189E-03 +9.499363502833568E-03 +9.499363467958264E-03 +9.499363418942513E-03 +9.499363356189519E-03 +9.499363345395091E-03 +9.499363340825422E-03
+3.044160442438410E-03 +2.972730520409113E-03 +2.967869900076526E-03 +2.967140176181043E-03 +2.966989294382736E-03 +2.966945215550040E-03 +2.966929018334865E-03 +2.966923040501670E-03 +2.966920718728662E-03 +2.966919655030575E-03 +2.966919090334367E-03 +2.966918775022395E-03 +2.966918595738001E-03 +2.966918550443110E-03 +2.966918475662096E-03 +2.966918440589849E-03 +2.966918425601052E-03 +2.966918414941850E-03 +2.966918410364091E-03 +2.966918407172110E-03
+8.352679639495930E-04 +8.170702124276794E-04 +8.161031402361329E-04 +8.159706048404292E-04 +8.159493224260423E-04 +8.159450179310267E-04 +8.159421265901169E-04 +8.159412494149904E-04 +8.159409346095031E-04 +8.159408539265164E-04 +8.159407839819012E-04 +8.159407380978449E-04 +8.159407024821619E-04 +8.159407075229942E-04 +8.159407197878272E-04 +8.159406878649564E-04 +8.159406821420713E-04 +8.159406860301875E-04 +8.159406841820897E-04 +8.159406787238389E-04
+2.032550733937869E-04 +2.002262052755073E-04 +2.002584622165322E-04 +2.002745721444897E-04 +2.002847311264337E-04 +2.002891685585909E-04 +2.002894266567045E-04 +2.002900461177814E-04 +2.002901730307277E-04 +2.002903056757768E-04 +2.002903496143206E-04 +2.002903823268111E-04 +2.002903909463965E-04 +2.002904006038976E-04 +2.002904183174159E-04 +2.002904018579776E-04 +2.002903999705695E-04 +2.002904041029852E-04 +2.002904036094257E-04 +2.002904001893877E-04
+4.338038869119953E-05 +4.415113356103297E-05 +4.432424028904842E-05 +4.435974438099424E-05 +4.437107234077435E-05 +4.437602924891241E-05 +4.437662288153985E-05 +4.437742195608220E-05 +4.437758855979728E-05 +4.437773355605025E-05 +4.437779814870412E-05 +4.437783207409754E-05 +4.437784906709869E-05 +4.437785655346645E-05 +4.437786962918797E-05 +4.437786393473313E-05 +4.437786349010036E-05 +4.437786596862270E-05 +4.437786614036808E-05 +4.437786484917556E-05
+7.945309581776926E-06 +8.744612084355725E-06 +8.924564073591414E-06 +8.944113754616735E-06 +8.953270825890408E-06 +8.956575898229150E-06 +8.956998340196613E-06 +8.957587219744904E-06 +8.957701248302077E-06 +8.957810586807141E-06 +8.957866740835742E-06 +8.957892509937535E-06 +8.957908792531562E-06 +8.957914383423442E-06 +8.957921623592117E-06 +8.957920373897977E-06 +8.957920451346230E-06 +8.957921898727229E-06 +8.957922382815373E-06 +8.957922079554777E-06
+1.039905542821815E-06 +1.575323916975455E-06 +1.643505928849710E-06 +1.652087801873619E-06 +1.657225481510933E-06 +1.659373451508888E-06 +1.659646945261283E-06 +1.660008149971559E-06 +1.660091222076034E-06 +1.660139022523279E-06 +1.660184515463609E-06 +1.660200510160330E-06 +1.660211405645787E-06 +1.660216814206367E-06 +1.660221199753496E-06 +1.660222046133388E-06 +1.660222530572270E-06 +1.660223107166629E-06 +1.660223440235042E-06 +1.660223372072147E-06
+0.000000000000000E+00 +2.478221112930467E-07 +2.736066422794687E-07 +2.789368175109518E-07 +2.824041890853398E-07 +2.839039909680346E-07 +2.839793829744915E-07 +2.842457198871292E-07 +2.843120057326727E-07 +2.843287246629560E-07 +2.843655865749280E-07 +2.843751032459347E-07 +2.843837628964349E-07 +2.843871675134186E-07 +2.843906825439506E-07 +2.843918105796575E-07 +2.843923596852485E-07 +2.843925633361305E-07 +2.843927618917021E-07 +2.843928089572831E-07
+0.000000000000000E+00 +2.919409909094392E-08 +4.024426497570189E-08 +4.343081576223855E-08 +4.378374400532847E-08 +4.499179101399862E-08 +4.502080706123361E-08 +4.521335443345764E-08 +4.523359072429493E-08 +4.524129332464261E-08 +4.526787408928701E-08 +4.527187850997875E-08 +4.527449429575313E-08 +4.527913040275883E-08 +4.528089584115216E-08 +4.528193961577605E-08 +4.528218078774709E-08 +4.528239794523493E-08 +4.528255263497675E-08 +4.528260150694484E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.513665732900141E-09 +5.997050221911243E-09 +6.044124646773371E-09 +6.544576957529650E-09 +6.536884682169487E-09 +6.697584674452775E-09 +6.699236177464411E-09 +6.715050632566847E-09 +6.725248359865276E-09 +6.727008980057104E-09 +6.729752964985989E-09 +6.732619980569772E-09 +6.734144254701009E-09 +6.734492903733902E-09 +6.734611337140125E-09 +6.734894839694402E-09 +6.734998324270300E-09 +6.735084428831798E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.410430903462700E-10 +6.457560135489108E-10 +8.480497151662406E-10 +8.507596069458380E-10 +9.158862673486075E-10 +9.160171493157155E-10 +9.232909616503107E-10 +9.363327201503793E-10 +9.357351921085849E-10 +9.355290772707006E-10 +9.385785116740176E-10 +9.387716141454518E-10 +9.391462848989449E-10 +9.391439297286792E-10 +9.396479194974638E-10 +9.396579037166931E-10 +9.397076157097446E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.743259340489370E-11 +8.700797702000426E-11 +1.122637307480665E-10 +1.122882687025958E-10 +1.168675949398229E-10 +1.203753729896903E-10 +1.206520968524113E-10 +1.213928216554121E-10 +1.229696790141695E-10 +1.230426928492837E-10 +1.229809382944254E-10 +1.230388711970297E-10 +1.234110957827141E-10 +1.234357113844829E-10 +1.234502330491816E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.108574791621770E-11 +1.107870272248102E-11 +1.100232119464652E-11 +1.415567473200240E-11 +1.407279156781842E-11 +1.428128500929425E-11 +1.499645329858880E-11 +1.493949630734953E-11 +1.501977642927448E-11 +1.497831349582893E-11 +1.527434635314434E-11 +1.526093484780480E-11 +1.526188854438865E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.307389458540505E-12 +1.327908687520775E-12 +1.334379966472046E-12 +1.667504460322664E-12 +1.662385461121744E-12 +1.630063589630942E-12 +1.652926767449029E-12 +1.704615728409599E-12 +1.784691454641077E-12 +1.785003445538168E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.500804407528302E-13 +1.498110986813818E-13 +1.543343953941235E-13 +1.512255131400725E-13 +1.497852838026932E-13 +1.785682888589657E-13 +1.785402039026039E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.764628174676216E-14 +1.767729818212422E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.23.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.605790048171987E-01 +5.680889302088079E-01 +5.686162367978890E-01 +5.686999592198918E-01 +5.687182372055316E-01 +5.687234562398397E-01 +5.687252180170117E-01 +5.687259404199504E-01 +5.687262399709379E-01 +5.687263785473318E-01 +5.687264503106756E-01 +5.687264869287270E-01 +5.687265068234224E-01 +5.687265180804787E-01 +5.687265250892179E-01 +5.687265292719269E-01 +5.687265324270301E-01 +5.687265338332528E-01 +5.687265355415644E-01 +5.687265324076470E-01
+2.100531479947622E-01 +2.073623790244294E-01 +2.071739132611845E-01 +2.071435891339376E-01 +2.071369865044074E-01 +2.071351005705672E-01 +2.071344699653732E-01 +2.071342048070508E-01 +2.071340966224630E-01 +2.071340466502735E-01 +2.071340201254347E-01 +2.071340069498618E-01 +2.071339998876442E-01 +2.071339958049763E-01 +2.071339932748220E-01 +2.071339917451805E-01 +2.071339906477489E-01 +2.071339900824130E-01 +2.071339896449488E-01 +2.071339905435545E-01
+1.248193025900899E-01 +1.224024472029914E-01 +1.222319058931480E-01 +1.222047977808873E-01 +1.221988406328996E-01 +1.221971307016388E-01 +1.221965573956371E-01 +1.221963218410301E-01 +1.221962230619836E-01 +1.221961772041312E-01 +1.221961537536748E-01 +1.221961417832957E-01 +1.221961352306220E-01 +1.221961315398700E-01 +1.221961291721276E-01 +1.221961278954450E-01 +1.221961268406072E-01 +1.221961263987044E-01 +1.221961256856163E-01 +1.221961268974836E-01
+6.360866480544970E-02 +6.218470353953302E-02 +6.208428756389223E-02 +6.206845968069479E-02 +6.206499129671995E-02 +6.206399590338973E-02 +6.206366148590494E-02 +6.206352506161400E-02 +6.206346800780285E-02 +6.206344171226903E-02 +6.206342825249494E-02 +6.206342123794426E-02 +6.206341737689167E-02 +6.206341524562112E-02 +6.206341396547324E-02 +6.206341308259006E-02 +6.206341249124604E-02 +6.206341224251016E-02 +6.206341202780442E-02 +6.206341246144532E-02
+2.704564091228922E-02 +2.639697877153251E-02 +2.635147398955253E-02 +2.634435341027221E-02 +2.634279219831222E-02 +2.634235185646758E-02 +2.634220108222573E-02 +2.634214062321995E-02 +2.634211575247164E-02 +2.634210413598805E-02 +2.634209821140489E-02 +2.634209509633070E-02 +2.634209339696529E-02 +2.634209242875311E-02 +2.634209181984110E-02 +2.634209149012585E-02 +2.634209120696913E-02 +2.634209109485830E-02 +2.634209085768885E-02 +2.634209122987947E-02
+9.759240989000675E-03 +9.519478921443102E-03 +9.502742344194988E-03 +9.500169066065307E-03 +9.499614659446922E-03 +9.499457103122397E-03 +9.499402179606859E-03 +9.499380693242798E-03 +9.499372062607876E-03 +9.499367926009618E-03 +9.499365823988196E-03 +9.499364739776006E-03 +9.499364145456692E-03 +9.499363807995195E-03 +9.499363601046780E-03 +9.499363490056666E-03 +9.499363387172711E-03 +9.499363349512556E-03 +9.499363234919516E-03 +9.499363427875008E-03
+3.044093968553166E-03 +2.972814271839328E-03 +2.967865661439370E-03 +2.967142609269483E-03 +2.966987698346919E-03 +2.966944804503241E-03 +2.966928873496825E-03 +2.966923044442103E-03 +2.966920741237889E-03 +2.966919653345685E-03 +2.966919076276477E-03 +2.966918777342503E-03 +2.966918610407553E-03 +2.966918528433194E-03 +2.966918484535969E-03 +2.966918445623007E-03 +2.966918418979805E-03 +2.966918410901818E-03 +2.966918394180712E-03 +2.966918437485819E-03
+8.352731966427461E-04 +8.171415052976911E-04 +8.161039196691720E-04 +8.159680628018062E-04 +8.159512374812520E-04 +8.159452595139058E-04 +8.159420118286504E-04 +8.159412443485572E-04 +8.159409406357704E-04 +8.159408558089131E-04 +8.159407875170746E-04 +8.159407378424411E-04 +8.159407074967900E-04 +8.159407009433557E-04 +8.159407000904846E-04 +8.159406874239907E-04 +8.159406834881711E-04 +8.159406840243617E-04 +8.159406940730632E-04 +8.159406887196677E-04
+2.032757192027569E-04 +2.002732353696951E-04 +2.002607432051256E-04 +2.002768047794498E-04 +2.002841271026440E-04 +2.002892517772772E-04 +2.002893711123491E-04 +2.002900480681196E-04 +2.002901764411391E-04 +2.002903012300607E-04 +2.002903672123757E-04 +2.002903819353687E-04 +2.002903920270037E-04 +2.002903976138688E-04 +2.002904043694908E-04 +2.002904005443843E-04 +2.002904014735011E-04 +2.002904032611447E-04 +2.002904116070200E-04 +2.002904033578652E-04
+4.337920200625954E-05 +4.419728037419296E-05 +4.432220387475065E-05 +4.435910482739360E-05 +4.437106566979343E-05 +4.437596708910404E-05 +4.437654088758826E-05 +4.437742154866973E-05 +4.437759227040924E-05 +4.437772562737122E-05 +4.437779537048432E-05 +4.437782688720205E-05 +4.437784911273508E-05 +4.437785661567792E-05 +4.437786378618476E-05 +4.437786307962121E-05 +4.437786405533412E-05 +4.437786561897567E-05 +4.437786951233716E-05 +4.437786579230722E-05
+7.938377159252210E-06 +8.812855373694548E-06 +8.926283067903685E-06 +8.943725260093209E-06 +8.953324016364851E-06 +8.956580718350594E-06 +8.956974055849756E-06 +8.957587746233658E-06 +8.957699776011560E-06 +8.957813886700638E-06 +8.957885176501817E-06 +8.957896509032298E-06 +8.957908191403094E-06 +8.957915429240709E-06 +8.957919561567585E-06 +8.957919842141328E-06 +8.957920576141303E-06 +8.957921697080065E-06 +8.957923479964883E-06 +8.957922344323082E-06
+1.037427650413878E-06 +1.564267877655440E-06 +1.642666582214243E-06 +1.652491521571626E-06 +1.657151520763546E-06 +1.659377114563912E-06 +1.659621641590010E-06 +1.660011742892371E-06 +1.660089344635921E-06 +1.660134703680846E-06 +1.660175872187451E-06 +1.660195423630568E-06 +1.660211446328974E-06 +1.660216362478572E-06 +1.660220834425607E-06 +1.660221721232096E-06 +1.660222529763034E-06 +1.660223062336740E-06 +1.660223773667032E-06 +1.660223438100257E-06
+0.000000000000000E+00 +2.495513982169041E-07 +2.740451377357378E-07 +2.788357687317546E-07 +2.824257895242324E-07 +2.839158032361019E-07 +2.839890160713063E-07 +2.842466559497653E-07 +2.843093045490999E-07 +2.843288809062550E-07 +2.843723065489930E-07 +2.843788919902925E-07 +2.843835157378758E-07 +2.843879480228747E-07 +2.843905632387852E-07 +2.843916190524487E-07 +2.843923569977731E-07 +2.843925955349792E-07 +2.843928707740036E-07 +2.843928343876504E-07
+0.000000000000000E+00 +2.936370603125184E-08 +4.009121930818439E-08 +4.343846101562365E-08 +4.378249502199604E-08 +4.498825011718252E-08 +4.501705369127612E-08 +4.521241108746017E-08 +4.523381239616330E-08 +4.524553896929367E-08 +4.526569547059205E-08 +4.526950098942141E-08 +4.527448182959334E-08 +4.527991178638329E-08 +4.528101646526894E-08 +4.528163674315568E-08 +4.528217591411438E-08 +4.528246227897171E-08 +4.528257875508280E-08 +4.528260368059861E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.535943518939774E-09 +5.989490693649583E-09 +6.043881369382507E-09 +6.545044867820114E-09 +6.537217498170898E-09 +6.697806879306449E-09 +6.699473240500873E-09 +6.713500794195304E-09 +6.725196009879864E-09 +6.728244925400067E-09 +6.729714004707424E-09 +6.733088734951290E-09 +6.734082417833695E-09 +6.734480248873500E-09 +6.734613309469037E-09 +6.734991312082402E-09 +6.735008472908050E-09 +6.735089840935064E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.460481034290539E-10 +6.463719597687154E-10 +8.476612505818927E-10 +8.510698563861084E-10 +9.157385034681481E-10 +9.160016726270478E-10 +9.236680300581368E-10 +9.356399978478149E-10 +9.352661149070569E-10 +9.355093174970549E-10 +9.371971027517655E-10 +9.387581488703972E-10 +9.388137410797992E-10 +9.391323660148385E-10 +9.396551192035059E-10 +9.396564739820537E-10 +9.397106149756087E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.747973580352226E-11 +8.684203908463336E-11 +1.122913099604701E-10 +1.123200938235295E-10 +1.167365072229135E-10 +1.206186197673352E-10 +1.207785064314408E-10 +1.214289972956249E-10 +1.228162010814079E-10 +1.230530455729986E-10 +1.231262033144128E-10 +1.230436895029204E-10 +1.233619568794432E-10 +1.234273489793245E-10 +1.234503245735031E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.107922642360435E-11 +1.107486972586857E-11 +1.101577292142530E-11 +1.405238029857951E-11 +1.405517790812594E-11 +1.427653091361976E-11 +1.458028860163236E-11 +1.492917450864824E-11 +1.489878610281992E-11 +1.496944187976641E-11 +1.520325536418690E-11 +1.526470995589846E-11 +1.526636518599893E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.338152919738335E-12 +1.329072992112702E-12 +1.335806479482328E-12 +1.339131696663442E-12 +1.672937306243748E-12 +1.684629731030225E-12 +1.652339930763134E-12 +1.719666590858930E-12 +1.780910662211318E-12 +1.783176830897819E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.475962168295421E-13 +1.459947835027575E-13 +1.502886048647994E-13 +1.428446344153671E-13 +1.800067129580083E-13 +1.798359232367906E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.717762563605910E-14 +1.725924051542933E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.24.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.593559168113956E-01 +6.518835451099126E-01 +6.513564329221196E-01 +6.512711243748233E-01 +6.512523134295575E-01 +6.512469491646717E-01 +6.512451241844855E-01 +6.512443757887494E-01 +6.512440623766116E-01 +6.512439134935438E-01 +6.512438379696359E-01 +6.512437997280226E-01 +6.512437781438737E-01 +6.512437656419576E-01 +6.512437590631517E-01 +6.512437542040292E-01 +6.512437516534751E-01 +6.512437501634435E-01 +6.512437486276438E-01 +6.512437480907945E-01
+1.750307186301177E-01 +1.776446243692944E-01 +1.778294397647070E-01 +1.778592994021743E-01 +1.778658326727005E-01 +1.778676925541864E-01 +1.778683273182000E-01 +1.778685881306073E-01 +1.778686963462962E-01 +1.778687479581924E-01 +1.778687738186264E-01 +1.778687873163016E-01 +1.778687949135976E-01 +1.778687991913252E-01 +1.778688016562651E-01 +1.778688031755020E-01 +1.778688040509059E-01 +1.778688046210306E-01 +1.778688051386840E-01 +1.778688052535057E-01
+9.323558636281408E-02 +9.560122569405723E-02 +9.576786662719348E-02 +9.579468399798109E-02 +9.580060093464296E-02 +9.580228853856641E-02 +9.580285855799932E-02 +9.580309168870103E-02 +9.580318978623327E-02 +9.580323646621573E-02 +9.580326011169701E-02 +9.580327202892644E-02 +9.580327869752328E-02 +9.580328258426836E-02 +9.580328458230231E-02 +9.580328616750987E-02 +9.580328704827903E-02 +9.580328744310206E-02 +9.580328791036055E-02 +9.580328818294873E-02
+4.489139596281467E-02 +4.630419873044882E-02 +4.640377472013731E-02 +4.641987818724463E-02 +4.642344484608574E-02 +4.642446288180351E-02 +4.642480733423880E-02 +4.642494895195678E-02 +4.642500819505423E-02 +4.642503657138770E-02 +4.642505086414820E-02 +4.642505800210049E-02 +4.642506204035549E-02 +4.642506442676737E-02 +4.642506561817911E-02 +4.642506658299432E-02 +4.642506699510577E-02 +4.642506731272390E-02 +4.642506764103631E-02 +4.642506750331066E-02
+1.839009401106233E-02 +1.905624529761110E-02 +1.910320423477927E-02 +1.911082949644225E-02 +1.911253111694425E-02 +1.911301695872667E-02 +1.911318314466476E-02 +1.911325129676220E-02 +1.911327994709549E-02 +1.911329340413324E-02 +1.911330042358090E-02 +1.911330385497823E-02 +1.911330577690511E-02 +1.911330694518080E-02 +1.911330749522849E-02 +1.911330795781485E-02 +1.911330818012371E-02 +1.911330830091843E-02 +1.911330843587182E-02 +1.911330859490883E-02
+6.452759837918965E-03 +6.718947757346502E-03 +6.737535004329650E-03 +6.740585905239647E-03 +6.741266647409080E-03 +6.741463045522918E-03 +6.741530357422798E-03 +6.741557910075603E-03 +6.741569601249035E-03 +6.741575005602849E-03 +6.741577822044630E-03 +6.741579200570806E-03 +6.741579999468464E-03 +6.741580456804367E-03 +6.741580705714617E-03 +6.741580904740475E-03 +6.741581004812650E-03 +6.741581048649322E-03 +6.741581098999373E-03 +6.741581224680038E-03
+1.967630076781824E-03 +2.061469642967667E-03 +2.068160217923725E-03 +2.069264924670506E-03 +2.069509100201347E-03 +2.069580973769968E-03 +2.069605587590231E-03 +2.069615551488399E-03 +2.069619888643176E-03 +2.069621833093683E-03 +2.069622861775403E-03 +2.069623350998712E-03 +2.069623664226414E-03 +2.069623881802582E-03 +2.069623926819339E-03 +2.069624005191598E-03 +2.069624040997750E-03 +2.069624062132616E-03 +2.069624083603680E-03 +2.069624109255611E-03
+5.259145838333218E-04 +5.583990008794348E-04 +5.607128975278536E-04 +5.611243192550506E-04 +5.612131110851709E-04 +5.612385247877244E-04 +5.612474405454276E-04 +5.612511778535150E-04 +5.612528156997017E-04 +5.612535173774722E-04 +5.612539216249675E-04 +5.612541045029648E-04 +5.612542199586333E-04 +5.612542412096175E-04 +5.612543125837205E-04 +5.612543408450893E-04 +5.612543528576069E-04 +5.612543636429024E-04 +5.612543730347818E-04 +5.612543639981810E-04
+1.220557553578231E-04 +1.351301113594583E-04 +1.359363095501032E-04 +1.361061048509948E-04 +1.361441997780177E-04 +1.361543941209040E-04 +1.361583535645031E-04 +1.361599476124531E-04 +1.361606409809395E-04 +1.361609345380587E-04 +1.361611260370157E-04 +1.361612179908187E-04 +1.361612580251122E-04 +1.361613170885226E-04 +1.361612962388961E-04 +1.361613053193992E-04 +1.361613102414907E-04 +1.361613151653153E-04 +1.361613189428267E-04 +1.361613101318021E-04
+2.455008075884490E-05 +2.940401576204362E-05 +2.976955355356055E-05 +2.983835372882728E-05 +2.985715265973644E-05 +2.986188830615146E-05 +2.986404756352727E-05 +2.986484108803658E-05 +2.986518527979993E-05 +2.986535047323208E-05 +2.986546713275874E-05 +2.986551958037756E-05 +2.986554392528484E-05 +2.986554023597686E-05 +2.986556470710222E-05 +2.986556725725606E-05 +2.986556976911430E-05 +2.986557198342366E-05 +2.986557339387690E-05 +2.986556954170124E-05
+3.377887138163082E-06 +5.702645469739967E-06 +5.917951123121238E-06 +5.962804829499870E-06 +5.971075012637340E-06 +5.973450425541290E-06 +5.974505643993369E-06 +5.974996157000883E-06 +5.975230703773657E-06 +5.975327928834238E-06 +5.975392979878324E-06 +5.975419409860220E-06 +5.975435670427043E-06 +5.975448430829327E-06 +5.975449646863964E-06 +5.975451160047588E-06 +5.975452794062064E-06 +5.975454057877227E-06 +5.975454621438421E-06 +5.975453403379514E-06
+0.000000000000000E+00 +9.860032993883553E-07 +1.059153835285236E-06 +1.090537472240690E-06 +1.096804438413953E-06 +1.097903160677726E-06 +1.098236004988704E-06 +1.098519741372845E-06 +1.098644773363097E-06 +1.098719136507040E-06 +1.098760492313088E-06 +1.098778214187627E-06 +1.098791231447324E-06 +1.098800139980978E-06 +1.098800907957158E-06 +1.098802749941173E-06 +1.098803746927048E-06 +1.098804458267740E-06 +1.098804802927676E-06 +1.098804545412954E-06
+0.000000000000000E+00 +1.216216009571179E-07 +1.706320533985464E-07 +1.811929021458379E-07 +1.856041802740909E-07 +1.861911154456181E-07 +1.866385300181098E-07 +1.867914956347108E-07 +1.868076619206199E-07 +1.868449063495171E-07 +1.868687009421817E-07 +1.868821375214985E-07 +1.868915445597203E-07 +1.868940933877611E-07 +1.868972461473415E-07 +1.868993437486450E-07 +1.868995495432132E-07 +1.869003477209818E-07 +1.869003235730292E-07 +1.869002932328628E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.001115966583633E-08 +2.734465475170948E-08 +2.878923429237126E-08 +2.900530689326684E-08 +2.939392189032882E-08 +2.947683606467094E-08 +2.952211636865847E-08 +2.954433607923135E-08 +2.954767727082755E-08 +2.955177322483421E-08 +2.956277507817425E-08 +2.956652507971857E-08 +2.956675898449619E-08 +2.956901295661190E-08 +2.956902479569021E-08 +2.956935900078584E-08 +2.956948892020567E-08 +2.956949574161429E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.053720934122240E-09 +4.080799247684560E-09 +4.089393322790226E-09 +4.270935531945961E-09 +4.300845833639824E-09 +4.336498356263855E-09 +4.352047920418222E-09 +4.363416375494060E-09 +4.361314006644826E-09 +4.368854107930032E-09 +4.370501400861071E-09 +4.370623950963475E-09 +4.371374330015585E-09 +4.371952591304856E-09 +4.372227331485470E-09 +4.372267644422368E-09 +4.372266836209881E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.352416980413818E-10 +4.361112447169704E-10 +5.704317134371823E-10 +5.716843760851406E-10 +5.927376701889632E-10 +5.947036638183953E-10 +5.976525402783446E-10 +6.003456677618113E-10 +6.040121682292072E-10 +6.052256257458443E-10 +6.051135457267984E-10 +6.063797907625250E-10 +6.064045691023059E-10 +6.066571689108219E-10 +6.067674742820504E-10 +6.067618921149998E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.824737941839145E-11 +5.831300171043447E-11 +7.504750109323774E-11 +7.498248823171160E-11 +7.541108517585516E-11 +7.542761310733192E-11 +7.775898671540089E-11 +7.813251735873708E-11 +7.825236587614830E-11 +7.851155110388174E-11 +7.910713831794609E-11 +7.917300707496059E-11 +7.921176896148732E-11 +7.922705565261086E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.303531705686652E-12 +7.366435896980300E-12 +7.342012889145391E-12 +7.381323388136161E-12 +9.368715146982833E-12 +9.414716757347335E-12 +9.364825513865151E-12 +9.352601295649787E-12 +9.642976990370709E-12 +9.699076778567052E-12 +9.738331156633688E-12 +9.729117292536166E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.709193103908163E-13 +8.637153967423125E-13 +8.719002629563941E-13 +8.817980782587181E-13 +1.077676145595941E-12 +1.103963070532092E-12 +1.066614889260996E-12 +1.069586226797573E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.014821487545790E-13 +9.289080272078305E-14 +1.034124750824795E-13 +1.031158653708114E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.24.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.593573878557714E-01 +6.518864019066603E-01 +6.513566169881102E-01 +6.512711552521205E-01 +6.512523110803546E-01 +6.512469483824795E-01 +6.512451210633725E-01 +6.512443763761290E-01 +6.512440630407934E-01 +6.512439131145389E-01 +6.512438382442610E-01 +6.512437996316718E-01 +6.512437786598897E-01 +6.512437661325022E-01 +6.512437589515436E-01 +6.512437545285386E-01 +6.512437515464801E-01 +6.512437498168969E-01 +6.512437482398549E-01 +6.512437503563933E-01
+1.750302396642185E-01 +1.776435821613561E-01 +1.778294242739461E-01 +1.778592861816464E-01 +1.778658331229819E-01 +1.778676928843940E-01 +1.778683287620029E-01 +1.778685878737081E-01 +1.778686963121305E-01 +1.778687480019888E-01 +1.778687737746267E-01 +1.778687873221372E-01 +1.778687947080900E-01 +1.778687990676894E-01 +1.778688015624008E-01 +1.778688030634142E-01 +1.778688041424021E-01 +1.778688047255964E-01 +1.778688052455513E-01 +1.778688044791115E-01
+9.323503046027160E-02 +9.560033605382844E-02 +9.576780349387042E-02 +9.579467422714959E-02 +9.580060225425883E-02 +9.580228864841864E-02 +9.580285944614635E-02 +9.580309154069894E-02 +9.580318970822027E-02 +9.580323663009618E-02 +9.580326001649264E-02 +9.580327206409146E-02 +9.580327853919358E-02 +9.580328243170956E-02 +9.580328467950601E-02 +9.580328608249264E-02 +9.580328697468950E-02 +9.580328755725574E-02 +9.580328808071398E-02 +9.580328739211527E-02
+4.489130758442349E-02 +4.630366959044440E-02 +4.640372840542396E-02 +4.641987276797780E-02 +4.642344546917435E-02 +4.642446327722285E-02 +4.642480780148103E-02 +4.642494883062726E-02 +4.642500810132608E-02 +4.642503659159355E-02 +4.642505079044561E-02 +4.642505802558650E-02 +4.642506196027103E-02 +4.642506431612237E-02 +4.642506566483909E-02 +4.642506648348888E-02 +4.642506708337741E-02 +4.642506739166169E-02 +4.642506769311999E-02 +4.642506730663339E-02
+1.838985813634776E-02 +1.905598842384810E-02 +1.910316712059897E-02 +1.911082852912295E-02 +1.911253099756192E-02 +1.911301684751244E-02 +1.911318345039979E-02 +1.911325126140756E-02 +1.911327976845738E-02 +1.911329351944143E-02 +1.911330038126209E-02 +1.911330387302037E-02 +1.911330572410121E-02 +1.911330687213113E-02 +1.911330752358362E-02 +1.911330793855239E-02 +1.911330818281022E-02 +1.911330833281308E-02 +1.911330847363548E-02 +1.911330829952694E-02
+6.452743063101507E-03 +6.718850375249244E-03 +6.737517714625585E-03 +6.740584773065395E-03 +6.741266559835263E-03 +6.741463030653056E-03 +6.741530246439382E-03 +6.741557903621082E-03 +6.741569501519769E-03 +6.741574991313856E-03 +6.741577818330153E-03 +6.741579207290305E-03 +6.741579993017354E-03 +6.741580453954977E-03 +6.741580724937734E-03 +6.741580902139930E-03 +6.741580996302396E-03 +6.741581060513029E-03 +6.741581118137890E-03 +6.741581049150435E-03
+1.967463831590153E-03 +2.061449555935801E-03 +2.068156420594536E-03 +2.069264403152263E-03 +2.069509475392300E-03 +2.069580975572280E-03 +2.069605754817647E-03 +2.069615533638297E-03 +2.069619851332387E-03 +2.069621859554130E-03 +2.069622833634477E-03 +2.069623356259681E-03 +2.069623652349284E-03 +2.069623836133924E-03 +2.069623931022831E-03 +2.069624002412494E-03 +2.069624041792720E-03 +2.069624066709905E-03 +2.069624087761195E-03 +2.069624063993636E-03
+5.260090803103513E-04 +5.583744835671399E-04 +5.607129399291088E-04 +5.611244487950354E-04 +5.612127999432719E-04 +5.612385248573022E-04 +5.612473705245025E-04 +5.612511865608074E-04 +5.612528066617727E-04 +5.612534995604736E-04 +5.612539481407295E-04 +5.612541052690711E-04 +5.612542173624079E-04 +5.612542805017377E-04 +5.612543206907839E-04 +5.612543379797892E-04 +5.612543559326715E-04 +5.612543651884721E-04 +5.612543721532271E-04 +5.612543653831998E-04
+1.220239861016236E-04 +1.351351488501215E-04 +1.359360401352181E-04 +1.361058200748553E-04 +1.361442898511290E-04 +1.361546232554492E-04 +1.361584086132321E-04 +1.361599263473008E-04 +1.361606175764486E-04 +1.361609792935927E-04 +1.361610977283978E-04 +1.361612184080957E-04 +1.361612613478139E-04 +1.361612830955374E-04 +1.361612908792363E-04 +1.361613038199250E-04 +1.361613119800230E-04 +1.361613154860957E-04 +1.361613177772583E-04 +1.361613164374924E-04
+2.456107566294503E-05 +2.940137656901725E-05 +2.976901817561602E-05 +2.983861997762228E-05 +2.985717315556494E-05 +2.986189171779045E-05 +2.986403287316770E-05 +2.986486017608165E-05 +2.986518245083249E-05 +2.986534219435680E-05 +2.986548856785940E-05 +2.986552074879803E-05 +2.986554197638496E-05 +2.986555704497596E-05 +2.986556998624682E-05 +2.986556699728604E-05 +2.986557049105411E-05 +2.986557184442681E-05 +2.986557285638293E-05 +2.986557272455012E-05
+3.375262205378636E-06 +5.703472908256369E-06 +5.917706400369165E-06 +5.962865681077034E-06 +5.971022047482764E-06 +5.973323179004304E-06 +5.974502647173100E-06 +5.974976020775022E-06 +5.975193726602806E-06 +5.975336061189764E-06 +5.975382687332388E-06 +5.975417632188657E-06 +5.975435100725998E-06 +5.975444972715079E-06 +5.975447596003693E-06 +5.975451241313830E-06 +5.975452938048833E-06 +5.975453906985622E-06 +5.975454474845889E-06 +5.975454496924393E-06
+0.000000000000000E+00 +9.858687197014721E-07 +1.059168414176392E-06 +1.090521632518386E-06 +1.096862508204780E-06 +1.097841338290740E-06 +1.098231081005142E-06 +1.098538257959364E-06 +1.098618724995029E-06 +1.098720355940291E-06 +1.098764075189299E-06 +1.098780347295565E-06 +1.098792587509918E-06 +1.098798213207078E-06 +1.098803023676984E-06 +1.098803390002670E-06 +1.098803840290339E-06 +1.098804391907762E-06 +1.098804800848458E-06 +1.098804836707391E-06
+0.000000000000000E+00 +1.215820376452469E-07 +1.706705824066189E-07 +1.812014438786396E-07 +1.855823305995022E-07 +1.862230251867643E-07 +1.866345359407176E-07 +1.867822865427124E-07 +1.868054254780048E-07 +1.868440395108742E-07 +1.868682761020509E-07 +1.868805018438040E-07 +1.868907116234572E-07 +1.868957043989373E-07 +1.868980667126889E-07 +1.868995507879509E-07 +1.868995758154845E-07 +1.868999149506998E-07 +1.869003668699299E-07 +1.869003639724784E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.003919269340608E-08 +2.733537056448464E-08 +2.880042109575907E-08 +2.899828177075934E-08 +2.939498893077173E-08 +2.948046853983434E-08 +2.951109583302275E-08 +2.953913947961072E-08 +2.954784421689662E-08 +2.955320811738753E-08 +2.956318220244162E-08 +2.956609487022051E-08 +2.956711331061066E-08 +2.956925911282971E-08 +2.956902855108998E-08 +2.956938046154375E-08 +2.956953662988367E-08 +2.956957626443053E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.052767967376986E-09 +4.073641771561912E-09 +4.092194751469917E-09 +4.271328214213943E-09 +4.299979709516238E-09 +4.326034682633187E-09 +4.354344908040704E-09 +4.363058342752208E-09 +4.360262575227838E-09 +4.368759929204253E-09 +4.370568039407010E-09 +4.370860201301774E-09 +4.371327940117787E-09 +4.372001639920722E-09 +4.371861259150704E-09 +4.372291050429619E-09 +4.372282421795801E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.365347138605329E-10 +4.358787508410330E-10 +5.705955582351644E-10 +5.717076819137105E-10 +5.837690026744620E-10 +5.937814003689352E-10 +5.978188396380840E-10 +6.008427250586682E-10 +6.040026063981015E-10 +6.049622724601317E-10 +6.055827213512739E-10 +6.064940789320505E-10 +6.063821378110986E-10 +6.065643657009278E-10 +6.067740066246110E-10 +6.068061772996229E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.813403349750409E-11 +5.835235753685595E-11 +6.693102762767836E-11 +7.534643514298950E-11 +7.535472959939547E-11 +7.524734285239890E-11 +7.776308915173172E-11 +7.835920757331352E-11 +7.809133516445496E-11 +7.870777113883748E-11 +7.912769285374637E-11 +7.913434512140409E-11 +7.923236375243712E-11 +7.920278025525575E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.781697953069254E-12 +7.302198600992429E-12 +7.341663804225479E-12 +7.418058017004924E-12 +9.378185628586777E-12 +9.335873802644866E-12 +9.332072075977800E-12 +9.276234681670809E-12 +9.640698737580498E-12 +9.624940343120554E-12 +9.733585068757233E-12 +9.752616332701752E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.637779710396142E-13 +8.786292131742600E-13 +8.741727339971315E-13 +8.827654017769189E-13 +1.077953514000849E-12 +1.107690517940135E-12 +1.085705239566073E-12 +1.066895484743578E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.014210848373869E-13 +9.706114510375676E-14 +9.676614572400709E-14 +1.034127246719830E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.25.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.604419381589473E-01 +5.680231397187142E-01 +5.685552480605441E-01 +5.686398959395830E-01 +5.686581257081764E-01 +5.686633253504753E-01 +5.686651126673832E-01 +5.686658475116817E-01 +5.686661469948020E-01 +5.686662863419125E-01 +5.686663594246822E-01 +5.686663957491079E-01 +5.686664163730701E-01 +5.686664275041706E-01 +5.686664344685725E-01 +5.686664385185617E-01 +5.686664412611777E-01 +5.686664430194477E-01 +5.686664443005101E-01 +5.686664445047441E-01
+2.101015546885476E-01 +2.073854961241552E-01 +2.071947790881051E-01 +2.071641903113649E-01 +2.071576056996502E-01 +2.071557187778824E-01 +2.071550808530572E-01 +2.071548121634224E-01 +2.071547035767971E-01 +2.071546534586997E-01 +2.071546264054257E-01 +2.071546132344595E-01 +2.071546061154931E-01 +2.071546019385183E-01 +2.071545995782246E-01 +2.071545979824205E-01 +2.071545969909203E-01 +2.071545963923451E-01 +2.071545959377752E-01 +2.071545958321147E-01
+1.248646043359469E-01 +1.224237020423779E-01 +1.222514691618549E-01 +1.222240692470864E-01 +1.222181266028005E-01 +1.222164214159482E-01 +1.222158396536018E-01 +1.222155990766150E-01 +1.222155007730364E-01 +1.222154544846859E-01 +1.222154308888965E-01 +1.222154189573628E-01 +1.222154121342776E-01 +1.222154085589957E-01 +1.222154062114831E-01 +1.222154049339007E-01 +1.222154042162057E-01 +1.222154034478437E-01 +1.222154030518996E-01 +1.222154028990239E-01
+6.363436782295789E-02 +6.219740578186377E-02 +6.209612963755488E-02 +6.208011841674724E-02 +6.207664878287473E-02 +6.207565892433670E-02 +6.207531976900089E-02 +6.207518107974862E-02 +6.207512411791771E-02 +6.207509734843319E-02 +6.207508356449834E-02 +6.207507668697108E-02 +6.207507260501025E-02 +6.207507052974708E-02 +6.207506913275424E-02 +6.207506840804718E-02 +6.207506754274123E-02 +6.207506754040203E-02 +6.207506723827348E-02 +6.207506737945088E-02
+2.705706900394146E-02 +2.640281400874155E-02 +2.635705385036781E-02 +2.634981667605004E-02 +2.634826575370696E-02 +2.634783170881014E-02 +2.634767625939379E-02 +2.634761424852774E-02 +2.634758948674147E-02 +2.634757807507734E-02 +2.634757195419226E-02 +2.634756893007287E-02 +2.634756713573696E-02 +2.634756618156300E-02 +2.634756557240200E-02 +2.634756525163377E-02 +2.634756513819443E-02 +2.634756486366787E-02 +2.634756478099936E-02 +2.634756472754671E-02
+9.763581406834388E-03 +9.521670098144568E-03 +9.504903652399616E-03 +9.502283816521162E-03 +9.501729447726903E-03 +9.501573107827644E-03 +9.501519170786003E-03 +9.501497201090760E-03 +9.501488450249236E-03 +9.501484489115926E-03 +9.501482350384819E-03 +9.501481208453578E-03 +9.501480584122925E-03 +9.501480264919582E-03 +9.501480046370223E-03 +9.501479936394091E-03 +9.501479969379447E-03 +9.501479801150028E-03 +9.501479775036721E-03 +9.501479725105396E-03
+3.045624106461018E-03 +2.973492550156572E-03 +2.968578408778129E-03 +2.967834810653214E-03 +2.967683183001805E-03 +2.967642082714050E-03 +2.967625730380878E-03 +2.967619779946801E-03 +2.967617540699002E-03 +2.967616442632609E-03 +2.967615788829925E-03 +2.967615538164914E-03 +2.967615355315781E-03 +2.967615278443076E-03 +2.967615219622185E-03 +2.967615195133326E-03 +2.967615173778015E-03 +2.967615160132593E-03 +2.967615146996689E-03 +2.967615142962165E-03
+8.355844282197695E-04 +8.172611340440566E-04 +8.163063277766098E-04 +8.161677020155690E-04 +8.161508482205086E-04 +8.161458294597521E-04 +8.161418418759342E-04 +8.161411912338888E-04 +8.161408767825847E-04 +8.161406989800688E-04 +8.161406630811330E-04 +8.161405867454509E-04 +8.161405495548728E-04 +8.161405400009128E-04 +8.161405381700846E-04 +8.161405331293136E-04 +8.161404973815366E-04 +8.161405265794666E-04 +8.161405207175113E-04 +8.161405298792833E-04
+2.033080119342339E-04 +2.002630670832681E-04 +2.003091970837632E-04 +2.003247648044142E-04 +2.003350379658670E-04 +2.003396617834866E-04 +2.003400727794497E-04 +2.003408747402044E-04 +2.003409842789754E-04 +2.003410927459246E-04 +2.003411288256230E-04 +2.003411823981697E-04 +2.003411864717485E-04 +2.003411925129394E-04 +2.003411953033308E-04 +2.003411992281754E-04 +2.003411794801888E-04 +2.003412007858741E-04 +2.003411988341229E-04 +2.003412054188242E-04
+4.337766215947084E-05 +4.415995987697877E-05 +4.433344054889488E-05 +4.437074208598871E-05 +4.438275681078632E-05 +4.438787048044094E-05 +4.438805948775722E-05 +4.438906439709136E-05 +4.438919398786499E-05 +4.438932642846488E-05 +4.438939893094118E-05 +4.438942915920275E-05 +4.438943972856130E-05 +4.438945033149522E-05 +4.438946052551364E-05 +4.438945980396605E-05 +4.438945112340377E-05 +4.438946058077274E-05 +4.438946048978529E-05 +4.438946340051758E-05
+7.949114938785655E-06 +8.744155351762526E-06 +8.926743895508222E-06 +8.946068040510643E-06 +8.955590528807696E-06 +8.958959750751349E-06 +8.959300224162515E-06 +8.959997964876119E-06 +8.960089014178353E-06 +8.960216493560499E-06 +8.960267899029255E-06 +8.960296992123977E-06 +8.960307546144749E-06 +8.960316635473208E-06 +8.960320991852982E-06 +8.960322152468188E-06 +8.960320054667562E-06 +8.960323756567141E-06 +8.960324114410033E-06 +8.960325196254950E-06
+1.041259104727099E-06 +1.574622095146562E-06 +1.644037306659237E-06 +1.652501065547808E-06 +1.657614729611022E-06 +1.659869375153621E-06 +1.660060371915129E-06 +1.660481348884332E-06 +1.660540201862593E-06 +1.660578559874770E-06 +1.660638833814957E-06 +1.660657532341281E-06 +1.660665728404537E-06 +1.660672497478374E-06 +1.660676452285231E-06 +1.660677247389267E-06 +1.660677397641546E-06 +1.660678474431781E-06 +1.660678775250353E-06 +1.660679179228984E-06
+0.000000000000000E+00 +2.475884836572014E-07 +2.736499715331499E-07 +2.789415007170826E-07 +2.824989367434131E-07 +2.839414384092791E-07 +2.840542213502405E-07 +2.843589937398031E-07 +2.843888091956745E-07 +2.844198969668780E-07 +2.844462094811945E-07 +2.844562518317753E-07 +2.844593324989701E-07 +2.844672615334992E-07 +2.844702862928365E-07 +2.844721360628896E-07 +2.844718062448700E-07 +2.844722930268595E-07 +2.844723749224912E-07 +2.844725625954313E-07
+0.000000000000000E+00 +2.914892156067294E-08 +4.023579318874763E-08 +4.342170807214288E-08 +4.378307234746561E-08 +4.502317646377837E-08 +4.503200120142562E-08 +4.523043731151016E-08 +4.524561382712538E-08 +4.526059139925015E-08 +4.527957086819509E-08 +4.528520497701015E-08 +4.528654696614199E-08 +4.529292045956653E-08 +4.529384726937749E-08 +4.529436823683516E-08 +4.529485712681229E-08 +4.529533888266776E-08 +4.529545031221427E-08 +4.529558782402806E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.508011880652401E-09 +5.998934998318932E-09 +6.044584622814766E-09 +6.539452133381933E-09 +6.537310720543109E-09 +6.700023752157286E-09 +6.701509146486293E-09 +6.713856568140456E-09 +6.727701191116936E-09 +6.728966350807793E-09 +6.729828922496401E-09 +6.735083062498983E-09 +6.735963458055619E-09 +6.736697726367307E-09 +6.736432040909619E-09 +6.736935256150047E-09 +6.736986086353648E-09 +6.737059251447543E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.418290778148811E-10 +6.471839820714088E-10 +8.499502479917607E-10 +8.511016737635255E-10 +9.164550009161548E-10 +9.160968884127418E-10 +9.242814326896609E-10 +9.359178046750268E-10 +9.360466375950797E-10 +9.361225820099844E-10 +9.378407229673581E-10 +9.391728698323331E-10 +9.392597242887856E-10 +9.391649268143752E-10 +9.398590885193351E-10 +9.399954911320099E-10 +9.400005783021636E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.711489983887500E-11 +8.701272125014884E-11 +1.122106586710071E-10 +1.123833829533949E-10 +1.165266615614437E-10 +1.207014632685325E-10 +1.206870195431329E-10 +1.206414926420083E-10 +1.225317602468676E-10 +1.230531618083911E-10 +1.230692526239652E-10 +1.231226333155715E-10 +1.233316581072378E-10 +1.234685266205772E-10 +1.234811602368077E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.113008006995783E-11 +1.106495358505789E-11 +1.104940913866195E-11 +1.406510322080305E-11 +1.406893872165433E-11 +1.409168467146259E-11 +1.467527783230407E-11 +1.498805353418476E-11 +1.499316954598510E-11 +1.493181852546627E-11 +1.518859660370444E-11 +1.529567268943747E-11 +1.527979729389203E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.328011282070616E-12 +1.330865596837463E-12 +1.324136690199838E-12 +1.319176033034511E-12 +1.642104281412122E-12 +1.641812083430442E-12 +1.672634407260955E-12 +1.712396464495028E-12 +1.770184564002036E-12 +1.778960798580233E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.528501359304736E-13 +1.521105712621552E-13 +1.477877005855070E-13 +1.447444105521873E-13 +1.847710509100620E-13 +1.822360717823790E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.533540486320799E-14 +1.659586945518911E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.25.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.604452853315746E-01 +5.680217288750923E-01 +5.685551056350735E-01 +5.686398816570116E-01 +5.686581282331964E-01 +5.686633274196858E-01 +5.686651138597678E-01 +5.686658472277711E-01 +5.686661469436048E-01 +5.686662863606039E-01 +5.686663594862544E-01 +5.686663958600406E-01 +5.686664161089391E-01 +5.686664274893978E-01 +5.686664343688357E-01 +5.686664384686915E-01 +5.686664411288912E-01 +5.686664430287416E-01 +5.686664440935993E-01 +5.686664437687390E-01
+2.101003190626321E-01 +2.073859587720093E-01 +2.071948813256730E-01 +2.071641921004052E-01 +2.071576067416917E-01 +2.071557172380788E-01 +2.071550810104245E-01 +2.071548122555378E-01 +2.071547040328019E-01 +2.071546533702697E-01 +2.071546263700603E-01 +2.071546132122284E-01 +2.071546061600616E-01 +2.071546019806121E-01 +2.071545995439700E-01 +2.071545979396938E-01 +2.071545970759724E-01 +2.071545963787320E-01 +2.071545960651331E-01 +2.071545961175515E-01
+1.248635610011610E-01 +1.224241710566137E-01 +1.222515091427012E-01 +1.222240752603207E-01 +1.222181244844616E-01 +1.222164206176253E-01 +1.222158393258731E-01 +1.222155993209998E-01 +1.222155006445849E-01 +1.222154546865883E-01 +1.222154308746508E-01 +1.222154189176853E-01 +1.222154122230411E-01 +1.222154085407945E-01 +1.222154063323025E-01 +1.222154050388821E-01 +1.222154040506245E-01 +1.222154034551229E-01 +1.222154029855684E-01 +1.222154031916823E-01
+6.363363925375343E-02 +6.219767849556076E-02 +6.209613602119143E-02 +6.208012229854975E-02 +6.207664905058731E-02 +6.207566028604441E-02 +6.207531946238039E-02 +6.207518076302175E-02 +6.207512369464175E-02 +6.207509730321394E-02 +6.207508355721242E-02 +6.207507669120494E-02 +6.207507267984059E-02 +6.207507051833838E-02 +6.207506907505370E-02 +6.207506838360884E-02 +6.207506789749717E-02 +6.207506753847391E-02 +6.207506739290159E-02 +6.207506739308064E-02
+2.705694973552429E-02 +2.640295203311550E-02 +2.635705161776880E-02 +2.634981891915371E-02 +2.634826413484575E-02 +2.634782902114166E-02 +2.634767604747640E-02 +2.634761454076187E-02 +2.634758962133793E-02 +2.634757804539887E-02 +2.634757194709740E-02 +2.634756890215856E-02 +2.634756717876417E-02 +2.634756619268580E-02 +2.634756562649948E-02 +2.634756524772485E-02 +2.634756503811824E-02 +2.634756486472816E-02 +2.634756475068036E-02 +2.634756480092123E-02
+9.763383640387752E-03 +9.521716184451565E-03 +9.504900181321460E-03 +9.502284046796625E-03 +9.501728683085858E-03 +9.501575258926039E-03 +9.501519030333184E-03 +9.501497192020222E-03 +9.501488550932224E-03 +9.501484411439335E-03 +9.501482358790192E-03 +9.501481194123683E-03 +9.501480591609044E-03 +9.501480257919406E-03 +9.501480075378895E-03 +9.501479965130198E-03 +9.501479866545924E-03 +9.501479801031647E-03 +9.501479764526592E-03 +9.501479783702556E-03
+3.045561458298104E-03 +2.973506036285790E-03 +2.968578199807461E-03 +2.967834597399881E-03 +2.967684968949114E-03 +2.967641792975747E-03 +2.967625624665697E-03 +2.967619837000612E-03 +2.967617529384145E-03 +2.967616424477119E-03 +2.967615778673807E-03 +2.967615530715231E-03 +2.967615351896583E-03 +2.967615275459393E-03 +2.967615224425098E-03 +2.967615200188142E-03 +2.967615174911059E-03 +2.967615159402071E-03 +2.967615160211124E-03 +2.967615159653192E-03
+8.356014541457455E-04 +8.172692702172426E-04 +8.163060396167816E-04 +8.161680069714019E-04 +8.161488580588279E-04 +8.161453415199591E-04 +8.161416868584564E-04 +8.161411278114055E-04 +8.161408279149106E-04 +8.161407111131819E-04 +8.161406685919369E-04 +8.161405866876461E-04 +8.161405465992184E-04 +8.161405403352924E-04 +8.161405312734439E-04 +8.161405248601308E-04 +8.161405263161631E-04 +8.161405260830861E-04 +8.161405321376188E-04 +8.161405295337535E-04
+2.033386729556404E-04 +2.002623715003131E-04 +2.003091883409748E-04 +2.003244139983846E-04 +2.003363168769138E-04 +2.003401377916400E-04 +2.003399262848973E-04 +2.003408753120256E-04 +2.003409722168857E-04 +2.003411099318794E-04 +2.003411293288643E-04 +2.003411828468320E-04 +2.003411878010636E-04 +2.003411935537525E-04 +2.003411957605755E-04 +2.003411939093973E-04 +2.003411984613468E-04 +2.003412006040760E-04 +2.003412039878480E-04 +2.003412031227351E-04
+4.337479513918875E-05 +4.416160409849464E-05 +4.433352017551494E-05 +4.437106800789994E-05 +4.438207599096301E-05 +4.438761912512760E-05 +4.438803415805246E-05 +4.438905590226768E-05 +4.438917691280293E-05 +4.438933756916838E-05 +4.438939480896445E-05 +4.438942848740258E-05 +4.438944365566321E-05 +4.438944992832290E-05 +4.438945563408931E-05 +4.438945642348344E-05 +4.438945898775968E-05 +4.438946045180681E-05 +4.438946220559291E-05 +4.438946222981226E-05
+7.945679446074016E-06 +8.744053382345595E-06 +8.926681020275238E-06 +8.946143288405538E-06 +8.955949940885613E-06 +8.958958689385935E-06 +8.959348486172031E-06 +8.959990032125173E-06 +8.960091178657351E-06 +8.960211895300614E-06 +8.960271265145433E-06 +8.960295876641075E-06 +8.960310158845480E-06 +8.960316909899429E-06 +8.960319391958750E-06 +8.960321395360655E-06 +8.960322800871977E-06 +8.960323615847533E-06 +8.960324577041572E-06 +8.960324794817007E-06
+1.039914986642704E-06 +1.574419695018534E-06 +1.643990781557069E-06 +1.652490910605286E-06 +1.657565192609454E-06 +1.659854094719285E-06 +1.660073573381321E-06 +1.660489293601437E-06 +1.660539045749703E-06 +1.660600204139710E-06 +1.660637660972452E-06 +1.660657030575310E-06 +1.660667256558080E-06 +1.660672201035693E-06 +1.660674799624975E-06 +1.660677278680259E-06 +1.660678246912885E-06 +1.660678323380766E-06 +1.660678892757744E-06 +1.660679055221439E-06
+0.000000000000000E+00 +2.476275105222595E-07 +2.737344262121183E-07 +2.789299056338645E-07 +2.824355058793080E-07 +2.839553467838196E-07 +2.840732546876075E-07 +2.843518522256448E-07 +2.843887995929245E-07 +2.844031360402043E-07 +2.844461471404331E-07 +2.844551905781399E-07 +2.844624544250773E-07 +2.844679603175255E-07 +2.844690336894317E-07 +2.844715634954574E-07 +2.844719402424168E-07 +2.844722168561537E-07 +2.844723734766849E-07 +2.844725420335889E-07
+0.000000000000000E+00 +2.920044258344378E-08 +4.022762076506088E-08 +4.342637752496875E-08 +4.381235857735452E-08 +4.502376613505222E-08 +4.501766610845276E-08 +4.523344315681608E-08 +4.524555590062680E-08 +4.525724750650005E-08 +4.527961815817036E-08 +4.528473644634234E-08 +4.528568951959843E-08 +4.529224677865652E-08 +4.529322113409099E-08 +4.529493530553492E-08 +4.529501721764552E-08 +4.529528496997289E-08 +4.529546632964438E-08 +4.529556402483463E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.494481047692268E-09 +5.999819107189129E-09 +6.042707688301220E-09 +6.537853022658770E-09 +6.542147877180687E-09 +6.699615857418704E-09 +6.701525361311204E-09 +6.714941710971658E-09 +6.727788297921942E-09 +6.728870969291158E-09 +6.730877464449843E-09 +6.735209292895586E-09 +6.735449026857721E-09 +6.736432910256536E-09 +6.736431662784519E-09 +6.736863793711602E-09 +6.736968733453170E-09 +6.737067787089795E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.410625174486333E-10 +6.465437523098619E-10 +8.504597720876774E-10 +8.493983913519189E-10 +9.161846503391699E-10 +9.160634057800039E-10 +9.242876999205366E-10 +9.358944043411029E-10 +9.359906730236546E-10 +9.351403641991781E-10 +9.379060162249557E-10 +9.391066634245307E-10 +9.394106112701199E-10 +9.393562193659647E-10 +9.399024887001278E-10 +9.400020662338009E-10 +9.399798219840470E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.685668132085041E-11 +8.723196480677337E-11 +1.123653864178951E-10 +1.123870173585965E-10 +1.165580626995706E-10 +1.207155516547161E-10 +1.206572047719159E-10 +1.208076546439074E-10 +1.225096887174179E-10 +1.229631023895343E-10 +1.230365637194903E-10 +1.230792089631238E-10 +1.233304575365506E-10 +1.234613445269578E-10 +1.234917040278192E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.106172125894640E-11 +1.106916220997967E-11 +1.107125930937175E-11 +1.405254169764988E-11 +1.408568714531961E-11 +1.402188622285154E-11 +1.469250661203710E-11 +1.501654499850502E-11 +1.500777376035070E-11 +1.495945482646435E-11 +1.520705225651473E-11 +1.529319931787723E-11 +1.526347505277494E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.332949001363048E-12 +1.325540932970586E-12 +1.334756281831382E-12 +1.315683079338165E-12 +1.663278316963879E-12 +1.641007164142351E-12 +1.663861131133132E-12 +1.676626729147837E-12 +1.770661987984624E-12 +1.786811359535011E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.507586619111164E-13 +1.521636927321950E-13 +1.492165912362949E-13 +1.563903326316092E-13 +1.828821561981799E-13 +1.779592497060874E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.554489588334312E-14 +1.782806720972480E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.26.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.593210877708146E-01 +6.518855816371583E-01 +6.513563101056208E-01 +6.512710223542787E-01 +6.512522802337445E-01 +6.512469697853982E-01 +6.512451360182165E-01 +6.512443822183815E-01 +6.512440747875938E-01 +6.512439250645292E-01 +6.512438497737355E-01 +6.512438107852726E-01 +6.512437893653457E-01 +6.512437771841659E-01 +6.512437700721617E-01 +6.512437658274569E-01 +6.512437629597537E-01 +6.512437610876060E-01 +6.512437599011131E-01 +6.512437592306306E-01
+1.750431161708704E-01 +1.776442682681769E-01 +1.778295797703044E-01 +1.778593323959510E-01 +1.778658405609196E-01 +1.778676847308517E-01 +1.778683248466553E-01 +1.778685864077965E-01 +1.778686917059795E-01 +1.778687441668068E-01 +1.778687700536448E-01 +1.778687835828566E-01 +1.778687911748796E-01 +1.778687955097103E-01 +1.778687979432645E-01 +1.778687993441918E-01 +1.778688004020541E-01 +1.778688010321480E-01 +1.778688014063365E-01 +1.778688017742859E-01
+9.324645427200635E-02 +9.560056831627425E-02 +9.576789029543012E-02 +9.579471748775031E-02 +9.580061333272752E-02 +9.580228395043471E-02 +9.580285354827463E-02 +9.580308987908495E-02 +9.580318603341965E-02 +9.580323269245697E-02 +9.580325623319505E-02 +9.580326844400334E-02 +9.580327506060543E-02 +9.580327893231323E-02 +9.580328102514529E-02 +9.580328244808195E-02 +9.580328324432118E-02 +9.580328388249858E-02 +9.580328443978922E-02 +9.580328432667264E-02
+4.489866577062304E-02 +4.630365956045217E-02 +4.640376460750428E-02 +4.641989589510096E-02 +4.642345146972953E-02 +4.642445951163826E-02 +4.642480450121724E-02 +4.642494747313156E-02 +4.642500593308792E-02 +4.642503416808941E-02 +4.642504846913825E-02 +4.642505583455645E-02 +4.642505982287858E-02 +4.642506178931769E-02 +4.642506343624442E-02 +4.642506426397888E-02 +4.642506473252533E-02 +4.642506513376549E-02 +4.642506508265682E-02 +4.642506555561447E-02
+1.839291533329687E-02 +1.905594467312082E-02 +1.910319282825889E-02 +1.911083803549238E-02 +1.911253453488256E-02 +1.911301456900610E-02 +1.911318173393268E-02 +1.911325049427212E-02 +1.911327864741557E-02 +1.911329237874847E-02 +1.911329930520503E-02 +1.911330281531913E-02 +1.911330473293525E-02 +1.911330597582134E-02 +1.911330648217598E-02 +1.911330681157768E-02 +1.911330716352948E-02 +1.911330727705630E-02 +1.911330746141323E-02 +1.911330740797366E-02
+6.454148633760448E-03 +6.718829475322979E-03 +6.737519790721504E-03 +6.740593517164785E-03 +6.741268196654741E-03 +6.741461679076122E-03 +6.741529876024577E-03 +6.741557501153796E-03 +6.741569255949705E-03 +6.741574596895130E-03 +6.741577384359904E-03 +6.741578821025174E-03 +6.741579595394701E-03 +6.741580148128350E-03 +6.741580328026403E-03 +6.741580456232949E-03 +6.741580614724759E-03 +6.741580656672978E-03 +6.741580777743887E-03 +6.741580698014841E-03
+1.967673048987186E-03 +2.061412331146662E-03 +2.068155840976816E-03 +2.069265075168403E-03 +2.069509711807263E-03 +2.069580298136799E-03 +2.069605540230901E-03 +2.069615441350590E-03 +2.069619697499940E-03 +2.069621699382790E-03 +2.069622718945445E-03 +2.069623218379667E-03 +2.069623532755329E-03 +2.069623689850377E-03 +2.069623802028460E-03 +2.069623875857538E-03 +2.069623909242072E-03 +2.069623933918720E-03 +2.069623955588371E-03 +2.069623966755352E-03
+5.259735993271127E-04 +5.583888031043269E-04 +5.607161589392688E-04 +5.611251141832261E-04 +5.612130702631544E-04 +5.612382565935581E-04 +5.612475644567898E-04 +5.612511014005528E-04 +5.612528251386104E-04 +5.612534887758311E-04 +5.612538714140043E-04 +5.612540852674052E-04 +5.612541805979815E-04 +5.612542081132970E-04 +5.612542824855309E-04 +5.612543143138344E-04 +5.612543138847769E-04 +5.612543263069011E-04 +5.612543168889760E-04 +5.612543495082431E-04
+1.220244532184780E-04 +1.351319449221898E-04 +1.359364276433371E-04 +1.361070834775859E-04 +1.361448283452990E-04 +1.361544657408606E-04 +1.361584474943823E-04 +1.361599513277628E-04 +1.361606634275965E-04 +1.361609296661247E-04 +1.361611215452266E-04 +1.361612009360429E-04 +1.361612520262323E-04 +1.361612524483968E-04 +1.361612831303844E-04 +1.361613022977554E-04 +1.361613001365176E-04 +1.361613051653421E-04 +1.361612968175193E-04 +1.361613170363310E-04
+2.456519419523863E-05 +2.940497402610509E-05 +2.976714909234519E-05 +2.983820843303402E-05 +2.985719714304402E-05 +2.986193161159114E-05 +2.986415114293530E-05 +2.986482343999204E-05 +2.986519675175335E-05 +2.986535005499000E-05 +2.986545548998948E-05 +2.986552307941769E-05 +2.986554139700691E-05 +2.986554629370953E-05 +2.986556469164606E-05 +2.986556740233961E-05 +2.986556732299781E-05 +2.986556934801716E-05 +2.986556594094099E-05 +2.986557421031941E-05
+3.375752894180503E-06 +5.702683657175420E-06 +5.917213424994979E-06 +5.962893280459262E-06 +5.971129110884135E-06 +5.973259552340128E-06 +5.974568498560448E-06 +5.974992022478673E-06 +5.975244506862946E-06 +5.975330221699061E-06 +5.975395180784153E-06 +5.975417591038147E-06 +5.975435182829795E-06 +5.975441064049090E-06 +5.975448382854859E-06 +5.975451500996226E-06 +5.975452340816620E-06 +5.975453236844932E-06 +5.975452414102856E-06 +5.975455101556809E-06
+0.000000000000000E+00 +9.857794607379603E-07 +1.059070068045902E-06 +1.090370619830433E-06 +1.096826221643394E-06 +1.097835020025836E-06 +1.098261635400544E-06 +1.098521922381778E-06 +1.098663567976789E-06 +1.098714511735646E-06 +1.098758710961692E-06 +1.098782160588774E-06 +1.098791614956611E-06 +1.098797195925595E-06 +1.098802419592299E-06 +1.098802947627255E-06 +1.098803620172331E-06 +1.098804221392883E-06 +1.098804292867717E-06 +1.098804987614218E-06
+0.000000000000000E+00 +1.215531875614565E-07 +1.707220116376155E-07 +1.811912930312628E-07 +1.856057904351604E-07 +1.862144110100876E-07 +1.866519966753199E-07 +1.867887268965903E-07 +1.868100202258385E-07 +1.868489626514687E-07 +1.868681932111104E-07 +1.868838464368262E-07 +1.868907466912484E-07 +1.868953496395647E-07 +1.868976165008716E-07 +1.868993584725193E-07 +1.868994880611076E-07 +1.868999669965437E-07 +1.869002464007097E-07 +1.869003627770617E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.001999600457004E-08 +2.732602355949212E-08 +2.878893397091800E-08 +2.898451344956379E-08 +2.938901802469978E-08 +2.947672656897565E-08 +2.952496100010833E-08 +2.954206663441558E-08 +2.954852219505914E-08 +2.955465411646092E-08 +2.956296974568353E-08 +2.956620455980707E-08 +2.956768305794471E-08 +2.956896467316712E-08 +2.956900614295224E-08 +2.956934530783526E-08 +2.956951206954397E-08 +2.956958393068462E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.051773752907574E-09 +4.078769847099459E-09 +4.092717571289163E-09 +4.272999324188156E-09 +4.299389004305798E-09 +4.335269910216633E-09 +4.352050019622733E-09 +4.362177721116011E-09 +4.364477617179747E-09 +4.368683102230562E-09 +4.370303123878663E-09 +4.370628468397572E-09 +4.371124181530185E-09 +4.371703819056387E-09 +4.372102649841333E-09 +4.372276640591385E-09 +4.372322617249972E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.349267237871567E-10 +4.352742913237029E-10 +5.698124313029438E-10 +5.715530864077018E-10 +5.932252103873438E-10 +5.943351945268289E-10 +5.978363132480968E-10 +6.010058101936400E-10 +6.039333354888297E-10 +6.052518015208141E-10 +6.056146896013645E-10 +6.062215390151420E-10 +6.064337897301359E-10 +6.065678384806045E-10 +6.067673828192727E-10 +6.067793012818351E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.838341528279029E-11 +5.828874437778045E-11 +7.485404101374676E-11 +7.507659262488328E-11 +7.533265620286967E-11 +7.672675629588286E-11 +7.775976163263597E-11 +7.817604849375373E-11 +7.806749316983665E-11 +7.822316456281227E-11 +7.907986566999990E-11 +7.920549509085927E-11 +7.925494126412267E-11 +7.923348143715250E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.317124319512311E-12 +7.338657739785295E-12 +7.346852413026020E-12 +8.358149035275239E-12 +9.373874812517212E-12 +9.393227947130439E-12 +9.338890566050203E-12 +9.363617599873735E-12 +9.608021041439855E-12 +9.642535869813537E-12 +9.724838626116767E-12 +9.722553383106920E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.610799679917035E-13 +8.657770248055752E-13 +8.666863663709835E-13 +8.717203719665855E-13 +8.753385542472853E-13 +1.096384825352535E-12 +1.093736957355647E-12 +1.087721482755547E-12 +1.073402225919678E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.846145430821912E-14 +9.978575395751063E-14 +9.738712809832821E-14 +1.018921344942014E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.26.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.593224487199948E-01 +6.518882230708962E-01 +6.513564506278853E-01 +6.512710427523047E-01 +6.512522803365040E-01 +6.512469691841494E-01 +6.512451352637841E-01 +6.512443830494929E-01 +6.512440743141287E-01 +6.512439243063590E-01 +6.512438499277247E-01 +6.512438107218848E-01 +6.512437895211149E-01 +6.512437771953826E-01 +6.512437701258017E-01 +6.512437658476048E-01 +6.512437629418366E-01 +6.512437610892753E-01 +6.512437597461701E-01 +6.512437582795083E-01
+1.750424961884471E-01 +1.776433467914119E-01 +1.778295326771098E-01 +1.778593297348529E-01 +1.778658392989705E-01 +1.778676855291007E-01 +1.778683252700311E-01 +1.778685861519915E-01 +1.778686923155652E-01 +1.778687444055332E-01 +1.778687700022424E-01 +1.778687836138521E-01 +1.778687911209911E-01 +1.778687954615661E-01 +1.778687979350924E-01 +1.778687993498561E-01 +1.778688003899772E-01 +1.778688010228052E-01 +1.778688014598676E-01 +1.778688019870452E-01
+9.324604826995521E-02 +9.559972704801228E-02 +9.576784271674930E-02 +9.579471561902597E-02 +9.580061340569096E-02 +9.580228330463847E-02 +9.580285387967209E-02 +9.580308958920349E-02 +9.580318597351545E-02 +9.580323305813203E-02 +9.580325618655743E-02 +9.580326846114656E-02 +9.580327500572194E-02 +9.580327884235300E-02 +9.580328100801441E-02 +9.580328259265102E-02 +9.580328330137783E-02 +9.580328387934743E-02 +9.580328454191572E-02 +9.580328476501834E-02
+4.489820972520853E-02 +4.630314430607516E-02 +4.640373721565311E-02 +4.641989461770423E-02 +4.642345195178731E-02 +4.642445940443085E-02 +4.642480428507204E-02 +4.642494723626497E-02 +4.642500576974096E-02 +4.642503433453635E-02 +4.642504843740464E-02 +4.642505584537707E-02 +4.642505979178762E-02 +4.642506211402813E-02 +4.642506341773056E-02 +4.642506421610193E-02 +4.642506477558449E-02 +4.642506513587181E-02 +4.642506492040109E-02 +4.642506567246497E-02
+1.839343534678644E-02 +1.905573308290417E-02 +1.910318047114360E-02 +1.911084094537994E-02 +1.911253500180662E-02 +1.911301483283841E-02 +1.911318229127105E-02 +1.911325044636292E-02 +1.911327877708975E-02 +1.911329240313710E-02 +1.911329928903617E-02 +1.911330281416449E-02 +1.911330471990295E-02 +1.911330579596567E-02 +1.911330647828955E-02 +1.911330677553868E-02 +1.911330711608839E-02 +1.911330728080239E-02 +1.911330756538268E-02 +1.911330754181342E-02
+6.453592011023445E-03 +6.718706889482540E-03 +6.737514308354979E-03 +6.740586993010255E-03 +6.741268239479058E-03 +6.741461843800303E-03 +6.741529371958022E-03 +6.741557561730763E-03 +6.741569156633911E-03 +6.741574555037347E-03 +6.741577380433377E-03 +6.741578832586213E-03 +6.741579594545066E-03 +6.741580040819392E-03 +6.741580321380130E-03 +6.741580431360305E-03 +6.741580588996276E-03 +6.741580657622015E-03 +6.741580849033750E-03 +6.741580763127333E-03
+1.967891982705916E-03 +2.061396112499751E-03 +2.068155705720786E-03 +2.069262468335545E-03 +2.069509842440632E-03 +2.069580440368901E-03 +2.069605675050020E-03 +2.069615364859471E-03 +2.069619770701801E-03 +2.069621690352775E-03 +2.069622718234158E-03 +2.069623204152173E-03 +2.069623529802019E-03 +2.069623706835252E-03 +2.069623801558474E-03 +2.069623846145479E-03 +2.069623907484630E-03 +2.069623934780995E-03 +2.069623960570087E-03 +2.069623972115367E-03
+5.258944061675287E-04 +5.583761208160086E-04 +5.607160324949162E-04 +5.611226538456237E-04 +5.612129672475168E-04 +5.612381924155691E-04 +5.612476340173158E-04 +5.612511067781622E-04 +5.612528116670016E-04 +5.612534820896785E-04 +5.612538720645418E-04 +5.612541159541975E-04 +5.612541853917615E-04 +5.612542466552608E-04 +5.612542767652924E-04 +5.612542947613882E-04 +5.612543167853810E-04 +5.612543274006567E-04 +5.612543068038778E-04 +5.612543395680384E-04
+1.220313455385488E-04 +1.351301914251769E-04 +1.359361613807611E-04 +1.361051111930788E-04 +1.361449183368189E-04 +1.361545662744550E-04 +1.361584023998469E-04 +1.361599445138369E-04 +1.361606500970243E-04 +1.361609475429789E-04 +1.361611184469372E-04 +1.361611680236124E-04 +1.361612471126040E-04 +1.361612749235643E-04 +1.361612874370819E-04 +1.361612940093257E-04 +1.361613016662769E-04 +1.361613056539138E-04 +1.361612907086936E-04 +1.361613099722923E-04
+2.457386626534090E-05 +2.940664586448764E-05 +2.976712040107994E-05 +2.983649251478988E-05 +2.985717037118822E-05 +2.986181404288416E-05 +2.986413861161538E-05 +2.986484469772744E-05 +2.986520426953100E-05 +2.986536122658894E-05 +2.986545608572376E-05 +2.986554071001100E-05 +2.986554478967860E-05 +2.986555484562933E-05 +2.986556306684218E-05 +2.986556485011910E-05 +2.986556769526904E-05 +2.986556997589306E-05 +2.986556383931218E-05 +2.986557126866328E-05
+3.378137912207777E-06 +5.702795212125206E-06 +5.917191872792110E-06 +5.961293679723460E-06 +5.971125813942887E-06 +5.973334729141180E-06 +5.974588557701508E-06 +5.974992587140005E-06 +5.975248052589950E-06 +5.975319232129741E-06 +5.975394176413130E-06 +5.975410348848905E-06 +5.975432431970177E-06 +5.975443546734125E-06 +5.975450693816127E-06 +5.975450882924306E-06 +5.975452268573299E-06 +5.975453207860190E-06 +5.975451958228626E-06 +5.975454167467969E-06
+0.000000000000000E+00 +9.855093286191920E-07 +1.059023989902334E-06 +1.089773307120124E-06 +1.096835454325790E-06 +1.097825069560007E-06 +1.098258830395788E-06 +1.098516947745804E-06 +1.098660271655027E-06 +1.098726683278201E-06 +1.098757590917750E-06 +1.098782142872067E-06 +1.098792302591053E-06 +1.098797180638292E-06 +1.098802755371780E-06 +1.098802557233145E-06 +1.098803635059281E-06 +1.098804627351515E-06 +1.098804285475345E-06 +1.098804767596335E-06
+0.000000000000000E+00 +1.214360463822930E-07 +1.707285995719633E-07 +1.811627447838635E-07 +1.856046644407599E-07 +1.862150899962417E-07 +1.866507877053132E-07 +1.867882075574737E-07 +1.868125951826223E-07 +1.868411899221104E-07 +1.868685876082565E-07 +1.868834440696427E-07 +1.868905921910875E-07 +1.868959785154221E-07 +1.868984798892991E-07 +1.868992467352759E-07 +1.868995070496832E-07 +1.869000303539080E-07 +1.869002667982483E-07 +1.869003517575233E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.001864339492128E-08 +2.732728981269746E-08 +2.878737060992029E-08 +2.898624677173308E-08 +2.938892444020058E-08 +2.947714305311799E-08 +2.952531000765787E-08 +2.953837821162350E-08 +2.954826453002779E-08 +2.955568504023910E-08 +2.956282737752983E-08 +2.956572312468799E-08 +2.956778273525551E-08 +2.956877519390317E-08 +2.956897998796824E-08 +2.956947525962970E-08 +2.956957358245257E-08 +2.956954897891239E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.054790271349327E-09 +4.079165884282898E-09 +4.091340728491817E-09 +4.272433569269287E-09 +4.299140812183412E-09 +4.334995404555043E-09 +4.354235064598042E-09 +4.362681071220330E-09 +4.363666808871770E-09 +4.368739597111546E-09 +4.370796236758564E-09 +4.370910475961023E-09 +4.370947410801708E-09 +4.371796990755670E-09 +4.372175340695113E-09 +4.372282505628859E-09 +4.372311758366203E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.348890055629257E-10 +4.354434057084106E-10 +5.701543521284945E-10 +5.717773331495008E-10 +5.931240844225538E-10 +5.936358829665592E-10 +5.977317705435615E-10 +6.012928152777974E-10 +6.038778318207996E-10 +6.047276883892287E-10 +6.058519675018763E-10 +6.062649019120496E-10 +6.063844717158455E-10 +6.067629080196166E-10 +6.067742622596816E-10 +6.067776468875341E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.842494645440283E-11 +5.828846932358369E-11 +7.487475774479597E-11 +7.533465509698285E-11 +7.533122756289386E-11 +7.668360837499805E-11 +7.778432193731328E-11 +7.845718991347251E-11 +7.823159018623070E-11 +7.814264487388706E-11 +7.911626604638989E-11 +7.922586886798616E-11 +7.920355619605971E-11 +7.921866540789520E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.323436901015025E-12 +7.311743920153871E-12 +7.349999925885477E-12 +8.367519565090791E-12 +9.367380881470798E-12 +9.307293262078087E-12 +9.195659581540547E-12 +9.400372624198589E-12 +9.592662660640536E-12 +9.710123683367773E-12 +9.744561091366646E-12 +9.739823331871505E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.589161269108869E-13 +8.672939823582345E-13 +8.831985913861748E-13 +8.909052456220370E-13 +8.683601123163231E-13 +1.099454635575847E-12 +1.102229393329345E-12 +1.070990121585080E-12 +1.068053769945706E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.812395114574755E-14 +9.461214649612425E-14 +1.010038375186656E-13 +1.035416218353594E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.27.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.606473500837578E-01 +5.680883301256964E-01 +5.686163155136844E-01 +5.687003106420331E-01 +5.687182802031865E-01 +5.687233980874922E-01 +5.687251900358826E-01 +5.687259179489778E-01 +5.687262141244170E-01 +5.687263547750839E-01 +5.687264268798340E-01 +5.687264634192946E-01 +5.687264833859773E-01 +5.687264951384420E-01 +5.687265015474418E-01 +5.687265055011564E-01 +5.687265082545163E-01 +5.687265101658779E-01 +5.687265115601768E-01 +5.687265121918669E-01
+2.100342630300808E-01 +2.073636626020408E-01 +2.071738995588212E-01 +2.071434975255024E-01 +2.071369850309529E-01 +2.071351180652188E-01 +2.071344788927463E-01 +2.071342150271026E-01 +2.071341067510859E-01 +2.071340561451183E-01 +2.071340294440799E-01 +2.071340163101110E-01 +2.071340093387827E-01 +2.071340048551971E-01 +2.071340027523598E-01 +2.071340013773961E-01 +2.071340003124334E-01 +2.071339995399195E-01 +2.071339990404731E-01 +2.071339988774938E-01
+1.248019540248526E-01 +1.224030170144265E-01 +1.222318800728683E-01 +1.222046947733225E-01 +1.221988321980091E-01 +1.221971484489503E-01 +1.221965679310809E-01 +1.221963279982659E-01 +1.221962310139704E-01 +1.221961846291798E-01 +1.221961611645255E-01 +1.221961491799683E-01 +1.221961425129646E-01 +1.221961389236376E-01 +1.221961365858390E-01 +1.221961353281069E-01 +1.221961344451834E-01 +1.221961338157519E-01 +1.221961333631915E-01 +1.221961331472218E-01
+6.359525986008122E-02 +6.218462241261302E-02 +6.208426271017770E-02 +6.206839444796833E-02 +6.206497782017058E-02 +6.206401101462992E-02 +6.206366722756943E-02 +6.206352847119918E-02 +6.206347271751601E-02 +6.206344585199747E-02 +6.206343225883913E-02 +6.206342526531419E-02 +6.206342140432374E-02 +6.206341914834736E-02 +6.206341793392670E-02 +6.206341713098912E-02 +6.206341661497990E-02 +6.206341637804576E-02 +6.206341610121767E-02 +6.206341590239703E-02
+2.703745648901193E-02 +2.639687525820544E-02 +2.635147627831241E-02 +2.634430709628529E-02 +2.634278206563586E-02 +2.634235500900766E-02 +2.634220261103979E-02 +2.634214220410049E-02 +2.634211768237557E-02 +2.634210595965257E-02 +2.634210000384452E-02 +2.634209688854032E-02 +2.634209516743899E-02 +2.634209411903472E-02 +2.634209359523236E-02 +2.634209323264238E-02 +2.634209304910369E-02 +2.634209283240303E-02 +2.634209273874199E-02 +2.634209268553145E-02
+9.754522762888948E-03 +9.519228312003766E-03 +9.502736768958858E-03 +9.500154358029698E-03 +9.499607553928032E-03 +9.499460260796790E-03 +9.499402917188848E-03 +9.499381334474007E-03 +9.499372783952537E-03 +9.499368568619704E-03 +9.499366452024205E-03 +9.499365385684126E-03 +9.499364786674647E-03 +9.499364440453286E-03 +9.499364249966783E-03 +9.499364123995569E-03 +9.499364053658973E-03 +9.499363970610809E-03 +9.499363937299986E-03 +9.499363933157938E-03
+3.041566932799926E-03 +2.972604066485084E-03 +2.967870835920650E-03 +2.967129952586209E-03 +2.966986613500233E-03 +2.966946311238227E-03 +2.966929208080595E-03 +2.966923292055985E-03 +2.966921017796147E-03 +2.966919857551107E-03 +2.966919318019612E-03 +2.966918975097205E-03 +2.966918810583353E-03 +2.966918733119631E-03 +2.966918679952076E-03 +2.966918647526121E-03 +2.966918620192629E-03 +2.966918618010757E-03 +2.966918596710567E-03 +2.966918598185764E-03
+8.336689317384282E-04 +8.169522135766666E-04 +8.160971866073450E-04 +8.159634679968170E-04 +8.159499446114216E-04 +8.159449604296185E-04 +8.159421246202358E-04 +8.159412775841133E-04 +8.159410599523370E-04 +8.159409260436391E-04 +8.159408212401791E-04 +8.159407939663375E-04 +8.159407625239052E-04 +8.159407584715820E-04 +8.159407494701591E-04 +8.159407450336097E-04 +8.159407362712973E-04 +8.159407498132208E-04 +8.159407376465415E-04 +8.159407381712818E-04
+2.021252299222874E-04 +2.001114183732193E-04 +2.002550732842850E-04 +2.002717742107313E-04 +2.002840226485237E-04 +2.002894696348524E-04 +2.002893679455272E-04 +2.002901354383961E-04 +2.002901995008398E-04 +2.002902851785006E-04 +2.002903615377306E-04 +2.002903967958546E-04 +2.002904040356655E-04 +2.002904127393773E-04 +2.002904150263313E-04 +2.002904158324413E-04 +2.002904140088772E-04 +2.002904226372002E-04 +2.002904177776240E-04 +2.002904179740609E-04
+4.287168866677679E-05 +4.408187510563031E-05 +4.431991231386730E-05 +4.435733997575496E-05 +4.437140245728574E-05 +4.437602316751342E-05 +4.437657227526761E-05 +4.437744785051072E-05 +4.437758548739135E-05 +4.437776729690550E-05 +4.437781005284340E-05 +4.437783900934620E-05 +4.437785102876024E-05 +4.437786013406265E-05 +4.437786535309810E-05 +4.437786695740766E-05 +4.437786722650372E-05 +4.437787093273460E-05 +4.437786955706115E-05 +4.437786982701909E-05
+7.924540021927963E-06 +8.686310957499817E-06 +8.924212897856890E-06 +8.941315222353324E-06 +8.953091116954495E-06 +8.956614639592286E-06 +8.957022252655281E-06 +8.957602062071319E-06 +8.957696820400166E-06 +8.957779748437292E-06 +8.957865714484702E-06 +8.957894405850175E-06 +8.957908269252143E-06 +8.957914530190100E-06 +8.957919762573691E-06 +8.957921057939016E-06 +8.957921936867830E-06 +8.957923212417753E-06 +8.957923076190289E-06 +8.957923363027807E-06
+1.036426170893469E-06 +1.551928115506284E-06 +1.643653881180778E-06 +1.650609062637770E-06 +1.657240536399549E-06 +1.659367730803600E-06 +1.659610614107350E-06 +1.660029620755310E-06 +1.660086274279041E-06 +1.660142634812105E-06 +1.660185316503139E-06 +1.660204334309451E-06 +1.660210430316837E-06 +1.660216846576353E-06 +1.660220852348408E-06 +1.660222353233271E-06 +1.660222946812430E-06 +1.660223207767409E-06 +1.660223447983442E-06 +1.660223664330748E-06
+0.000000000000000E+00 +2.473453235149745E-07 +2.735231044181522E-07 +2.772047749153754E-07 +2.823304194620157E-07 +2.838928018121284E-07 +2.839962258364650E-07 +2.842752600247619E-07 +2.843106604554034E-07 +2.843183535171257E-07 +2.843669980675957E-07 +2.843760071781609E-07 +2.843822558686622E-07 +2.843876610113501E-07 +2.843909127638753E-07 +2.843919142276829E-07 +2.843923605463629E-07 +2.843924044202093E-07 +2.843927178205562E-07 +2.843929267322338E-07
+0.000000000000000E+00 +2.911708679872832E-08 +4.019792940411694E-08 +4.288512540822521E-08 +4.380864996502371E-08 +4.499765249247843E-08 +4.500708225348569E-08 +4.521810767278392E-08 +4.523046275988188E-08 +4.523793586373201E-08 +4.526955483212317E-08 +4.527277551025683E-08 +4.527351108244381E-08 +4.527970707107473E-08 +4.528097271554234E-08 +4.528181745262727E-08 +4.528201180672097E-08 +4.528242745078901E-08 +4.528251943430187E-08 +4.528266100718774E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.501229328553297E-09 +5.960020632301765E-09 +6.026148958497626E-09 +6.541056962909453E-09 +6.538076163824537E-09 +6.698931282277983E-09 +6.701165163555883E-09 +6.709935192812773E-09 +6.726564307559258E-09 +6.727015677312843E-09 +6.728620797843922E-09 +6.733233585566656E-09 +6.734207554556683E-09 +6.734397838014007E-09 +6.734370827211858E-09 +6.734775936240184E-09 +6.735027283064035E-09 +6.735101508286426E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.478739230120477E-10 +6.479982599486707E-10 +8.484079013945971E-10 +8.504191945665292E-10 +9.155800729175015E-10 +9.149012587958592E-10 +9.195873515523696E-10 +9.358393642616337E-10 +9.356196826850698E-10 +9.354812696871692E-10 +9.386636516838213E-10 +9.388901473370104E-10 +9.390033647473298E-10 +9.389743355507969E-10 +9.395715480737273E-10 +9.397046484122024E-10 +9.397341086336018E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.712257171976356E-11 +8.689072432359322E-11 +1.122841954664888E-10 +1.126507804270356E-10 +1.149915116125096E-10 +1.205858109243202E-10 +1.206359624327757E-10 +1.214259044885233E-10 +1.229465434143432E-10 +1.230368979091685E-10 +1.230187871277414E-10 +1.230277160506570E-10 +1.233222894973593E-10 +1.234285884203744E-10 +1.234349416011919E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.107266674105641E-11 +1.099618258165621E-11 +1.106082056934599E-11 +1.407812366584132E-11 +1.407868328686943E-11 +1.428078699964964E-11 +1.498186770329167E-11 +1.497728382578565E-11 +1.496732910176422E-11 +1.495461575902662E-11 +1.516804294904416E-11 +1.527768107301905E-11 +1.528550523113516E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.323397584821829E-12 +1.323733552462505E-12 +1.338246035405945E-12 +1.673295139936789E-12 +1.644080932509962E-12 +1.654080342987418E-12 +1.662861077998747E-12 +1.725477066917503E-12 +1.772246110360782E-12 +1.772139113894489E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.477377363765103E-13 +1.514514848105670E-13 +1.503888953331770E-13 +1.490082860163213E-13 +1.511942250484478E-13 +1.827031251601647E-13 +1.842449315360165E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.670434969852586E-14 +1.607413191774020E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.27.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.606485236192468E-01 +5.680870179013280E-01 +5.686160480747283E-01 +5.687002922768557E-01 +5.687182780709906E-01 +5.687234019154812E-01 +5.687251829810744E-01 +5.687259174718877E-01 +5.687262145455902E-01 +5.687263545774917E-01 +5.687264268678872E-01 +5.687264635548834E-01 +5.687264833688151E-01 +5.687264949795594E-01 +5.687265017427510E-01 +5.687265058652325E-01 +5.687265081653595E-01 +5.687265101663929E-01 +5.687265110301654E-01 +5.687265134072497E-01
+2.100336598648351E-01 +2.073641312486057E-01 +2.071739660846651E-01 +2.071434995779832E-01 +2.071369874149205E-01 +2.071351174345163E-01 +2.071344813098383E-01 +2.071342153060001E-01 +2.071341068816607E-01 +2.071340561918941E-01 +2.071340294546977E-01 +2.071340162398147E-01 +2.071340093263041E-01 +2.071340050174846E-01 +2.071340026599934E-01 +2.071340008094993E-01 +2.071340003121098E-01 +2.071339995559549E-01 +2.071339991393361E-01 +2.071339983280228E-01
+1.248015894863414E-01 +1.224034280198213E-01 +1.222319642855976E-01 +1.222047014579009E-01 +1.221988325773803E-01 +1.221971485304319E-01 +1.221965700375251E-01 +1.221963280814665E-01 +1.221962307346030E-01 +1.221961847043386E-01 +1.221961611684390E-01 +1.221961491162251E-01 +1.221961425317147E-01 +1.221961389894656E-01 +1.221961365331332E-01 +1.221961351949473E-01 +1.221961344567627E-01 +1.221961338568937E-01 +1.221961335434087E-01 +1.221961328262406E-01
+6.359524356879828E-02 +6.218487271820161E-02 +6.208433858420782E-02 +6.206839974284650E-02 +6.206497715600869E-02 +6.206400724238552E-02 +6.206366833618933E-02 +6.206352846867762E-02 +6.206347259361836E-02 +6.206344591274360E-02 +6.206343227377796E-02 +6.206342529455531E-02 +6.206342142136414E-02 +6.206341893223626E-02 +6.206341790074873E-02 +6.206341725176917E-02 +6.206341667483196E-02 +6.206341621972165E-02 +6.206341627600225E-02 +6.206341568260559E-02
+2.703722423444471E-02 +2.639700651397777E-02 +2.635149651791917E-02 +2.634430897401221E-02 +2.634278226034611E-02 +2.634235741561916E-02 +2.634220363643900E-02 +2.634214228899210E-02 +2.634211757711021E-02 +2.634210596073820E-02 +2.634209996487168E-02 +2.634209685265087E-02 +2.634209515913526E-02 +2.634209424301817E-02 +2.634209359262440E-02 +2.634209335194982E-02 +2.634209304357031E-02 +2.634209290012134E-02 +2.634209277415578E-02 +2.634209259073939E-02
+9.754619436297305E-03 +9.519247174062426E-03 +9.502756744429210E-03 +9.500156214067643E-03 +9.499607810418999E-03 +9.499458469784580E-03 +9.499403201163846E-03 +9.499381374101012E-03 +9.499372710803687E-03 +9.499368600504243E-03 +9.499366497062348E-03 +9.499365387680321E-03 +9.499364787193076E-03 +9.499364516353553E-03 +9.499364238558036E-03 +9.499364187652378E-03 +9.499364056294686E-03 +9.499364029802792E-03 +9.499363953307497E-03 +9.499363909150110E-03
+3.041535160742121E-03 +2.972631671543051E-03 +2.967866410477414E-03 +2.967130792368051E-03 +2.966985797378816E-03 +2.966945924896977E-03 +2.966929376340156E-03 +2.966923266915840E-03 +2.966921012089434E-03 +2.966919811057806E-03 +2.966919257226601E-03 +2.966918986138635E-03 +2.966918816037041E-03 +2.966918723594964E-03 +2.966918693447314E-03 +2.966918672278791E-03 +2.966918630115017E-03 +2.966918619325337E-03 +2.966918610388588E-03 +2.966918593955105E-03
+8.336398551540279E-04 +8.169543992678144E-04 +8.161043707347738E-04 +8.159635493721524E-04 +8.159504917068629E-04 +8.159451166968983E-04 +8.159420906752318E-04 +8.159413139157877E-04 +8.159410736085416E-04 +8.159409580909012E-04 +8.159408643543625E-04 +8.159407999599915E-04 +8.159407659312268E-04 +8.159407341268867E-04 +8.159407280320087E-04 +8.159407527788323E-04 +8.159407430723820E-04 +8.159407358026432E-04 +8.159407448980424E-04 +8.159407371229514E-04
+2.021299631871646E-04 +2.001113878247823E-04 +2.002526469170302E-04 +2.002721302128038E-04 +2.002840286900418E-04 +2.002896297436594E-04 +2.002893413820182E-04 +2.002900987726834E-04 +2.002902155390432E-04 +2.002902829618185E-04 +2.002903414590276E-04 +2.002903910269612E-04 +2.002904040869087E-04 +2.002903991690767E-04 +2.002904334695414E-04 +2.002904169414932E-04 +2.002904167418203E-04 +2.002904136025307E-04 +2.002904204197121E-04 +2.002904174200913E-04
+4.287903389074547E-05 +4.408507137702822E-05 +4.431963917485203E-05 +4.435660565299875E-05 +4.437107107669154E-05 +4.437599332705875E-05 +4.437656358556926E-05 +4.437746027734566E-05 +4.437759157468620E-05 +4.437775303548613E-05 +4.437782403642536E-05 +4.437783632514407E-05 +4.437784869763382E-05 +4.437785613853780E-05 +4.437785037422721E-05 +4.437786771706238E-05 +4.437786780031027E-05 +4.437786731953520E-05 +4.437787033363869E-05 +4.437786952972291E-05
+7.922186490358812E-06 +8.685592982093862E-06 +8.925120548463695E-06 +8.941449785829926E-06 +8.953401568479148E-06 +8.956580253171377E-06 +8.957032404327735E-06 +8.957600570262842E-06 +8.957700192295450E-06 +8.957804871943234E-06 +8.957863724730307E-06 +8.957892130447000E-06 +8.957905660320324E-06 +8.957914043701885E-06 +8.957925482010327E-06 +8.957919802597534E-06 +8.957921967085600E-06 +8.957922096553902E-06 +8.957923293292597E-06 +8.957923218805133E-06
+1.033590577247074E-06 +1.551687936534280E-06 +1.643294895295357E-06 +1.650482088806783E-06 +1.657058942274265E-06 +1.659386021047173E-06 +1.659611892492129E-06 +1.660032963364139E-06 +1.660084580543111E-06 +1.660125177748440E-06 +1.660187273575018E-06 +1.660200225394969E-06 +1.660209312443629E-06 +1.660217239672242E-06 +1.660218041344965E-06 +1.660222935330804E-06 +1.660222841369680E-06 +1.660222975509142E-06 +1.660223504634555E-06 +1.660223607370771E-06
+0.000000000000000E+00 +2.474634291422872E-07 +2.735217849388541E-07 +2.773189758424748E-07 +2.824021425333531E-07 +2.838815898478447E-07 +2.840010101467611E-07 +2.842802209208204E-07 +2.843093455722452E-07 +2.843263615581217E-07 +2.843689143135992E-07 +2.843765121784863E-07 +2.843808886984004E-07 +2.843880519128878E-07 +2.843901685350441E-07 +2.843915802192469E-07 +2.843925901125251E-07 +2.843924680031343E-07 +2.843927662249016E-07 +2.843928929816287E-07
+0.000000000000000E+00 +2.914961760771884E-08 +4.017722147985014E-08 +4.278253155524138E-08 +4.376837432898677E-08 +4.500576340323648E-08 +4.500370242070125E-08 +4.521819984471164E-08 +4.522952897804278E-08 +4.523463652324312E-08 +4.526773328811350E-08 +4.527229423519023E-08 +4.527385998128059E-08 +4.527978360745626E-08 +4.528078007190371E-08 +4.528168591009654E-08 +4.528206762696777E-08 +4.528233451843468E-08 +4.528253625184682E-08 +4.528266641289465E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.526698613535705E-09 +5.999018985892650E-09 +6.043801797294676E-09 +6.536248015691084E-09 +6.540853348508869E-09 +6.697820307205295E-09 +6.701516691379156E-09 +6.710520074539971E-09 +6.727119201287703E-09 +6.727519640680258E-09 +6.727638801181851E-09 +6.733396307996211E-09 +6.733779897576118E-09 +6.734453736398007E-09 +6.734675568513382E-09 +6.734884465891273E-09 +6.735035771089326E-09 +6.735112232015924E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.463056511514745E-10 +6.462462444477397E-10 +8.499782399991374E-10 +8.486591118443112E-10 +9.159621882330897E-10 +9.149442661871567E-10 +9.193754984722038E-10 +9.351689270718011E-10 +9.360012419762842E-10 +9.364118464088701E-10 +9.381840831336384E-10 +9.387574183819018E-10 +9.389607357666263E-10 +9.391201578352303E-10 +9.397332916254573E-10 +9.397114621318253E-10 +9.397383509047495E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.724263281456498E-11 +8.724534974964160E-11 +1.121479255407659E-10 +1.126339974073752E-10 +1.151332460413432E-10 +1.208699738760233E-10 +1.206034641916028E-10 +1.212208165905995E-10 +1.220772932563237E-10 +1.230126983873566E-10 +1.229870478219078E-10 +1.231711640107008E-10 +1.234010316056154E-10 +1.234346507247492E-10 +1.234333415818284E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.109616471026965E-11 +1.101677574512865E-11 +1.101439012387764E-11 +1.398217716842896E-11 +1.407179845389740E-11 +1.434996512100666E-11 +1.475376748276954E-11 +1.496112588076085E-11 +1.498810374563418E-11 +1.504886440965341E-11 +1.526587825993840E-11 +1.528375176650234E-11 +1.527982586667126E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.345211534963280E-12 +1.323632134053539E-12 +1.327637074158939E-12 +1.298860049354579E-12 +1.666771199568228E-12 +1.652364478133861E-12 +1.679905388744571E-12 +1.697393400583952E-12 +1.772825206568859E-12 +1.773034249851878E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.492170349573096E-13 +1.514434697725937E-13 +1.503100668406551E-13 +1.540707280840195E-13 +1.836011819297574E-13 +1.821573574618375E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.619414172563948E-14 +1.637189994167054E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.28.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.590150673321863E-01 +6.517629196279410E-01 +6.512441286142782E-01 +6.511599736297078E-01 +6.511416886478859E-01 +6.511364472737674E-01 +6.511346316322298E-01 +6.511338895755189E-01 +6.511335890050695E-01 +6.511334383605735E-01 +6.511333649671039E-01 +6.511333260777263E-01 +6.511333052062606E-01 +6.511332930850890E-01 +6.511332863932913E-01 +6.511332819239130E-01 +6.511332794794780E-01 +6.511332774423191E-01 +6.511332761672929E-01 +6.511332754655700E-01
+1.751512622295732E-01 +1.776840163197033E-01 +1.778657598049171E-01 +1.778951465215817E-01 +1.779014732655628E-01 +1.779032905037700E-01 +1.779039252800486E-01 +1.779041835743494E-01 +1.779042876233334E-01 +1.779043395837750E-01 +1.779043648080249E-01 +1.779043784399118E-01 +1.779043856851343E-01 +1.779043900315729E-01 +1.779043923425992E-01 +1.779043937458606E-01 +1.779043947623820E-01 +1.779043954090143E-01 +1.779043958044692E-01 +1.779043961008278E-01
+9.334346439435601E-02 +9.564021965576489E-02 +9.580435686174768E-02 +9.583083913187165E-02 +9.583659467135894E-02 +9.583823862099268E-02 +9.583880569798617E-02 +9.583903710303723E-02 +9.583913103267151E-02 +9.583917818441777E-02 +9.583920103080679E-02 +9.583921306344481E-02 +9.583921967202361E-02 +9.583922346459466E-02 +9.583922551621521E-02 +9.583922695039697E-02 +9.583922759849879E-02 +9.583922837530941E-02 +9.583922876577348E-02 +9.583922896974448E-02
+4.495777252488122E-02 +4.632822088896912E-02 +4.642638721965459E-02 +4.644229796040342E-02 +4.644577066519543E-02 +4.644676639783187E-02 +4.644710694096083E-02 +4.644724755984157E-02 +4.644730453048807E-02 +4.644733307188950E-02 +4.644734700561774E-02 +4.644735439876183E-02 +4.644735825212075E-02 +4.644736051826589E-02 +4.644736174222057E-02 +4.644736267718270E-02 +4.644736319578539E-02 +4.644736346000807E-02 +4.644736371153479E-02 +4.644736381134761E-02
+1.842034182128864E-02 +1.906772878088768E-02 +1.911395688676210E-02 +1.912150346266798E-02 +1.912315673707235E-02 +1.912363323875143E-02 +1.912379765104932E-02 +1.912386543347148E-02 +1.912389279411032E-02 +1.912390676420084E-02 +1.912391356232984E-02 +1.912391707896215E-02 +1.912391892153281E-02 +1.912391993492646E-02 +1.912392060253161E-02 +1.912392102420919E-02 +1.912392116015024E-02 +1.912392138943300E-02 +1.912392152991370E-02 +1.912392158158130E-02
+6.464281084274238E-03 +6.723467302798838E-03 +6.741717493551947E-03 +6.744744721768441E-03 +6.745409228696977E-03 +6.745602078085373E-03 +6.745668877528013E-03 +6.745696207794393E-03 +6.745707323715590E-03 +6.745712999132376E-03 +6.745715734813448E-03 +6.745717157277423E-03 +6.745717935625221E-03 +6.745718366429577E-03 +6.745718624457449E-03 +6.745718793184492E-03 +6.745718837718300E-03 +6.745718945670983E-03 +6.745719003990183E-03 +6.745719037326749E-03
+1.970880469265054E-03 +2.063079852546735E-03 +2.069554135545127E-03 +2.070639829633280E-03 +2.070880303929008E-03 +2.070951588907371E-03 +2.070975754665143E-03 +2.070985648517522E-03 +2.070989832267203E-03 +2.070991774740342E-03 +2.070992766346075E-03 +2.070993284706411E-03 +2.070993582586216E-03 +2.070993750679975E-03 +2.070993853558223E-03 +2.070993913053651E-03 +2.070993948974316E-03 +2.070993969805510E-03 +2.070993992345530E-03 +2.070994005361008E-03
+5.267352078277296E-04 +5.588477260157807E-04 +5.611186487574269E-04 +5.615195830041578E-04 +5.616074082457435E-04 +5.616334022374919E-04 +5.616422576244559E-04 +5.616457955113722E-04 +5.616473351836491E-04 +5.616480416924173E-04 +5.616484294995282E-04 +5.616486143344187E-04 +5.616487285771222E-04 +5.616487831291792E-04 +5.616488150566485E-04 +5.616488461280106E-04 +5.616488698407567E-04 +5.616488657763748E-04 +5.616488747284880E-04 +5.616488776224326E-04
+1.222128057740429E-04 +1.352510881337825E-04 +1.360416862523816E-04 +1.362068006958025E-04 +1.362457032725046E-04 +1.362552241511538E-04 +1.362590231095658E-04 +1.362605836548018E-04 +1.362612651182412E-04 +1.362615192062811E-04 +1.362617162008733E-04 +1.362617911064971E-04 +1.362618462306440E-04 +1.362618599882576E-04 +1.362618833156698E-04 +1.362618859325182E-04 +1.362618971608247E-04 +1.362618928774873E-04 +1.362618964528668E-04 +1.362618966752045E-04
+2.460261302827610E-05 +2.943263860762707E-05 +2.979452902079896E-05 +2.985968933047608E-05 +2.988053463682744E-05 +2.988496170487387E-05 +2.988721716947033E-05 +2.988790329120553E-05 +2.988821744272472E-05 +2.988836308121824E-05 +2.988848832244002E-05 +2.988853269062217E-05 +2.988855215075061E-05 +2.988856661229060E-05 +2.988856763435844E-05 +2.988857943544082E-05 +2.988858390920790E-05 +2.988858238791854E-05 +2.988858377268478E-05 +2.988858381318576E-05
+3.379517538541451E-06 +5.708067358589221E-06 +5.926661425535601E-06 +5.966292358051632E-06 +5.975981583610584E-06 +5.978050565817256E-06 +5.979359039647396E-06 +5.979787008960214E-06 +5.979989679530260E-06 +5.980108419840957E-06 +5.980170110396998E-06 +5.980193209912182E-06 +5.980216750939466E-06 +5.980219380733439E-06 +5.980230819703667E-06 +5.980227526817859E-06 +5.980229334046989E-06 +5.980229116739229E-06 +5.980229776113536E-06 +5.980229941901883E-06
+0.000000000000000E+00 +9.864638687862727E-07 +1.066123644630789E-06 +1.090613903323197E-06 +1.097752180442412E-06 +1.098765496854253E-06 +1.099175947231552E-06 +1.099449021782955E-06 +1.099550698442874E-06 +1.099619264654856E-06 +1.099673044657986E-06 +1.099689409732465E-06 +1.099696139966323E-06 +1.099704374552215E-06 +1.099706780725898E-06 +1.099709915427100E-06 +1.099711047460825E-06 +1.099711175792658E-06 +1.099711682505630E-06 +1.099711757065513E-06
+0.000000000000000E+00 +1.215874139772278E-07 +1.712426714997802E-07 +1.813624961286432E-07 +1.857699855729078E-07 +1.863601916610476E-07 +1.868098663665952E-07 +1.869408496316875E-07 +1.869729143149880E-07 +1.870098463058516E-07 +1.870283557878326E-07 +1.870405231249489E-07 +1.870515353117883E-07 +1.870542406323724E-07 +1.870576220955116E-07 +1.870580641247268E-07 +1.870582939542858E-07 +1.870586986334647E-07 +1.870590988393141E-07 +1.870591100187451E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.009176296247976E-08 +2.733916096308026E-08 +2.881032836524443E-08 +2.900302764760031E-08 +2.941869000877399E-08 +2.950655181318506E-08 +2.953974556103446E-08 +2.956662576759242E-08 +2.957405856519320E-08 +2.958250464434447E-08 +2.958810323442328E-08 +2.959188655575704E-08 +2.959386706271978E-08 +2.959419563060594E-08 +2.959484656638607E-08 +2.959509751318432E-08 +2.959535389473645E-08 +2.959538974570112E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.061408188545282E-09 +4.084826900138037E-09 +4.094778866157580E-09 +4.274527583131237E-09 +4.300923687978542E-09 +4.330724792414889E-09 +4.355845366574527E-09 +4.364074032569725E-09 +4.367811240181676E-09 +4.372664517763154E-09 +4.374596847704848E-09 +4.374936605094370E-09 +4.375097557979106E-09 +4.375607117261022E-09 +4.376008677061641E-09 +4.376176081387131E-09 +4.376221913914244E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.352093673018894E-10 +4.357163607106337E-10 +5.712929497313377E-10 +5.722963716409726E-10 +5.850867486292786E-10 +5.947270253113246E-10 +5.986102640849884E-10 +6.017893553006391E-10 +6.044856221659515E-10 +6.057389906488147E-10 +6.064010815875907E-10 +6.067001775309364E-10 +6.069817193797918E-10 +6.071411158425193E-10 +6.073280761589038E-10 +6.073358801833198E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.825488435988631E-11 +5.832728825126520E-11 +6.763555144181131E-11 +7.519638180555385E-11 +7.526375686563158E-11 +7.689612546255532E-11 +7.777225273797242E-11 +7.820042572165468E-11 +7.842647531144524E-11 +7.861360033016822E-11 +7.915110383803153E-11 +7.927535590298137E-11 +7.935055410681713E-11 +7.938688803089380E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.101249567058904E-12 +7.334695543339752E-12 +7.388156910259648E-12 +8.416419068431730E-12 +9.388109228763133E-12 +9.395394363478378E-12 +9.365508797704071E-12 +9.508422328417292E-12 +9.611346480599866E-12 +9.658830186159435E-12 +9.729948576602075E-12 +9.759369808243945E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.950064794631157E-13 +8.659645003687337E-13 +8.659139129328097E-13 +8.755983070773274E-13 +9.982659931317116E-13 +1.100533632431784E-12 +1.093978273039571E-12 +1.100164102506959E-12 +1.102194268518943E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.417995449763973E-14 +9.810927324891004E-14 +9.984202043044945E-14 +9.532692509097034E-14 +9.692842595377923E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.28.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.590163344611382E-01 +6.517654865234808E-01 +6.512441772397579E-01 +6.511600384786765E-01 +6.511416793882278E-01 +6.511364417920038E-01 +6.511346364484060E-01 +6.511338905200210E-01 +6.511335888624387E-01 +6.511334390047926E-01 +6.511333652148326E-01 +6.511333260531043E-01 +6.511333052672097E-01 +6.511332931428361E-01 +6.511332862954993E-01 +6.511332817442006E-01 +6.511332793398312E-01 +6.511332774890660E-01 +6.511332764924829E-01 +6.511332713124637E-01
+1.751507485388283E-01 +1.776831231040810E-01 +1.778657572600278E-01 +1.778951232946639E-01 +1.779014785321612E-01 +1.779032919470875E-01 +1.779039241565133E-01 +1.779041833181617E-01 +1.779042873766886E-01 +1.779043393139147E-01 +1.779043647306751E-01 +1.779043783068189E-01 +1.779043856375059E-01 +1.779043899219734E-01 +1.779043923766509E-01 +1.779043939997674E-01 +1.779043947515857E-01 +1.779043953697404E-01 +1.779043956525032E-01 +1.779043974929634E-01
+9.334319826421401E-02 +9.563937923578743E-02 +9.580433302994158E-02 +9.583081849201373E-02 +9.583659644105329E-02 +9.583824081064438E-02 +9.583880349633062E-02 +9.583903663616354E-02 +9.583913129412615E-02 +9.583917801200770E-02 +9.583920094681465E-02 +9.583921324865491E-02 +9.583921967032831E-02 +9.583922352888950E-02 +9.583922554778085E-02 +9.583922650919975E-02 +9.583922773657960E-02 +9.583922835297842E-02 +9.583922869797254E-02 +9.583923035394114E-02
+4.495726472257996E-02 +4.632777590785511E-02 +4.642637748672369E-02 +4.644228444527068E-02 +4.644577245883175E-02 +4.644676687944104E-02 +4.644710586471727E-02 +4.644724734333779E-02 +4.644730445987916E-02 +4.644733298674750E-02 +4.644734694792584E-02 +4.644735437301988E-02 +4.644735824733135E-02 +4.644736053625245E-02 +4.644736176271890E-02 +4.644736345696689E-02 +4.644736309600520E-02 +4.644736344766037E-02 +4.644736367273991E-02 +4.644736464738907E-02
+1.842049967600103E-02 +1.906747100154301E-02 +1.911395007279059E-02 +1.912149895782217E-02 +1.912315618183181E-02 +1.912363407185177E-02 +1.912379731808153E-02 +1.912386543082849E-02 +1.912389293169438E-02 +1.912390670666530E-02 +1.912391354779269E-02 +1.912391705055667E-02 +1.912391891078740E-02 +1.912391994682490E-02 +1.912392060259041E-02 +1.912392067169809E-02 +1.912392123935065E-02 +1.912392139825933E-02 +1.912392149521341E-02 +1.912392194740570E-02
+6.464327192647422E-03 +6.723364908699826E-03 +6.741712893734019E-03 +6.744743459220673E-03 +6.745410485887495E-03 +6.745602575227006E-03 +6.745668786508345E-03 +6.745696222052950E-03 +6.745707437711339E-03 +6.745712944920238E-03 +6.745715724973159E-03 +6.745717159220528E-03 +6.745717944225942E-03 +6.745718332453490E-03 +6.745718640812706E-03 +6.745718583255794E-03 +6.745718891837693E-03 +6.745718954779057E-03 +6.745718988005443E-03 +6.745719162114128E-03
+1.970701738087255E-03 +2.063048211200060E-03 +2.069553295185503E-03 +2.070637941040853E-03 +2.070880093084368E-03 +2.070951741342760E-03 +2.070975785857336E-03 +2.070985644097289E-03 +2.070989801562915E-03 +2.070991751245704E-03 +2.070992758244529E-03 +2.070993303103790E-03 +2.070993561944378E-03 +2.070993736693858E-03 +2.070993830765966E-03 +2.070993945481187E-03 +2.070993950553030E-03 +2.070993974884483E-03 +2.070993984118335E-03 +2.070994042136375E-03
+5.267218326875857E-04 +5.588497565674821E-04 +5.611184380569191E-04 +5.615198455276222E-04 +5.616071357675127E-04 +5.616333247670925E-04 +5.616422083053219E-04 +5.616457855760795E-04 +5.616473418500071E-04 +5.616480446121790E-04 +5.616484289063711E-04 +5.616486237018641E-04 +5.616487546525898E-04 +5.616487827268887E-04 +5.616488477739504E-04 +5.616489119211848E-04 +5.616488584378611E-04 +5.616488675436096E-04 +5.616488702248958E-04 +5.616488875816601E-04
+1.222065858670157E-04 +1.352521925068368E-04 +1.360414038241229E-04 +1.362062744977405E-04 +1.362459595324286E-04 +1.362552022396326E-04 +1.362590686588727E-04 +1.362605880717940E-04 +1.362612427808761E-04 +1.362615287372359E-04 +1.362617153023333E-04 +1.362617928922945E-04 +1.362618235271963E-04 +1.362618625013276E-04 +1.362618487346753E-04 +1.362619202931076E-04 +1.362618897639282E-04 +1.362618937127661E-04 +1.362618943004349E-04 +1.362618992488799E-04
+2.461105751965714E-05 +2.943269117516331E-05 +2.979457198071038E-05 +2.985996007035200E-05 +2.988042493719291E-05 +2.988493548110985E-05 +2.988718953953477E-05 +2.988788842144403E-05 +2.988821099261621E-05 +2.988838013330349E-05 +2.988849168130310E-05 +2.988852780880343E-05 +2.988856780943419E-05 +2.988856856550283E-05 +2.988859673956245E-05 +2.988859148509955E-05 +2.988858098619629E-05 +2.988858314363053E-05 +2.988858291982544E-05 +2.988858444998691E-05
+3.385930435360168E-06 +5.708030256805245E-06 +5.926946473086220E-06 +5.966542061541722E-06 +5.976031043178693E-06 +5.978050003537982E-06 +5.979366619261383E-06 +5.979792988414958E-06 +5.979993033265227E-06 +5.980094451594840E-06 +5.980169651207958E-06 +5.980195950121485E-06 +5.980210836711639E-06 +5.980220341355692E-06 +5.980214533229764E-06 +5.980231048817709E-06 +5.980228398469194E-06 +5.980228652140432E-06 +5.980229680733752E-06 +5.980230069782050E-06
+0.000000000000000E+00 +9.867715813014147E-07 +1.066071517516782E-06 +1.090527371695217E-06 +1.097798314921168E-06 +1.098784946976648E-06 +1.099179427072192E-06 +1.099443830077823E-06 +1.099547117370364E-06 +1.099633292710537E-06 +1.099675367331821E-06 +1.099686494908997E-06 +1.099699655420122E-06 +1.099704643600939E-06 +1.099713393894037E-06 +1.099710728793153E-06 +1.099710837947421E-06 +1.099712035953240E-06 +1.099711362891026E-06 +1.099711787093265E-06
+0.000000000000000E+00 +1.216652397119922E-07 +1.712088723857858E-07 +1.813842808494896E-07 +1.857237944826876E-07 +1.863500656728725E-07 +1.868073720042934E-07 +1.869519843385895E-07 +1.869725999697494E-07 +1.869999348768518E-07 +1.870282618724649E-07 +1.870414744452879E-07 +1.870505065019625E-07 +1.870541474198288E-07 +1.870575587550156E-07 +1.870581068106814E-07 +1.870583552948565E-07 +1.870585157036493E-07 +1.870593603627452E-07 +1.870591371316242E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.008111400558158E-08 +2.734046160358088E-08 +2.882723868686882E-08 +2.900450216143628E-08 +2.941944683228056E-08 +2.950222842407291E-08 +2.953984382191392E-08 +2.956418438106563E-08 +2.957545643146753E-08 +2.958127443313374E-08 +2.958858945508508E-08 +2.959235870345102E-08 +2.959367435573672E-08 +2.959419373823561E-08 +2.959478679464281E-08 +2.959536804759175E-08 +2.959521643463798E-08 +2.959536478369688E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.056997698287275E-09 +4.082158270393814E-09 +4.094728160247898E-09 +4.274773267827934E-09 +4.301829276860941E-09 +4.330794922210179E-09 +4.357264632796861E-09 +4.362595178975080E-09 +4.368012446015466E-09 +4.372459060646548E-09 +4.374398267594857E-09 +4.375302003798498E-09 +4.375370115747482E-09 +4.375734362375808E-09 +4.376104448537066E-09 +4.376229809225958E-09 +4.376233974301360E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.361288914909770E-10 +4.356464644543916E-10 +5.712897787651355E-10 +5.720373885677450E-10 +5.851283961213418E-10 +5.943633327098405E-10 +5.988400965474058E-10 +6.021434075496571E-10 +6.045543519616204E-10 +6.060550211371705E-10 +6.067252860229742E-10 +6.068372198891031E-10 +6.069434803149239E-10 +6.072825592590024E-10 +6.073425546368363E-10 +6.073602103174218E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.813473531158028E-11 +5.835640584198095E-11 +6.760970760107541E-11 +7.534994384360411E-11 +7.524620372924907E-11 +7.673693204776649E-11 +7.777407260931681E-11 +7.804549450103366E-11 +7.852955432348348E-11 +7.882768734236909E-11 +7.917078179905970E-11 +7.931378492613102E-11 +7.935128828266651E-11 +7.935652180206295E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.105128126921073E-12 +7.328925433600738E-12 +7.376183650176123E-12 +8.485602858277358E-12 +9.383490194393340E-12 +9.402899918518238E-12 +9.261290254751449E-12 +9.526751301624609E-12 +9.620713055277930E-12 +9.710535201485256E-12 +9.729578153187200E-12 +9.762742257408167E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.886445611214807E-13 +8.691607081696258E-13 +8.659026389433362E-13 +8.869852238152427E-13 +1.002348521567744E-12 +1.092957436657241E-12 +1.101813014393509E-12 +1.107858670464320E-12 +1.092291962893448E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.372839145306493E-14 +9.980692139082759E-14 +9.481007918474137E-14 +9.250482931499822E-14 +9.746529985319767E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.29.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.610885745552829E-01 +5.682847889751719E-01 +5.687998116250200E-01 +5.688820196624682E-01 +5.688995306326255E-01 +5.689045391543858E-01 +5.689062901717105E-01 +5.689070157379269E-01 +5.689073017997862E-01 +5.689074446777175E-01 +5.689075144296670E-01 +5.689075504982846E-01 +5.689075705021749E-01 +5.689075819116149E-01 +5.689075882771014E-01 +5.689075924004060E-01 +5.689075948627580E-01 +5.689075966435028E-01 +5.689075979238790E-01 +5.689075984218566E-01
+2.098754489811305E-01 +2.072963861413607E-01 +2.071109682789332E-01 +2.070812125347175E-01 +2.070748915443496E-01 +2.070730624627284E-01 +2.070724329430227E-01 +2.070721690388292E-01 +2.070720657855689E-01 +2.070720135076457E-01 +2.070719879394319E-01 +2.070719750203468E-01 +2.070719677669699E-01 +2.070719635427110E-01 +2.070719613391479E-01 +2.070719598337407E-01 +2.070719589762947E-01 +2.070719581270294E-01 +2.070719577971551E-01 +2.070719575599093E-01
+1.246595252087556E-01 +1.223400002351257E-01 +1.221729478533499E-01 +1.221463787737072E-01 +1.221406746067142E-01 +1.221390343291527E-01 +1.221384652647249E-01 +1.221382270010850E-01 +1.221381328594294E-01 +1.221380862118138E-01 +1.221380634284445E-01 +1.221380516792465E-01 +1.221380451140971E-01 +1.221380413936572E-01 +1.221380393467659E-01 +1.221380379953053E-01 +1.221380371585032E-01 +1.221380366160662E-01 +1.221380361897354E-01 +1.221380361039009E-01
+6.351226859605938E-02 +6.214641536598294E-02 +6.204866413282843E-02 +6.203312927226080E-02 +6.202980182683717E-02 +6.202885065874988E-02 +6.202851900101720E-02 +6.202838131320749E-02 +6.202832720992074E-02 +6.202830002551078E-02 +6.202828676568382E-02 +6.202827932744309E-02 +6.202827608775183E-02 +6.202827390732361E-02 +6.202827261676352E-02 +6.202827189552289E-02 +6.202827150712891E-02 +6.202827115359540E-02 +6.202827084613410E-02 +6.202827067344466E-02
+2.699998285797296E-02 +2.637903177600458E-02 +2.633473973329183E-02 +2.632774234073865E-02 +2.632625533255247E-02 +2.632583941182644E-02 +2.632568921702623E-02 +2.632562928415021E-02 +2.632560529633775E-02 +2.632559351269018E-02 +2.632558763911979E-02 +2.632558488960213E-02 +2.632558290049064E-02 +2.632558194251712E-02 +2.632558139907950E-02 +2.632558101149446E-02 +2.632558074763883E-02 +2.632558070565960E-02 +2.632558056182676E-02 +2.632558053922017E-02
+9.741073593665999E-03 +9.512319477167243E-03 +9.496313160111730E-03 +9.493756854408323E-03 +9.493215342644164E-03 +9.493070220651654E-03 +9.493016546879873E-03 +9.492994475791118E-03 +9.492986018874652E-03 +9.492981868596236E-03 +9.492979826018053E-03 +9.492978985956621E-03 +9.492978101858396E-03 +9.492977792151656E-03 +9.492977590163577E-03 +9.492977450362098E-03 +9.492977311786339E-03 +9.492977353759990E-03 +9.492977299598606E-03 +9.492977327994603E-03
+3.037115567417272E-03 +2.970337819311896E-03 +2.965750882421158E-03 +2.965026018131525E-03 +2.964881926382455E-03 +2.964841420195708E-03 +2.964825725652622E-03 +2.964820081804147E-03 +2.964817862562775E-03 +2.964816703964003E-03 +2.964816118987451E-03 +2.964815861796369E-03 +2.964815661558943E-03 +2.964815588455520E-03 +2.964815526155770E-03 +2.964815495827055E-03 +2.964815475870156E-03 +2.964815474616569E-03 +2.964815457240371E-03 +2.964815463154980E-03
+8.323981907264362E-04 +8.162827356446097E-04 +8.155074977921847E-04 +8.153659969259600E-04 +8.153468726037253E-04 +8.153417980872747E-04 +8.153392458401190E-04 +8.153379518011450E-04 +8.153376931609938E-04 +8.153375414197742E-04 +8.153375023854373E-04 +8.153373637901546E-04 +8.153373819366251E-04 +8.153373803205315E-04 +8.153373593106760E-04 +8.153373587743770E-04 +8.153373754523493E-04 +8.153373576607649E-04 +8.153373536221470E-04 +8.153373475315512E-04
+2.018622773978149E-04 +1.998864991205262E-04 +2.001159607938411E-04 +2.001233754617205E-04 +2.001314838888034E-04 +2.001360558013275E-04 +2.001359269319542E-04 +2.001367097506883E-04 +2.001367922849875E-04 +2.001368940669208E-04 +2.001369658132382E-04 +2.001369523513182E-04 +2.001369970076450E-04 +2.001370087578100E-04 +2.001370032381659E-04 +2.001370062864929E-04 +2.001370201922559E-04 +2.001370085802940E-04 +2.001370083975194E-04 +2.001370033782901E-04
+4.281279522346553E-05 +4.404117279507046E-05 +4.430075258400590E-05 +4.432567287141463E-05 +4.433597253155282E-05 +4.434109000080588E-05 +4.434176785570706E-05 +4.434245645430118E-05 +4.434255724310255E-05 +4.434271605279025E-05 +4.434280422973734E-05 +4.434279720387324E-05 +4.434282921719765E-05 +4.434283666535387E-05 +4.434283948700613E-05 +4.434284203549067E-05 +4.434284837296231E-05 +4.434284419723038E-05 +4.434284468478496E-05 +4.434284252944255E-05
+7.903518150637185E-06 +8.681151261094460E-06 +8.919596833222372E-06 +8.937343894106098E-06 +8.946155093487480E-06 +8.949298938620437E-06 +8.949732552410755E-06 +8.950345847573191E-06 +8.950436862230094E-06 +8.950547522832912E-06 +8.950613088749863E-06 +8.950635734252556E-06 +8.950650027476001E-06 +8.950660825760177E-06 +8.950661760908059E-06 +8.950664079010709E-06 +8.950666752017559E-06 +8.950665792876713E-06 +8.950666197558201E-06 +8.950665538439535E-06
+1.033858210346414E-06 +1.552576643240551E-06 +1.642562038243879E-06 +1.651858573552452E-06 +1.655745111613006E-06 +1.658028601161789E-06 +1.658278075192081E-06 +1.658656481312511E-06 +1.658699830086418E-06 +1.658757905603284E-06 +1.658817131466693E-06 +1.658827170327992E-06 +1.658836076357270E-06 +1.658842667343585E-06 +1.658843768027897E-06 +1.658845991394563E-06 +1.658847009736876E-06 +1.658846615181111E-06 +1.658847087060448E-06 +1.658847031873236E-06
+0.000000000000000E+00 +2.469771901665547E-07 +2.732958274989720E-07 +2.804310460555472E-07 +2.821619879346435E-07 +2.836278182631634E-07 +2.837372678476865E-07 +2.840358883164423E-07 +2.840644578251505E-07 +2.840830215111382E-07 +2.841283256115500E-07 +2.841360234590341E-07 +2.841410087863962E-07 +2.841458587766104E-07 +2.841497153923890E-07 +2.841511686595788E-07 +2.841520105666149E-07 +2.841517235122321E-07 +2.841522174612637E-07 +2.841521733002072E-07
+0.000000000000000E+00 +2.909723039933491E-08 +4.016771861488048E-08 +4.318413015928130E-08 +4.371666129311514E-08 +4.497866026717238E-08 +4.497648202110179E-08 +4.518039514311554E-08 +4.519074174680302E-08 +4.520227921165147E-08 +4.523035044610680E-08 +4.523318855240327E-08 +4.523543923567212E-08 +4.524157534419443E-08 +4.524183340368227E-08 +4.524274308674614E-08 +4.524319616335967E-08 +4.524328757262218E-08 +4.524349016327270E-08 +4.524361187148300E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.500447586329753E-09 +6.035839828788175E-09 +6.032174127981654E-09 +6.528667165872408E-09 +6.528264997153628E-09 +6.692400751628719E-09 +6.695440014482840E-09 +6.704137704492085E-09 +6.720515818966824E-09 +6.721203869440113E-09 +6.722591871787568E-09 +6.727426098772277E-09 +6.728083308709294E-09 +6.728444968300373E-09 +6.728672260413841E-09 +6.728866100610924E-09 +6.729251083322094E-09 +6.729222820244986E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.448156254992099E-10 +6.478125518494930E-10 +8.489629477098620E-10 +8.497650862326982E-10 +9.150215582305759E-10 +9.140041329104081E-10 +9.194483091433670E-10 +9.348785101184227E-10 +9.347043036804715E-10 +9.347824252595557E-10 +9.378301906873394E-10 +9.379158065354011E-10 +9.381223280049583E-10 +9.384156654507075E-10 +9.387536277216889E-10 +9.388441230155705E-10 +9.388922733334200E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.674825082150758E-11 +8.692046121799551E-11 +1.120619647957872E-10 +1.124937014114753E-10 +1.151908096189273E-10 +1.205316583175803E-10 +1.205634356867395E-10 +1.213171727212578E-10 +1.228363833572894E-10 +1.229632842679288E-10 +1.229206534105419E-10 +1.230149928135385E-10 +1.232241632202889E-10 +1.233548731517775E-10 +1.233532558124782E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.106937980388078E-11 +1.098758177029613E-11 +1.098453905943548E-11 +1.404654031430039E-11 +1.404227776900437E-11 +1.430616516522395E-11 +1.496423070915783E-11 +1.489738175625916E-11 +1.493520947134209E-11 +1.508017375836805E-11 +1.515225812061070E-11 +1.527796388454262E-11 +1.524915004671212E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.322771999102321E-12 +1.326569824391919E-12 +1.334044106803050E-12 +1.660278152235856E-12 +1.678090053748468E-12 +1.661993550490381E-12 +1.669061632014194E-12 +1.739299247778849E-12 +1.769976980087336E-12 +1.782228214944448E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.496724204888145E-13 +1.457525041131109E-13 +1.488173961610660E-13 +1.528077182655810E-13 +1.476917765207303E-13 +1.850515636245777E-13 +1.784814313705297E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.546005938745021E-14 +1.756586227937915E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.29.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.610906609413731E-01 +5.682834507832891E-01 +5.687996563836724E-01 +5.688819921841584E-01 +5.688995334434700E-01 +5.689045385226826E-01 +5.689062859861407E-01 +5.689070158772903E-01 +5.689073022063867E-01 +5.689074444575090E-01 +5.689075144918216E-01 +5.689075506440512E-01 +5.689075703040094E-01 +5.689075816773546E-01 +5.689075883125801E-01 +5.689075917035669E-01 +5.689075947302299E-01 +5.689075967271450E-01 +5.689075972461087E-01 +5.689076020385465E-01
+2.098746157812719E-01 +2.072968699885930E-01 +2.071110293877942E-01 +2.070812184719570E-01 +2.070748890297162E-01 +2.070730627446400E-01 +2.070724340417261E-01 +2.070721688917981E-01 +2.070720653996296E-01 +2.070720135136609E-01 +2.070719879281383E-01 +2.070719748667005E-01 +2.070719678454457E-01 +2.070719635729489E-01 +2.070719613197156E-01 +2.070719599759731E-01 +2.070719589296407E-01 +2.070719579426623E-01 +2.070719580799060E-01 +2.070719562105941E-01
+1.246588532699393E-01 +1.223404272281025E-01 +1.221730080724790E-01 +1.221463882926312E-01 +1.221406775706527E-01 +1.221390342917389E-01 +1.221384672037746E-01 +1.221382270097105E-01 +1.221381328736320E-01 +1.221380862839360E-01 +1.221380634098051E-01 +1.221380513557974E-01 +1.221380451678617E-01 +1.221380414121699E-01 +1.221380393061862E-01 +1.221380381796483E-01 +1.221380372209314E-01 +1.221380368586372E-01 +1.221380363909907E-01 +1.221380348470619E-01
+6.351184098301317E-02 +6.214668078945093E-02 +6.204868745190917E-02 +6.203313406939329E-02 +6.202979848931347E-02 +6.202885167871230E-02 +6.202851971315364E-02 +6.202838139593698E-02 +6.202832692852287E-02 +6.202830006876550E-02 +6.202828673044994E-02 +6.202828035227819E-02 +6.202827610412472E-02 +6.202827412484693E-02 +6.202827266690666E-02 +6.202827209321723E-02 +6.202827150237511E-02 +6.202827117552777E-02 +6.202827097288193E-02 +6.202827015354419E-02
+2.699983021535931E-02 +2.637913209544767E-02 +2.633477066734949E-02 +2.632774915309320E-02 +2.632625483258526E-02 +2.632583821056945E-02 +2.632568988709995E-02 +2.632562925222359E-02 +2.632560539630804E-02 +2.632559354530065E-02 +2.632558764854040E-02 +2.632558443583384E-02 +2.632558293790988E-02 +2.632558188550085E-02 +2.632558137548401E-02 +2.632558112711039E-02 +2.632558082007758E-02 +2.632558056813833E-02 +2.632558060625842E-02 +2.632558023252408E-02
+9.741152473768810E-03 +9.512364915749513E-03 +9.496286016244096E-03 +9.493755028186817E-03 +9.493216471491745E-03 +9.493070884525166E-03 +9.493016045098793E-03 +9.492994351949311E-03 +9.492986104499180E-03 +9.492981869840459E-03 +9.492979804970028E-03 +9.492978569441847E-03 +9.492978112714063E-03 +9.492977786524786E-03 +9.492977574877286E-03 +9.492977494315335E-03 +9.492977383691887E-03 +9.492977282660004E-03 +9.492977313772522E-03 +9.492977175010098E-03
+3.036987258657753E-03 +2.970346658304868E-03 +2.965759222439168E-03 +2.965028601237471E-03 +2.964881961454580E-03 +2.964841419630961E-03 +2.964826241393518E-03 +2.964820206495915E-03 +2.964817873225069E-03 +2.964816717793898E-03 +2.964816145572326E-03 +2.964815847979573E-03 +2.964815655971039E-03 +2.964815609327977E-03 +2.964815536366840E-03 +2.964815507507474E-03 +2.964815484857717E-03 +2.964815480051962E-03 +2.964815463248728E-03 +2.964815423414464E-03
+8.324608052686596E-04 +8.162876226719791E-04 +8.155050867678211E-04 +8.153655708572343E-04 +8.153463462258047E-04 +8.153416781300153E-04 +8.153388962549713E-04 +8.153378533043150E-04 +8.153376910186691E-04 +8.153375408489749E-04 +8.153374780602583E-04 +8.153374585362086E-04 +8.153373757479566E-04 +8.153373886241676E-04 +8.153373575385447E-04 +8.153373606731369E-04 +8.153373617865487E-04 +8.153373778287443E-04 +8.153373558196411E-04 +8.153373477065467E-04
+2.018503026525825E-04 +1.998875077373404E-04 +2.001167949435842E-04 +2.001234020899608E-04 +2.001313281972252E-04 +2.001360705017266E-04 +2.001360563998194E-04 +2.001367861201848E-04 +2.001368072119185E-04 +2.001369094054861E-04 +2.001369826976260E-04 +2.001370144462422E-04 +2.001369970497353E-04 +2.001370107446720E-04 +2.001370097615041E-04 +2.001370063180804E-04 +2.001370095291584E-04 +2.001370204811046E-04 +2.001370089596457E-04 +2.001370082983310E-04
+4.281992491191229E-05 +4.404263312866221E-05 +4.430087430927931E-05 +4.432570808022922E-05 +4.433617229432398E-05 +4.434105182001931E-05 +4.434172851899081E-05 +4.434241491557849E-05 +4.434256593503769E-05 +4.434272556481511E-05 +4.434279359968840E-05 +4.434282238515901E-05 +4.434283112184937E-05 +4.434283923333592E-05 +4.434283764088370E-05 +4.434284185875268E-05 +4.434284368335617E-05 +4.434284876953324E-05 +4.434284470245017E-05 +4.434284504959100E-05
+7.899011685287764E-06 +8.681334955090427E-06 +8.919372433431629E-06 +8.937346940045721E-06 +8.945923858330273E-06 +8.949359421091454E-06 +8.949746493378695E-06 +8.950362043161549E-06 +8.950452536482804E-06 +8.950557225368209E-06 +8.950621228672044E-06 +8.950642990894460E-06 +8.950655768694150E-06 +8.950658892902398E-06 +8.950662655233465E-06 +8.950663984183010E-06 +8.950665069957488E-06 +8.950667179554903E-06 +8.950666062154880E-06 +8.950666382118329E-06
+1.029032103928308E-06 +1.552448803372705E-06 +1.642702596424648E-06 +1.651877989086407E-06 +1.655935246868112E-06 +1.658010892644593E-06 +1.658278225662814E-06 +1.658649578386531E-06 +1.658706139858182E-06 +1.658763850841807E-06 +1.658814064705811E-06 +1.658828494900453E-06 +1.658837946158185E-06 +1.658841086795436E-06 +1.658843357025483E-06 +1.658845906534363E-06 +1.658846502220115E-06 +1.658847307623131E-06 +1.658847041395282E-06 +1.658847239192274E-06
+0.000000000000000E+00 +2.469249200116512E-07 +2.733208506031638E-07 +2.804320150176011E-07 +2.820668931509356E-07 +2.836344493815184E-07 +2.837301537645110E-07 +2.840405725741070E-07 +2.840714702756214E-07 +2.840888456198214E-07 +2.841300015925947E-07 +2.841353742689754E-07 +2.841433636401987E-07 +2.841471931784188E-07 +2.841493970267070E-07 +2.841510733243674E-07 +2.841517165890162E-07 +2.841519711996549E-07 +2.841520713494637E-07 +2.841522110325379E-07
+0.000000000000000E+00 +2.906882047574994E-08 +4.015247890186788E-08 +4.318508240017565E-08 +4.376007111567849E-08 +4.497903633713556E-08 +4.498074323773399E-08 +4.517520505396049E-08 +4.519031588126740E-08 +4.520678169130539E-08 +4.522953224807281E-08 +4.523388810828716E-08 +4.523624197096111E-08 +4.524069868115313E-08 +4.524196578314835E-08 +4.524268087242766E-08 +4.524304553680335E-08 +4.524332678960042E-08 +4.524353278771471E-08 +4.524365024077189E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.493733018186250E-09 +6.032309738483126E-09 +6.020847021523349E-09 +6.527778933429693E-09 +6.528679729154410E-09 +6.695649134183455E-09 +6.695430018274466E-09 +6.705004509079593E-09 +6.721169638846478E-09 +6.720672224195038E-09 +6.722899321435051E-09 +6.727386371611158E-09 +6.727878916007548E-09 +6.728388899312810E-09 +6.728621935764182E-09 +6.729097270728114E-09 +6.729135541340979E-09 +6.729225373327558E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.439565859655809E-10 +6.476749403304113E-10 +8.487429351131005E-10 +8.492964898619526E-10 +9.138015515402392E-10 +9.143089158784593E-10 +9.194017864720622E-10 +9.341771515994241E-10 +9.352777068566151E-10 +9.353941108838968E-10 +9.378088395732665E-10 +9.379640103815617E-10 +9.380730879401798E-10 +9.382996909594187E-10 +9.387677925692885E-10 +9.388962150056032E-10 +9.389266785007677E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.670690679437802E-11 +8.682834268308469E-11 +1.123844207586782E-10 +1.123606837336719E-10 +1.152276668041712E-10 +1.208237056010007E-10 +1.203739078595325E-10 +1.206211530100401E-10 +1.228560292540243E-10 +1.229000393015672E-10 +1.229338633864058E-10 +1.230433643339083E-10 +1.232867755358545E-10 +1.233188045688184E-10 +1.233361100870851E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.100668644637720E-11 +1.102555441694333E-11 +1.098247049025562E-11 +1.394193236739620E-11 +1.410622626718418E-11 +1.446618835966651E-11 +1.495827204149036E-11 +1.494437766213878E-11 +1.491621264028014E-11 +1.502958492185180E-11 +1.525960012016132E-11 +1.527910470451540E-11 +1.526471784988364E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.348310666745463E-12 +1.314090952404283E-12 +1.292889378774012E-12 +1.672082468012125E-12 +1.663985365408171E-12 +1.672716327938403E-12 +1.686887442253057E-12 +1.700228812869412E-12 +1.768283186204784E-12 +1.773731564862946E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.473865802266683E-13 +1.480470768327494E-13 +1.470203398791487E-13 +1.518174580162792E-13 +1.499861280977339E-13 +1.850937831471349E-13 +1.808723732661031E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.574454590960952E-14 +1.649251240147168E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.3.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.758105503491464E-01 +5.770385785826982E-01 +5.771356175406106E-01 +5.771520906951108E-01 +5.771560606057271E-01 +5.771572184409397E-01 +5.771576002940805E-01 +5.771577526321986E-01 +5.771578193567113E-01 +5.771578530394615E-01 +5.771578691993916E-01 +5.771578776556100E-01 +5.771578828316979E-01 +5.771578855627599E-01 +5.771578873455787E-01 +5.771578882752668E-01 +5.771578893009333E-01 +5.771578895401128E-01 +5.771578897622931E-01 +5.771578898590844E-01
+2.050051094058709E-01 +2.045420515639360E-01 +2.045060228554949E-01 +2.044998685570678E-01 +2.044983801419926E-01 +2.044979442955744E-01 +2.044978002557183E-01 +2.044977425902082E-01 +2.044977172641264E-01 +2.044977044356631E-01 +2.044976984133433E-01 +2.044976951381028E-01 +2.044976932396662E-01 +2.044976921527632E-01 +2.044976914367536E-01 +2.044976911294028E-01 +2.044976907462063E-01 +2.044976906353509E-01 +2.044976905498580E-01 +2.044976905027194E-01
+1.199159405625607E-01 +1.195137741936055E-01 +1.194827051266743E-01 +1.194774487913389E-01 +1.194761866095255E-01 +1.194758194315429E-01 +1.194756984700755E-01 +1.194756502117653E-01 +1.194756291351938E-01 +1.194756186425513E-01 +1.194756134010121E-01 +1.194756106966547E-01 +1.194756090271735E-01 +1.194756082015929E-01 +1.194756076386765E-01 +1.194756073116847E-01 +1.194756070070051E-01 +1.194756069474702E-01 +1.194756068450804E-01 +1.194756068328312E-01
+6.058316496387422E-02 +6.035472156677073E-02 +6.033685338724413E-02 +6.033383986826513E-02 +6.033311707259546E-02 +6.033290689647666E-02 +6.033283773231760E-02 +6.033281024013869E-02 +6.033279821620535E-02 +6.033279199840004E-02 +6.033278917030324E-02 +6.033278771858670E-02 +6.033278678534371E-02 +6.033278628334798E-02 +6.033278597494381E-02 +6.033278581307167E-02 +6.033278561526001E-02 +6.033278557669510E-02 +6.033278558930403E-02 +6.033278555786457E-02
+2.560517489996888E-02 +2.550595931826612E-02 +2.549793553380640E-02 +2.549658037731543E-02 +2.549625509924627E-02 +2.549616052049166E-02 +2.549612937436514E-02 +2.549611701458647E-02 +2.549611161641284E-02 +2.549610890745573E-02 +2.549610757016940E-02 +2.549610689984743E-02 +2.549610645228047E-02 +2.549610625561442E-02 +2.549610612979998E-02 +2.549610603248211E-02 +2.549610594248664E-02 +2.549610593099058E-02 +2.549610590604422E-02 +2.549610589140969E-02
+9.198339831971389E-03 +9.164725096424397E-03 +9.161770367523551E-03 +9.161269726993585E-03 +9.161148749094340E-03 +9.161113561200531E-03 +9.161101965989014E-03 +9.161097367564076E-03 +9.161095352232702E-03 +9.161094361824568E-03 +9.161093848274644E-03 +9.161093594659248E-03 +9.161093430344359E-03 +9.161093353586556E-03 +9.161093306997702E-03 +9.161093273795533E-03 +9.161093239923021E-03 +9.161093231289597E-03 +9.161093209882615E-03 +9.161093208062413E-03
+2.860872986076988E-03 +2.853420654510731E-03 +2.852514368888567E-03 +2.852359444423587E-03 +2.852321251289028E-03 +2.852310116774498E-03 +2.852306445659491E-03 +2.852304990201707E-03 +2.852304344360954E-03 +2.852304025114783E-03 +2.852303862663840E-03 +2.852303784635589E-03 +2.852303736525483E-03 +2.852303707120118E-03 +2.852303691079584E-03 +2.852303685576452E-03 +2.852303674088878E-03 +2.852303668434294E-03 +2.852303663105185E-03 +2.852303666750238E-03
+7.821463412377704E-04 +7.824967486626243E-04 +7.822851136082979E-04 +7.822461487932119E-04 +7.822358978926075E-04 +7.822328532294511E-04 +7.822318484711823E-04 +7.822314502834482E-04 +7.822312684414635E-04 +7.822311753052158E-04 +7.822311321630989E-04 +7.822311129936496E-04 +7.822311011842983E-04 +7.822310911904896E-04 +7.822310861006785E-04 +7.822310869885878E-04 +7.822310835186319E-04 +7.822310807172759E-04 +7.822310822059980E-04 +7.822310858712940E-04
+1.897955826083782E-04 +1.915671502689096E-04 +1.915390988533678E-04 +1.915332650527484E-04 +1.915310707595622E-04 +1.915303603618540E-04 +1.915301218423801E-04 +1.915300274048747E-04 +1.915299818868610E-04 +1.915299570521004E-04 +1.915299473421851E-04 +1.915299438036650E-04 +1.915299412511210E-04 +1.915299383744151E-04 +1.915299369055749E-04 +1.915299379355635E-04 +1.915299370271413E-04 +1.915299359118076E-04 +1.915299377916468E-04 +1.915299398193296E-04
+4.044699821547159E-05 +4.232667387081011E-05 +4.233760755410509E-05 +4.233879530244368E-05 +4.233852164812532E-05 +4.233840375699905E-05 +4.233835776406861E-05 +4.233833897312379E-05 +4.233832891675583E-05 +4.233832293185694E-05 +4.233832111793009E-05 +4.233832074505097E-05 +4.233832023654454E-05 +4.233831954200827E-05 +4.233831916073233E-05 +4.233831960783369E-05 +4.233831940522251E-05 +4.233831903345765E-05 +4.233831997268546E-05 +4.233832078536488E-05
+7.503355544935492E-06 +8.511306521744949E-06 +8.526359776891910E-06 +8.527663960001423E-06 +8.527850280834478E-06 +8.527862065013453E-06 +8.527857748825189E-06 +8.527855582286261E-06 +8.527853809486491E-06 +8.527852535880229E-06 +8.527852298888929E-06 +8.527852351794063E-06 +8.527852257191972E-06 +8.527852117148755E-06 +8.527852030635002E-06 +8.527852170193934E-06 +8.527852132443107E-06 +8.527852024209269E-06 +8.527852357931907E-06 +8.527852616468892E-06
+9.547229209345707E-07 +1.564487029751362E-06 +1.575782605694984E-06 +1.577110264348204E-06 +1.577307873629783E-06 +1.577343183776408E-06 +1.577344224023754E-06 +1.577345425008584E-06 +1.577345382934538E-06 +1.577345202184710E-06 +1.577345229177990E-06 +1.577345274141270E-06 +1.577345260253722E-06 +1.577345236810701E-06 +1.577345220980325E-06 +1.577345255784343E-06 +1.577345250184461E-06 +1.577345221814834E-06 +1.577345317717621E-06 +1.577345386167055E-06
+0.000000000000000E+00 +2.600744659575442E-07 +2.684148518762439E-07 +2.695671046403359E-07 +2.696544315872330E-07 +2.696825203270708E-07 +2.696857742529904E-07 +2.696870872391828E-07 +2.696873085935696E-07 +2.696873213017843E-07 +2.696873810044137E-07 +2.696874045028362E-07 +2.696874061715819E-07 +2.696874032423740E-07 +2.696874019609351E-07 +2.696874091250923E-07 +2.696874085342336E-07 +2.696874011983705E-07 +2.696874252666936E-07 +2.696874404397798E-07
+0.000000000000000E+00 +3.827945551589983E-08 +4.190686953289991E-08 +4.276285016467833E-08 +4.283470634145636E-08 +4.286023402600459E-08 +4.286395885125443E-08 +4.286469617302686E-08 +4.286493292603343E-08 +4.286498918056665E-08 +4.286503131969327E-08 +4.286504134303878E-08 +4.286504669966812E-08 +4.286504566488756E-08 +4.286504643810557E-08 +4.286504721187325E-08 +4.286504717173132E-08 +4.286504557648990E-08 +4.286505089079702E-08 +4.286505391125614E-08
+0.000000000000000E+00 +4.303524217662428E-09 +5.921104037593261E-09 +6.305560757112011E-09 +6.339990468562690E-09 +6.360421866340829E-09 +6.364189175911037E-09 +6.364720625488703E-09 +6.364782369507336E-09 +6.364833039920134E-09 +6.364871014287114E-09 +6.364876746550467E-09 +6.364879837424214E-09 +6.364879894612928E-09 +6.364881024783164E-09 +6.364880578306384E-09 +6.364880663430242E-09 +6.364879803825455E-09 +6.364881219208051E-09 +6.364881366186205E-09
+0.000000000000000E+00 +0.000000000000000E+00 +6.145249155598610E-10 +8.374188671707467E-10 +8.727253238439847E-10 +8.830251715184676E-10 +8.860280159257737E-10 +8.866778348715636E-10 +8.866897164236214E-10 +8.866949322130889E-10 +8.867162303732678E-10 +8.867224570807316E-10 +8.867242824467861E-10 +8.867242656682098E-10 +8.867267100419401E-10 +8.867258821067725E-10 +8.867263316737344E-10 +8.867241467258618E-10 +8.867265596241929E-10 +8.867247377129751E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.316731737592393E-11 +1.097056478998508E-10 +1.135962123855981E-10 +1.159475474248277E-10 +1.163039966759282E-10 +1.163086246819629E-10 +1.163260732219566E-10 +1.163400679915308E-10 +1.163419294548331E-10 +1.163429525199057E-10 +1.163429445418328E-10 +1.163434414673170E-10 +1.163432235076755E-10 +1.163432184709853E-10 +1.163428589712301E-10 +1.163431127460432E-10 +1.163427706462252E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.049413505892760E-11 +1.334595838359335E-11 +1.413136663700941E-11 +1.438750691896194E-11 +1.440657476017195E-11 +1.441095315407679E-11 +1.442073643563176E-11 +1.442243893475244E-11 +1.442266582345650E-11 +1.442278068867378E-11 +1.442331117490448E-11 +1.442331407404947E-11 +1.442333199498849E-11 +1.442311083733361E-11 +1.442339568691415E-11 +1.442375701759836E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.239784629425106E-12 +1.561972939224243E-12 +1.623312726634537E-12 +1.676603310687521E-12 +1.689369677547458E-12 +1.693078384956070E-12 +1.692879360165668E-12 +1.693235169443289E-12 +1.692887266312804E-12 +1.692546483847841E-12 +1.692519167361788E-12 +1.692613915209349E-12 +1.693264267628272E-12 +1.692611421140347E-12 +1.693088181251613E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.427065245017622E-13 +1.383279543594547E-13 +1.799512721451881E-13 +1.873430565481485E-13 +1.862723420989596E-13 +1.875205119808369E-13 +1.878891305946169E-13 +1.878603063430384E-13 +1.884203485123653E-13 +1.881584958377053E-13 +1.882539301165068E-13 +1.879382561749734E-13 +1.882770868153229E-13 +1.882654009245904E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.546739054597719E-14 +1.451247050593677E-14 +1.949698973942687E-14 +1.854093162689112E-14 +1.941542337112922E-14 +1.907376082093857E-14 +1.937515314999691E-14 +1.909627606647758E-14 +1.916838827057923E-14 +1.895947694147634E-14 +1.917203042790071E-14 +1.883461919627274E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.504002802210600E-15 +1.194661939565441E-15 +1.295555299770025E-15 +1.437035713054595E-15 +2.060773995938134E-15 +1.886451960303926E-15 +1.932606410549774E-15 +1.365423069201804E-15 +1.934740308458294E-15 +1.707829396565065E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.345721158536267E-16 +1.139949580894471E-16 +1.171471629578167E-16 +0.000000000000000E+00 +1.168178858013214E-16 +7.633519885527438E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.3.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.758057237872618E-01 +5.770393560211288E-01 +5.771355162239475E-01 +5.771520753510188E-01 +5.771560611574750E-01 +5.771572173721224E-01 +5.771576004391507E-01 +5.771577526667122E-01 +5.771578193458803E-01 +5.771578529127775E-01 +5.771578687890975E-01 +5.771578777254127E-01 +5.771578828050482E-01 +5.771578856959014E-01 +5.771578873173834E-01 +5.771578886663373E-01 +5.771578890598498E-01 +5.771578895798216E-01 +5.771578896096397E-01 +5.771578705553289E-01
+2.050067654147633E-01 +2.045417770573668E-01 +2.045060591062471E-01 +2.044998740214151E-01 +2.044983799397306E-01 +2.044979446904695E-01 +2.044978002017368E-01 +2.044977425947943E-01 +2.044977172708244E-01 +2.044977045928935E-01 +2.044976984677205E-01 +2.044976951270350E-01 +2.044976930933647E-01 +2.044976920202611E-01 +2.044976915029522E-01 +2.044976910288548E-01 +2.044976907933140E-01 +2.044976905776332E-01 +2.044976905963326E-01 +2.044976972200583E-01
+1.199174955070985E-01 +1.195135212818315E-01 +1.194827380322271E-01 +1.194774537585588E-01 +1.194761864436806E-01 +1.194758197716994E-01 +1.194756984249133E-01 +1.194756502078282E-01 +1.194756291351403E-01 +1.194756184707213E-01 +1.194756135477952E-01 +1.194756106758590E-01 +1.194756091761782E-01 +1.194756082020774E-01 +1.194756076021146E-01 +1.194756071897211E-01 +1.194756070905507E-01 +1.194756069603369E-01 +1.194756069261669E-01 +1.194756129735988E-01
+6.058412500368892E-02 +6.035457345848369E-02 +6.033687243986649E-02 +6.033384274958667E-02 +6.033311697210175E-02 +6.033290707630336E-02 +6.033283770626811E-02 +6.033281022619207E-02 +6.033279821728611E-02 +6.033279214373964E-02 +6.033278927014908E-02 +6.033278770179119E-02 +6.033278674088689E-02 +6.033278627364804E-02 +6.033278602094498E-02 +6.033278571697066E-02 +6.033278568992368E-02 +6.033278556219947E-02 +6.033278553896156E-02 +6.033278920702333E-02
+2.560553868479928E-02 +2.550589458527926E-02 +2.549794412557932E-02 +2.549658169630074E-02 +2.549625504830635E-02 +2.549616060977284E-02 +2.549612936290403E-02 +2.549611701924483E-02 +2.549611161761478E-02 +2.549610891152936E-02 +2.549610763989162E-02 +2.549610688727951E-02 +2.549610651035892E-02 +2.549610625905711E-02 +2.549610610404650E-02 +2.549610599167722E-02 +2.549610596551802E-02 +2.549610593555496E-02 +2.549610594186017E-02 +2.549610767597029E-02
+9.198569573318355E-03 +9.164701205950459E-03 +9.161773477448759E-03 +9.161270215748734E-03 +9.161148727522304E-03 +9.161113600693006E-03 +9.161101961374110E-03 +9.161097364480114E-03 +9.161095353144490E-03 +9.161094361059424E-03 +9.161093875880322E-03 +9.161093588767955E-03 +9.161093452820334E-03 +9.161093354587929E-03 +9.161093287135080E-03 +9.161093261423838E-03 +9.161093243476845E-03 +9.161093239472782E-03 +9.161093248524077E-03 +9.161093913246418E-03
+2.860851440922054E-03 +2.853409967133263E-03 +2.852515401196684E-03 +2.852359599065539E-03 +2.852321243755033E-03 +2.852310131453139E-03 +2.852306443720559E-03 +2.852304981652135E-03 +2.852304344897079E-03 +2.852304024456197E-03 +2.852303871174279E-03 +2.852303782636473E-03 +2.852303734019948E-03 +2.852303708246211E-03 +2.852303686418512E-03 +2.852303677501689E-03 +2.852303677126413E-03 +2.852303673024038E-03 +2.852303673313948E-03 +2.852303896818967E-03
+7.822505124903594E-04 +7.824942192743860E-04 +7.822853969559397E-04 +7.822461980329454E-04 +7.822358957124448E-04 +7.822328577425060E-04 +7.822318475586182E-04 +7.822314430458732E-04 +7.822312686879789E-04 +7.822311726625300E-04 +7.822311345906672E-04 +7.822311124473760E-04 +7.822310957222502E-04 +7.822310926018213E-04 +7.822310869234373E-04 +7.822310809401828E-04 +7.822310866489546E-04 +7.822310823947341E-04 +7.822310793729181E-04 +7.822311472585416E-04
+1.897646432176517E-04 +1.915658117512518E-04 +1.915391699913858E-04 +1.915332756571822E-04 +1.915310701666396E-04 +1.915303614048648E-04 +1.915301214078271E-04 +1.915300234124234E-04 +1.915299819892986E-04 +1.915299547337840E-04 +1.915299480455973E-04 +1.915299436738045E-04 +1.915299384050060E-04 +1.915299393196027E-04 +1.915299380579356E-04 +1.915299346681114E-04 +1.915299389023452E-04 +1.915299363735662E-04 +1.915299341221084E-04 +1.915299529073893E-04
+4.046079066601537E-05 +4.232816778888594E-05 +4.233761819064201E-05 +4.233879946349838E-05 +4.233852143066636E-05 +4.233840394080902E-05 +4.233835756427685E-05 +4.233833724896159E-05 +4.233832895551333E-05 +4.233832174309887E-05 +4.233832132539394E-05 +4.233832071579508E-05 +4.233831924179481E-05 +4.233831997206259E-05 +4.233831971804379E-05 +4.233831828592339E-05 +4.233832019433527E-05 +4.233831913612681E-05 +4.233831812371909E-05 +4.233832284510722E-05
+7.499777780711421E-06 +8.510940236548202E-06 +8.526366043961990E-06 +8.527673029941220E-06 +8.527850233901918E-06 +8.527861967957572E-06 +8.527857585286955E-06 +8.527854920992128E-06 +8.527853829774312E-06 +8.527852090715134E-06 +8.527852359995879E-06 +8.527852345424739E-06 +8.527851985168274E-06 +8.527852268705657E-06 +8.527852220313219E-06 +8.527851740699741E-06 +8.527852391522061E-06 +8.527852045684297E-06 +8.527851701689433E-06 +8.527852776198593E-06
+9.548639994261731E-07 +1.564707380159809E-06 +1.575784649020608E-06 +1.577108034328763E-06 +1.577307844284662E-06 +1.577343124109839E-06 +1.577344141665134E-06 +1.577345154195329E-06 +1.577345383872979E-06 +1.577345073938061E-06 +1.577345246367948E-06 +1.577345272859444E-06 +1.577345199063039E-06 +1.577345282124509E-06 +1.577345272802051E-06 +1.577345138590262E-06 +1.577345320671349E-06 +1.577345227860254E-06 +1.577345131868582E-06 +1.577345355703458E-06
+0.000000000000000E+00 +2.599648769102273E-07 +2.684148408087883E-07 +2.695647798658947E-07 +2.696544260715694E-07 +2.696825304110794E-07 +2.696857296278059E-07 +2.696869482080746E-07 +2.696873156121500E-07 +2.696873020818376E-07 +2.696873865217228E-07 +2.696874042696611E-07 +2.696873946851310E-07 +2.696874155692430E-07 +2.696874138913606E-07 +2.696873812888781E-07 +2.696874245909274E-07 +2.696874037860907E-07 +2.696873808306887E-07 +2.696874254476414E-07
+0.000000000000000E+00 +3.831771776570759E-08 +4.190716426819713E-08 +4.276318757095538E-08 +4.283468127746898E-08 +4.286141713927984E-08 +4.286393639606234E-08 +4.286464715039471E-08 +4.286493646529757E-08 +4.286499089297771E-08 +4.286503270560172E-08 +4.286504133468595E-08 +4.286504540261497E-08 +4.286505042670049E-08 +4.286504885010024E-08 +4.286504241046830E-08 +4.286505087526284E-08 +4.286504721468996E-08 +4.286504244737062E-08 +4.286505462018559E-08
+0.000000000000000E+00 +4.293777417407747E-09 +5.921120789868187E-09 +6.305477253273736E-09 +6.340002121946732E-09 +6.361973198766291E-09 +6.364192397782273E-09 +6.364733670341829E-09 +6.364801386192407E-09 +6.364839061527223E-09 +6.364872765618999E-09 +6.364876799164509E-09 +6.364879908480984E-09 +6.364881899296068E-09 +6.364881356561666E-09 +6.364880432674573E-09 +6.364880982783826E-09 +6.364881188220262E-09 +6.364880115389065E-09 +6.364883233813009E-09
+0.000000000000000E+00 +0.000000000000000E+00 +6.145331573869369E-10 +8.374657573605465E-10 +8.727233075896567E-10 +8.839042788974134E-10 +8.860152290977360E-10 +8.866704293395123E-10 +8.866827992152458E-10 +8.867028123227289E-10 +8.867170460206839E-10 +8.867225705098901E-10 +8.867245860707101E-10 +8.867253080102341E-10 +8.867268354317839E-10 +8.867246051559442E-10 +8.867254667036842E-10 +8.867274196702025E-10 +8.867271620071583E-10 +8.867316230960015E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.316233403433931E-11 +1.097064956141538E-10 +1.144897180823021E-10 +1.159535645775908E-10 +1.162484885842891E-10 +1.163128394001875E-10 +1.163331729462821E-10 +1.163413677111970E-10 +1.163420063758843E-10 +1.163429768651697E-10 +1.163433322584881E-10 +1.163433973560934E-10 +1.163433551731961E-10 +1.163428461060220E-10 +1.163435376721272E-10 +1.163434179355782E-10 +1.163433619116901E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.049405888321593E-11 +1.373944944047914E-11 +1.412665180715082E-11 +1.429829489499594E-11 +1.440449215393447E-11 +1.441152536386525E-11 +1.442120822322150E-11 +1.442241627954599E-11 +1.442290792296043E-11 +1.442339974071159E-11 +1.442342739635936E-11 +1.442307648554809E-11 +1.442380171085582E-11 +1.442339617138842E-11 +1.442340541119776E-11 +1.442673421905438E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.239047652270821E-12 +1.562741480369869E-12 +1.617614269327065E-12 +1.678089828116696E-12 +1.689429267217204E-12 +1.693512429112339E-12 +1.692797804878989E-12 +1.693319457581721E-12 +1.693668193429001E-12 +1.692582219858635E-12 +1.693742332362474E-12 +1.693133797221207E-12 +1.692501719899644E-12 +1.692496648128309E-12 +1.693283802795263E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.424544517942471E-13 +1.382505537859045E-13 +1.795844941329792E-13 +1.872544412308646E-13 +1.863803187704433E-13 +1.874833729953486E-13 +1.879601768478245E-13 +1.881027992760876E-13 +1.884030422532522E-13 +1.881204991618721E-13 +1.883751400594418E-13 +1.885689208353921E-13 +1.884796795856316E-13 +1.893479761297296E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.568256322135441E-14 +1.459642763368146E-14 +1.946490617077671E-14 +1.857767610540118E-14 +1.939670895415437E-14 +1.934550817155226E-14 +1.932903569058403E-14 +1.944401819364113E-14 +1.896197543829442E-14 +1.953979338230961E-14 +1.941134504480525E-14 +1.937674231566937E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.496725502162189E-15 +1.226676088391593E-15 +1.293040871698122E-15 +1.274774139871491E-15 +2.036246640425840E-15 +1.290305992157644E-15 +1.786963686951244E-15 +2.146696481672581E-15 +2.083610206016814E-15 +1.575138072626451E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.303586987790480E-16 +0.000000000000000E+00 +8.485868262074257E-17 +1.480208646759959E-16 +1.375980326360237E-16 +5.740204027327482E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.30.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.583789798733489E-01 +6.515178528338466E-01 +6.510182853308064E-01 +6.509370230684381E-01 +6.509193490728179E-01 +6.509142183912957E-01 +6.509124783536342E-01 +6.509117483299653E-01 +6.509114568998590E-01 +6.509113107559970E-01 +6.509112382741082E-01 +6.509112012306444E-01 +6.509111804341222E-01 +6.509111689160387E-01 +6.509111622950389E-01 +6.509111581526561E-01 +6.509111554381709E-01 +6.509111535325146E-01 +6.509111525184538E-01 +6.509111518629036E-01
+1.753633765900641E-01 +1.777635556734039E-01 +1.779383468555774E-01 +1.779666582357179E-01 +1.779727720242086E-01 +1.779745539176328E-01 +1.779751610796405E-01 +1.779754157582016E-01 +1.779755168830344E-01 +1.779755669211681E-01 +1.779755920226469E-01 +1.779756047624056E-01 +1.779756121559300E-01 +1.779756163746704E-01 +1.779756185909240E-01 +1.779756199915651E-01 +1.779756209027907E-01 +1.779756215955053E-01 +1.779756220851295E-01 +1.779756221299090E-01
+9.354970168048783E-02 +9.571989170733301E-02 +9.587780880424013E-02 +9.590342094657270E-02 +9.590898079885515E-02 +9.591059103956751E-02 +9.591113502572382E-02 +9.591136324270602E-02 +9.591145471863963E-02 +9.591150025449049E-02 +9.591152297078492E-02 +9.591153451277776E-02 +9.591154107110152E-02 +9.591154453791860E-02 +9.591154669226902E-02 +9.591154804596719E-02 +9.591154898274969E-02 +9.591154934569630E-02 +9.591154946038249E-02 +9.591154999978366E-02
+4.508159139117893E-02 +4.637746073540086E-02 +4.647202105038385E-02 +4.648741063363335E-02 +4.649076821471267E-02 +4.649174167164322E-02 +4.649207000573997E-02 +4.649220801243996E-02 +4.649226308683960E-02 +4.649229106906717E-02 +4.649230478915815E-02 +4.649231184350725E-02 +4.649231569962998E-02 +4.649231781746758E-02 +4.649231908097840E-02 +4.649231978168659E-02 +4.649232003088025E-02 +4.649232093979375E-02 +4.649232134105052E-02 +4.649232114192146E-02
+1.848009919874656E-02 +1.909107535149607E-02 +1.913570698991329E-02 +1.914300787952061E-02 +1.914460405593343E-02 +1.914507026277076E-02 +1.914522790942532E-02 +1.914529414277700E-02 +1.914532058588099E-02 +1.914533421148342E-02 +1.914534081437570E-02 +1.914534424499396E-02 +1.914534603095933E-02 +1.914534707008896E-02 +1.914534765329238E-02 +1.914534807804298E-02 +1.914534846270475E-02 +1.914534837458285E-02 +1.914534838160211E-02 +1.914534857565444E-02
+6.487728579540452E-03 +6.732612575825985E-03 +6.750219658230975E-03 +6.753137490867492E-03 +6.753780616966496E-03 +6.753968423150549E-03 +6.754032227965727E-03 +6.754058663504223E-03 +6.754069349299356E-03 +6.754074905660335E-03 +6.754077560422343E-03 +6.754078965811572E-03 +6.754079690530243E-03 +6.754080112702893E-03 +6.754080351549333E-03 +6.754080536954542E-03 +6.754080720222356E-03 +6.754080644222415E-03 +6.754080583185370E-03 +6.754080716108430E-03
+1.978987915787933E-03 +2.066043593416390E-03 +2.072381332742840E-03 +2.073421327649820E-03 +2.073655139667239E-03 +2.073723799908360E-03 +2.073746567981548E-03 +2.073756207544576E-03 +2.073760102343612E-03 +2.073762085980754E-03 +2.073763068953532E-03 +2.073763561984983E-03 +2.073763836559033E-03 +2.073763984124724E-03 +2.073764080628417E-03 +2.073764132224125E-03 +2.073764173709135E-03 +2.073764208665125E-03 +2.073764214699511E-03 +2.073764216987740E-03
+5.287580798002425E-04 +5.597178073396869E-04 +5.619396228700084E-04 +5.623210474657758E-04 +5.624074569523811E-04 +5.624325330718376E-04 +5.624406444548688E-04 +5.624442079956665E-04 +5.624456402749796E-04 +5.624463138655141E-04 +5.624466635541624E-04 +5.624468625796562E-04 +5.624469642092365E-04 +5.624470119025039E-04 +5.624470438184422E-04 +5.624470593814068E-04 +5.624470632613018E-04 +5.624471033843339E-04 +5.624471305106091E-04 +5.624471006869208E-04
+1.226718645277752E-04 +1.354802721690620E-04 +1.362512850338004E-04 +1.364116641264884E-04 +1.364501770532434E-04 +1.364593377057475E-04 +1.364627142648521E-04 +1.364642967935100E-04 +1.364649039725622E-04 +1.364651739087842E-04 +1.364653452954741E-04 +1.364654097164638E-04 +1.364654500764604E-04 +1.364654679771787E-04 +1.364654842889764E-04 +1.364654858124406E-04 +1.364654858240677E-04 +1.364655048905797E-04 +1.364655227602092E-04 +1.364655036423763E-04
+2.470557849436202E-05 +2.948205646362936E-05 +2.984318143648071E-05 +2.990681585708417E-05 +2.992745275339161E-05 +2.993175792967235E-05 +2.993385504716251E-05 +2.993457329427761E-05 +2.993485464369445E-05 +2.993501206776864E-05 +2.993507883695305E-05 +2.993513853288900E-05 +2.993515744490945E-05 +2.993516944201005E-05 +2.993517390906387E-05 +2.993517869223754E-05 +2.993517932035246E-05 +2.993518588887293E-05 +2.993519336080582E-05 +2.993518594590174E-05
+3.399248015677687E-06 +5.717056726950772E-06 +5.936716698665227E-06 +5.976294996271544E-06 +5.985843476343398E-06 +5.987931802712983E-06 +5.989048422392836E-06 +5.989502783272246E-06 +5.989697848769199E-06 +5.989800573769139E-06 +5.989856149818801E-06 +5.989874112211825E-06 +5.989886079333208E-06 +5.989895527583995E-06 +5.989901682650365E-06 +5.989901414251399E-06 +5.989902388764050E-06 +5.989904402614714E-06 +5.989906918575771E-06 +5.989904834521534E-06
+0.000000000000000E+00 +9.883957802357677E-07 +1.067611017399992E-06 +1.092429687833584E-06 +1.099676686023507E-06 +1.100686097403134E-06 +1.101048681071447E-06 +1.101297184155263E-06 +1.101396700949655E-06 +1.101481376483800E-06 +1.101511097734959E-06 +1.101527971486646E-06 +1.101536343146680E-06 +1.101543555358070E-06 +1.101547054291715E-06 +1.101547792172738E-06 +1.101548615762260E-06 +1.101549388616549E-06 +1.101550190075117E-06 +1.101549727435900E-06
+0.000000000000000E+00 +1.219408071073280E-07 +1.714489304665500E-07 +1.817125519692583E-07 +1.860664508552682E-07 +1.866552774708835E-07 +1.871353283432312E-07 +1.872671505584458E-07 +1.872851113684571E-07 +1.873337932507135E-07 +1.873530044624180E-07 +1.873643960637061E-07 +1.873707430833210E-07 +1.873764269137538E-07 +1.873786545104920E-07 +1.873798246217018E-07 +1.873802340622535E-07 +1.873807804934407E-07 +1.873810876773725E-07 +1.873810099112017E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.011210937658392E-08 +2.738681756144315E-08 +2.887904439340707E-08 +2.905658512284841E-08 +2.946894926379769E-08 +2.955756482240440E-08 +2.959417670615850E-08 +2.962786225887476E-08 +2.962973221598851E-08 +2.963512946641028E-08 +2.964179831952181E-08 +2.964430883171100E-08 +2.964645239891100E-08 +2.964690428806624E-08 +2.964714818693049E-08 +2.964747834676091E-08 +2.964759883396117E-08 +2.964768553076516E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.066087576604230E-09 +4.086600306042661E-09 +4.098369831819388E-09 +4.284288284197925E-09 +4.308339543308788E-09 +4.341848479402939E-09 +4.371711353029950E-09 +4.377098677605246E-09 +4.375971521283792E-09 +4.379732117060129E-09 +4.382396373197145E-09 +4.383027046799229E-09 +4.383353634102551E-09 +4.383652434980789E-09 +4.384072372036385E-09 +4.384099861855381E-09 +4.384182164818493E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.377911434133612E-10 +4.371666538454741E-10 +5.719504829301671E-10 +5.732513025332337E-10 +5.864827323775132E-10 +5.980651542202801E-10 +6.016028316984278E-10 +6.033580162580009E-10 +6.062535343938641E-10 +6.065641843387030E-10 +6.075585477719143E-10 +6.080236292500909E-10 +6.081070147793337E-10 +6.083788843602966E-10 +6.084623751718938E-10 +6.084649741940122E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.849214629559102E-11 +5.847173918224615E-11 +6.868503544067351E-11 +7.554855690577572E-11 +7.574903316237291E-11 +7.699204027059531E-11 +7.819429433388268E-11 +7.864190793684979E-11 +7.859338459135827E-11 +7.908586366014068E-11 +7.935916497358253E-11 +7.939696122945541E-11 +7.951223087033265E-11 +7.953475241587889E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.345996936128498E-12 +7.347739897478999E-12 +7.400973072930722E-12 +8.567898069437750E-12 +9.354641625829811E-12 +9.323494483431412E-12 +9.375064520747456E-12 +9.517913757357994E-12 +9.630317487757697E-12 +9.755748613491794E-12 +9.771356087015161E-12 +9.781574905369722E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.249589095978442E-13 +8.844236243614209E-13 +8.904884301389371E-13 +8.805216121866796E-13 +1.012989220153102E-12 +1.103722666838870E-12 +1.070274421305343E-12 +1.090680063714860E-12 +1.114057548500584E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.925351669094393E-14 +9.836777067621552E-14 +1.027915044271643E-13 +9.924970559321785E-14 +9.373976580991141E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.30.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.583801024301936E-01 +6.515204055523621E-01 +6.510182402319349E-01 +6.509369975704196E-01 +6.509193368208473E-01 +6.509142178234393E-01 +6.509124788810059E-01 +6.509117484930415E-01 +6.509114569064416E-01 +6.509113108785632E-01 +6.509112384215909E-01 +6.509112008961113E-01 +6.509111805204206E-01 +6.509111693143236E-01 +6.509111622492766E-01 +6.509111586364655E-01 +6.509111554696964E-01 +6.509111537340009E-01 +6.509111526945923E-01 +6.509111443047778E-01
+1.753628379124359E-01 +1.777626288404953E-01 +1.779384102514413E-01 +1.779666675549751E-01 +1.779727766903259E-01 +1.779745541480416E-01 +1.779751606881424E-01 +1.779754156893922E-01 +1.779755166378863E-01 +1.779755668263505E-01 +1.779755919709988E-01 +1.779756049778052E-01 +1.779756121751741E-01 +1.779756159234397E-01 +1.779756185874182E-01 +1.779756197057983E-01 +1.779756209106171E-01 +1.779756214036311E-01 +1.779756218054213E-01 +1.779756248166958E-01
+9.354951387703199E-02 +9.571908648159665E-02 +9.587781664759205E-02 +9.590342836172165E-02 +9.590898497958657E-02 +9.591059150220624E-02 +9.591113513834196E-02 +9.591136325740077E-02 +9.591145476929691E-02 +9.591150021690195E-02 +9.591152293065755E-02 +9.591153470839722E-02 +9.591154099407539E-02 +9.591154474275942E-02 +9.591154674688199E-02 +9.591154783879320E-02 +9.591154885390903E-02 +9.591154962676628E-02 +9.591155013954436E-02 +9.591155240569502E-02
+4.508105189088177E-02 +4.637698947701414E-02 +4.647200937913765E-02 +4.648741636367476E-02 +4.649077016685351E-02 +4.649174179579145E-02 +4.649206927005618E-02 +4.649220799845664E-02 +4.649226319262974E-02 +4.649229112384069E-02 +4.649230474703885E-02 +4.649231188020832E-02 +4.649231568097430E-02 +4.649231744911252E-02 +4.649231903067597E-02 +4.649231990919980E-02 +4.649232039786403E-02 +4.649232080621973E-02 +4.649232026773698E-02 +4.649232251783249E-02
+1.848023948476510E-02 +1.909085162286003E-02 +1.913569974413675E-02 +1.914300839415013E-02 +1.914460519960583E-02 +1.914507012371385E-02 +1.914522823751239E-02 +1.914529407959811E-02 +1.914532060476518E-02 +1.914533412498270E-02 +1.914534081593525E-02 +1.914534421131577E-02 +1.914534602016111E-02 +1.914534721643880E-02 +1.914534769187272E-02 +1.914534797842235E-02 +1.914534827138431E-02 +1.914534834595109E-02 +1.914534871339965E-02 +1.914534926457547E-02
+6.487805538004110E-03 +6.732521393111783E-03 +6.750215023488599E-03 +6.753140601297014E-03 +6.753780839373865E-03 +6.753968288944466E-03 +6.754032428729631E-03 +6.754058647692627E-03 +6.754069417630371E-03 +6.754074987549505E-03 +6.754077554762703E-03 +6.754078928967172E-03 +6.754079686934355E-03 +6.754080236733404E-03 +6.754080370955329E-03 +6.754080485834625E-03 +6.754080599870242E-03 +6.754080597068167E-03 +6.754080906832488E-03 +6.754080997635201E-03
+1.978884819506445E-03 +2.066018807933847E-03 +2.072379844702169E-03 +2.073419842426513E-03 +2.073655153772861E-03 +2.073723761218565E-03 +2.073746625590771E-03 +2.073756210954145E-03 +2.073760137886600E-03 +2.073762082455077E-03 +2.073763032265140E-03 +2.073763540758911E-03 +2.073763830393385E-03 +2.073763984864592E-03 +2.073764074729409E-03 +2.073764139080472E-03 +2.073764172441104E-03 +2.073764163841023E-03 +2.073764220082222E-03 +2.073764307871236E-03
+5.287673934230208E-04 +5.597071139071213E-04 +5.619390802775806E-04 +5.623220580470067E-04 +5.624075994041986E-04 +5.624325157961144E-04 +5.624405962969367E-04 +5.624441920937020E-04 +5.624456311637817E-04 +5.624462957801486E-04 +5.624466826679203E-04 +5.624468516780631E-04 +5.624469624613791E-04 +5.624469816596085E-04 +5.624470411945470E-04 +5.624470737480667E-04 +5.624470831925542E-04 +5.624470794357648E-04 +5.624470503264174E-04 +5.624471238226699E-04
+1.226913659988052E-04 +1.354839097689787E-04 +1.362508934514287E-04 +1.364114429079350E-04 +1.364500742851428E-04 +1.364595118387838E-04 +1.364626814139610E-04 +1.364642997757181E-04 +1.364648805494000E-04 +1.364651654502960E-04 +1.364653257360213E-04 +1.364654027592185E-04 +1.364654542131662E-04 +1.364654496754600E-04 +1.364654790290776E-04 +1.364654934214121E-04 +1.364654964060668E-04 +1.364654958622362E-04 +1.364654701801493E-04 +1.364655082076743E-04
+2.470477997963257E-05 +2.947840799015805E-05 +2.984308488217260E-05 +2.990694842382018E-05 +2.992755446251948E-05 +2.993178358731387E-05 +2.993383391356003E-05 +2.993455983089550E-05 +2.993483557267040E-05 +2.993500527774564E-05 +2.993510640968100E-05 +2.993513496449307E-05 +2.993516004695865E-05 +2.993516284150505E-05 +2.993517533778252E-05 +2.993518149764093E-05 +2.993518280566534E-05 +2.993518318540879E-05 +2.993517202264066E-05 +2.993518656189095E-05
+3.400507785353692E-06 +5.718025576770128E-06 +5.936667227390680E-06 +5.976210939562690E-06 +5.985791296682344E-06 +5.987882089880174E-06 +5.989057223281239E-06 +5.989510562784104E-06 +5.989688439423765E-06 +5.989798456596460E-06 +5.989848962909874E-06 +5.989874208722639E-06 +5.989889856412146E-06 +5.989894818074340E-06 +5.989900116305651E-06 +5.989902418516866E-06 +5.989903282953346E-06 +5.989903758050400E-06 +5.989900248869396E-06 +5.989904824193554E-06
+0.000000000000000E+00 +9.886135406295580E-07 +1.067549988695407E-06 +1.092503412347282E-06 +1.099645260009365E-06 +1.100582462879112E-06 +1.101040093009631E-06 +1.101291458000060E-06 +1.101401251010437E-06 +1.101480034205890E-06 +1.101515422910181E-06 +1.101528097313808E-06 +1.101537125364683E-06 +1.101543240764434E-06 +1.101547051513581E-06 +1.101548151280206E-06 +1.101548832784869E-06 +1.101549208796136E-06 +1.101548440959922E-06 +1.101549679962632E-06
+0.000000000000000E+00 +1.217538160480227E-07 +1.714761983609527E-07 +1.816846013895747E-07 +1.860905799132386E-07 +1.866966835067225E-07 +1.871381759578393E-07 +1.872740452944642E-07 +1.873017759459112E-07 +1.873321883588726E-07 +1.873589296601970E-07 +1.873642342427285E-07 +1.873719781027396E-07 +1.873773736432491E-07 +1.873795953334936E-07 +1.873799944099318E-07 +1.873804201777215E-07 +1.873808083877164E-07 +1.873806692336420E-07 +1.873809862470712E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.012554172250022E-08 +2.740095327026060E-08 +2.886476144691778E-08 +2.904497314402631E-08 +2.946924931651099E-08 +2.955551723875304E-08 +2.959475402777902E-08 +2.963009138222713E-08 +2.962968974653726E-08 +2.963529491970172E-08 +2.964135035806147E-08 +2.964444937931837E-08 +2.964616923344394E-08 +2.964669845183869E-08 +2.964713900901008E-08 +2.964742344975985E-08 +2.964753739539787E-08 +2.964765965666233E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.062027051125427E-09 +4.093197412784807E-09 +4.102706095065947E-09 +4.283803556815457E-09 +4.308408613828293E-09 +4.340073659263482E-09 +4.370774311608953E-09 +4.373454159073075E-09 +4.375655751810420E-09 +4.380627128508398E-09 +4.382652171369137E-09 +4.383043438787422E-09 +4.383154097240982E-09 +4.383799270503947E-09 +4.384134383101342E-09 +4.384078956307252E-09 +4.384168542835102E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.363797189259415E-10 +4.364874307340712E-10 +5.720104859242046E-10 +5.733907590423614E-10 +5.870777765827147E-10 +5.984405298647303E-10 +6.024443618499700E-10 +6.033974286695311E-10 +6.057936452841925E-10 +6.071019135906566E-10 +6.078139612591232E-10 +6.078435818580740E-10 +6.081009144657618E-10 +6.083083896842129E-10 +6.084525675188026E-10 +6.084947422674689E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.842295735236074E-11 +5.836559539698358E-11 +6.837450358593350E-11 +7.543968370326060E-11 +7.555368073713283E-11 +7.699858940597142E-11 +7.811015110034778E-11 +7.821100927080183E-11 +7.850682312713896E-11 +7.886862284311201E-11 +7.935942014198856E-11 +7.943615094907228E-11 +7.945915399998433E-11 +7.949270832204370E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.386906082390072E-12 +7.369649633310747E-12 +7.423114834434193E-12 +8.562928843322412E-12 +9.377740985688475E-12 +9.414087645731330E-12 +9.385505056372225E-12 +9.508680104422964E-12 +9.661957841395921E-12 +9.729059639040046E-12 +9.750162514509449E-12 +9.788889595190424E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.271262837041577E-13 +8.768425615979645E-13 +8.659985169943174E-13 +8.754570509037196E-13 +1.007659621162356E-12 +1.089357512711618E-12 +1.079329503477011E-12 +1.079358710638373E-12 +1.085451483789043E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.888321995138350E-14 +1.002579849157191E-13 +1.012194818717476E-13 +1.015674743722995E-13 +1.002657725971902E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.31.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.618280582363346E-01 +5.686132952473889E-01 +5.691094940668514E-01 +5.691876912145823E-01 +5.692045508644392E-01 +5.692094061523176E-01 +5.692110678320093E-01 +5.692117930546716E-01 +5.692120681342878E-01 +5.692122081372389E-01 +5.692122765367569E-01 +5.692123107644949E-01 +5.692123309442279E-01 +5.692123420737442E-01 +5.692123480185289E-01 +5.692123516588797E-01 +5.692123545778932E-01 +5.692123558904464E-01 +5.692123570512372E-01 +5.692123576331507E-01
+2.096134870396593E-01 +2.071839297976630E-01 +2.070050028150075E-01 +2.069766724579533E-01 +2.069705770125328E-01 +2.069688089430817E-01 +2.069682063711322E-01 +2.069679418643323E-01 +2.069678425352451E-01 +2.069677914358674E-01 +2.069677661637483E-01 +2.069677541593970E-01 +2.069677467340037E-01 +2.069677426932648E-01 +2.069677405921494E-01 +2.069677392021112E-01 +2.069677380773164E-01 +2.069677376151987E-01 +2.069677372474104E-01 +2.069677368938705E-01
+1.244232033547648E-01 +1.222344147634100E-01 +1.220735457098238E-01 +1.220482751641586E-01 +1.220427944634874E-01 +1.220412076673728E-01 +1.220406677323088E-01 +1.220404304029459E-01 +1.220403398998188E-01 +1.220402941325948E-01 +1.220402720416229E-01 +1.220402608659003E-01 +1.220402542484527E-01 +1.220402505668727E-01 +1.220402486740983E-01 +1.220402475390506E-01 +1.220402467411780E-01 +1.220402464721456E-01 +1.220402458117073E-01 +1.220402455704414E-01
+6.337209684623561E-02 +6.208262560094672E-02 +6.198848530325519E-02 +6.197372532470950E-02 +6.197052569138642E-02 +6.196960892490025E-02 +6.196929469937781E-02 +6.196915798688250E-02 +6.196910576412277E-02 +6.196907924701593E-02 +6.196906638941729E-02 +6.196905976583759E-02 +6.196905596809181E-02 +6.196905393807667E-02 +6.196905270076992E-02 +6.196905197181604E-02 +6.196905148016067E-02 +6.196905058214280E-02 +6.196905090860344E-02 +6.196905101061091E-02
+2.693564780434209E-02 +2.634907122602615E-02 +2.630649031506016E-02 +2.629982522555144E-02 +2.629838779736033E-02 +2.629798285935605E-02 +2.629784198583839E-02 +2.629778173127043E-02 +2.629775876816848E-02 +2.629774709785073E-02 +2.629774135073420E-02 +2.629773837564003E-02 +2.629773671658368E-02 +2.629773566683747E-02 +2.629773524253036E-02 +2.629773495397758E-02 +2.629773463507280E-02 +2.629773484302130E-02 +2.629773449868512E-02 +2.629773441894656E-02
+9.715415788403599E-03 +9.500775351143388E-03 +9.485359502979285E-03 +9.482947252350321E-03 +9.482433309822600E-03 +9.482288374282654E-03 +9.482237678337479E-03 +9.482216115882755E-03 +9.482208014770040E-03 +9.482203906221901E-03 +9.482201859088399E-03 +9.482200759078012E-03 +9.482200182642349E-03 +9.482199891070903E-03 +9.482199676263816E-03 +9.482199603332657E-03 +9.482199450624899E-03 +9.482199660872050E-03 +9.482199444750348E-03 +9.482199403917403E-03
+3.028987028721668E-03 +2.966564051204440E-03 +2.962173833358674E-03 +2.961469306958343E-03 +2.961330242630743E-03 +2.961288718762303E-03 +2.961274938741941E-03 +2.961268693381632E-03 +2.961266532325916E-03 +2.961265394759092E-03 +2.961264825632902E-03 +2.961264495616837E-03 +2.961264351945875E-03 +2.961264281126435E-03 +2.961264203428147E-03 +2.961264184227094E-03 +2.961264143356985E-03 +2.961264143717484E-03 +2.961264143941572E-03 +2.961264150392247E-03
+8.301564414731802E-04 +8.152075133209436E-04 +8.144817384370117E-04 +8.143481996764024E-04 +8.143272647701921E-04 +8.143219499439627E-04 +8.143195942870276E-04 +8.143186042973262E-04 +8.143183375605820E-04 +8.143181677615965E-04 +8.143180720172179E-04 +8.143179934504528E-04 +8.143179605086479E-04 +8.143179753372993E-04 +8.143179623649723E-04 +8.143179539714546E-04 +8.143179521707805E-04 +8.143178990618024E-04 +8.143179495879464E-04 +8.143179627626456E-04
+2.013696206023259E-04 +1.996260447007090E-04 +1.998576792633364E-04 +1.998671673690557E-04 +1.998745185962201E-04 +1.998766023683069E-04 +1.998770067148575E-04 +1.998774213750879E-04 +1.998775505039568E-04 +1.998776321492525E-04 +1.998776924377718E-04 +1.998776977762504E-04 +1.998777097965089E-04 +1.998776993554823E-04 +1.998777006654789E-04 +1.998776991693711E-04 +1.998777031263761E-04 +1.998776697825140E-04 +1.998777018797053E-04 +1.998777091900258E-04
+4.269041166221918E-05 +4.399086293383722E-05 +4.424328357180338E-05 +4.426984854158488E-05 +4.427754594641877E-05 +4.428170537350884E-05 +4.428266097224793E-05 +4.428324309619662E-05 +4.428338575750135E-05 +4.428351043500519E-05 +4.428356356378281E-05 +4.428357643085318E-05 +4.428360278536075E-05 +4.428360981924418E-05 +4.428361502638464E-05 +4.428361351408441E-05 +4.428361600285920E-05 +4.428360330201058E-05 +4.428361620802181E-05 +4.428361899757598E-05
+7.859871171369022E-06 +8.672456111730425E-06 +8.907847458148623E-06 +8.928299066935431E-06 +8.934390302702353E-06 +8.936979650268937E-06 +8.937606867078062E-06 +8.938082098025160E-06 +8.938198620219381E-06 +8.938301933417304E-06 +8.938350861183978E-06 +8.938370429948603E-06 +8.938376696433732E-06 +8.938382307558581E-06 +8.938384446662694E-06 +8.938387453459512E-06 +8.938388697105318E-06 +8.938385250403505E-06 +8.938389253254102E-06 +8.938390212143782E-06
+1.027556622936110E-06 +1.551570096971964E-06 +1.640493223096561E-06 +1.650502709828554E-06 +1.653955888582709E-06 +1.655568180110762E-06 +1.655999988808479E-06 +1.656333878725035E-06 +1.656378991634255E-06 +1.656447837937038E-06 +1.656485825953885E-06 +1.656497952515350E-06 +1.656512089762254E-06 +1.656512362506555E-06 +1.656516419294731E-06 +1.656516993616129E-06 +1.656517297117166E-06 +1.656516596057778E-06 +1.656517673191726E-06 +1.656518044009853E-06
+0.000000000000000E+00 +2.464187292292909E-07 +2.728432736331135E-07 +2.801263740690256E-07 +2.821221824840503E-07 +2.832075341999513E-07 +2.834116654854866E-07 +2.836319179813012E-07 +2.836549960683275E-07 +2.836917136189806E-07 +2.837228018635790E-07 +2.837305991178019E-07 +2.837365688295495E-07 +2.837407698846423E-07 +2.837424051667453E-07 +2.837439851143137E-07 +2.837443494460163E-07 +2.837442939912354E-07 +2.837446129433185E-07 +2.837447946198878E-07
+0.000000000000000E+00 +2.909633327939674E-08 +4.007831028649313E-08 +4.326916526793261E-08 +4.400181543828189E-08 +4.488975456537243E-08 +4.495733816613911E-08 +4.511496837951475E-08 +4.512240863868019E-08 +4.514247224569958E-08 +4.516519625001770E-08 +4.516661882174572E-08 +4.517088669672827E-08 +4.517529635248732E-08 +4.517644269561946E-08 +4.517678473609779E-08 +4.517712515407626E-08 +4.517724609178710E-08 +4.517743022383397E-08 +4.517753173559303E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.490118329581256E-09 +5.990988453051962E-09 +6.172741696933596E-09 +6.524934602081463E-09 +6.569681994019271E-09 +6.682438641999300E-09 +6.686455058564732E-09 +6.702050461562473E-09 +6.710793200153459E-09 +6.711823519008834E-09 +6.714090886061278E-09 +6.717708452970951E-09 +6.718239861218077E-09 +6.718500865382015E-09 +6.718814772103072E-09 +6.719164009414994E-09 +6.719159166240115E-09 +6.719227794353396E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.498347777699020E-10 +6.460667932449591E-10 +8.450418381207355E-10 +8.678229553660884E-10 +9.137053699151315E-10 +9.127479175031023E-10 +9.251282993206781E-10 +9.339265949011041E-10 +9.332840133139132E-10 +9.338869068503763E-10 +9.366074737452747E-10 +9.367535118638081E-10 +9.367551585079894E-10 +9.370510976598510E-10 +9.375095922128033E-10 +9.374749314292677E-10 +9.375124620720552E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.712156424860050E-11 +8.690567645284261E-11 +1.117613183197085E-10 +1.122174077020685E-10 +1.159255932061477E-10 +1.201670893451924E-10 +1.203055604982057E-10 +1.210069263392782E-10 +1.226495772837481E-10 +1.226959827650239E-10 +1.227231622408845E-10 +1.228795692986278E-10 +1.231206022427888E-10 +1.231366989049685E-10 +1.231525428097476E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.106306710599513E-11 +1.099032383856504E-11 +1.101240277176241E-11 +1.407029210903196E-11 +1.400693472627659E-11 +1.436943679148905E-11 +1.495151658744338E-11 +1.496578361095867E-11 +1.492565308597076E-11 +1.501875427802105E-11 +1.525314512058979E-11 +1.525222548746052E-11 +1.524709155419687E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.312160254722537E-12 +1.334599265053438E-12 +1.313330091555988E-12 +1.662594136618046E-12 +1.628327119118592E-12 +1.649687219838763E-12 +1.685160708647848E-12 +1.696958291122199E-12 +1.765552215491302E-12 +1.769861566844697E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.490258364716162E-13 +1.533605885142629E-13 +1.500147529120733E-13 +1.512793083680509E-13 +1.492211205684150E-13 +1.831092448775601E-13 +1.835245632353470E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.543984411141070E-14 +1.608854349940052E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.31.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.618300168405357E-01 +5.686118519688659E-01 +5.691093777528237E-01 +5.691876883337976E-01 +5.692045597512503E-01 +5.692094023759391E-01 +5.692110704759138E-01 +5.692117924825750E-01 +5.692120686256645E-01 +5.692122087972505E-01 +5.692122765876046E-01 +5.692123113513984E-01 +5.692123306548397E-01 +5.692123421500154E-01 +5.692123479535968E-01 +5.692123518824366E-01 +5.692123543127153E-01 +5.692123564318161E-01 +5.692123567327038E-01 +5.692123633848629E-01
+2.096126617656009E-01 +2.071844180727120E-01 +2.070050625911765E-01 +2.069766729919941E-01 +2.069705688987077E-01 +2.069688092167563E-01 +2.069682058626537E-01 +2.069679422355505E-01 +2.069678423225440E-01 +2.069677910255915E-01 +2.069677661853284E-01 +2.069677534269355E-01 +2.069677468850739E-01 +2.069677424412329E-01 +2.069677406305642E-01 +2.069677391666935E-01 +2.069677382170584E-01 +2.069677367538726E-01 +2.069677372667311E-01 +2.069677350123559E-01
+1.244224385325339E-01 +1.222348645712922E-01 +1.220735766794210E-01 +1.220482753314389E-01 +1.220427920350797E-01 +1.220412089405284E-01 +1.220406660487336E-01 +1.220404306482024E-01 +1.220403397376286E-01 +1.220402939901426E-01 +1.220402719771289E-01 +1.220402606748476E-01 +1.220402543192204E-01 +1.220402507270229E-01 +1.220402486847962E-01 +1.220402475731292E-01 +1.220402466375238E-01 +1.220402461776588E-01 +1.220402460459568E-01 +1.220402436323737E-01
+6.337159249841318E-02 +6.208290939243027E-02 +6.198850269310299E-02 +6.197372416702299E-02 +6.197052648485642E-02 +6.196961007474378E-02 +6.196929410502362E-02 +6.196915807493102E-02 +6.196910565597871E-02 +6.196907916426130E-02 +6.196906636857618E-02 +6.196905986505687E-02 +6.196905600930379E-02 +6.196905379184012E-02 +6.196905271981312E-02 +6.196905159221760E-02 +6.196905155121229E-02 +6.196905125810522E-02 +6.196905082155016E-02 +6.196904993119834E-02
+2.693582261245012E-02 +2.634922055013775E-02 +2.630649128253112E-02 +2.629982962435443E-02 +2.629838722110360E-02 +2.629798350040317E-02 +2.629784196361543E-02 +2.629778173402146E-02 +2.629775877469776E-02 +2.629774706184809E-02 +2.629774135889998E-02 +2.629773849206037E-02 +2.629773673588297E-02 +2.629773582833944E-02 +2.629773524841176E-02 +2.629773510405945E-02 +2.629773472147174E-02 +2.629773475350634E-02 +2.629773461082166E-02 +2.629773390303857E-02
+9.715383076791748E-03 +9.500829524029343E-03 +9.485366794685727E-03 +9.482945220086169E-03 +9.482434389070989E-03 +9.482288669673152E-03 +9.482237742482915E-03 +9.482216083763286E-03 +9.482207999055570E-03 +9.482203928636695E-03 +9.482201858830374E-03 +9.482200833249016E-03 +9.482200198549140E-03 +9.482199913398401E-03 +9.482199673070841E-03 +9.482199695181142E-03 +9.482199497686042E-03 +9.482199556542507E-03 +9.482199521056523E-03 +9.482199169467249E-03
+3.028968261805683E-03 +2.966572046863945E-03 +2.962173218757937E-03 +2.961469558461281E-03 +2.961331044151121E-03 +2.961288806781783E-03 +2.961274985751274E-03 +2.961268628109819E-03 +2.961266536366849E-03 +2.961265415882916E-03 +2.961264817715114E-03 +2.961264521381123E-03 +2.961264331434186E-03 +2.961264265375560E-03 +2.961264200049539E-03 +2.961264164771316E-03 +2.961264161175988E-03 +2.961264174040549E-03 +2.961264144777418E-03 +2.961264069473435E-03
+8.301735330986468E-04 +8.152202718321131E-04 +8.144825430646787E-04 +8.143496772946634E-04 +8.143270032928313E-04 +8.143220005762977E-04 +8.143196369092121E-04 +8.143185870068289E-04 +8.143183083607571E-04 +8.143181568396575E-04 +8.143180800231248E-04 +8.143180170526708E-04 +8.143179913236544E-04 +8.143179677540569E-04 +8.143179595355175E-04 +8.143179183780730E-04 +8.143179574502257E-04 +8.143179532064145E-04 +8.143179311241830E-04 +8.143179434101773E-04
+2.013641960562044E-04 +1.996237923674414E-04 +1.998577687642478E-04 +1.998665713049437E-04 +1.998740606880214E-04 +1.998766022053593E-04 +1.998770219437493E-04 +1.998773955161084E-04 +1.998775877998743E-04 +1.998776180058316E-04 +1.998776879027150E-04 +1.998776885923540E-04 +1.998776808293049E-04 +1.998776983699957E-04 +1.998777013984709E-04 +1.998776797346208E-04 +1.998777043737197E-04 +1.998777007422450E-04 +1.998776898547767E-04 +1.998777066014516E-04
+4.268771777821776E-05 +4.398864358233055E-05 +4.424296015863074E-05 +4.426962313038954E-05 +4.427788869742840E-05 +4.428171070376546E-05 +4.428267889509564E-05 +4.428326030599368E-05 +4.428336044837825E-05 +4.428350355626119E-05 +4.428357297662335E-05 +4.428358686934540E-05 +4.428362015209546E-05 +4.428361064343494E-05 +4.428361342091271E-05 +4.428360634984743E-05 +4.428361621277890E-05 +4.428361526821943E-05 +4.428361137844473E-05 +4.428361919593458E-05
+7.862776467659617E-06 +8.673968077279262E-06 +8.907845025487251E-06 +8.928500686826756E-06 +8.934378831563092E-06 +8.936979815117674E-06 +8.937597249708932E-06 +8.938077095195453E-06 +8.938228137999789E-06 +8.938301119831714E-06 +8.938349122220526E-06 +8.938365393181810E-06 +8.938370644019135E-06 +8.938383014240568E-06 +8.938386098272357E-06 +8.938385420589131E-06 +8.938388704849654E-06 +8.938388890559434E-06 +8.938387778116410E-06 +8.938390443773355E-06
+1.028188473356811E-06 +1.551944951676641E-06 +1.640452272312813E-06 +1.650258007410252E-06 +1.653888696616686E-06 +1.655565777039522E-06 +1.655991898848583E-06 +1.656327872938046E-06 +1.656360469674992E-06 +1.656434626796274E-06 +1.656488689567796E-06 +1.656499800846918E-06 +1.656511320459977E-06 +1.656512845986404E-06 +1.656515345399861E-06 +1.656516454079685E-06 +1.656517305421930E-06 +1.656517588444394E-06 +1.656517305537808E-06 +1.656518120514455E-06
+0.000000000000000E+00 +2.462631402470609E-07 +2.728563167142984E-07 +2.802819249901583E-07 +2.821345813308407E-07 +2.832100426574482E-07 +2.834017070869885E-07 +2.836332231768720E-07 +2.836625352495304E-07 +2.837026615319962E-07 +2.837215022176906E-07 +2.837295945630051E-07 +2.837366137616711E-07 +2.837408725811749E-07 +2.837431454884705E-07 +2.837437975285026E-07 +2.837443489257630E-07 +2.837445551546550E-07 +2.837445308731003E-07 +2.837448008388082E-07
+0.000000000000000E+00 +2.898969106591893E-08 +4.007060482358136E-08 +4.319709587944378E-08 +4.399882938580306E-08 +4.488839593859170E-08 +4.496513211143438E-08 +4.511091218492439E-08 +4.511614253120134E-08 +4.514775144806279E-08 +4.516595765854865E-08 +4.516729950375236E-08 +4.517018228581863E-08 +4.517548067258371E-08 +4.517613579527372E-08 +4.517672824046496E-08 +4.517712771514689E-08 +4.517732709526770E-08 +4.517739492077821E-08 +4.517753701457594E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.491294001344466E-09 +6.020155734011642E-09 +6.176423209259190E-09 +6.525795869589268E-09 +6.566115161365952E-09 +6.684974998483382E-09 +6.688661231254384E-09 +6.699264449489284E-09 +6.710456617487637E-09 +6.711407439290845E-09 +6.714002335339701E-09 +6.717732891965811E-09 +6.718354896571821E-09 +6.718438343279814E-09 +6.718816730820177E-09 +6.719112450029738E-09 +6.719164388221732E-09 +6.719215596748593E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.432208272454369E-10 +6.457319081446876E-10 +8.446577066333284E-10 +8.693553841395799E-10 +9.128144863691459E-10 +9.120775367785595E-10 +9.258163351551463E-10 +9.335626042099436E-10 +9.332924216045393E-10 +9.339297946659385E-10 +9.366412995485351E-10 +9.367395069380802E-10 +9.367320935436748E-10 +9.370530946527996E-10 +9.374403874284428E-10 +9.374634540482838E-10 +9.375126184092096E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.718431722999131E-11 +8.660093827490239E-11 +1.121129182850182E-10 +1.123937189403743E-10 +1.156428375075105E-10 +1.202950920831113E-10 +1.203839095728924E-10 +1.209704270118819E-10 +1.226484131668271E-10 +1.227066921626547E-10 +1.227209883042364E-10 +1.228790386750653E-10 +1.231365483028148E-10 +1.231493754651413E-10 +1.231392598776433E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.099542015971756E-11 +1.099093376982937E-11 +1.104833866286532E-11 +1.405954845566366E-11 +1.400152369762531E-11 +1.435842178633556E-11 +1.493696871143801E-11 +1.496164048457918E-11 +1.491930592835851E-11 +1.502007066976486E-11 +1.526015176548437E-11 +1.524414106758552E-11 +1.524349386562053E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.312419632723611E-12 +1.326442166315384E-12 +1.320515954398054E-12 +1.661227382657882E-12 +1.632077172004930E-12 +1.654025126675121E-12 +1.684468221565506E-12 +1.740562162290604E-12 +1.771814907200667E-12 +1.768205416884203E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.487649590912264E-13 +1.522914664487561E-13 +1.496905641530616E-13 +1.513862116946483E-13 +1.376625336337754E-13 +1.829170743737375E-13 +1.810633996217927E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.609782801307131E-14 +1.657357425821672E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.32.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.575068140641341E-01 +6.511501952928801E-01 +6.506759819026969E-01 +6.505996493420260E-01 +6.505828908348533E-01 +6.505779778229387E-01 +6.505763310335644E-01 +6.505756213068438E-01 +6.505753419867676E-01 +6.505752044238712E-01 +6.505751339446778E-01 +6.505750984007153E-01 +6.505750783288001E-01 +6.505750671365388E-01 +6.505750611312237E-01 +6.505750573659279E-01 +6.505750545729739E-01 +6.505750531879791E-01 +6.505750519857495E-01 +6.505750514110328E-01
+1.756671679976717E-01 +1.778817361747945E-01 +1.780474112313344E-01 +1.780739469866960E-01 +1.780797432787029E-01 +1.780814467879911E-01 +1.780820226717208E-01 +1.780822689352603E-01 +1.780823658427501E-01 +1.780824132576734E-01 +1.780824374553088E-01 +1.780824498658844E-01 +1.780824568583239E-01 +1.780824609355755E-01 +1.780824629361763E-01 +1.780824641912043E-01 +1.780824652752073E-01 +1.780824656412055E-01 +1.780824659929511E-01 +1.780824661845610E-01
+9.383166694466145E-02 +9.583937374991576E-02 +9.598930831092876E-02 +9.601339915268886E-02 +9.601867826539108E-02 +9.602021834341350E-02 +9.602073447954658E-02 +9.602095676879600E-02 +9.602104463994354E-02 +9.602108756569011E-02 +9.602110971428109E-02 +9.602112091034609E-02 +9.602112715031112E-02 +9.602113061554986E-02 +9.602113252016474E-02 +9.602113400750155E-02 +9.602113457070249E-02 +9.602113509541640E-02 +9.602113552436348E-02 +9.602113563391645E-02
+4.524957557003937E-02 +4.645169773324935E-02 +4.654153435625117E-02 +4.655602776012383E-02 +4.655921321852625E-02 +4.656014611035274E-02 +4.656045714847393E-02 +4.656059173259613E-02 +4.656064462319670E-02 +4.656067088861624E-02 +4.656068435978227E-02 +4.656069103930410E-02 +4.656069485258311E-02 +4.656069680900900E-02 +4.656069806420785E-02 +4.656069815771342E-02 +4.656069929824985E-02 +4.656069929258235E-02 +4.656069976123557E-02 +4.656070001338853E-02
+1.855703923837847E-02 +1.912661862704511E-02 +1.916891497331766E-02 +1.917578473960148E-02 +1.917729995265803E-02 +1.917774780068508E-02 +1.917789712118732E-02 +1.917796154658995E-02 +1.917798688152527E-02 +1.917799961083256E-02 +1.917800608200447E-02 +1.917800931434240E-02 +1.917801108124984E-02 +1.917801211919694E-02 +1.917801260834473E-02 +1.917801326816202E-02 +1.917801317038638E-02 +1.917801351543482E-02 +1.917801345023534E-02 +1.917801347620625E-02
+6.516983178624414E-03 +6.746447291414825E-03 +6.763215231728212E-03 +6.765954294254200E-03 +6.766561560281965E-03 +6.766742126273788E-03 +6.766802120888734E-03 +6.766827987745407E-03 +6.766838172893379E-03 +6.766843361785114E-03 +6.766845937964153E-03 +6.766847177624239E-03 +6.766847939402619E-03 +6.766848398301509E-03 +6.766848587034907E-03 +6.766848892359934E-03 +6.766848813575164E-03 +6.766848991547424E-03 +6.766848938131605E-03 +6.766848920055998E-03
+1.987790338651863E-03 +2.070648785416064E-03 +2.076707355650173E-03 +2.077674046644291E-03 +2.077895970419948E-03 +2.077961701341346E-03 +2.077982713750893E-03 +2.077992191097591E-03 +2.077995836924516E-03 +2.077997707155400E-03 +2.077998625265041E-03 +2.077999077379093E-03 +2.077999383839700E-03 +2.077999500322548E-03 +2.077999588797332E-03 +2.077999608057099E-03 +2.077999675873893E-03 +2.077999692734892E-03 +2.077999712619535E-03 +2.077999712432196E-03
+5.313698919523354E-04 +5.610517768045070E-04 +5.631975460185022E-04 +5.635518081074047E-04 +5.636312960342212E-04 +5.636553406035122E-04 +5.636626601659356E-04 +5.636661310728910E-04 +5.636674331077034E-04 +5.636680821043298E-04 +5.636684205449107E-04 +5.636685828319401E-04 +5.636686544006496E-04 +5.636687144630235E-04 +5.636687581378265E-04 +5.636687238578978E-04 +5.636687903409144E-04 +5.636687696919310E-04 +5.636687977864195E-04 +5.636688040996348E-04
+1.233332771980230E-04 +1.358259773843959E-04 +1.365818400842758E-04 +1.367281459173694E-04 +1.367628611670015E-04 +1.367722442088230E-04 +1.367747506577452E-04 +1.367763322634462E-04 +1.367768451811972E-04 +1.367770954965345E-04 +1.367772436215038E-04 +1.367773163673524E-04 +1.367773745039391E-04 +1.367773634147697E-04 +1.367773821491758E-04 +1.367773641493751E-04 +1.367773947853790E-04 +1.367773810827723E-04 +1.367773960971210E-04 +1.367774003909250E-04
+2.484251869297957E-05 +2.955629424883366E-05 +2.992604959333289E-05 +2.998123398146468E-05 +2.999935441646966E-05 +3.000381123021933E-05 +3.000535935058688E-05 +3.000608832588564E-05 +3.000633163990097E-05 +3.000646237184174E-05 +3.000654486606974E-05 +3.000658307352203E-05 +3.000659761903606E-05 +3.000661084085759E-05 +3.000661922847188E-05 +3.000661399816452E-05 +3.000662406688406E-05 +3.000661914182406E-05 +3.000662477736369E-05 +3.000662663147825E-05
+3.416979988251062E-06 +5.734312699147512E-06 +5.958294252218203E-06 +5.992972917609817E-06 +6.000801722345984E-06 +6.003044653723326E-06 +6.003938950324499E-06 +6.004408665431449E-06 +6.004581540926571E-06 +6.004645459647444E-06 +6.004698489203994E-06 +6.004714485992595E-06 +6.004735326443919E-06 +6.004738382431999E-06 +6.004742030562180E-06 +6.004741824105482E-06 +6.004744585352587E-06 +6.004743353142877E-06 +6.004745162399413E-06 +6.004745841651152E-06
+0.000000000000000E+00 +9.917464873203961E-07 +1.070664897747213E-06 +1.096638695384776E-06 +1.102518657052589E-06 +1.103657374530121E-06 +1.103885520481436E-06 +1.104143375523866E-06 +1.104267818627553E-06 +1.104300609834574E-06 +1.104337800440864E-06 +1.104356957270414E-06 +1.104362073662534E-06 +1.104366331717704E-06 +1.104368516818575E-06 +1.104368815366111E-06 +1.104369975847367E-06 +1.104369914135902E-06 +1.104370448776802E-06 +1.104370722880135E-06
+0.000000000000000E+00 +1.222376691027292E-07 +1.720711502501704E-07 +1.822999520607951E-07 +1.865938846718796E-07 +1.873398122999797E-07 +1.876351671418386E-07 +1.877905368066800E-07 +1.878069431978686E-07 +1.878250012103623E-07 +1.878493726146212E-07 +1.878583537518657E-07 +1.878677086600852E-07 +1.878727143032179E-07 +1.878736716217431E-07 +1.878742315866762E-07 +1.878748764519614E-07 +1.878750376985926E-07 +1.878751810469655E-07 +1.878752896257780E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.017208891063410E-08 +2.750679046918841E-08 +2.895174803021670E-08 +2.930009001287878E-08 +2.955190548178014E-08 +2.965870205801637E-08 +2.969388882714425E-08 +2.970816169517924E-08 +2.970923815587989E-08 +2.971867586777528E-08 +2.972325037087598E-08 +2.972580190521568E-08 +2.972652029126827E-08 +2.972695501091566E-08 +2.972763706527742E-08 +2.972782695177372E-08 +2.972794461033136E-08 +2.972801370283779E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.071594409913421E-09 +4.103938243238502E-09 +4.128888194935245E-09 +4.296769429698163E-09 +4.342227239479796E-09 +4.375425264135731E-09 +4.381920864943627E-09 +4.389971921758222E-09 +4.390304405026575E-09 +4.393563676571802E-09 +4.395113477781236E-09 +4.395255961869572E-09 +4.395532216324547E-09 +4.396092253578782E-09 +4.396273145554437E-09 +4.396290775723088E-09 +4.396354173063538E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.375682178247060E-10 +4.401167414836529E-10 +5.738837047992086E-10 +5.770905927422695E-10 +5.973212705254296E-10 +6.001526983774676E-10 +6.033318940722210E-10 +6.065537094021616E-10 +6.082145072289883E-10 +6.093643530942046E-10 +6.094068022093345E-10 +6.097486324803857E-10 +6.100572650579646E-10 +6.101256889604963E-10 +6.101923970734312E-10 +6.102032368162447E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.848657877486961E-11 +5.877715438637119E-11 +7.576847146067393E-11 +7.567918783725895E-11 +7.604813123687494E-11 +7.754936870702002E-11 +7.845313966174907E-11 +7.869099785547176E-11 +7.883111446256494E-11 +7.925611362472971E-11 +7.963087797352699E-11 +7.966215379396450E-11 +7.977339319919933E-11 +7.976377441869194E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.351800490277665E-12 +7.388100286581253E-12 +7.405500948455737E-12 +8.666413671550118E-12 +9.455953507270296E-12 +9.489705355130693E-12 +9.396172353253263E-12 +9.592558771043038E-12 +9.771623253401753E-12 +9.769472705503622E-12 +9.818849041919503E-12 +9.815129884368464E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.627016627571180E-13 +8.687187956896864E-13 +8.692819779509876E-13 +8.841372358943319E-13 +1.022510192970672E-12 +1.081069838571693E-12 +1.092568546380017E-12 +1.111590964278191E-12 +1.130406097349478E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.230715258748115E-14 +1.023485874715239E-13 +9.815808118584786E-14 +9.637964183481098E-14 +1.136316517668470E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.556913513461724E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.32.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.575026876583386E-01 +6.511529272774627E-01 +6.506760065232068E-01 +6.505996033290872E-01 +6.505828759003983E-01 +6.505779760702802E-01 +6.505763312877171E-01 +6.505756216843852E-01 +6.505753411333208E-01 +6.505752038668118E-01 +6.505751340488559E-01 +6.505750985939183E-01 +6.505750785559399E-01 +6.505750671991866E-01 +6.505750610434484E-01 +6.505750572715419E-01 +6.505750546376661E-01 +6.505750524171504E-01 +6.505750523237323E-01 +6.505750408113860E-01
+1.756685405649540E-01 +1.778806660583783E-01 +1.780473963105391E-01 +1.780739614995971E-01 +1.780797462531159E-01 +1.780814476405889E-01 +1.780820225942502E-01 +1.780822687890242E-01 +1.780823661398319E-01 +1.780824133688328E-01 +1.780824374119695E-01 +1.780824497327237E-01 +1.780824567859575E-01 +1.780824606794897E-01 +1.780824629522406E-01 +1.780824642083151E-01 +1.780824652435791E-01 +1.780824655474567E-01 +1.780824658584817E-01 +1.780824700106878E-01
+9.383300342713122E-02 +9.583851079412356E-02 +9.598930114484694E-02 +9.601341426937748E-02 +9.601868365473694E-02 +9.602021897040473E-02 +9.602073450439337E-02 +9.602095671886519E-02 +9.602104492135749E-02 +9.602108772640350E-02 +9.602110967847753E-02 +9.602112084278418E-02 +9.602112707702394E-02 +9.602113057753030E-02 +9.602113254931123E-02 +9.602113402806975E-02 +9.602113419739210E-02 +9.602113593759587E-02 +9.602113555424296E-02 +9.602113897743512E-02
+4.525036076922580E-02 +4.645121841420963E-02 +4.654153283728166E-02 +4.655603786783967E-02 +4.655921697434134E-02 +4.656014610656411E-02 +4.656045704829755E-02 +4.656059163710228E-02 +4.656064475224670E-02 +4.656067108437751E-02 +4.656068434578390E-02 +4.656069106012534E-02 +4.656069481051438E-02 +4.656069696902895E-02 +4.656069808373819E-02 +4.656069809439040E-02 +4.656069992276232E-02 +4.656069905996525E-02 +4.656069946066602E-02 +4.656070192580343E-02
+1.855749895815187E-02 +1.912641235673880E-02 +1.916891342613613E-02 +1.917578885561263E-02 +1.917730178859452E-02 +1.917774805123053E-02 +1.917789706554512E-02 +1.917796149089501E-02 +1.917798695448344E-02 +1.917799968077431E-02 +1.917800607547077E-02 +1.917800926121448E-02 +1.917801104921846E-02 +1.917801214185972E-02 +1.917801261966164E-02 +1.917801335869394E-02 +1.917801294633264E-02 +1.917801366479395E-02 +1.917801348611052E-02 +1.917801442613635E-02
+6.516874591375748E-03 +6.746373759325745E-03 +6.763216157122340E-03 +6.765955683537009E-03 +6.766562244873331E-03 +6.766742215100855E-03 +6.766802103868101E-03 +6.766827992263601E-03 +6.766838263874295E-03 +6.766843350773756E-03 +6.766845934192061E-03 +6.766847214785620E-03 +6.766847948701253E-03 +6.766848391103408E-03 +6.766848592616151E-03 +6.766848941552140E-03 +6.766848645343808E-03 +6.766849144209784E-03 +6.766848999249775E-03 +6.766849309950787E-03
+1.988047104198656E-03 +2.070615774969380E-03 +2.076706351343450E-03 +2.077674565689290E-03 +2.077896170677267E-03 +2.077961583270725E-03 +2.077982701546552E-03 +2.077992162250107E-03 +2.077995851550849E-03 +2.077997701080727E-03 +2.077998621086195E-03 +2.077999083806758E-03 +2.077999356050899E-03 +2.077999519107236E-03 +2.077999591097867E-03 +2.077999607842864E-03 +2.077999688559787E-03 +2.077999709468584E-03 +2.077999714149412E-03 +2.077999843143987E-03
+5.313680158854214E-04 +5.610520299700179E-04 +5.631980992565707E-04 +5.635517981562208E-04 +5.636313756562325E-04 +5.636554584144928E-04 +5.636626326067317E-04 +5.636661329597295E-04 +5.636674177525927E-04 +5.636680949784967E-04 +5.636684193687936E-04 +5.636685785474372E-04 +5.636686788585334E-04 +5.636687449556755E-04 +5.636687587682932E-04 +5.636687137176942E-04 +5.636688398959555E-04 +5.636687409218662E-04 +5.636687822014656E-04 +5.636688404847876E-04
+1.233701174805777E-04 +1.358171790928516E-04 +1.365820647558439E-04 +1.367284482349145E-04 +1.367628895067038E-04 +1.367721540548313E-04 +1.367747793728659E-04 +1.367763263997340E-04 +1.367768253091887E-04 +1.367771085274610E-04 +1.367772444298016E-04 +1.367773163833800E-04 +1.367773547831328E-04 +1.367773561260416E-04 +1.367773829691417E-04 +1.367773580911940E-04 +1.367774242807262E-04 +1.367773595658383E-04 +1.367773858385067E-04 +1.367774089790648E-04
+2.483823325446914E-05 +2.955863194946985E-05 +2.992579445535548E-05 +2.998101908550908E-05 +2.999935120523017E-05 +3.000384965085347E-05 +3.000531875184654E-05 +3.000608424548692E-05 +3.000632537731692E-05 +3.000647282055807E-05 +3.000654937494501E-05 +3.000658130212297E-05 +3.000660697203934E-05 +3.000662755668981E-05 +3.000661915229196E-05 +3.000661169242069E-05 +3.000663554910195E-05 +3.000660987380818E-05 +3.000662066825833E-05 +3.000662836857728E-05
+3.410560008700845E-06 +5.733651582756577E-06 +5.958365054829324E-06 +5.993191808949945E-06 +6.000798841912115E-06 +6.003012900667662E-06 +6.003968523110774E-06 +6.004404329300814E-06 +6.004587477534070E-06 +6.004645017472781E-06 +6.004694763744205E-06 +6.004720011350505E-06 +6.004732333429197E-06 +6.004735045577684E-06 +6.004742573131020E-06 +6.004741157843083E-06 +6.004748139366097E-06 +6.004740326133826E-06 +6.004743959399241E-06 +6.004746157457085E-06
+0.000000000000000E+00 +9.916601255515561E-07 +1.070681348473671E-06 +1.096591163792482E-06 +1.102508441273434E-06 +1.103685437178603E-06 +1.103874763529212E-06 +1.104147349461486E-06 +1.104262328307397E-06 +1.104304891322576E-06 +1.104341052096304E-06 +1.104350521309297E-06 +1.104362100777075E-06 +1.104366933922560E-06 +1.104368773146859E-06 +1.104368604373686E-06 +1.104370996229526E-06 +1.104369011851420E-06 +1.104370210997472E-06 +1.104370777894080E-06
+0.000000000000000E+00 +1.224120450643685E-07 +1.720751397653046E-07 +1.823038801383435E-07 +1.865972624290274E-07 +1.873316099440046E-07 +1.876397583801118E-07 +1.877941502914504E-07 +1.878131640875571E-07 +1.878272016856454E-07 +1.878486547098770E-07 +1.878629005166541E-07 +1.878677021979754E-07 +1.878727639691290E-07 +1.878743244479410E-07 +1.878741901676819E-07 +1.878751787025999E-07 +1.878747916136936E-07 +1.878751524188672E-07 +1.878752866305126E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.016951323448315E-08 +2.750469160348783E-08 +2.894999162779305E-08 +2.930197906170118E-08 +2.955209243228529E-08 +2.965772370258635E-08 +2.969775554737265E-08 +2.970041321635089E-08 +2.971099518908484E-08 +2.971717952115389E-08 +2.972333040630973E-08 +2.972591417750408E-08 +2.972706613825112E-08 +2.972691330628311E-08 +2.972768342270563E-08 +2.972774015209374E-08 +2.972797342866226E-08 +2.972801613382955E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.072216544899574E-09 +4.104877358291296E-09 +4.128886735144565E-09 +4.296119865852874E-09 +4.342305158428396E-09 +4.373262393711316E-09 +4.384398082544774E-09 +4.388289847648919E-09 +4.390471789510889E-09 +4.393439977728770E-09 +4.394959073790662E-09 +4.395390379715129E-09 +4.395526515652122E-09 +4.396158926814463E-09 +4.396218806343742E-09 +4.396315573552188E-09 +4.396354059341072E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.374727553297211E-10 +4.396061874868776E-10 +5.737206284353436E-10 +5.769153296919665E-10 +5.979805690965194E-10 +5.993241855369447E-10 +6.038479088624319E-10 +6.064454050490786E-10 +6.082140028159722E-10 +6.093360606405611E-10 +6.096312342418684E-10 +6.097414911851320E-10 +6.099522962598307E-10 +6.101895985531498E-10 +6.102137675658000E-10 +6.101936070850226E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.865376387852558E-11 +5.881830070450188E-11 +7.548940184776376E-11 +7.596624783015404E-11 +7.590177371106363E-11 +7.761644995345796E-11 +7.849599829006455E-11 +7.874951473160549E-11 +7.896534776391066E-11 +7.924399102473084E-11 +7.956791709227932E-11 +7.968992856858702E-11 +7.977450016140300E-11 +7.974346664646517E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.390667817970643E-12 +7.354482083998206E-12 +7.431438520387791E-12 +8.643189574833532E-12 +9.441357174268461E-12 +9.458112739763188E-12 +9.309213322560932E-12 +9.596033803015541E-12 +9.753391644659284E-12 +9.790266954601413E-12 +9.801653079301276E-12 +9.808085492472635E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.636969416038647E-13 +8.737485098539909E-13 +8.712807150336200E-13 +8.920433172312061E-13 +1.023816106886309E-12 +1.077851434542758E-12 +1.086644608508935E-12 +1.120882496037762E-12 +1.122287917120015E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.167472784732479E-14 +1.016605305268636E-13 +1.004088070161565E-13 +9.195965726397843E-14 +1.126705717158725E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.658027529593928E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.33.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.628508752244162E-01 +5.690815696749928E-01 +5.695492211843791E-01 +5.696221357737538E-01 +5.696379834305407E-01 +5.696426091053796E-01 +5.696441908855294E-01 +5.696448912625037E-01 +5.696451561788191E-01 +5.696452913629749E-01 +5.696453563519137E-01 +5.696453885580337E-01 +5.696454076759547E-01 +5.696454181753277E-01 +5.696454238611127E-01 +5.696454273519778E-01 +5.696454296942810E-01 +5.696454312640142E-01 +5.696454323627764E-01 +5.696454330533914E-01
+2.092556618953655E-01 +2.070241294053375E-01 +2.068550674932890E-01 +2.068285324942455E-01 +2.068228028147978E-01 +2.068211120332193E-01 +2.068205400149607E-01 +2.068202844390441E-01 +2.068201888143006E-01 +2.068201391444303E-01 +2.068201152325262E-01 +2.068201035759978E-01 +2.068200968320034E-01 +2.068200929669298E-01 +2.068200909640404E-01 +2.068200896430815E-01 +2.068200888293220E-01 +2.068200883505210E-01 +2.068200877458692E-01 +2.068200873253643E-01
+1.240954114702020E-01 +1.220840145229014E-01 +1.219323988395511E-01 +1.219088159695692E-01 +1.219036736329368E-01 +1.219021633900061E-01 +1.219016497193083E-01 +1.219014206338893E-01 +1.219013337566745E-01 +1.219012897963200E-01 +1.219012688434538E-01 +1.219012582997005E-01 +1.219012520491299E-01 +1.219012485079598E-01 +1.219012468246342E-01 +1.219012460886080E-01 +1.219012449131889E-01 +1.219012444014537E-01 +1.219012440829614E-01 +1.219012438990709E-01
+6.317578198586442E-02 +6.199153694419094E-02 +6.190287590214497E-02 +6.188913559682371E-02 +6.188613122226544E-02 +6.188526048122697E-02 +6.188496091989380E-02 +6.188482910292708E-02 +6.188477880988850E-02 +6.188475339532770E-02 +6.188474119649352E-02 +6.188473509063872E-02 +6.188473138399953E-02 +6.188472940862888E-02 +6.188472826991884E-02 +6.188472678231673E-02 +6.188472720632121E-02 +6.188472687728245E-02 +6.188472675112302E-02 +6.188472674180870E-02
+2.684493331785616E-02 +2.630622340276505E-02 +2.626618567024214E-02 +2.626000243996525E-02 +2.625865347564095E-02 +2.625826757991167E-02 +2.625813335398498E-02 +2.625807521270663E-02 +2.625805307236069E-02 +2.625804181769424E-02 +2.625803636229289E-02 +2.625803365894771E-02 +2.625803198791359E-02 +2.625803116267037E-02 +2.625803062199585E-02 +2.625803067058374E-02 +2.625803010757599E-02 +2.625802994643604E-02 +2.625802991367232E-02 +2.625802982586358E-02
+9.680680822674304E-03 +9.484173920012546E-03 +9.469765435641249E-03 +9.467523259066725E-03 +9.467037025979244E-03 +9.466899479708052E-03 +9.466851040472950E-03 +9.466830247517342E-03 +9.466822355003745E-03 +9.466818341941088E-03 +9.466816361222879E-03 +9.466815457914043E-03 +9.466814839069458E-03 +9.466814577161815E-03 +9.466814356489266E-03 +9.466814548262486E-03 +9.466814178105975E-03 +9.466814112282998E-03 +9.466814097223520E-03 +9.466814067711583E-03
+3.017646947905107E-03 +2.961047834636945E-03 +2.957025183093800E-03 +2.956388779456513E-03 +2.956252015881512E-03 +2.956213717934398E-03 +2.956200159134781E-03 +2.956194210734294E-03 +2.956191959063235E-03 +2.956190857544008E-03 +2.956190309361028E-03 +2.956189950235652E-03 +2.956189842983307E-03 +2.956189784748578E-03 +2.956189707731989E-03 +2.956189675471608E-03 +2.956189665231231E-03 +2.956189645599602E-03 +2.956189641431923E-03 +2.956189653914148E-03
+8.270532134022616E-04 +8.136677341172181E-04 +8.129969771125147E-04 +8.128937795227658E-04 +8.128702735682892E-04 +8.128643633228407E-04 +8.128617889975383E-04 +8.128607935062312E-04 +8.128604549884017E-04 +8.128602719775046E-04 +8.128601246463647E-04 +8.128601816275663E-04 +8.128600845666265E-04 +8.128600814046226E-04 +8.128600594435880E-04 +8.128599758708195E-04 +8.128600592744822E-04 +8.128600516655248E-04 +8.128600520726115E-04 +8.128600674072176E-04
+2.006047441115499E-04 +1.992452186837624E-04 +1.994827616925831E-04 +1.994973288768157E-04 +1.995030276829193E-04 +1.995057809655049E-04 +1.995060404616684E-04 +1.995063497399171E-04 +1.995064529317096E-04 +1.995065333748353E-04 +1.995066008883777E-04 +1.995064897939672E-04 +1.995065658402585E-04 +1.995065706904310E-04 +1.995065665792661E-04 +1.995065170509356E-04 +1.995065647704898E-04 +1.995065693575637E-04 +1.995065704207600E-04 +1.995065783588261E-04
+4.251036853151626E-05 +4.390597868172214E-05 +4.414976298192779E-05 +4.418609166393831E-05 +4.419302381913667E-05 +4.419715687602094E-05 +4.419795255054254E-05 +4.419847969385109E-05 +4.419859521659008E-05 +4.419871599972234E-05 +4.419871847572553E-05 +4.419881828447965E-05 +4.419877857706754E-05 +4.419878348119716E-05 +4.419878297201600E-05 +4.419876479482698E-05 +4.419879235476890E-05 +4.419878661413417E-05 +4.419878728546462E-05 +4.419879022648296E-05
+7.817413975490576E-06 +8.660070130068440E-06 +8.884874529779760E-06 +8.911511259083002E-06 +8.917093237034958E-06 +8.919594153465001E-06 +8.920094342313163E-06 +8.920471135330880E-06 +8.920644540946835E-06 +8.920711311147024E-06 +8.920780080913335E-06 +8.920752641138262E-06 +8.920786927706963E-06 +8.920791043320012E-06 +8.920791626908047E-06 +8.920787242320929E-06 +8.920787602258398E-06 +8.920794685346075E-06 +8.920794930989130E-06 +8.920795910565403E-06
+1.022595688206797E-06 +1.550736180536773E-06 +1.631574147774813E-06 +1.647237258209515E-06 +1.650602864578398E-06 +1.652383310544532E-06 +1.652729656883386E-06 +1.653023629750921E-06 +1.653063915767417E-06 +1.653124698336116E-06 +1.653140599800461E-06 +1.653176313005507E-06 +1.653170885614148E-06 +1.653174040539588E-06 +1.653175455998045E-06 +1.653175085299223E-06 +1.653182151758478E-06 +1.653177371408908E-06 +1.653177444555851E-06 +1.653177792355226E-06
+0.000000000000000E+00 +2.456278838202500E-07 +2.699306450936705E-07 +2.799200978932161E-07 +2.816121431579236E-07 +2.826931943711621E-07 +2.829081483854704E-07 +2.830483292920004E-07 +2.830840554048381E-07 +2.831180345737903E-07 +2.831465811040355E-07 +2.831469879258206E-07 +2.831532212057938E-07 +2.831577323317247E-07 +2.831586562247014E-07 +2.831589259283000E-07 +2.831566952754404E-07 +2.831599404861308E-07 +2.831599737629781E-07 +2.831601447066488E-07
+0.000000000000000E+00 +2.892949441083309E-08 +3.994255366873275E-08 +4.317365390798914E-08 +4.393236830321298E-08 +4.480049397833156E-08 +4.487787322377465E-08 +4.501998734549717E-08 +4.503332505402600E-08 +4.505701129610969E-08 +4.506785262392145E-08 +4.507570307602866E-08 +4.507783686885867E-08 +4.508082152679759E-08 +4.508144210857233E-08 +4.508201037003715E-08 +4.508367066045353E-08 +4.508248479025117E-08 +4.508251942882103E-08 +4.508262137867118E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.467986378484158E-09 +6.002964743375060E-09 +6.173651849992749E-09 +6.510593455644215E-09 +6.560427361952759E-09 +6.671436240694880E-09 +6.682233945244326E-09 +6.688727391196342E-09 +6.696967242967904E-09 +6.699218734733121E-09 +6.701057608754653E-09 +6.703647740380025E-09 +6.704005495835015E-09 +6.704218862769992E-09 +6.704277680416396E-09 +6.704784527250097E-09 +6.704805116325727E-09 +6.704865189362813E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.418131966093915E-10 +6.425923771786341E-10 +8.428538252448013E-10 +8.676158388200292E-10 +9.103631129924054E-10 +9.164533053030649E-10 +9.283191884396736E-10 +9.313096571673271E-10 +9.315755057696363E-10 +9.326738804409650E-10 +9.345362237210193E-10 +9.347273065712672E-10 +9.350580271834244E-10 +9.353499472940845E-10 +9.354363469243616E-10 +9.354174671036769E-10 +9.354732758337464E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.682411745350287E-11 +8.663160729971670E-11 +1.118715748084414E-10 +1.153096814381621E-10 +1.189618710719663E-10 +1.200425510259245E-10 +1.206468257849960E-10 +1.215345140736587E-10 +1.224651149689183E-10 +1.224578989254248E-10 +1.225892087435909E-10 +1.227717714294036E-10 +1.228706563894590E-10 +1.228777159450354E-10 +1.228736766821337E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.095166332025552E-11 +1.090733707576578E-11 +1.402507267295646E-11 +1.392125798029518E-11 +1.442641805565839E-11 +1.445993048527940E-11 +1.486931081321586E-11 +1.489348189704728E-11 +1.497402093266500E-11 +1.518233575947528E-11 +1.521265799639605E-11 +1.519722924116426E-11 +1.521041296552592E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.295510691738959E-12 +1.343605283328615E-12 +1.290816458163702E-12 +1.315437248031684E-12 +1.665205732626049E-12 +1.644856722958201E-12 +1.700778893595912E-12 +1.702417008084144E-12 +1.763690408020970E-12 +1.769349219512205E-12 +1.764125961647614E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.468224127712016E-13 +1.495127288666375E-13 +1.482654508833561E-13 +1.433213389503403E-13 +1.790670535933841E-13 +1.776365344564235E-13 +1.816750841155868E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.473437875503250E-14 +1.690115124108426E-14 +1.641619057459290E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.33.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.628617508719090E-01 +5.690787617155548E-01 +5.695489655753816E-01 +5.696221379992995E-01 +5.696379943824988E-01 +5.696426064335500E-01 +5.696441916163227E-01 +5.696448913393127E-01 +5.696451567535096E-01 +5.696452919487732E-01 +5.696453563578902E-01 +5.696453887118960E-01 +5.696454072854881E-01 +5.696454179242275E-01 +5.696454240195283E-01 +5.696454277242895E-01 +5.696454299096895E-01 +5.696454309267597E-01 +5.696454321870206E-01 +5.696454408380648E-01
+2.092509602726285E-01 +2.070243994048217E-01 +2.068551584116579E-01 +2.068285307371566E-01 +2.068227990811900E-01 +2.068211131791866E-01 +2.068205397936919E-01 +2.068202846223935E-01 +2.068201886476530E-01 +2.068201389591115E-01 +2.068201152148801E-01 +2.068201035195673E-01 +2.068200969600827E-01 +2.068200930440990E-01 +2.068200907199635E-01 +2.068200895520344E-01 +2.068200888198713E-01 +2.068200883366808E-01 +2.068200877958639E-01 +2.068200847668302E-01
+1.240915228258917E-01 +1.220845780814094E-01 +1.219324803453587E-01 +1.219088161405201E-01 +1.219036702350046E-01 +1.219021638960842E-01 +1.219016494484818E-01 +1.219014205516141E-01 +1.219013334917781E-01 +1.219012896961887E-01 +1.219012688620736E-01 +1.219012582200733E-01 +1.219012521830943E-01 +1.219012486799045E-01 +1.219012470357018E-01 +1.219012454195668E-01 +1.219012448081806E-01 +1.219012445090260E-01 +1.219012440875960E-01 +1.219012413739060E-01
+6.317444976318522E-02 +6.199206354490518E-02 +6.190291743288184E-02 +6.188913649741926E-02 +6.188612924885100E-02 +6.188526136747921E-02 +6.188496074737805E-02 +6.188482893060878E-02 +6.188477870628026E-02 +6.188475326950201E-02 +6.188474119036803E-02 +6.188473506279654E-02 +6.188473146213572E-02 +6.188472948058516E-02 +6.188472815454665E-02 +6.188472802993249E-02 +6.188472708422807E-02 +6.188472697235298E-02 +6.188472676384382E-02 +6.188472509434459E-02
+2.684418252800798E-02 +2.630655958275736E-02 +2.626621695468131E-02 +2.625999976709980E-02 +2.625865207544113E-02 +2.625826703918495E-02 +2.625813336972190E-02 +2.625807522692077E-02 +2.625805303159350E-02 +2.625804169727458E-02 +2.625803634263995E-02 +2.625803366967283E-02 +2.625803202065320E-02 +2.625803114018709E-02 +2.625803056776695E-02 +2.625803004196275E-02 +2.625803009864806E-02 +2.625803003738865E-02 +2.625802994992483E-02 +2.625802916177301E-02
+9.680658404950875E-03 +9.484434912314262E-03 +9.469771996357193E-03 +9.467526022619575E-03 +9.467036604183517E-03 +9.466900507736032E-03 +9.466850907134991E-03 +9.466830285607519E-03 +9.466822351494888E-03 +9.466818319016933E-03 +9.466816401644393E-03 +9.466815433162492E-03 +9.466814850544292E-03 +9.466814547188257E-03 +9.466814392181814E-03 +9.466814061870145E-03 +9.466814194904478E-03 +9.466814160933555E-03 +9.466814143802961E-03 +9.466813834080941E-03
+3.017491506417012E-03 +2.961282221616761E-03 +2.957026450369583E-03 +2.956386827874524E-03 +2.956252443042403E-03 +2.956213204518806E-03 +2.956200243820250E-03 +2.956194144114538E-03 +2.956191963605267E-03 +2.956190838065026E-03 +2.956190293412840E-03 +2.956190009638659E-03 +2.956189847458441E-03 +2.956189771978866E-03 +2.956189725436764E-03 +2.956189683012559E-03 +2.956189676021570E-03 +2.956189657762741E-03 +2.956189662498643E-03 +2.956189559551023E-03
+8.270295741595809E-04 +8.138509902615711E-04 +8.130020683915888E-04 +8.128937704714518E-04 +8.128696718744249E-04 +8.128644966414167E-04 +8.128617345685978E-04 +8.128607994637902E-04 +8.128604601938340E-04 +8.128602691753685E-04 +8.128601689761450E-04 +8.128601130815100E-04 +8.128600862282250E-04 +8.128600769471280E-04 +8.128600583038183E-04 +8.128601017245807E-04 +8.128600593804370E-04 +8.128600512856886E-04 +8.128600569986197E-04 +8.128600274303779E-04
+2.006118709997252E-04 +1.993928898837837E-04 +1.994791139918074E-04 +1.994974534598663E-04 +1.995032005416931E-04 +1.995058603099520E-04 +1.995060546280378E-04 +1.995064015503538E-04 +1.995064498545704E-04 +1.995065322060238E-04 +1.995065488933784E-04 +1.995065588781334E-04 +1.995065666773056E-04 +1.995065720717398E-04 +1.995065623344271E-04 +1.995065959099241E-04 +1.995065702661888E-04 +1.995065677009593E-04 +1.995065706477394E-04 +1.995065633068544E-04
+4.251446709072980E-05 +4.403173918404945E-05 +4.415129754958440E-05 +4.418630107876422E-05 +4.419313188464070E-05 +4.419711371509765E-05 +4.419798632852402E-05 +4.419839000572841E-05 +4.419859278166543E-05 +4.419870484697361E-05 +4.419874137439945E-05 +4.419876704019765E-05 +4.419877895052063E-05 +4.419878147094651E-05 +4.419878042357644E-05 +4.419879584852110E-05 +4.419878615005760E-05 +4.419878576572863E-05 +4.419878694030667E-05 +4.419878543935823E-05
+7.808020775746023E-06 +8.798097978762291E-06 +8.884301411128176E-06 +8.911557749224013E-06 +8.916957232313789E-06 +8.919572963427866E-06 +8.920070543742518E-06 +8.920533439515197E-06 +8.920642685871653E-06 +8.920717953211825E-06 +8.920756635106390E-06 +8.920778516756455E-06 +8.920786260944423E-06 +8.920792250259785E-06 +8.920790669193478E-06 +8.920796574669976E-06 +8.920794064482102E-06 +8.920794387195253E-06 +8.920794729939842E-06 +8.920794635077494E-06
+1.019893989618231E-06 +1.569138403826097E-06 +1.631747436372830E-06 +1.647194556973417E-06 +1.650586227961000E-06 +1.652396929778200E-06 +1.652732134542985E-06 +1.652997377323159E-06 +1.653063623316654E-06 +1.653119808237538E-06 +1.653146017754970E-06 +1.653163979372805E-06 +1.653170797810655E-06 +1.653173374599426E-06 +1.653175129991624E-06 +1.653177423669221E-06 +1.653176991372139E-06 +1.653177287221864E-06 +1.653177357926353E-06 +1.653177493001449E-06
+0.000000000000000E+00 +2.484509523924250E-07 +2.698744895648205E-07 +2.799001593876473E-07 +2.816356580812018E-07 +2.826917359006592E-07 +2.828976780455193E-07 +2.830535851824609E-07 +2.830839109268103E-07 +2.831202013263211E-07 +2.831406042790047E-07 +2.831498576351673E-07 +2.831525703582121E-07 +2.831574058020781E-07 +2.831587197790946E-07 +2.831594434567078E-07 +2.831597101776877E-07 +2.831598985492465E-07 +2.831599331203819E-07 +2.831600913758861E-07
+0.000000000000000E+00 +2.922993010201191E-08 +3.995507909478085E-08 +4.318250767816753E-08 +4.393480741782575E-08 +4.480314614255741E-08 +4.488584430693115E-08 +4.502024241077525E-08 +4.503785837588554E-08 +4.505606187957596E-08 +4.506962519325876E-08 +4.507485017178977E-08 +4.507818017463389E-08 +4.508110866892493E-08 +4.508138492154319E-08 +4.508194812730272E-08 +4.508230533934239E-08 +4.508246402724656E-08 +4.508252872722345E-08 +4.508260677988194E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.474963805700894E-09 +6.005540473169234E-09 +6.169403329889023E-09 +6.504167817605943E-09 +6.556174993820982E-09 +6.669883867972284E-09 +6.679888950050658E-09 +6.689280831360949E-09 +6.698034583553056E-09 +6.698685584474114E-09 +6.700795225442532E-09 +6.703448242645456E-09 +6.704071126653867E-09 +6.704127524984775E-09 +6.704558783848209E-09 +6.704794218753960E-09 +6.704776810071212E-09 +6.704864303515854E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.424645435621009E-10 +6.421515455447630E-10 +8.462193604066838E-10 +8.689699080692408E-10 +9.112568277649747E-10 +9.172796813744623E-10 +9.281575967271681E-10 +9.315418243481095E-10 +9.317840655300450E-10 +9.326963433614485E-10 +9.345969239472335E-10 +9.345695402108806E-10 +9.348912924960789E-10 +9.352816365319044E-10 +9.354092175367035E-10 +9.354479713578010E-10 +9.354798032519606E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.641068626732002E-11 +8.655949767811898E-11 +1.115591698181702E-10 +1.150097218812631E-10 +1.190309432766057E-10 +1.200516705366867E-10 +1.207800813020720E-10 +1.215652095403128E-10 +1.224458723189520E-10 +1.225430658921886E-10 +1.225927792023503E-10 +1.227270667721106E-10 +1.228899297202351E-10 +1.228606670868833E-10 +1.228791848816977E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.104612871870888E-11 +1.095161220055399E-11 +1.398063344167471E-11 +1.396375086123089E-11 +1.437477556494983E-11 +1.445598121241797E-11 +1.487536218634392E-11 +1.483718814533708E-11 +1.495669890575178E-11 +1.516341314254893E-11 +1.518926924636623E-11 +1.522312193187436E-11 +1.521810123497618E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.312685600843961E-12 +1.318434399509740E-12 +1.309323347621560E-12 +1.316182912951416E-12 +1.663414351789215E-12 +1.669210379372388E-12 +1.708570540304959E-12 +1.679682548944465E-12 +1.776808462300794E-12 +1.760454300668303E-12 +1.763339246480374E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.471575865310291E-13 +1.458876048619571E-13 +1.465473186143889E-13 +1.493736241486513E-13 +1.769312578942055E-13 +1.843215781516935E-13 +1.833538389218831E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.762778012335684E-14 +1.573337416207788E-14 +1.578424921921326E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.34.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.563876229604840E-01 +6.506563168525361E-01 +6.502146564295584E-01 +6.501441739102827E-01 +6.501287086950319E-01 +6.501241270821564E-01 +6.501225859205340E-01 +6.501219128569672E-01 +6.501216428854446E-01 +6.501215155624916E-01 +6.501214494258961E-01 +6.501214165110593E-01 +6.501213972682414E-01 +6.501213870685848E-01 +6.501213811966782E-01 +6.501213775987112E-01 +6.501213753637078E-01 +6.501213737721884E-01 +6.501213726599141E-01 +6.501213719886380E-01
+1.760528542775728E-01 +1.780384656106120E-01 +1.781923700236721E-01 +1.782167632808102E-01 +1.782221025704294E-01 +1.782236929086018E-01 +1.782242304745675E-01 +1.782244639616941E-01 +1.782245574987122E-01 +1.782246005746812E-01 +1.782246233430972E-01 +1.782246348858333E-01 +1.782246415790235E-01 +1.782246451552855E-01 +1.782246471212868E-01 +1.782246485135118E-01 +1.782246491440443E-01 +1.782246496566073E-01 +1.782246500241694E-01 +1.782246502281475E-01
+9.419371302159187E-02 +9.600030027382822E-02 +9.613998999192731E-02 +9.616221481553636E-02 +9.616709947844704E-02 +9.616853126919696E-02 +9.616901576674231E-02 +9.616922723635554E-02 +9.616931219221310E-02 +9.616935236033104E-02 +9.616937312641333E-02 +9.616938340961780E-02 +9.616938938776179E-02 +9.616939264073558E-02 +9.616939467318061E-02 +9.616939548219516E-02 +9.616939627391877E-02 +9.616939690395084E-02 +9.616939733609119E-02 +9.616939754650843E-02
+4.546670327716607E-02 +4.655227376599273E-02 +4.663603892331909E-02 +4.664943576799763E-02 +4.665238076968160E-02 +4.665325029980263E-02 +4.665354270373719E-02 +4.665367059522486E-02 +4.665372178571357E-02 +4.665374640367891E-02 +4.665375888160814E-02 +4.665376521421289E-02 +4.665376897280360E-02 +4.665377076502232E-02 +4.665377167006017E-02 +4.665377260726897E-02 +4.665377324084538E-02 +4.665377333526594E-02 +4.665377334655093E-02 +4.665377372282942E-02
+1.865803213551860E-02 +1.917470669150606E-02 +1.921419268666047E-02 +1.922056918784832E-02 +1.922196928388455E-02 +1.922238819715032E-02 +1.922252812155804E-02 +1.922258909528538E-02 +1.922261368946058E-02 +1.922262551960820E-02 +1.922263175692288E-02 +1.922263458910413E-02 +1.922263630446137E-02 +1.922263723229577E-02 +1.922263786156048E-02 +1.922263812216798E-02 +1.922263820356271E-02 +1.922263842810402E-02 +1.922263861746283E-02 +1.922263853325957E-02
+6.554580181020057E-03 +6.765315800126037E-03 +6.780960566655300E-03 +6.783509436165783E-03 +6.784068763846274E-03 +6.784237773540429E-03 +6.784293570917337E-03 +6.784317862883363E-03 +6.784327830433707E-03 +6.784332581471596E-03 +6.784335015000284E-03 +6.784336236013087E-03 +6.784336850948926E-03 +6.784337314858123E-03 +6.784337586943571E-03 +6.784337667692774E-03 +6.784337670811540E-03 +6.784337797321105E-03 +6.784337913283025E-03 +6.784337832116576E-03
+1.999584202971340E-03 +2.076901858836275E-03 +2.082597401720098E-03 +2.083513592865914E-03 +2.083716263106858E-03 +2.083777408855392E-03 +2.083796981759855E-03 +2.083805839479424E-03 +2.083809331045936E-03 +2.083811033337365E-03 +2.083811896645383E-03 +2.083812322954926E-03 +2.083812577391540E-03 +2.083812725522463E-03 +2.083812787874583E-03 +2.083812844432954E-03 +2.083812879597807E-03 +2.083812901795596E-03 +2.083812920225981E-03 +2.083812922916792E-03
+5.343125911232564E-04 +5.628899043597574E-04 +5.648993798654629E-04 +5.652426188631137E-04 +5.653137381113954E-04 +5.653360381205040E-04 +5.653427144771880E-04 +5.653459162925274E-04 +5.653470790001660E-04 +5.653476798299529E-04 +5.653479957552319E-04 +5.653481368715461E-04 +5.653482520484900E-04 +5.653482738000995E-04 +5.653482815166056E-04 +5.653483154178165E-04 +5.653483476965687E-04 +5.653483394882282E-04 +5.653483294588861E-04 +5.653483515175778E-04
+1.241499739857609E-04 +1.362860856991160E-04 +1.370198543425367E-04 +1.371625849990810E-04 +1.371932807563528E-04 +1.372020900142738E-04 +1.372043933018778E-04 +1.372058221521511E-04 +1.372062717976693E-04 +1.372065285758208E-04 +1.372066387654654E-04 +1.372066978984735E-04 +1.372067491089601E-04 +1.372067523933132E-04 +1.372067466029430E-04 +1.372067619827788E-04 +1.372067786704471E-04 +1.372067713710772E-04 +1.372067631520896E-04 +1.372067766906127E-04
+2.500776490381730E-05 +2.966798786923709E-05 +3.002708181609072E-05 +3.008278697358808E-05 +3.009829063554082E-05 +3.010287302963147E-05 +3.010394826674190E-05 +3.010460581780505E-05 +3.010482368656883E-05 +3.010496695110681E-05 +3.010502701229128E-05 +3.010505814150060E-05 +3.010508293299819E-05 +3.010508106832625E-05 +3.010508186154216E-05 +3.010508805544520E-05 +3.010509437352030E-05 +3.010509166217938E-05 +3.010508821786628E-05 +3.010509352457497E-05
+3.439613655615304E-06 +5.757057926621856E-06 +5.980216580974308E-06 +6.015475755988982E-06 +6.021467862688641E-06 +6.023890551917398E-06 +6.024532353897046E-06 +6.024908503068188E-06 +6.025066717548663E-06 +6.025149461214240E-06 +6.025183265948487E-06 +6.025200880547792E-06 +6.025215459203185E-06 +6.025218174330671E-06 +6.025218061320903E-06 +6.025220597865871E-06 +6.025222708858446E-06 +6.025221838648487E-06 +6.025221026298911E-06 +6.025222716879017E-06
+0.000000000000000E+00 +9.953463405290828E-07 +1.074475943855640E-06 +1.102031805448323E-06 +1.106469295394573E-06 +1.107628687521789E-06 +1.107850165515100E-06 +1.108050863788787E-06 +1.108170159248115E-06 +1.108217233548770E-06 +1.108239994403967E-06 +1.108251785811066E-06 +1.108260046767872E-06 +1.108264291880057E-06 +1.108264306763415E-06 +1.108265611956455E-06 +1.108266367253274E-06 +1.108266360284904E-06 +1.108266098684908E-06 +1.108266576779870E-06
+0.000000000000000E+00 +1.227643757973435E-07 +1.727271868463267E-07 +1.837617900198991E-07 +1.872990793929322E-07 +1.881947453935100E-07 +1.883659690354601E-07 +1.884777865311156E-07 +1.884942855122109E-07 +1.885212457591534E-07 +1.885405398530193E-07 +1.885463233233357E-07 +1.885537097871067E-07 +1.885559972788081E-07 +1.885572279756746E-07 +1.885577867782568E-07 +1.885582030376238E-07 +1.885581935783898E-07 +1.885582854858990E-07 +1.885584122440493E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.024074225844049E-08 +2.766175264204961E-08 +2.906865116438553E-08 +2.952068925963330E-08 +2.970390076377363E-08 +2.977195888775855E-08 +2.980519883840507E-08 +2.981371007799158E-08 +2.982695683081266E-08 +2.983190967162039E-08 +2.983518085565077E-08 +2.983818364299003E-08 +2.983828586539082E-08 +2.983854950826345E-08 +2.983895599939976E-08 +2.983901008456086E-08 +2.983907464066654E-08 +2.983911563419713E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.086544589601197E-09 +4.121771921117115E-09 +4.254933703316182E-09 +4.315779442805395E-09 +4.360022599261490E-09 +4.392912868124930E-09 +4.401710377090885E-09 +4.407000294339526E-09 +4.408922446006010E-09 +4.411054057424083E-09 +4.412083207804520E-09 +4.412292343289947E-09 +4.412830559000648E-09 +4.413068942782268E-09 +4.413134226283966E-09 +4.413195596330376E-09 +4.413221727214507E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.393802444021826E-10 +5.304629653616072E-10 +5.771597106233988E-10 +5.796345138842024E-10 +5.996639495716035E-10 +6.020386851462953E-10 +6.079671711174988E-10 +6.093927331130757E-10 +6.106330945602770E-10 +6.121113326752153E-10 +6.120459522815849E-10 +6.122921726488995E-10 +6.124872574275532E-10 +6.125600356575621E-10 +6.126027133307958E-10 +6.125979716628424E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.943646034737379E-11 +5.879960170597297E-11 +5.904573078227203E-11 +7.617361304732172E-11 +7.620443366117664E-11 +7.773946131587750E-11 +7.875309059362371E-11 +7.878563071539389E-11 +7.932822954402855E-11 +7.948688804492939E-11 +7.991143051017910E-11 +7.994257988804069E-11 +8.007064740501961E-11 +8.008331058001600E-11 +8.007530286483182E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.366997699236580E-12 +7.407542541931125E-12 +8.803474301987211E-12 +9.414910222690356E-12 +9.483479648809997E-12 +9.343036481780383E-12 +9.602375755874348E-12 +9.765292920506254E-12 +9.826971273423593E-12 +9.835458422512065E-12 +9.858323871348411E-12 +9.851875753532862E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.895169573916978E-13 +8.886301421283388E-13 +8.754706716430314E-13 +8.931184612935962E-13 +1.036826390787661E-12 +1.085090773783151E-12 +1.078696704869146E-12 +1.118313895090823E-12 +1.121506312232132E-12 +1.132217477881977E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.673005058933987E-14 +1.037083826492332E-13 +1.033120458339251E-13 +9.513559103540517E-14 +9.480396899390715E-14 +1.149402307849568E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.087525736564079E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.34.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.563818974351241E-01 +6.506586699808403E-01 +6.502147178944834E-01 +6.501441331408534E-01 +6.501286973885435E-01 +6.501241260863766E-01 +6.501225854189577E-01 +6.501219129297966E-01 +6.501216422929463E-01 +6.501215149722942E-01 +6.501214495087733E-01 +6.501214162335516E-01 +6.501213976142362E-01 +6.501213867341552E-01 +6.501213813948382E-01 +6.501213774648050E-01 +6.501213754185687E-01 +6.501213742759354E-01 +6.501213727761770E-01 +6.501213587473710E-01
+1.760531158279846E-01 +1.780375696493594E-01 +1.781923489973741E-01 +1.782167796146881E-01 +1.782221069042617E-01 +1.782236931771052E-01 +1.782242306150500E-01 +1.782244640070044E-01 +1.782245576158081E-01 +1.782246008462620E-01 +1.782246232832908E-01 +1.782246348915678E-01 +1.782246414504085E-01 +1.782246453085655E-01 +1.782246472640039E-01 +1.782246485435419E-01 +1.782246490945404E-01 +1.782246493276488E-01 +1.782246500145804E-01 +1.782246549675352E-01
+9.419540860721375E-02 +9.599956823775850E-02 +9.613996738981345E-02 +9.616222689564866E-02 +9.616710268442055E-02 +9.616853174277670E-02 +9.616901594487208E-02 +9.616922730362672E-02 +9.616931241988405E-02 +9.616935256711887E-02 +9.616937306534999E-02 +9.616938356936088E-02 +9.616938936142018E-02 +9.616939275483209E-02 +9.616939442206830E-02 +9.616939565963176E-02 +9.616939636901255E-02 +9.616939685899809E-02 +9.616939722575982E-02 +9.616940171932037E-02
+4.546883388763521E-02 +4.655184565844556E-02 +4.663602740664924E-02 +4.664944254903951E-02 +4.665238312379340E-02 +4.665325041439644E-02 +4.665354275589578E-02 +4.665367034178963E-02 +4.665372192327203E-02 +4.665374644589097E-02 +4.665375900137404E-02 +4.665376529536830E-02 +4.665376877640841E-02 +4.665377082473922E-02 +4.665377177034306E-02 +4.665377265176261E-02 +4.665377301318815E-02 +4.665377324914870E-02 +4.665377356163159E-02 +4.665377618210418E-02
+1.865876777882959E-02 +1.917451839241510E-02 +1.921419025481512E-02 +1.922057290001191E-02 +1.922197012082729E-02 +1.922238838632440E-02 +1.922252812870019E-02 +1.922258911032220E-02 +1.922261375315844E-02 +1.922262559187388E-02 +1.922263162104021E-02 +1.922263460095152E-02 +1.922263628382345E-02 +1.922263723936502E-02 +1.922263769444668E-02 +1.922263801339547E-02 +1.922263828242720E-02 +1.922263839151317E-02 +1.922263848457532E-02 +1.922263974359494E-02
+6.555347101078710E-03 +6.765241807889438E-03 +6.780956896268900E-03 +6.783510719586979E-03 +6.784069060073742E-03 +6.784237715143499E-03 +6.784293733021680E-03 +6.784317964935218E-03 +6.784327864840479E-03 +6.784332587055652E-03 +6.784335052256071E-03 +6.784336235901726E-03 +6.784336928589223E-03 +6.784337315928164E-03 +6.784337511198101E-03 +6.784337619683336E-03 +6.784337743405474E-03 +6.784337791083452E-03 +6.784337813894480E-03 +6.784338302482477E-03
+1.999724052108120E-03 +2.076872505186074E-03 +2.082597769961868E-03 +2.083513973340074E-03 +2.083716540501190E-03 +2.083777339153502E-03 +2.083797005568774E-03 +2.083805837055959E-03 +2.083809339773018E-03 +2.083811028799885E-03 +2.083811911643956E-03 +2.083812333719639E-03 +2.083812581698204E-03 +2.083812724059885E-03 +2.083812800312598E-03 +2.083812853014894E-03 +2.083812883635571E-03 +2.083812901387284E-03 +2.083812911242896E-03 +2.083813067639098E-03
+5.342916045487519E-04 +5.628886833700325E-04 +5.648971916095649E-04 +5.652428236620873E-04 +5.653137248513479E-04 +5.653361695230932E-04 +5.653426720685196E-04 +5.653458823078525E-04 +5.653470813423126E-04 +5.653476727782589E-04 +5.653479973732165E-04 +5.653481375731561E-04 +5.653482279330947E-04 +5.653482776435125E-04 +5.653483046464803E-04 +5.653483323650827E-04 +5.653483336709656E-04 +5.653483394494703E-04 +5.653483443036395E-04 +5.653483874641035E-04
+1.241441937779568E-04 +1.362834559460956E-04 +1.370202539240683E-04 +1.371624144950907E-04 +1.371932452916577E-04 +1.372020469723495E-04 +1.372043701086124E-04 +1.372058205847247E-04 +1.372062764699902E-04 +1.372065397627335E-04 +1.372066387593270E-04 +1.372067050132046E-04 +1.372067320343913E-04 +1.372067495221358E-04 +1.372067588893376E-04 +1.372067713953117E-04 +1.372067694579801E-04 +1.372067712266881E-04 +1.372067730709720E-04 +1.372067839393298E-04
+2.502403468162412E-05 +2.966589406104845E-05 +3.002851678050891E-05 +3.008296986127141E-05 +3.009828894743282E-05 +3.010287260156609E-05 +3.010393798103739E-05 +3.010459421725766E-05 +3.010481606555799E-05 +3.010495695187341E-05 +3.010502695976850E-05 +3.010505638337064E-05 +3.010507519836523E-05 +3.010508234544375E-05 +3.010508583090892E-05 +3.010509140412574E-05 +3.010509077587449E-05 +3.010509142605498E-05 +3.010509198494386E-05 +3.010509466738054E-05
+3.445477023575764E-06 +5.757336382767356E-06 +5.979864100886852E-06 +6.015470049589030E-06 +6.021512729727718E-06 +6.023901761372263E-06 +6.024530339629781E-06 +6.024909453789514E-06 +6.025073330568717E-06 +6.025151361751167E-06 +6.025182580683013E-06 +6.025202899503811E-06 +6.025211965943320E-06 +6.025217463747536E-06 +6.025219381047460E-06 +6.025221518912637E-06 +6.025221578752513E-06 +6.025221838588354E-06 +6.025222088485768E-06 +6.025222835647830E-06
+0.000000000000000E+00 +9.955986089729220E-07 +1.074635856750837E-06 +1.102009382527573E-06 +1.106493776517645E-06 +1.107604613384583E-06 +1.107862061010987E-06 +1.108049008211744E-06 +1.108166422945366E-06 +1.108218099916499E-06 +1.108241385989625E-06 +1.108251766008971E-06 +1.108258710297663E-06 +1.108263461586050E-06 +1.108264313189471E-06 +1.108265589018189E-06 +1.108265999172676E-06 +1.108266175229633E-06 +1.108266328679481E-06 +1.108266563750694E-06
+0.000000000000000E+00 +1.227997106758258E-07 +1.726794886992917E-07 +1.837677727653089E-07 +1.872750102672207E-07 +1.881954106358677E-07 +1.883730857760743E-07 +1.884800956950958E-07 +1.884952642508513E-07 +1.885201062816938E-07 +1.885398874957936E-07 +1.885466393239724E-07 +1.885525465798001E-07 +1.885568162577365E-07 +1.885570927372933E-07 +1.885575984794760E-07 +1.885581450508705E-07 +1.885582415427120E-07 +1.885583220553808E-07 +1.885584295147611E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.024887428376404E-08 +2.766402690515641E-08 +2.907599225265565E-08 +2.952312261765990E-08 +2.970038782804789E-08 +2.977074772407717E-08 +2.980543428590765E-08 +2.981430371035398E-08 +2.982745052592796E-08 +2.983186089844367E-08 +2.983458249551507E-08 +2.983758480580158E-08 +2.983810508108256E-08 +2.983852026140687E-08 +2.983892237106207E-08 +2.983899963598407E-08 +2.983906849049574E-08 +2.983906617393968E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.087557377530015E-09 +4.120361166453553E-09 +4.254559653708627E-09 +4.316164785417396E-09 +4.360400932167147E-09 +4.392593332249426E-09 +4.401613137345721E-09 +4.406746958419246E-09 +4.408975520527493E-09 +4.410552758108936E-09 +4.412140468904331E-09 +4.412249067451968E-09 +4.412637251153222E-09 +4.413078806972502E-09 +4.413105087312915E-09 +4.413200676039320E-09 +4.413184919290896E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.406114707738420E-10 +5.307275863154344E-10 +5.768007650579518E-10 +5.795714197633944E-10 +5.998595913905949E-10 +6.020733491748597E-10 +6.079101814551401E-10 +6.093815768361900E-10 +6.106062741785326E-10 +6.120096060931587E-10 +6.119994365087542E-10 +6.122473724643554E-10 +6.125258384323336E-10 +6.126054011638182E-10 +6.125895130484773E-10 +6.125796043542871E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.941082358956799E-11 +5.891676378624911E-11 +5.906353150650291E-11 +7.610876794914160E-11 +7.619451824795542E-11 +7.778233726166685E-11 +7.872944572340065E-11 +7.889047509184247E-11 +7.893802324624858E-11 +7.949158995548280E-11 +7.995356207789125E-11 +8.001623197983502E-11 +8.009446438693509E-11 +8.007815692302137E-11 +8.007360886272415E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.379109203643651E-12 +7.405312777012522E-12 +8.787231641964387E-12 +9.413228108397509E-12 +9.465205165675000E-12 +9.535819052870735E-12 +9.614206278252822E-12 +9.677506515686925E-12 +9.808801893176123E-12 +9.856124183761343E-12 +9.851577715225713E-12 +9.854878645157047E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.944093094498909E-13 +8.878617711478428E-13 +8.812998597547721E-13 +8.693032664696241E-13 +1.034706397164311E-12 +1.124768319714086E-12 +1.117193623844165E-12 +1.119900994170030E-12 +1.108707332348797E-12 +1.131707515262916E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.748644915047157E-14 +9.690927397751497E-14 +9.486295819217609E-14 +9.461686226825815E-14 +9.825707036808511E-14 +1.137251137592175E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.516760277390378E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.35.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.641572804568487E-01 +5.696949301517108E-01 +5.701251975419842E-01 +5.701922432204135E-01 +5.702068583122110E-01 +5.702111436253910E-01 +5.702126188025661E-01 +5.702132889585041E-01 +5.702135370434616E-01 +5.702136645913563E-01 +5.702137245950020E-01 +5.702137544644468E-01 +5.702137719079062E-01 +5.702137814004621E-01 +5.702137872448731E-01 +5.702137903457096E-01 +5.702137926888865E-01 +5.702137946069328E-01 +5.702137949578474E-01 +5.702137957295403E-01
+2.087935901870869E-01 +2.068146231453767E-01 +2.066594400690990E-01 +2.066350606725333E-01 +2.066297656737634E-01 +2.066281942878590E-01 +2.066276561207329E-01 +2.066274120259573E-01 +2.066273218772759E-01 +2.066272756490012E-01 +2.066272534489241E-01 +2.066272425061992E-01 +2.066272363551398E-01 +2.066272329108650E-01 +2.066272307440354E-01 +2.066272295096870E-01 +2.066272287230352E-01 +2.066272280686092E-01 +2.066272279554826E-01 +2.066272275673123E-01
+1.236745092884224E-01 +1.218865873302426E-01 +1.217474018176234E-01 +1.217257462190746E-01 +1.217209991326834E-01 +1.217196059976851E-01 +1.217191278554597E-01 +1.217189091971237E-01 +1.217188283702966E-01 +1.217187868486017E-01 +1.217187676386888E-01 +1.217187578273963E-01 +1.217187520812989E-01 +1.217187490390262E-01 +1.217187471824193E-01 +1.217187462830736E-01 +1.217187454385279E-01 +1.217187448253278E-01 +1.217187445125966E-01 +1.217187444559896E-01
+6.292621651084140E-02 +6.187191925814992E-02 +6.179041320180798E-02 +6.177778608689827E-02 +6.177502034210239E-02 +6.177421567867313E-02 +6.177393821457194E-02 +6.177381194141632E-02 +6.177376519398973E-02 +6.177374099764805E-02 +6.177372984235815E-02 +6.177372424255521E-02 +6.177372091128024E-02 +6.177371906963311E-02 +6.177371805465243E-02 +6.177371743413414E-02 +6.177371701699109E-02 +6.177371660385510E-02 +6.177371681809172E-02 +6.177371641872408E-02
+2.673028842305090E-02 +2.625000862797845E-02 +2.621317729080931E-02 +2.620746946868571E-02 +2.620622954235390E-02 +2.620587319194363E-02 +2.620574935455192E-02 +2.620569339248113E-02 +2.620567271382926E-02 +2.620566191572672E-02 +2.620565689786888E-02 +2.620565445138311E-02 +2.620565291645982E-02 +2.620565212086622E-02 +2.620565159369507E-02 +2.620565135054850E-02 +2.620565112775302E-02 +2.620565098846494E-02 +2.620565092368947E-02 +2.620565092573119E-02
+9.638159388583558E-03 +9.462592302224718E-03 +9.449211199347966E-03 +9.447135605753977E-03 +9.446690591442668E-03 +9.446562168321472E-03 +9.446517481359815E-03 +9.446497358228174E-03 +9.446489880728239E-03 +9.446486020347837E-03 +9.446484173551364E-03 +9.446483328623190E-03 +9.446482773064402E-03 +9.446482497439320E-03 +9.446482275524625E-03 +9.446482209648419E-03 +9.446482140442998E-03 +9.446482078135098E-03 +9.446481974660031E-03 +9.446482063812595E-03
+3.005729115576306E-03 +2.954105005719901E-03 +2.950259446617386E-03 +2.949657011117532E-03 +2.949532878779687E-03 +2.949496446326465E-03 +2.949483538909718E-03 +2.949477880660978E-03 +2.949475687389662E-03 +2.949474578640404E-03 +2.949474046306036E-03 +2.949473802258384E-03 +2.949473656307556E-03 +2.949473577121267E-03 +2.949473514522895E-03 +2.949473490628430E-03 +2.949473480179960E-03 +2.949473453736128E-03 +2.949473439233631E-03 +2.949473453579105E-03
+8.234591360922886E-04 +8.118022318015952E-04 +8.110628505948493E-04 +8.109595391488848E-04 +8.109376914199890E-04 +8.109322386439671E-04 +8.109297495011850E-04 +8.109287609085810E-04 +8.109283525186006E-04 +8.109281579922792E-04 +8.109280178047760E-04 +8.109279852814710E-04 +8.109279619745708E-04 +8.109279415212926E-04 +8.109279363270347E-04 +8.109279248617302E-04 +8.109279267563710E-04 +8.109279182034171E-04 +8.109279371594608E-04 +8.109279217638006E-04
+1.997016909356447E-04 +1.988864198749317E-04 +1.989887922793296E-04 +1.990062861369349E-04 +1.990119322246922E-04 +1.990134872139661E-04 +1.990137214779436E-04 +1.990140184967319E-04 +1.990140420442417E-04 +1.990141054131586E-04 +1.990141395659403E-04 +1.990141230653286E-04 +1.990141272620976E-04 +1.990141243853919E-04 +1.990141266672157E-04 +1.990141224042861E-04 +1.990141247072745E-04 +1.990141228624448E-04 +1.990141377869657E-04 +1.990141260322113E-04
+4.228498560310851E-05 +4.392238982905472E-05 +4.404236242668875E-05 +4.407462520954988E-05 +4.408121798628151E-05 +4.408461355212489E-05 +4.408545872974696E-05 +4.408584340573004E-05 +4.408597344339310E-05 +4.408606061904940E-05 +4.408605480071035E-05 +4.408608744954026E-05 +4.408610325903729E-05 +4.408610352344864E-05 +4.408610566056457E-05 +4.408610509676134E-05 +4.408610630918142E-05 +4.408610629014034E-05 +4.408611281855612E-05 +4.408610806598469E-05
+7.763103638024185E-06 +8.779969585692181E-06 +8.863099961626345E-06 +8.888792589201178E-06 +8.894239063220066E-06 +8.896243612168638E-06 +8.896794203604169E-06 +8.897174098169671E-06 +8.897275503192210E-06 +8.897350668685870E-06 +8.897392205512934E-06 +8.897391816502908E-06 +8.897395659411601E-06 +8.897395173810350E-06 +8.897398786410652E-06 +8.897399506688312E-06 +8.897400118616064E-06 +8.897400449860037E-06 +8.897402600242188E-06 +8.897401284268509E-06
+1.017713313260506E-06 +1.566542827164888E-06 +1.628541450730768E-06 +1.643481209951366E-06 +1.646865881229647E-06 +1.648011212031650E-06 +1.648348600115527E-06 +1.648583772787306E-06 +1.648645983831583E-06 +1.648693241684812E-06 +1.648699414286082E-06 +1.648719532608039E-06 +1.648727912274599E-06 +1.648731234418371E-06 +1.648730825608063E-06 +1.648731426962528E-06 +1.648731672914452E-06 +1.648731960892076E-06 +1.648732589959236E-06 +1.648732392147969E-06
+0.000000000000000E+00 +2.475038054166245E-07 +2.695089529110293E-07 +2.792128130587917E-07 +2.809216186653112E-07 +2.818988261552925E-07 +2.821864351185637E-07 +2.822867028973397E-07 +2.823169158531196E-07 +2.823544677319031E-07 +2.823692455887285E-07 +2.823730899876300E-07 +2.823773259979617E-07 +2.823784384971143E-07 +2.823803805226480E-07 +2.823808163480423E-07 +2.823810707415184E-07 +2.823811923794154E-07 +2.823813808824493E-07 +2.823814511089839E-07
+0.000000000000000E+00 +2.912088188974491E-08 +3.981644785391697E-08 +4.317564578767709E-08 +4.385072238852957E-08 +4.469853794939989E-08 +4.481493363324281E-08 +4.489582716065499E-08 +4.492210597767713E-08 +4.494004612322029E-08 +4.494311103331882E-08 +4.495062736343633E-08 +4.495267965629484E-08 +4.495489187161527E-08 +4.495531693703973E-08 +4.495567334124610E-08 +4.495586635542611E-08 +4.495596133231004E-08 +4.495603752605616E-08 +4.495611643702797E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.460587764578865E-09 +5.957919784423624E-09 +6.167663302052731E-09 +6.484143299969643E-09 +6.598223859323707E-09 +6.652205562722437E-09 +6.663552118985553E-09 +6.675130177101197E-09 +6.677460543321744E-09 +6.680612494706842E-09 +6.682997145904875E-09 +6.684747961909080E-09 +6.685036101665717E-09 +6.685312036978903E-09 +6.685519705574359E-09 +6.685611169183458E-09 +6.685640817280423E-09 +6.685688636442921E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.448406700191906E-10 +6.400540486973070E-10 +8.420743890177426E-10 +8.730873682987977E-10 +9.077521621802240E-10 +9.151884945157830E-10 +9.269297492493061E-10 +9.287741331552515E-10 +9.294961699550812E-10 +9.311625287948517E-10 +9.319104172133509E-10 +9.322144231155947E-10 +9.323756448476877E-10 +9.327104171457756E-10 +9.327371520130980E-10 +9.327207168565637E-10 +9.327598067868394E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.595892300108837E-11 +8.664603405400381E-11 +1.115416586642095E-10 +1.148194568674870E-10 +1.189099986764743E-10 +1.196586976371656E-10 +1.204761938988887E-10 +1.217383831383486E-10 +1.220824510920134E-10 +1.222599172082923E-10 +1.222791849068655E-10 +1.224430349261164E-10 +1.225065622780064E-10 +1.225125456611816E-10 +1.225421281957546E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.088416124457143E-11 +1.093917545317004E-11 +1.391017706990498E-11 +1.391029536298720E-11 +1.436213698935881E-11 +1.471292359584909E-11 +1.485975930645936E-11 +1.494699439587843E-11 +1.495212461437367E-11 +1.515265733667853E-11 +1.517722977233043E-11 +1.516107168739057E-11 +1.519936903635286E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.316969031353146E-12 +1.322707171063832E-12 +1.307685227209277E-12 +1.667310002692779E-12 +1.639513185373239E-12 +1.686497763272513E-12 +1.686343493186262E-12 +1.681750378912082E-12 +1.756617518295497E-12 +1.762133069711363E-12 +1.777859037315916E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.441440829779378E-13 +1.493697566610931E-13 +1.492812587687756E-13 +1.496075094054098E-13 +1.475259871331677E-13 +1.838236955971734E-13 +1.798995455632557E-13 +1.947840381389703E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.566575937969803E-14 +1.651737010842997E-14 +1.487080958339027E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.35.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.641617524823431E-01 +5.696929685659374E-01 +5.701249570682112E-01 +5.701922666431858E-01 +5.702068670202183E-01 +5.702111415773431E-01 +5.702126208020972E-01 +5.702132890313681E-01 +5.702135371092634E-01 +5.702136641446964E-01 +5.702137245774436E-01 +5.702137545812707E-01 +5.702137716508451E-01 +5.702137814886803E-01 +5.702137874168828E-01 +5.702137907325449E-01 +5.702137925075311E-01 +5.702137940830759E-01 +5.702137950853366E-01 +5.702138053293507E-01
+2.087922793134614E-01 +2.068153274919300E-01 +2.066595248070895E-01 +2.066350492897494E-01 +2.066297623120622E-01 +2.066281951036334E-01 +2.066276552861788E-01 +2.066274121528915E-01 +2.066273218519152E-01 +2.066272758673000E-01 +2.066272534686237E-01 +2.066272425361730E-01 +2.066272364242863E-01 +2.066272329057260E-01 +2.066272305547983E-01 +2.066272294339217E-01 +2.066272288887654E-01 +2.066272280962854E-01 +2.066272277903646E-01 +2.066272241357801E-01
+1.236728828510674E-01 +1.218872163245865E-01 +1.217474773440377E-01 +1.217257389825939E-01 +1.217209972067068E-01 +1.217196065608039E-01 +1.217191271933283E-01 +1.217189089416423E-01 +1.217188283320403E-01 +1.217187869999075E-01 +1.217187675630244E-01 +1.217187577444888E-01 +1.217187522031273E-01 +1.217187490112993E-01 +1.217187470603980E-01 +1.217187460799320E-01 +1.217187452065155E-01 +1.217187450467684E-01 +1.217187447157329E-01 +1.217187414013503E-01
+6.292522289826234E-02 +6.187227443099456E-02 +6.179045918843502E-02 +6.177778307017123E-02 +6.177501810590975E-02 +6.177421602813368E-02 +6.177393786235793E-02 +6.177381187354133E-02 +6.177376519244327E-02 +6.177374106131225E-02 +6.177372980091637E-02 +6.177372421326757E-02 +6.177372092535095E-02 +6.177371904218502E-02 +6.177371822250161E-02 +6.177371735982750E-02 +6.177371739094935E-02 +6.177371680028307E-02 +6.177371650653703E-02 +6.177371461400771E-02
+2.672992607953699E-02 +2.625020753639212E-02 +2.621319807373249E-02 +2.620746973322080E-02 +2.620622931005005E-02 +2.620587335735472E-02 +2.620574930781740E-02 +2.620569343645116E-02 +2.620567269557686E-02 +2.620566194229671E-02 +2.620565699866022E-02 +2.620565441158174E-02 +2.620565295582118E-02 +2.620565210303445E-02 +2.620565158059884E-02 +2.620565129993502E-02 +2.620565108445577E-02 +2.620565102367972E-02 +2.620565097405141E-02 +2.620565008423616E-02
+9.638071623370242E-03 +9.462624929388139E-03 +9.449222572771178E-03 +9.447132444490188E-03 +9.446689817476492E-03 +9.446562301774084E-03 +9.446517345042203E-03 +9.446497408221385E-03 +9.446489931101403E-03 +9.446486003911113E-03 +9.446484196775157E-03 +9.446483370123073E-03 +9.446482775554923E-03 +9.446482490201790E-03 +9.446482247727603E-03 +9.446482206025232E-03 +9.446482021188416E-03 +9.446482092681320E-03 +9.446482091591683E-03 +9.446481745874135E-03
+3.005678266797555E-03 +2.954142458310429E-03 +2.950259415448530E-03 +2.949658502713693E-03 +2.949532487223360E-03 +2.949496471640803E-03 +2.949483622639116E-03 +2.949477879695761E-03 +2.949475614476081E-03 +2.949474575450002E-03 +2.949474040196576E-03 +2.949473738678687E-03 +2.949473680422943E-03 +2.949473573763078E-03 +2.949473512990568E-03 +2.949473499700068E-03 +2.949473463601411E-03 +2.949473467840797E-03 +2.949473459943596E-03 +2.949473349671051E-03
+8.233922093440727E-04 +8.118044158502373E-04 +8.110653672094394E-04 +8.109596609817110E-04 +8.109381177997455E-04 +8.109322270221188E-04 +8.109296639571177E-04 +8.109288019487204E-04 +8.109284065778159E-04 +8.109281483502082E-04 +8.109280307847316E-04 +8.109280371174776E-04 +8.109279413592001E-04 +8.109279425964561E-04 +8.109279428362714E-04 +8.109279313605792E-04 +8.109279501275858E-04 +8.109279269176358E-04 +8.109279191662553E-04 +8.109278897889780E-04
+1.997298269889470E-04 +1.988867579746249E-04 +1.989881214534824E-04 +1.990057687486490E-04 +1.990115275252142E-04 +1.990134839258360E-04 +1.990137825030034E-04 +1.990139965765407E-04 +1.990140234252382E-04 +1.990141150630545E-04 +1.990141159043905E-04 +1.990140843797379E-04 +1.990141384890994E-04 +1.990141237784115E-04 +1.990141312334269E-04 +1.990141253594922E-04 +1.990141428583633E-04 +1.990141267183128E-04 +1.990141229353493E-04 +1.990141162961238E-04
+4.229401459367908E-05 +4.392393569262220E-05 +4.404265207322496E-05 +4.407469302054932E-05 +4.408155718463124E-05 +4.408459676486702E-05 +4.408542411096715E-05 +4.408586299229402E-05 +4.408596845902362E-05 +4.408606048358463E-05 +4.408607503976131E-05 +4.408610356501481E-05 +4.408609826410451E-05 +4.408610295019820E-05 +4.408610780810371E-05 +4.408610613498702E-05 +4.408611416162306E-05 +4.408610764811172E-05 +4.408610638775484E-05 +4.408610517829381E-05
+7.756445476881905E-06 +8.780176678001702E-06 +8.863121150318206E-06 +8.888895085165988E-06 +8.894024878226125E-06 +8.896276994330695E-06 +8.896815001632987E-06 +8.897168336678496E-06 +8.897293720281854E-06 +8.897355370358267E-06 +8.897372278031034E-06 +8.897390037505470E-06 +8.897395161439059E-06 +8.897397200396034E-06 +8.897399489864515E-06 +8.897399768760352E-06 +8.897402688899575E-06 +8.897400851671785E-06 +8.897400549831912E-06 +8.897400517884005E-06
+1.013988763762574E-06 +1.566407102518050E-06 +1.628489621087859E-06 +1.643228019605375E-06 +1.646943975341039E-06 +1.647986700704490E-06 +1.648338997258939E-06 +1.648580792391621E-06 +1.648637824089304E-06 +1.648696989560268E-06 +1.648711722388828E-06 +1.648717505557896E-06 +1.648729195736127E-06 +1.648729301378297E-06 +1.648730985314656E-06 +1.648731534644081E-06 +1.648732370071242E-06 +1.648732065572368E-06 +1.648732056813086E-06 +1.648732215668350E-06
+0.000000000000000E+00 +2.474444951436765E-07 +2.694954534574137E-07 +2.793547717116341E-07 +2.809030440068045E-07 +2.819304798032532E-07 +2.821792729922357E-07 +2.822876338952724E-07 +2.823177504159822E-07 +2.823522959263960E-07 +2.823631763828141E-07 +2.823756129225927E-07 +2.823768906938519E-07 +2.823793890703392E-07 +2.823804052181329E-07 +2.823809081433100E-07 +2.823812363070131E-07 +2.823812054798536E-07 +2.823812678648724E-07 +2.823814151502496E-07
+0.000000000000000E+00 +2.912464242051100E-08 +3.982158251897214E-08 +4.311137590501356E-08 +4.386572598355489E-08 +4.468034003381731E-08 +4.481858479637058E-08 +4.489593008127830E-08 +4.492058447888738E-08 +4.494135398156486E-08 +4.494434053336095E-08 +4.494963143745404E-08 +4.495275975549034E-08 +4.495461294406355E-08 +4.495514982046226E-08 +4.495582548784897E-08 +4.495590552664954E-08 +4.495596138072931E-08 +4.495601804296014E-08 +4.495610432837028E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.461731290096736E-09 +5.982466834447545E-09 +6.158728460688443E-09 +6.490431852061365E-09 +6.598986901196375E-09 +6.651111058540293E-09 +6.664069169279268E-09 +6.674109382669402E-09 +6.677419474799602E-09 +6.680847268777325E-09 +6.682914420583616E-09 +6.684627966115195E-09 +6.684897068589297E-09 +6.685471815243066E-09 +6.685540141447787E-09 +6.685615232285767E-09 +6.685632595190870E-09 +6.685690488751192E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.393824888821450E-10 +6.414851798488635E-10 +8.401959987532139E-10 +8.721388511333321E-10 +9.087153472393458E-10 +9.148003148118168E-10 +9.269572568010297E-10 +9.286904997363331E-10 +9.295030273801521E-10 +9.313003434988272E-10 +9.318980338053449E-10 +9.322323528261744E-10 +9.325769931309859E-10 +9.326982209380257E-10 +9.327237174897328E-10 +9.327347881727446E-10 +9.327678601771625E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.644089771759528E-11 +8.696522600579649E-11 +1.111782070502136E-10 +1.150083152387320E-10 +1.188568362673984E-10 +1.197113019227765E-10 +1.205151127160111E-10 +1.216568668412875E-10 +1.220988076604027E-10 +1.222092716966378E-10 +1.222728158637438E-10 +1.224188664966022E-10 +1.225078973845918E-10 +1.225116148013416E-10 +1.225244238830760E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.095427586215233E-11 +1.091731627006743E-11 +1.392691651244787E-11 +1.392678879205352E-11 +1.433988444174409E-11 +1.474714711671737E-11 +1.483702985502685E-11 +1.493809175313598E-11 +1.505760176061570E-11 +1.514031090450703E-11 +1.516244060694604E-11 +1.517896881153596E-11 +1.520203125620955E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.314587939722530E-12 +1.313644919137149E-12 +1.305213822504130E-12 +1.656308303106767E-12 +1.648543299985509E-12 +1.697602292565744E-12 +1.654943441347526E-12 +1.665836157102751E-12 +1.760650865249544E-12 +1.757478434605486E-12 +1.777218453689228E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.474664151460234E-13 +1.475152806164024E-13 +1.472613209231871E-13 +1.514208002326819E-13 +1.520307299637645E-13 +1.794804828311482E-13 +1.842306034895475E-13 +1.944629415951560E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.636719681981827E-14 +1.559334618709656E-14 +1.511898980529044E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.36.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.550255781700662E-01 +6.500298163524568E-01 +6.496290761912994E-01 +6.495657238697310E-01 +6.495519038984501E-01 +6.495477220402073E-01 +6.495463195787643E-01 +6.495456817474946E-01 +6.495454338644945E-01 +6.495453171016504E-01 +6.495452567634110E-01 +6.495452273218968E-01 +6.495452097936106E-01 +6.495452005691295E-01 +6.495451947504467E-01 +6.495451919046094E-01 +6.495451894529801E-01 +6.495451879146672E-01 +6.495451874716560E-01 +6.495451863697544E-01
+1.765117302377082E-01 +1.782331494538864E-01 +1.783721177240497E-01 +1.783940404771631E-01 +1.783988036907787E-01 +1.784002532267328E-01 +1.784007374808158E-01 +1.784009570983492E-01 +1.784010426889782E-01 +1.784010823720230E-01 +1.784011032161845E-01 +1.784011130974248E-01 +1.784011193860315E-01 +1.784011225621957E-01 +1.784011246789133E-01 +1.784011255811332E-01 +1.784011264906913E-01 +1.784011269482533E-01 +1.784011269739923E-01 +1.784011273928045E-01
+9.463309762774665E-02 +9.620520871480022E-02 +9.633189901942146E-02 +9.635189125072788E-02 +9.635626469947005E-02 +9.635757890224626E-02 +9.635802063779789E-02 +9.635822131211282E-02 +9.635829976390493E-02 +9.635833666010865E-02 +9.635835561824087E-02 +9.635836502839440E-02 +9.635837054596889E-02 +9.635837339436443E-02 +9.635837498894383E-02 +9.635837615760734E-02 +9.635837644542622E-02 +9.635837710557837E-02 +9.635837755450852E-02 +9.635837794184791E-02
+4.573359556620357E-02 +4.668137685684343E-02 +4.675756002948668E-02 +4.676961848832526E-02 +4.677225692527556E-02 +4.677305280435499E-02 +4.677332071018731E-02 +4.677344246631855E-02 +4.677348982873566E-02 +4.677351235118207E-02 +4.677352393961233E-02 +4.677352960792724E-02 +4.677353283008419E-02 +4.677353462901382E-02 +4.677353613873105E-02 +4.677353627247105E-02 +4.677353747394404E-02 +4.677353756905909E-02 +4.677353720340115E-02 +4.677353737031605E-02
+1.878396161579221E-02 +1.923681236460494E-02 +1.927278235903955E-02 +1.927852084220832E-02 +1.927977241372869E-02 +1.928015424930369E-02 +1.928028252700608E-02 +1.928034085678880E-02 +1.928036342202811E-02 +1.928037422839364E-02 +1.928037972484416E-02 +1.928038246777724E-02 +1.928038402109648E-02 +1.928038484730413E-02 +1.928038517497225E-02 +1.928038561410437E-02 +1.928038565151191E-02 +1.928038585085757E-02 +1.928038606393227E-02 +1.928038613038126E-02
+6.603675781448996E-03 +6.789699837222631E-03 +6.804022612130546E-03 +6.806314458603836E-03 +6.806814710530395E-03 +6.806967340806804E-03 +6.807018714535798E-03 +6.807042054888472E-03 +6.807051044296475E-03 +6.807055353991198E-03 +6.807057560276123E-03 +6.807058655435691E-03 +6.807059225271598E-03 +6.807059619150778E-03 +6.807059697671349E-03 +6.807059922479716E-03 +6.807059791278121E-03 +6.807059919646775E-03 +6.807060096703019E-03 +6.807060132194476E-03
+2.015552934280602E-03 +2.085070275411712E-03 +2.090309660981584E-03 +2.091123775748642E-03 +2.091301678197460E-03 +2.091356149600756E-03 +2.091374037793193E-03 +2.091382484699230E-03 +2.091385631986596E-03 +2.091387151426170E-03 +2.091387932221460E-03 +2.091388319956866E-03 +2.091388563881734E-03 +2.091388665410472E-03 +2.091388749603551E-03 +2.091388773514317E-03 +2.091388794335836E-03 +2.091388818146036E-03 +2.091388831666419E-03 +2.091388848646904E-03
+5.388493652394617E-04 +5.652445287252464E-04 +5.671471888991959E-04 +5.674497895420431E-04 +5.675124453774564E-04 +5.675313372673071E-04 +5.675374649639479E-04 +5.675404705470270E-04 +5.675414825937597E-04 +5.675420237233634E-04 +5.675422862559089E-04 +5.675424136705208E-04 +5.675424833280165E-04 +5.675425347842889E-04 +5.675425955784654E-04 +5.675425709483661E-04 +5.675426333120046E-04 +5.675426225526099E-04 +5.675425891067319E-04 +5.675425956152943E-04
+1.252557316795905E-04 +1.369011870676801E-04 +1.376089465020171E-04 +1.377308295778324E-04 +1.377574428834140E-04 +1.377645579165227E-04 +1.377668317453631E-04 +1.377681183803822E-04 +1.377684705744796E-04 +1.377686977045122E-04 +1.377687805072355E-04 +1.377688362003799E-04 +1.377688552429652E-04 +1.377688728906192E-04 +1.377689019894813E-04 +1.377688853590602E-04 +1.377689243756115E-04 +1.377689145433322E-04 +1.377688913054786E-04 +1.377688933847773E-04
+2.523350147516087E-05 +2.980946411100221E-05 +3.017307579924729E-05 +3.021552657404888E-05 +3.022865029948960E-05 +3.023209680024388E-05 +3.023325806911435E-05 +3.023386202784229E-05 +3.023401785500799E-05 +3.023412733832194E-05 +3.023417655564365E-05 +3.023420294595648E-05 +3.023421934247556E-05 +3.023422091231188E-05 +3.023423187075749E-05 +3.023422591518417E-05 +3.023424198114232E-05 +3.023423774729801E-05 +3.023422829807543E-05 +3.023422894269920E-05
+3.469468351770182E-06 +5.786708787048460E-06 +6.017897768288598E-06 +6.044717226467939E-06 +6.049126052409382E-06 +6.050845821207506E-06 +6.051532475673568E-06 +6.051901851352464E-06 +6.051995582485783E-06 +6.052064073471742E-06 +6.052087064395961E-06 +6.052102025650115E-06 +6.052114630007298E-06 +6.052114772313409E-06 +6.052118653864561E-06 +6.052117444658854E-06 +6.052122561587733E-06 +6.052121320209777E-06 +6.052118447690155E-06 +6.052118693233206E-06
+0.000000000000000E+00 +1.000810300261432E-06 +1.090099893398920E-06 +1.108716812508739E-06 +1.112021951857060E-06 +1.112778049373920E-06 +1.113040120706053E-06 +1.113240119936954E-06 +1.113313611687895E-06 +1.113354392768014E-06 +1.113369270175378E-06 +1.113381189741552E-06 +1.113385136179545E-06 +1.113388301992557E-06 +1.113389610397988E-06 +1.113389935082613E-06 +1.113391489372137E-06 +1.113391245874776E-06 +1.113390573411244E-06 +1.113390699155230E-06
+0.000000000000000E+00 +1.234457902849079E-07 +1.747094296552330E-07 +1.861870583073621E-07 +1.884608961107505E-07 +1.891201576425845E-07 +1.893155112997793E-07 +1.893731101099221E-07 +1.894053659880525E-07 +1.894286923649218E-07 +1.894424468453230E-07 +1.894496212301833E-07 +1.894548498999558E-07 +1.894565154064274E-07 +1.894571299620121E-07 +1.894574294820265E-07 +1.894580613633244E-07 +1.894580742807461E-07 +1.894579905803486E-07 +1.894580913262123E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.048529129349828E-08 +2.794888988454197E-08 +2.924697847137901E-08 +2.968472456106232E-08 +2.987631542293553E-08 +2.994145906112412E-08 +2.996207368869351E-08 +2.996623955701149E-08 +2.997517817954311E-08 +2.998001255915310E-08 +2.998300111012360E-08 +2.998461463881108E-08 +2.998500012389679E-08 +2.998527849821641E-08 +2.998546450682891E-08 +2.998549172139834E-08 +2.998553423033876E-08 +2.998562598167932E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.121801121432728E-09 +4.146749277171461E-09 +4.285328869013298E-09 +4.354275948113856E-09 +4.398305394318343E-09 +4.420089032415597E-09 +4.425696368039272E-09 +4.428713813347586E-09 +4.432538560747564E-09 +4.434046397849987E-09 +4.434625093488395E-09 +4.434668389830278E-09 +4.434919543957456E-09 +4.435272968560395E-09 +4.435403151799942E-09 +4.435417487754481E-09 +4.435467379014313E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.423486059373358E-10 +5.387245258497219E-10 +5.804031144302854E-10 +5.968014348964114E-10 +6.038873093133560E-10 +6.091723772789967E-10 +6.113338702186824E-10 +6.135093689489930E-10 +6.144975663245345E-10 +6.152161681185957E-10 +6.153674592236127E-10 +6.154941161126388E-10 +6.157455600132205E-10 +6.157832204542682E-10 +6.157507953264853E-10 +6.157557010206996E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.193137516143774E-11 +5.921003079035662E-11 +7.146026417020036E-11 +7.646812673666758E-11 +7.664783184362309E-11 +7.830464768726921E-11 +7.903876712086707E-11 +7.949275436830497E-11 +7.999530855237184E-11 +8.002275563137845E-11 +8.034982139306725E-11 +8.042559883827986E-11 +8.048177979313729E-11 +8.050372175439675E-11 +8.052400328486149E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.254314595481368E-12 +7.457909352946846E-12 +7.510977056350973E-12 +8.920619101188900E-12 +9.532160482152669E-12 +9.559306910227997E-12 +9.658295176060907E-12 +9.679189593090260E-12 +9.749632790896061E-12 +9.917695299671028E-12 +9.913599653202216E-12 +9.912645941177558E-12 +9.944393862004976E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.314854670393011E-13 +8.823211531912041E-13 +8.817445994361059E-13 +1.045397606931773E-12 +1.057568585548923E-12 +1.129379281174252E-12 +1.095001294563014E-12 +1.102321324409828E-12 +1.143903299873409E-12 +1.156831153327158E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.096743132481306E-14 +6.956002368847979E-14 +9.781081537371654E-14 +1.032287328208343E-13 +1.015014785663618E-13 +1.167847782997380E-13 +1.191241032493590E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.324309902530144E-15 +7.021150385609921E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.36.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.550133264022975E-01 +6.500319254958830E-01 +6.496291143021465E-01 +6.495656810397527E-01 +6.495518961436303E-01 +6.495477221510073E-01 +6.495463181158607E-01 +6.495456818760819E-01 +6.495454336105517E-01 +6.495453170432839E-01 +6.495452568394715E-01 +6.495452270319548E-01 +6.495452101211981E-01 +6.495452003836442E-01 +6.495451946814046E-01 +6.495451914653142E-01 +6.495451891701861E-01 +6.495451882148660E-01 +6.495451872717656E-01 +6.495451706213443E-01
+1.765157562590742E-01 +1.782324025809035E-01 +1.783721013705206E-01 +1.783940530388020E-01 +1.783988060589446E-01 +1.784002532140830E-01 +1.784007380397016E-01 +1.784009571429386E-01 +1.784010427827075E-01 +1.784010824425566E-01 +1.784011030483340E-01 +1.784011133440865E-01 +1.784011192848786E-01 +1.784011226822003E-01 +1.784011245704515E-01 +1.784011256291660E-01 +1.784011263880614E-01 +1.784011270954785E-01 +1.784011270734583E-01 +1.784011329806083E-01
+9.463694265412194E-02 +9.620451653910869E-02 +9.633188783364022E-02 +9.635190671755660E-02 +9.635626698841468E-02 +9.635757896497986E-02 +9.635802115810575E-02 +9.635822126568072E-02 +9.635829982330037E-02 +9.635833668017268E-02 +9.635835573401039E-02 +9.635836510025596E-02 +9.635837033453108E-02 +9.635837348129686E-02 +9.635837537158337E-02 +9.635837633734741E-02 +9.635837703428551E-02 +9.635837703752395E-02 +9.635837761756157E-02 +9.635838297298886E-02
+4.573609759432699E-02 +4.668098952314060E-02 +4.675755258654764E-02 +4.676962776518441E-02 +4.677225894842772E-02 +4.677305280232647E-02 +4.677332097171510E-02 +4.677344241614045E-02 +4.677348989045728E-02 +4.677351234700167E-02 +4.677352381081728E-02 +4.677352960837218E-02 +4.677353285152420E-02 +4.677353456472517E-02 +4.677353557020576E-02 +4.677353651032410E-02 +4.677353684451069E-02 +4.677353716109359E-02 +4.677353728956606E-02 +4.677354034930890E-02
+1.878509918080111E-02 +1.923663609326940E-02 +1.927278012592984E-02 +1.927852383811965E-02 +1.927977291874787E-02 +1.928015417034352E-02 +1.928028263239765E-02 +1.928034081931961E-02 +1.928036344255536E-02 +1.928037422328231E-02 +1.928037982233900E-02 +1.928038245412792E-02 +1.928038396065492E-02 +1.928038488927230E-02 +1.928038546974593E-02 +1.928038559183428E-02 +1.928038590555800E-02 +1.928038591168889E-02 +1.928038601363687E-02 +1.928038751563666E-02
+6.604156066918412E-03 +6.789633015386989E-03 +6.804022649470124E-03 +6.806316954662672E-03 +6.806815165777885E-03 +6.806967280869040E-03 +6.807018721976443E-03 +6.807042018557460E-03 +6.807051053455048E-03 +6.807055336356813E-03 +6.807057598588080E-03 +6.807058646848618E-03 +6.807059246037291E-03 +6.807059641436668E-03 +6.807059887335500E-03 +6.807059890130439E-03 +6.807060043395329E-03 +6.807059985233618E-03 +6.807060071829458E-03 +6.807060660077316E-03
+2.015773649682679E-03 +2.085021492045444E-03 +2.090308657287657E-03 +2.091123498696846E-03 +2.091301697466373E-03 +2.091356125745583E-03 +2.091374046915733E-03 +2.091382476849848E-03 +2.091385636523157E-03 +2.091387128076218E-03 +2.091387925757890E-03 +2.091388313016853E-03 +2.091388538816001E-03 +2.091388659441082E-03 +2.091388731548267E-03 +2.091388777327805E-03 +2.091388816230497E-03 +2.091388793925929E-03 +2.091388838924558E-03 +2.091389020486268E-03
+5.388925635896732E-04 +5.652629266433842E-04 +5.671476512474967E-04 +5.674501314299049E-04 +5.675124962035907E-04 +5.675313487405992E-04 +5.675374612089481E-04 +5.675404688953821E-04 +5.675414855722258E-04 +5.675420265672693E-04 +5.675422750655767E-04 +5.675424165404722E-04 +5.675424988681333E-04 +5.675425256791967E-04 +5.675425400465156E-04 +5.675425829237148E-04 +5.675425850470800E-04 +5.675425833887315E-04 +5.675425997879545E-04 +5.675426447782441E-04
+1.252570627484112E-04 +1.368927549328817E-04 +1.376085634169714E-04 +1.377307492324323E-04 +1.377575286758221E-04 +1.377645376907461E-04 +1.377668358083388E-04 +1.377681209999287E-04 +1.377684726412561E-04 +1.377686941320929E-04 +1.377687735000977E-04 +1.377688325065215E-04 +1.377688640825773E-04 +1.377688683523646E-04 +1.377688704852696E-04 +1.377688926449212E-04 +1.377688902470219E-04 +1.377688922201462E-04 +1.377688968686267E-04 +1.377689060040293E-04
+2.523041857562177E-05 +2.980755306152579E-05 +3.017308201748603E-05 +3.021556348463448E-05 +3.022860952463873E-05 +3.023213371071802E-05 +3.023325731239879E-05 +3.023386785608876E-05 +3.023401743008636E-05 +3.023414282258144E-05 +3.023417296926574E-05 +3.023420364523999E-05 +3.023421940796360E-05 +3.023421943266045E-05 +3.023422019700136E-05 +3.023422896660743E-05 +3.023422790227997E-05 +3.023422910407370E-05 +3.023423030705216E-05 +3.023423188173756E-05
+3.468147869349099E-06 +5.787447010685154E-06 +6.017858720876665E-06 +6.044738183830338E-06 +6.049118892317283E-06 +6.050814577650695E-06 +6.051538319631141E-06 +6.051900939207385E-06 +6.051996028114757E-06 +6.052063838405394E-06 +6.052085887308237E-06 +6.052103218495935E-06 +6.052114325293396E-06 +6.052114706706844E-06 +6.052115290927422E-06 +6.052118343941634E-06 +6.052118166954433E-06 +6.052118676801719E-06 +6.052119035802623E-06 +6.052119320231498E-06
+0.000000000000000E+00 +1.001060752117302E-06 +1.090116511510769E-06 +1.108717335658235E-06 +1.112037580363693E-06 +1.112792151626859E-06 +1.113037684270759E-06 +1.113242184400334E-06 +1.113313779873579E-06 +1.113355762875076E-06 +1.113367748704484E-06 +1.113379829628130E-06 +1.113387734484473E-06 +1.113388272533304E-06 +1.113388794057529E-06 +1.113390291398395E-06 +1.113390443973096E-06 +1.113390585206261E-06 +1.113390737233479E-06 +1.113390820473221E-06
+0.000000000000000E+00 +1.235178362467032E-07 +1.747159800728818E-07 +1.861786318175066E-07 +1.884508174491627E-07 +1.891109659726091E-07 +1.893104851047623E-07 +1.893706109644292E-07 +1.894050875420400E-07 +1.894319398877636E-07 +1.894425184624956E-07 +1.894500562803826E-07 +1.894557117435256E-07 +1.894564978743367E-07 +1.894570075781329E-07 +1.894577833165460E-07 +1.894578020730728E-07 +1.894579147919732E-07 +1.894580253497529E-07 +1.894581091935286E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.048656295558308E-08 +2.794785206007862E-08 +2.924749793215102E-08 +2.968655968566468E-08 +2.987947541525297E-08 +2.994096381485812E-08 +2.996209475152554E-08 +2.996747354142191E-08 +2.997448096830827E-08 +2.998000427671735E-08 +2.998325101786787E-08 +2.998450076498264E-08 +2.998495956870337E-08 +2.998533125337834E-08 +2.998553947780785E-08 +2.998547400951597E-08 +2.998556839127653E-08 +2.998561934565425E-08
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.121052744135543E-09 +4.146700979261841E-09 +4.285564800456533E-09 +4.353020989060025E-09 +4.398431219987783E-09 +4.419905565094602E-09 +4.423009870119001E-09 +4.429200995679707E-09 +4.432538544135744E-09 +4.434027179986843E-09 +4.434546123766097E-09 +4.434673039015998E-09 +4.435261580677783E-09 +4.435250695340195E-09 +4.435387819440952E-09 +4.435449080218850E-09 +4.435473667313521E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.426907889230921E-10 +5.387744925496330E-10 +5.808401866211205E-10 +5.967769258731242E-10 +6.039258664137842E-10 +6.095976729769451E-10 +6.114211016490321E-10 +6.134811525436072E-10 +6.149729964662827E-10 +6.152207415135430E-10 +6.153694778158113E-10 +6.155827236401160E-10 +6.157564611149452E-10 +6.157962634372999E-10 +6.157589629638826E-10 +6.157496370005587E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.188734603695018E-11 +5.914979250463034E-11 +7.150592841915207E-11 +7.648711913130764E-11 +7.652879868444973E-11 +7.827720227660205E-11 +7.903725519635823E-11 +7.959313375989519E-11 +7.996062860355550E-11 +8.002332282457824E-11 +8.034626228812284E-11 +8.047017510026416E-11 +8.046836586048881E-11 +8.050081561444681E-11 +8.052375238493387E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.247151019223420E-12 +7.449207168433966E-12 +7.542355055723322E-12 +8.932636460617321E-12 +9.546244700322695E-12 +9.439254961371389E-12 +9.671965468552556E-12 +9.681516051214691E-12 +9.845728563131812E-12 +9.897312596448220E-12 +9.921324619087351E-12 +9.907617654588614E-12 +9.940327734658498E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.275336138813506E-13 +8.784909694955070E-13 +8.972139809620891E-13 +1.047976651261574E-12 +1.055384157201452E-12 +1.100622099420290E-12 +1.124227442188682E-12 +1.097917321501283E-12 +1.140436071565611E-12 +1.157930433624878E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.167952042657000E-14 +6.984505708113328E-14 +9.963763700398638E-14 +9.541378181843213E-14 +1.027091683998435E-13 +1.167261681860501E-13 +1.218430529245453E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.628588843287461E-15 +7.652838712343546E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.37.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.657243674862005E-01 +5.704647858542844E-01 +5.708481096837157E-01 +5.709079187159587E-01 +5.709208926948490E-01 +5.709247882092416E-01 +5.709261310506474E-01 +5.709267650623852E-01 +5.709269889450668E-01 +5.709271076661573E-01 +5.709271611990067E-01 +5.709271891075832E-01 +5.709272040990792E-01 +5.709272127188846E-01 +5.709272183675657E-01 +5.709272215392813E-01 +5.709272232104996E-01 +5.709272245891751E-01 +5.709272251797566E-01 +5.709272258247209E-01
+2.082503962612938E-01 +2.065538609153637E-01 +2.064157065226489E-01 +2.063938970434749E-01 +2.063891877624899E-01 +2.063877579340923E-01 +2.063872674154590E-01 +2.063870371758425E-01 +2.063869548232732E-01 +2.063869117738126E-01 +2.063868918699158E-01 +2.063868816422511E-01 +2.063868760118436E-01 +2.063868730340343E-01 +2.063868710248030E-01 +2.063868700777674E-01 +2.063868691172702E-01 +2.063868686776281E-01 +2.063868685424297E-01 +2.063868681536982E-01
+1.231712318193926E-01 +1.216390165453108E-01 +1.215150894898912E-01 +1.214957816081148E-01 +1.214915734951156E-01 +1.214903134530666E-01 +1.214898788698627E-01 +1.214896726186369E-01 +1.214896002433925E-01 +1.214895619844556E-01 +1.214895447322120E-01 +1.214895356627875E-01 +1.214895310881876E-01 +1.214895280909651E-01 +1.214895262246028E-01 +1.214895242980949E-01 +1.214895248114559E-01 +1.214895242519917E-01 +1.214895240821866E-01 +1.214895239887799E-01
+6.262385073862825E-02 +6.172123829936212E-02 +6.164860451486595E-02 +6.163736060469395E-02 +6.163490879496410E-02 +6.163418032479431E-02 +6.163392825712281E-02 +6.163380902950209E-02 +6.163376723024186E-02 +6.163374483160609E-02 +6.163373498014058E-02 +6.163372974389838E-02 +6.163372665026328E-02 +6.163372529483854E-02 +6.163372424494958E-02 +6.163372525001706E-02 +6.163372330993035E-02 +6.163372326927584E-02 +6.163372289859144E-02 +6.163372275386902E-02
+2.658955279144849E-02 +2.617897454688388E-02 +2.614608050764416E-02 +2.614101444114080E-02 +2.613992037463867E-02 +2.613959414496634E-02 +2.613948174037355E-02 +2.613942849216280E-02 +2.613940996823760E-02 +2.613939978522826E-02 +2.613939539141926E-02 +2.613939307001484E-02 +2.613939193016572E-02 +2.613939104580896E-02 +2.613939054832854E-02 +2.613938963669891E-02 +2.613939013605687E-02 +2.613938991994653E-02 +2.613938999156828E-02 +2.613938997697956E-02
+9.584582982387208E-03 +9.435024401848320E-03 +9.423128140937317E-03 +9.421283433822149E-03 +9.420885480553432E-03 +9.420768551022654E-03 +9.420727537689732E-03 +9.420708208157111E-03 +9.420701447492167E-03 +9.420697795169733E-03 +9.420696168501609E-03 +9.420695348196300E-03 +9.420694968818337E-03 +9.420694619416359E-03 +9.420694438285278E-03 +9.420693789944092E-03 +9.420694301707503E-03 +9.420694179620381E-03 +9.420694248854262E-03 +9.420694246231692E-03
+2.988303067969245E-03 +2.945111162154908E-03 +2.941641553506462E-03 +2.941104016280829E-03 +2.940991920550406E-03 +2.940957811015530E-03 +2.940945652069684E-03 +2.940939998153385E-03 +2.940938029230466E-03 +2.940936908849622E-03 +2.940936418662877E-03 +2.940936184622802E-03 +2.940936063633815E-03 +2.940935978983866E-03 +2.940935931274436E-03 +2.940935906308321E-03 +2.940935895861698E-03 +2.940935873980064E-03 +2.940935865024307E-03 +2.940935861842512E-03
+8.184682892262273E-04 +8.092569287441561E-04 +8.085935979366091E-04 +8.084997365707552E-04 +8.084779874850184E-04 +8.084714755273503E-04 +8.084688264480519E-04 +8.084677881374804E-04 +8.084674067360165E-04 +8.084671488859328E-04 +8.084670442695262E-04 +8.084669951569970E-04 +8.084669499730841E-04 +8.084669525465835E-04 +8.084669459339769E-04 +8.084670830745364E-04 +8.084669393560459E-04 +8.084669473673455E-04 +8.084669224413282E-04 +8.084669222341708E-04
+1.985307987336196E-04 +1.983332432437371E-04 +1.983704989754032E-04 +1.983811127203290E-04 +1.983847623536066E-04 +1.983854492398214E-04 +1.983856545717287E-04 +1.983857499480630E-04 +1.983857212721133E-04 +1.983857761348252E-04 +1.983857819109857E-04 +1.983857791615320E-04 +1.983857641462459E-04 +1.983857773211732E-04 +1.983857788179574E-04 +1.983858697700232E-04 +1.983857787720240E-04 +1.983857864737558E-04 +1.983857718456071E-04 +1.983857728683106E-04
+4.202532815807959E-05 +4.380173588745451E-05 +4.390272297388416E-05 +4.393308978994437E-05 +4.393882192927966E-05 +4.394095024017636E-05 +4.394163629283188E-05 +4.394192094233851E-05 +4.394205250703818E-05 +4.394205884596801E-05 +4.394208043558605E-05 +4.394209503447048E-05 +4.394209179863931E-05 +4.394209724921565E-05 +4.394209965954898E-05 +4.394213681514866E-05 +4.394210066376954E-05 +4.394210415185544E-05 +4.394209853838465E-05 +4.394209935270113E-05
+7.687195935268338E-06 +8.758193406389585E-06 +8.835619157283148E-06 +8.860025719164377E-06 +8.864798885899252E-06 +8.866472984039451E-06 +8.867050644069789E-06 +8.867301342757862E-06 +8.867366097503827E-06 +8.867419161566903E-06 +8.867441473748585E-06 +8.867450645144231E-06 +8.867452847895330E-06 +8.867456402221160E-06 +8.867458115749927E-06 +8.867469941032765E-06 +8.867459043531014E-06 +8.867460261662284E-06 +8.867458684782671E-06 +8.867459079271207E-06
+1.003240619578232E-06 +1.562838536702288E-06 +1.624162107473123E-06 +1.637987410930572E-06 +1.641734013099771E-06 +1.642366974524423E-06 +1.642763177916276E-06 +1.642915190168714E-06 +1.642973238668544E-06 +1.643000265339729E-06 +1.643019795816637E-06 +1.643031898445607E-06 +1.643032158412971E-06 +1.643033323240156E-06 +1.643034182008200E-06 +1.643037561636276E-06 +1.643034790180537E-06 +1.643035198661761E-06 +1.643034954436630E-06 +1.643035110124742E-06
+0.000000000000000E+00 +2.463260506928961E-07 +2.689028436084460E-07 +2.785743278763608E-07 +2.803834514649458E-07 +2.809358966852999E-07 +2.812146566218563E-07 +2.813129771460830E-07 +2.813335317613956E-07 +2.813627643094740E-07 +2.813708018787342E-07 +2.813760635734540E-07 +2.813799296323959E-07 +2.813808089253455E-07 +2.813816429272169E-07 +2.813824256868590E-07 +2.813819133928171E-07 +2.813820720609279E-07 +2.813820995504135E-07 +2.813821509823026E-07
+0.000000000000000E+00 +2.900893039176540E-08 +3.963955237603976E-08 +4.301544036413010E-08 +4.415470374534601E-08 +4.453599753346587E-08 +4.470115680324635E-08 +4.475151225369393E-08 +4.476846200750021E-08 +4.477843151944290E-08 +4.478490604610581E-08 +4.479072706498863E-08 +4.479154612429363E-08 +4.479256714949111E-08 +4.479305400867988E-08 +4.479343114537269E-08 +4.479337998072521E-08 +4.479348480314276E-08 +4.479350506564175E-08 +4.479355092322410E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.443235459544677E-09 +5.957593304182910E-09 +6.189452898210825E-09 +6.460401482851559E-09 +6.608110051037526E-09 +6.637290264175834E-09 +6.646044410773768E-09 +6.652462681927650E-09 +6.655072376578244E-09 +6.658399742724639E-09 +6.659457650865665E-09 +6.660115427319402E-09 +6.660949858671714E-09 +6.660970288133177E-09 +6.660964004861253E-09 +6.660995434136952E-09 +6.661033110534017E-09 +6.661041626361133E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.369308279391292E-10 +6.445320819641954E-10 +8.389712078049609E-10 +8.999177830902304E-10 +9.125489499346439E-10 +9.187934481011686E-10 +9.239962991745839E-10 +9.257386085306414E-10 +9.272053725221138E-10 +9.281864978627551E-10 +9.284911515102934E-10 +9.290893043887906E-10 +9.290366246463913E-10 +9.292287297300051E-10 +9.292340947763534E-10 +9.292511631592272E-10 +9.292619056600482E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.554114166609281E-11 +1.109666220677380E-10 +1.143346417359734E-10 +1.154577538494372E-10 +1.185775541092564E-10 +1.200991573946851E-10 +1.207088233826100E-10 +1.214221640597126E-10 +1.216367275958626E-10 +1.218986916201647E-10 +1.219528211691519E-10 +1.220296199159197E-10 +1.220469351220087E-10 +1.220824705228410E-10 +1.220771820687618E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.082416085358308E-11 +1.090517587297681E-11 +1.090902414469372E-11 +1.385460045223444E-11 +1.431201399534625E-11 +1.431299954971420E-11 +1.470314146098064E-11 +1.479452186707490E-11 +1.500160767442954E-11 +1.506083797316927E-11 +1.510549583681093E-11 +1.511515243357590E-11 +1.513813069195686E-11 +1.514135288827054E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.306165058654529E-12 +1.300091434518637E-12 +1.312774933088207E-12 +1.645848180483350E-12 +1.634962968956528E-12 +1.682249659069856E-12 +1.668684495365809E-12 +1.743345917909117E-12 +1.751293346464866E-12 +1.775308445219861E-12 +1.771784815308784E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.465285542572463E-13 +1.486268962935356E-13 +1.433125811751267E-13 +1.499505074357039E-13 +1.845743158303809E-13 +1.820681728292630E-13 +1.932396668415430E-13 +1.951049584000351E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.528412503725483E-14 +1.572801072917550E-14 +1.553095536197492E-14 +1.505195418944251E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.37.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.657293131821944E-01 +5.704631071077877E-01 +5.708479784042619E-01 +5.709079340783662E-01 +5.709208982144220E-01 +5.709247872447606E-01 +5.709261332030240E-01 +5.709267655041909E-01 +5.709269887848087E-01 +5.709271077139647E-01 +5.709271612680858E-01 +5.709271892243336E-01 +5.709272039355490E-01 +5.709272130079862E-01 +5.709272183405142E-01 +5.709272209483394E-01 +5.709272234520323E-01 +5.709272247919680E-01 +5.709272254617144E-01 +5.709272371281991E-01
+2.082485654465603E-01 +2.065544468569877E-01 +2.064157650261979E-01 +2.063938911700157E-01 +2.063891853993440E-01 +2.063877583596638E-01 +2.063872665874763E-01 +2.063870370123123E-01 +2.063869548615399E-01 +2.063869118032171E-01 +2.063868917772113E-01 +2.063868815702259E-01 +2.063868762696505E-01 +2.063868729958536E-01 +2.063868711111536E-01 +2.063868701883027E-01 +2.063868691692996E-01 +2.063868687160763E-01 +2.063868682442201E-01 +2.063868641336822E-01
+1.231696770115835E-01 +1.216395617619026E-01 +1.215151413782505E-01 +1.214957771545083E-01 +1.214915724778167E-01 +1.214903137047843E-01 +1.214898783452493E-01 +1.214896725179734E-01 +1.214896003261231E-01 +1.214895619487812E-01 +1.214895447770533E-01 +1.214895356343859E-01 +1.214895308786081E-01 +1.214895279674353E-01 +1.214895259562319E-01 +1.214895253605722E-01 +1.214895247023857E-01 +1.214895242279227E-01 +1.214895241185406E-01 +1.214895202912050E-01
+6.262298137403485E-02 +6.172156204878576E-02 +6.164863036413482E-02 +6.163735605242895E-02 +6.163490796935894E-02 +6.163418046113832E-02 +6.163392784964467E-02 +6.163380885301822E-02 +6.163376725399725E-02 +6.163374483113652E-02 +6.163373497903411E-02 +6.163372974181915E-02 +6.163372693900795E-02 +6.163372520915306E-02 +6.163372483862935E-02 +6.163372368048736E-02 +6.163372324053885E-02 +6.163372296097013E-02 +6.163372286318169E-02 +6.163372075559313E-02
+2.658919673540783E-02 +2.617911173458974E-02 +2.614609421797775E-02 +2.614101566459323E-02 +2.613991892801626E-02 +2.613959427739999E-02 +2.613948148358820E-02 +2.613942851358883E-02 +2.613940996182807E-02 +2.613939976460227E-02 +2.613939536629246E-02 +2.613939306463245E-02 +2.613939178183477E-02 +2.613939102668589E-02 +2.613939028032522E-02 +2.613939035273322E-02 +2.613939008831680E-02 +2.613939002296857E-02 +2.613939000700595E-02 +2.613938894905741E-02
+9.584224738574501E-03 +9.435090984790501E-03 +9.423130156641913E-03 +9.421281715404217E-03 +9.420886374619018E-03 +9.420768554770162E-03 +9.420727447824493E-03 +9.420708222251450E-03 +9.420701494365786E-03 +9.420697770088970E-03 +9.420696185539302E-03 +9.420695345753786E-03 +9.420694915546890E-03 +9.420694607695967E-03 +9.420694233895801E-03 +9.420694365145735E-03 +9.420694266338228E-03 +9.420694235396191E-03 +9.420694240826519E-03 +9.420693836302126E-03
+2.988329974509538E-03 +2.945122595362474E-03 +2.941636418860539E-03 +2.941104272441908E-03 +2.940990873543122E-03 +2.940957798068388E-03 +2.940945624592965E-03 +2.940939982600415E-03 +2.940938002035961E-03 +2.940936894000348E-03 +2.940936400387850E-03 +2.940936185378322E-03 +2.940936034039606E-03 +2.940935971161919E-03 +2.940935928587977E-03 +2.940935899201022E-03 +2.940935876366188E-03 +2.940935854716878E-03 +2.940935861840259E-03 +2.940935742333297E-03
+8.184569790043816E-04 +8.092638542549882E-04 +8.085884973871880E-04 +8.084989016948071E-04 +8.084783495989877E-04 +8.084714966532399E-04 +8.084688156329555E-04 +8.084677774080799E-04 +8.084673755739830E-04 +8.084671495391883E-04 +8.084670539836835E-04 +8.084669951322392E-04 +8.084669927448314E-04 +8.084669497014171E-04 +8.084669920973979E-04 +8.084669336233803E-04 +8.084669309849119E-04 +8.084669203560153E-04 +8.084669263015661E-04 +8.084668965214053E-04
+1.985421321144645E-04 +1.983347238896081E-04 +1.983609433575987E-04 +1.983814756862657E-04 +1.983847269289245E-04 +1.983854533963433E-04 +1.983856496390302E-04 +1.983857411162438E-04 +1.983857874299245E-04 +1.983857810340669E-04 +1.983857805208575E-04 +1.983857797097323E-04 +1.983857675275796E-04 +1.983857765595884E-04 +1.983858079076139E-04 +1.983857754038482E-04 +1.983857758635899E-04 +1.983857722286050E-04 +1.983857758786755E-04 +1.983857688017427E-04
+4.202263351938499E-05 +4.380152192673273E-05 +4.390190926304193E-05 +4.393326229910358E-05 +4.393868833992655E-05 +4.394097601696122E-05 +4.394163282736501E-05 +4.394192320661829E-05 +4.394198928038934E-05 +4.394206383629495E-05 +4.394207897226209E-05 +4.394209206484507E-05 +4.394209940153057E-05 +4.394209761993647E-05 +4.394211101944138E-05 +4.394209936795453E-05 +4.394209980321245E-05 +4.394209895529203E-05 +4.394210063120130E-05 +4.394209890425122E-05
+7.686011991177176E-06 +8.758603022162903E-06 +8.835585950902263E-06 +8.859950092287199E-06 +8.865003393479824E-06 +8.866448757269385E-06 +8.867053533084551E-06 +8.867295365177022E-06 +8.867407289225656E-06 +8.867424683280857E-06 +8.867439720848644E-06 +8.867451730226162E-06 +8.867456614585967E-06 +8.867456692175955E-06 +8.867461387186723E-06 +8.867458440122796E-06 +8.867458802500298E-06 +8.867458756221850E-06 +8.867459452041135E-06 +8.867459047980641E-06
+1.003780511427422E-06 +1.562952071894624E-06 +1.624110109022891E-06 +1.638197034631643E-06 +1.641589110556237E-06 +1.642377221121262E-06 +1.642759270261795E-06 +1.642919400909414E-06 +1.642962065384331E-06 +1.643007303598267E-06 +1.643022885823291E-06 +1.643027886311741E-06 +1.643031813951925E-06 +1.643033425075199E-06 +1.643034969565431E-06 +1.643034433204523E-06 +1.643034743651015E-06 +1.643034830870019E-06 +1.643035187520715E-06 +1.643035108506127E-06
+0.000000000000000E+00 +2.462776186577360E-07 +2.689088857726602E-07 +2.784630045369272E-07 +2.804128250067797E-07 +2.809227200896117E-07 +2.812175049005614E-07 +2.813100569406062E-07 +2.813384214829893E-07 +2.813596763383595E-07 +2.813686837477984E-07 +2.813758080608423E-07 +2.813799829778519E-07 +2.813808616142534E-07 +2.813815549965957E-07 +2.813817050268773E-07 +2.813818826498388E-07 +2.813819940349510E-07 +2.813821540655408E-07 +2.813821490330604E-07
+0.000000000000000E+00 +2.897698363518054E-08 +3.963989013689123E-08 +4.306332083289721E-08 +4.415473264010789E-08 +4.453953900012881E-08 +4.470055772402074E-08 +4.475273686382688E-08 +4.476411580004491E-08 +4.477972893807192E-08 +4.478493217980061E-08 +4.478987511824187E-08 +4.479197877401420E-08 +4.479238597485348E-08 +4.479313835595434E-08 +4.479324989714020E-08 +4.479339117342941E-08 +4.479347130281432E-08 +4.479352926491092E-08 +4.479355089050794E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.438831502054437E-09 +5.938759149232298E-09 +6.195526274971406E-09 +6.460894338367392E-09 +6.607593477259461E-09 +6.636863908927826E-09 +6.645142626732874E-09 +6.650691497967570E-09 +6.655003301218344E-09 +6.658041142251425E-09 +6.659591545837096E-09 +6.660154936832235E-09 +6.660774090164485E-09 +6.660829490840347E-09 +6.660960706845319E-09 +6.660993397381161E-09 +6.661036928074557E-09 +6.661040893335364E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.403271725988368E-10 +6.424182140416071E-10 +8.385346046721845E-10 +9.004843778899296E-10 +9.126101412109416E-10 +9.196636097276457E-10 +9.239044726645086E-10 +9.259989781933111E-10 +9.264675011200640E-10 +9.281066205586228E-10 +9.283738925948550E-10 +9.290910122512896E-10 +9.291642875326531E-10 +9.292186821495644E-10 +9.292335826954533E-10 +9.292536198301605E-10 +9.292625063330561E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.565962638275815E-11 +1.105814631068144E-10 +1.143907462509178E-10 +1.154137119486049E-10 +1.185751276287063E-10 +1.200126051078450E-10 +1.210382741947442E-10 +1.214590992972928E-10 +1.216887134001813E-10 +1.218594119558882E-10 +1.219617607686382E-10 +1.220055011037649E-10 +1.220472842622422E-10 +1.220798215361477E-10 +1.220772786822993E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.095334105833153E-11 +1.088816854533111E-11 +1.085721584979154E-11 +1.387586202636475E-11 +1.432307391533435E-11 +1.434784053221210E-11 +1.470717351366522E-11 +1.474371729121730E-11 +1.498013668075699E-11 +1.506736870340379E-11 +1.509750666182113E-11 +1.511489504854317E-11 +1.513976543179299E-11 +1.514100754680014E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.304965020612551E-12 +1.306554882276733E-12 +1.316627494946352E-12 +1.638986041221163E-12 +1.655354106567963E-12 +1.658973244885031E-12 +1.747215207561803E-12 +1.740429189195881E-12 +1.751296438680281E-12 +1.772593036599799E-12 +1.771517502947464E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.475159971629894E-13 +1.439593942611589E-13 +1.514353066200801E-13 +1.742194399945693E-13 +1.826779747691176E-13 +1.819463312431136E-13 +1.940167858456631E-13 +1.942388768554277E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.680539791403591E-14 +1.550865696901061E-14 +1.566382529491942E-14 +1.477420803762780E-14 +1.458385233308250E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.38.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.534610512369687E-01 +6.492654899689576E-01 +6.489134207947675E-01 +6.488580182115242E-01 +6.488460785933600E-01 +6.488424073050504E-01 +6.488411621736001E-01 +6.488405689511618E-01 +6.488403508877664E-01 +6.488402456496521E-01 +6.488401935661920E-01 +6.488401671064650E-01 +6.488401520249421E-01 +6.488401437949959E-01 +6.488401387911487E-01 +6.488401357044287E-01 +6.488401337157731E-01 +6.488401327834196E-01 +6.488401321578983E-01 +6.488401316625713E-01
+1.770193022129932E-01 +1.784622857936471E-01 +1.785836894969592E-01 +1.786027926571773E-01 +1.786069075480866E-01 +1.786081711288798E-01 +1.786086003519634E-01 +1.786088051172436E-01 +1.786088793602678E-01 +1.786089153313848E-01 +1.786089331471828E-01 +1.786089420965818E-01 +1.786089474263631E-01 +1.786089501567984E-01 +1.786089518939364E-01 +1.786089528871382E-01 +1.786089536194453E-01 +1.786089538965078E-01 +1.786089541908473E-01 +1.786089542781421E-01
+9.513447638959585E-02 +9.645635352292398E-02 +9.656780777017360E-02 +9.658531882323583E-02 +9.658910993647142E-02 +9.659026357064451E-02 +9.659065733912200E-02 +9.659084506681834E-02 +9.659091428379801E-02 +9.659094758384118E-02 +9.659096409544030E-02 +9.659097253230893E-02 +9.659097725097911E-02 +9.659097997383068E-02 +9.659098156116264E-02 +9.659098265075858E-02 +9.659098317158372E-02 +9.659098365446561E-02 +9.659098365806351E-02 +9.659098384052973E-02
+4.604380023658734E-02 +4.684201461675070E-02 +4.690915755069869E-02 +4.691974738515612E-02 +4.692203389871879E-02 +4.692273635669306E-02 +4.692297447309423E-02 +4.692308814708698E-02 +4.692313011267192E-02 +4.692315051623509E-02 +4.692316055071727E-02 +4.692316579624357E-02 +4.692316866723922E-02 +4.692317007272177E-02 +4.692317109826297E-02 +4.692317169335070E-02 +4.692317204634233E-02 +4.692317200149051E-02 +4.692317235401025E-02 +4.692317249359628E-02
+1.893280585693846E-02 +1.931474499293188E-02 +1.934651286791539E-02 +1.935154582783052E-02 +1.935262540435556E-02 +1.935296350189526E-02 +1.935307720313401E-02 +1.935313133179040E-02 +1.935315139887943E-02 +1.935316109142049E-02 +1.935316589733111E-02 +1.935316820967036E-02 +1.935316957576396E-02 +1.935317045487002E-02 +1.935317086105294E-02 +1.935317109164179E-02 +1.935317134583478E-02 +1.935317150347451E-02 +1.935317146380697E-02 +1.935317152369127E-02
+6.664406956497569E-03 +6.820566732112433E-03 +6.833210750515242E-03 +6.835228718081936E-03 +6.835655990865128E-03 +6.835791895217421E-03 +6.835837013858858E-03 +6.835858397859752E-03 +6.835866440486719E-03 +6.835870259419037E-03 +6.835872165906559E-03 +6.835873089641606E-03 +6.835873618897863E-03 +6.835873996950313E-03 +6.835874142679999E-03 +6.835874229895706E-03 +6.835874347225312E-03 +6.835874436580039E-03 +6.835874391390421E-03 +6.835874408582299E-03
+2.037256667648442E-03 +2.095475262604811E-03 +2.100094925010905E-03 +2.100811415426109E-03 +2.100963609961317E-03 +2.101011892800776E-03 +2.101027450556400E-03 +2.101034890116430E-03 +2.101037683187836E-03 +2.101039005930315E-03 +2.101039660235056E-03 +2.101040020367037E-03 +2.101040196129651E-03 +2.101040297306149E-03 +2.101040356206424E-03 +2.101040403945023E-03 +2.101040427379970E-03 +2.101040430393130E-03 +2.101040445341288E-03 +2.101040450186383E-03
+5.463140001838011E-04 +5.683298006022838E-04 +5.700132017993719E-04 +5.702704943849026E-04 +5.703220695821986E-04 +5.703389111113094E-04 +5.703441363862240E-04 +5.703465417067724E-04 +5.703474958515117E-04 +5.703479284750597E-04 +5.703481334945310E-04 +5.703482691175338E-04 +5.703483229909261E-04 +5.703483366510566E-04 +5.703483614481712E-04 +5.703483871346387E-04 +5.703483826541351E-04 +5.703483658754173E-04 +5.703483899323041E-04 +5.703483919812572E-04
+1.283326150152080E-04 +1.377496511740909E-04 +1.383635283522663E-04 +1.384602982647731E-04 +1.384802551424385E-04 +1.384863792154308E-04 +1.384883626046279E-04 +1.384892668939082E-04 +1.384895871005094E-04 +1.384897373104945E-04 +1.384898018961167E-04 +1.384898506218918E-04 +1.384898685435852E-04 +1.384898668512923E-04 +1.384898767536522E-04 +1.384898878931329E-04 +1.384898826710958E-04 +1.384898720409878E-04 +1.384898854143710E-04 +1.384898864687656E-04
+2.703437531791494E-05 +3.002613528061897E-05 +3.035014633606880E-05 +3.038680866854827E-05 +3.039550689793504E-05 +3.039865242841895E-05 +3.039965448488733E-05 +3.039999168046227E-05 +3.040016397522785E-05 +3.040023488498197E-05 +3.040026582464002E-05 +3.040028366821036E-05 +3.040029075898474E-05 +3.040028927476315E-05 +3.040029305379429E-05 +3.040029713995564E-05 +3.040029486898067E-05 +3.040029080606349E-05 +3.040029593667901E-05 +3.040029643219266E-05
+4.721394201121173E-06 +5.830839188266860E-06 +6.063866234270558E-06 +6.080698087636088E-06 +6.084264071990249E-06 +6.085804372190433E-06 +6.086406292732905E-06 +6.086616152386278E-06 +6.086718488874383E-06 +6.086749451855282E-06 +6.086768262761096E-06 +6.086778291281950E-06 +6.086782641256315E-06 +6.086782327354710E-06 +6.086783916454224E-06 +6.086785264726067E-06 +6.086784584001908E-06 +6.086783440401170E-06 +6.086785054222153E-06 +6.086785279077313E-06
+4.980580464211953E-07 +1.008256498986547E-06 +1.104192845642008E-06 +1.116983005849311E-06 +1.118935872863218E-06 +1.119482161836681E-06 +1.119758559434449E-06 +1.119892057076350E-06 +1.119966479894925E-06 +1.119983183734158E-06 +1.119997377422403E-06 +1.120003579912115E-06 +1.120006439029642E-06 +1.120006774649970E-06 +1.120007687207451E-06 +1.120008208694709E-06 +1.120008075231806E-06 +1.120007880936994E-06 +1.120008326735527E-06 +1.120008428568361E-06
+0.000000000000000E+00 +1.244273348979785E-07 +1.826175938127932E-07 +1.883640217882853E-07 +1.898227491826382E-07 +1.903058623026218E-07 +1.905167359469145E-07 +1.905449137710725E-07 +1.905910357220822E-07 +1.906052483800315E-07 +1.906137937401230E-07 +1.906185125197815E-07 +1.906204788619663E-07 +1.906209585025289E-07 +1.906215906356901E-07 +1.906217453570234E-07 +1.906217823647678E-07 +1.906217883017406E-07 +1.906219489001336E-07 +1.906220150181887E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.596222026405647E-08 +2.908497632033665E-08 +2.953867246954991E-08 +2.989835603860989E-08 +3.010230192009058E-08 +3.013453796886138E-08 +3.015503512116629E-08 +3.016290939301282E-08 +3.017020541529620E-08 +3.017286571081319E-08 +3.017404419063485E-08 +3.017479097236247E-08 +3.017507712940931E-08 +3.017521123263793E-08 +3.017530046659921E-08 +3.017533138027989E-08 +3.017540227037430E-08 +3.017542225277877E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.328569807940374E-09 +3.897529464412427E-09 +4.179626632523216E-09 +4.322430942973297E-09 +4.410132873605582E-09 +4.429472332150449E-09 +4.457008595352011E-09 +4.456517260066064E-09 +4.460380659161272E-09 +4.462928014266453E-09 +4.463172868926540E-09 +4.463786190288732E-09 +4.464164550073932E-09 +4.464143060937021E-09 +4.464272508078471E-09 +4.464257864044344E-09 +4.464323615380131E-09 +4.464351173262186E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.326176580333230E-10 +4.455335399556417E-10 +5.483013885908463E-10 +5.873060063135300E-10 +6.023107991864896E-10 +6.130101044556372E-10 +6.154278452764485E-10 +6.168536127077934E-10 +6.181815406035197E-10 +6.191770791086667E-10 +6.194908986485081E-10 +6.197375508134353E-10 +6.198589012542622E-10 +6.198663592674969E-10 +6.198599102468496E-10 +6.198730347163153E-10 +6.198829084175657E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.455141795523049E-11 +5.985797554736428E-11 +7.254466818873274E-11 +7.740156211753073E-11 +7.891301304573649E-11 +7.914948244572414E-11 +8.047177654058554E-11 +8.049141769923126E-11 +8.068918511883817E-11 +8.096041928667690E-11 +8.101443236975184E-11 +8.105454782101136E-11 +8.107578656075860E-11 +8.108528629776881E-11 +8.108771349619038E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.622475332010410E-12 +7.538833231876257E-12 +9.095388761656825E-12 +9.063243497149966E-12 +9.554634601744135E-12 +9.758692495363070E-12 +9.761090142640010E-12 +9.935773751538176E-12 +9.980387563203717E-12 +9.981241008179905E-12 +9.986355635478624E-12 +1.001022011333412E-11 +1.001700536739958E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.648772300853631E-13 +6.678023733358480E-13 +9.102075120411373E-13 +1.065422291346900E-12 +1.065784647528551E-12 +1.102004731715377E-12 +1.115866109808420E-12 +1.150701614648710E-12 +1.166297198630428E-12 +1.166164283604792E-12 +1.168027686345563E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.579890803569107E-14 +7.677225677619684E-14 +1.026409589362025E-13 +1.008949484137706E-13 +1.176715955356613E-13 +1.209581204609287E-13 +1.284606332363504E-13 +1.298007086444798E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.740990593987476E-15 +7.500860800830441E-15 +1.008010334857143E-14 +1.025708841874391E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.38.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.534457051482658E-01 +6.492673098038131E-01 +6.489133185822272E-01 +6.488579935769849E-01 +6.488460744665034E-01 +6.488424068440012E-01 +6.488411603356039E-01 +6.488405689036424E-01 +6.488403512535393E-01 +6.488402458005482E-01 +6.488401934721770E-01 +6.488401669422790E-01 +6.488401522307788E-01 +6.488401436528454E-01 +6.488401385574459E-01 +6.488401358951699E-01 +6.488401341549263E-01 +6.488401325506097E-01 +6.488401319505827E-01 +6.488401131686954E-01
+1.770246189260622E-01 +1.784616537065573E-01 +1.785837721753382E-01 +1.786028028043686E-01 +1.786069089675916E-01 +1.786081711504474E-01 +1.786086009195026E-01 +1.786088050941634E-01 +1.786088793663753E-01 +1.786089153215867E-01 +1.786089331832245E-01 +1.786089421720375E-01 +1.786089473105748E-01 +1.786089502963310E-01 +1.786089520153741E-01 +1.786089529230126E-01 +1.786089534997774E-01 +1.786089539118777E-01 +1.786089541446333E-01 +1.786089608523538E-01
+9.513932575237247E-02 +9.645576498105286E-02 +9.656783093164457E-02 +9.658532589417335E-02 +9.658911120344080E-02 +9.659026382521793E-02 +9.659065786271621E-02 +9.659084511172265E-02 +9.659091401469498E-02 +9.659094745346800E-02 +9.659096413797265E-02 +9.659097260026661E-02 +9.659097727283990E-02 +9.659097974418066E-02 +9.659098166488955E-02 +9.659098250830674E-02 +9.659098291742708E-02 +9.659098348197180E-02 +9.659098373969423E-02 +9.659098973717554E-02
+4.604643600141069E-02 +4.684166847782402E-02 +4.690915883956618E-02 +4.691975144952133E-02 +4.692203470260214E-02 +4.692273646995344E-02 +4.692297487100586E-02 +4.692308818229522E-02 +4.692313021056740E-02 +4.692315060040234E-02 +4.692316055846485E-02 +4.692316569075634E-02 +4.692316841454083E-02 +4.692317059505354E-02 +4.692317108181518E-02 +4.692317163057737E-02 +4.692317212787878E-02 +4.692317252696922E-02 +4.692317243371687E-02 +4.692317598184914E-02
+1.893461957877361E-02 +1.931458418515316E-02 +1.934651018192110E-02 +1.935154808683488E-02 +1.935262577400715E-02 +1.935296355009506E-02 +1.935307741308720E-02 +1.935313131985689E-02 +1.935315126990833E-02 +1.935316102843003E-02 +1.935316591908857E-02 +1.935316832288036E-02 +1.935316968886890E-02 +1.935317021230445E-02 +1.935317087300985E-02 +1.935317110769478E-02 +1.935317124070876E-02 +1.935317138192067E-02 +1.935317151742550E-02 +1.935317315235896E-02
+6.664929682497942E-03 +6.820496539458450E-03 +6.833210722858377E-03 +6.835229517581054E-03 +6.835656295155723E-03 +6.835791930510546E-03 +6.835837094667973E-03 +6.835858413277592E-03 +6.835866414764176E-03 +6.835870213942799E-03 +6.835872141979346E-03 +6.835873142409818E-03 +6.835873694149970E-03 +6.835873837231979E-03 +6.835874154103597E-03 +6.835874238288156E-03 +6.835874277817426E-03 +6.835874330362668E-03 +6.835874416521268E-03 +6.835875034119212E-03
+2.037375298520834E-03 +2.095460358831795E-03 +2.100092912648708E-03 +2.100811564263513E-03 +2.100963439775860E-03 +2.101011888683387E-03 +2.101027485765951E-03 +2.101034850901475E-03 +2.101037672853038E-03 +2.101039002961944E-03 +2.101039681010883E-03 +2.101040009563904E-03 +2.101040189214744E-03 +2.101040316221618E-03 +2.101040359199690E-03 +2.101040387754483E-03 +2.101040425366875E-03 +2.101040447528892E-03 +2.101040454598446E-03 +2.101040654346907E-03
+5.463750983031085E-04 +5.683270618383774E-04 +5.700134777776520E-04 +5.702706372159674E-04 +5.703222936401282E-04 +5.703389125510406E-04 +5.703441526871156E-04 +5.703465870278622E-04 +5.703474923611012E-04 +5.703479364093328E-04 +5.703481223483095E-04 +5.703482503651819E-04 +5.703483011661972E-04 +5.703483871369123E-04 +5.703483610888584E-04 +5.703483705478961E-04 +5.703483973517102E-04 +5.703484058484935E-04 +5.703483928911789E-04 +5.703484498593539E-04
+1.283564915429165E-04 +1.377461904321137E-04 +1.383633365762643E-04 +1.384601904120835E-04 +1.384801259925656E-04 +1.384863546114568E-04 +1.384883662518379E-04 +1.384892287057766E-04 +1.384895835835115E-04 +1.384897424619602E-04 +1.384897978980169E-04 +1.384898420006811E-04 +1.384898561312994E-04 +1.384898954742347E-04 +1.384898760980372E-04 +1.384898792396964E-04 +1.384898922373945E-04 +1.384898949685582E-04 +1.384898862887183E-04 +1.384899009457654E-04
+2.703524082566452E-05 +3.002502998472539E-05 +3.034986786678322E-05 +3.038689761691248E-05 +3.039555240154044E-05 +3.039865691072116E-05 +3.039965571509674E-05 +3.040002125542304E-05 +3.040016249792959E-05 +3.040023707060749E-05 +3.040027496740632E-05 +3.040027998412462E-05 +3.040028613353218E-05 +3.040029991269842E-05 +3.040029273164700E-05 +3.040029392084065E-05 +3.040029869591429E-05 +3.040029951893157E-05 +3.040029618325696E-05 +3.040029967060820E-05
+4.723998420844162E-06 +5.830829226553720E-06 +6.063873038028042E-06 +6.080718628414076E-06 +6.084273835794517E-06 +6.085806308154037E-06 +6.086411909356171E-06 +6.086601690621772E-06 +6.086713344859285E-06 +6.086750270883818E-06 +6.086761680450263E-06 +6.086778951204175E-06 +6.086781292285171E-06 +6.086785347747885E-06 +6.086783796542461E-06 +6.086784318353861E-06 +6.086785766936361E-06 +6.086786029011127E-06 +6.086785120781808E-06 +6.086785923629861E-06
+4.987830092250541E-07 +1.008380481691337E-06 +1.104193467632069E-06 +1.116979108411758E-06 +1.118912107909514E-06 +1.119493716047401E-06 +1.119755855578033E-06 +1.119897621931162E-06 +1.119960493081413E-06 +1.119983593699158E-06 +1.119999109919468E-06 +1.120003622759110E-06 +1.120006101778274E-06 +1.120007389109657E-06 +1.120007636767347E-06 +1.120007979639037E-06 +1.120008372151660E-06 +1.120008526784551E-06 +1.120008343195889E-06 +1.120008549752000E-06
+0.000000000000000E+00 +1.244553203182140E-07 +1.825981201872432E-07 +1.883687338697884E-07 +1.898292943898373E-07 +1.903031474378224E-07 +1.905153403495273E-07 +1.905437756519681E-07 +1.905861396559460E-07 +1.906052214736874E-07 +1.906136645051966E-07 +1.906196535801034E-07 +1.906203999847824E-07 +1.906209819504390E-07 +1.906215816551689E-07 +1.906217050070389E-07 +1.906218643865038E-07 +1.906219380110095E-07 +1.906219547861072E-07 +1.906220353460999E-07
+0.000000000000000E+00 +0.000000000000000E+00 +2.598023448911918E-08 +2.908457211779883E-08 +2.953767006947360E-08 +2.989863868999152E-08 +3.010262414621984E-08 +3.013373489550757E-08 +3.015057851371061E-08 +3.016307463304582E-08 +3.017028900321402E-08 +3.017260252993303E-08 +3.017402877723953E-08 +3.017478505005063E-08 +3.017510345080518E-08 +3.017521428118009E-08 +3.017531715328184E-08 +3.017537128207102E-08 +3.017540162130290E-08 +3.017542630420462E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.326715643240528E-09 +3.897367283234943E-09 +4.180344767312149E-09 +4.322466973137218E-09 +4.409939983159172E-09 +4.429913396910831E-09 +4.454035993820332E-09 +4.456440408738339E-09 +4.460218060075176E-09 +4.463253122325100E-09 +4.463161260697982E-09 +4.463705395843304E-09 +4.464143713093479E-09 +4.464149440064045E-09 +4.464283328254699E-09 +4.464274318243138E-09 +4.464325802728353E-09 +4.464351336529635E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.325948136940127E-10 +4.456289777763791E-10 +5.481902406942427E-10 +5.874958625638300E-10 +6.021971808786099E-10 +6.095048144072480E-10 +6.153724495091592E-10 +6.170403073804758E-10 +6.187423708894956E-10 +6.191812244335241E-10 +6.195129091073777E-10 +6.197891571541349E-10 +6.198521555403542E-10 +6.198648317600699E-10 +6.198594577074732E-10 +6.198731427449904E-10 +6.198836344217395E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.452873476553522E-11 +5.980967580608237E-11 +7.258472590650762E-11 +7.720435368904333E-11 +7.893919689881859E-11 +7.906383100500672E-11 +8.004093966789607E-11 +8.048507423503306E-11 +8.065399252802863E-11 +8.096332313069703E-11 +8.103443101967644E-11 +8.105496930654451E-11 +8.107993303025363E-11 +8.108521894664131E-11 +8.108766983328565E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.613305153227858E-12 +7.506278411768813E-12 +9.083615365455510E-12 +9.089857368003823E-12 +9.653429300524406E-12 +9.761162846843359E-12 +9.765776782078129E-12 +9.941519378906342E-12 +9.974912411667304E-12 +9.980291234758644E-12 +9.999601565815766E-12 +1.001083067757985E-11 +1.001703976322597E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.676850245613532E-13 +6.589647736791085E-13 +8.851685086632130E-13 +1.065321751301093E-12 +1.068120974306318E-12 +1.114334176901205E-12 +1.128299931366393E-12 +1.152461381688373E-12 +1.166172284828349E-12 +1.166243541772043E-12 +1.168255751238865E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.588903487565554E-14 +7.562099725202880E-14 +9.950565732278761E-14 +9.765539722153703E-14 +1.178400343874279E-13 +1.208466518921521E-13 +1.286325333789976E-13 +1.296845581123821E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.124465303648240E-15 +7.510321877482724E-15 +1.027294483101439E-14 +1.035191475977116E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.39.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.674934583385650E-01 +5.714016745522619E-01 +5.717310158940249E-01 +5.717823825720560E-01 +5.717934416187405E-01 +5.717968857923300E-01 +5.717980611191855E-01 +5.717986428679622E-01 +5.717988415156177E-01 +5.717989496932653E-01 +5.717989947179595E-01 +5.717990199906005E-01 +5.717990328741410E-01 +5.717990402469065E-01 +5.717990451988912E-01 +5.717990479764975E-01 +5.717990497636081E-01 +5.717990508184416E-01 +5.717990514879813E-01 +5.717990522664566E-01
+2.076405207220204E-01 +2.062400150865987E-01 +2.061212521584972E-01 +2.061025015603460E-01 +2.060984457915690E-01 +2.060971826289979E-01 +2.060967521412596E-01 +2.060965414388254E-01 +2.060964680111644E-01 +2.060964284393139E-01 +2.060964116534660E-01 +2.060964023501787E-01 +2.060963977439960E-01 +2.060963948764297E-01 +2.060963934096502E-01 +2.060963917203697E-01 +2.060963913172000E-01 +2.060963908815007E-01 +2.060963906865419E-01 +2.060963904310771E-01
+1.226032167986170E-01 +1.213376161330276E-01 +1.212311193380384E-01 +1.212145470785956E-01 +1.212109596743245E-01 +1.212098522176169E-01 +1.212094721999210E-01 +1.212092837191891E-01 +1.212092198682649E-01 +1.212091851967700E-01 +1.212091707463724E-01 +1.212091626574171E-01 +1.212091580471354E-01 +1.212091561555711E-01 +1.212091540095421E-01 +1.212091538140264E-01 +1.212091531329590E-01 +1.212091527695755E-01 +1.212091527546471E-01 +1.212091524094945E-01
+6.228147864378041E-02 +6.153670132872820E-02 +6.147419099723679E-02 +6.146454827426941E-02 +6.146247462762103E-02 +6.146183243235997E-02 +6.146161209263506E-02 +6.146150308045990E-02 +6.146146622242400E-02 +6.146144603236375E-02 +6.146143769392082E-02 +6.146143302379608E-02 +6.146143139065387E-02 +6.146142924067845E-02 +6.146142863444266E-02 +6.146142792053500E-02 +6.146142749472099E-02 +6.146142738260338E-02 +6.146142691705871E-02 +6.146142688260554E-02
+2.642943715094427E-02 +2.609139857176983E-02 +2.606318001865510E-02 +2.605884407403533E-02 +2.605792136389369E-02 +2.605763178505939E-02 +2.605753363799482E-02 +2.605748452243699E-02 +2.605746804151334E-02 +2.605745885445842E-02 +2.605745519409011E-02 +2.605745303472580E-02 +2.605745160347429E-02 +2.605745134603598E-02 +2.605745090276989E-02 +2.605745074221111E-02 +2.605745055450159E-02 +2.605745045698141E-02 +2.605745046861977E-02 +2.605745036741379E-02
+9.523000247185000E-03 +9.400976459903168E-03 +9.390772240897792E-03 +9.389181521051346E-03 +9.388850371091814E-03 +9.388744157282684E-03 +9.388708475550980E-03 +9.388690292016904E-03 +9.388684290913045E-03 +9.388680944596599E-03 +9.388679568911104E-03 +9.388678775160322E-03 +9.388678140436719E-03 +9.388678168457325E-03 +9.388677935363883E-03 +9.388677943434225E-03 +9.388677876480962E-03 +9.388677827945493E-03 +9.388677883425822E-03 +9.388677837011476E-03
+2.968539648898390E-03 +2.933842912681417E-03 +2.930911105388773E-03 +2.930445509194129E-03 +2.930351054441967E-03 +2.930319806164646E-03 +2.930309321369199E-03 +2.930303782815596E-03 +2.930301966304197E-03 +2.930300849339006E-03 +2.930300535300295E-03 +2.930300298385825E-03 +2.930300210966574E-03 +2.930300128785643E-03 +2.930300062903489E-03 +2.930300060325078E-03 +2.930300041003067E-03 +2.930300032102851E-03 +2.930300022227334E-03 +2.930300017756004E-03
+8.128799864861514E-04 +8.060542694721991E-04 +8.055062867491156E-04 +8.054200300742287E-04 +8.054030561367498E-04 +8.053961964439634E-04 +8.053940391402325E-04 +8.053928138707610E-04 +8.053924087171239E-04 +8.053922224662947E-04 +8.053920609392639E-04 +8.053920168024465E-04 +8.053920617845261E-04 +8.053919739929743E-04 +8.053919698602913E-04 +8.053919574673039E-04 +8.053919534765274E-04 +8.053919574058853E-04 +8.053919313658716E-04 +8.053919355860604E-04
+1.971534402188993E-04 +1.975397584814749E-04 +1.975870348116328E-04 +1.975948744988101E-04 +1.975988734224088E-04 +1.975985925525148E-04 +1.975987102274081E-04 +1.975986274880664E-04 +1.975986084587293E-04 +1.975985541101262E-04 +1.975985897188291E-04 +1.975985827288436E-04 +1.975986278712762E-04 +1.975985820364587E-04 +1.975985877232530E-04 +1.975985796152917E-04 +1.975985794935771E-04 +1.975985834710384E-04 +1.975985673141693E-04 +1.975985700852311E-04
+4.170677001870356E-05 +4.362307664911159E-05 +4.372905465780414E-05 +4.375316860115340E-05 +4.375951930805179E-05 +4.376043237556021E-05 +4.376097320305208E-05 +4.376115573005348E-05 +4.376121525985764E-05 +4.376125905222255E-05 +4.376124764502402E-05 +4.376125775432968E-05 +4.376127321343415E-05 +4.376125680748953E-05 +4.376126065167958E-05 +4.376125752843146E-05 +4.376125791748644E-05 +4.376125985087871E-05 +4.376125328837650E-05 +4.376125439695236E-05
+7.613249336865379E-06 +8.725791019602820E-06 +8.804470805692637E-06 +8.823128174664448E-06 +8.828189667662450E-06 +8.829005696484633E-06 +8.829508586413980E-06 +8.829676758624568E-06 +8.829714269271509E-06 +8.829754347439983E-06 +8.829769047755582E-06 +8.829772699112512E-06 +8.829780213932825E-06 +8.829775731379429E-06 +8.829777950984117E-06 +8.829777128197901E-06 +8.829777402326686E-06 +8.829778179033203E-06 +8.829776141229589E-06 +8.829776502751284E-06
+9.950039232423011E-07 +1.558007998262182E-06 +1.619514544220986E-06 +1.631226220677108E-06 +1.634823146810733E-06 +1.635311726698612E-06 +1.635673906181275E-06 +1.635763805609610E-06 +1.635809133114130E-06 +1.635831562251238E-06 +1.635842834145044E-06 +1.635848051963438E-06 +1.635850640739274E-06 +1.635849975588373E-06 +1.635850673035969E-06 +1.635850693796199E-06 +1.635850857461065E-06 +1.635851190270771E-06 +1.635850695978414E-06 +1.635850815117000E-06
+0.000000000000000E+00 +2.451850586740225E-07 +2.680004465012475E-07 +2.775357832494798E-07 +2.794859576234429E-07 +2.797952851195120E-07 +2.799942255274048E-07 +2.800593158701544E-07 +2.800884190051348E-07 +2.801089701789195E-07 +2.801140977349694E-07 +2.801171251488941E-07 +2.801183296646318E-07 +2.801190962840889E-07 +2.801195158046751E-07 +2.801195566272728E-07 +2.801196561878035E-07 +2.801197811443019E-07 +2.801197119228238E-07 +2.801197359720341E-07
+0.000000000000000E+00 +2.886635743217283E-08 +3.943943764964058E-08 +4.288669041989600E-08 +4.422640627683300E-08 +4.440116817061339E-08 +4.451254150786376E-08 +4.455493699639813E-08 +4.456910556809000E-08 +4.457934604699652E-08 +4.458249220137916E-08 +4.458580125270461E-08 +4.458675818146030E-08 +4.458736625727506E-08 +4.458748020870013E-08 +4.458769519485820E-08 +4.458777535168560E-08 +4.458783399320445E-08 +4.458781400556367E-08 +4.458784972705328E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.445799580301329E-09 +5.927054526305608E-09 +6.406332431143300E-09 +6.498052851459449E-09 +6.582440598335223E-09 +6.611131945875960E-09 +6.617922204754760E-09 +6.623104516869196E-09 +6.626385218374755E-09 +6.627910534833065E-09 +6.628837198553590E-09 +6.629465398773923E-09 +6.629661957724480E-09 +6.629714324323690E-09 +6.629725133882236E-09 +6.629784423030060E-09 +6.629801439941994E-09 +6.629808677605912E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.333435123203716E-10 +8.320856284662542E-10 +8.613284377119306E-10 +8.965898476386759E-10 +9.080719117081011E-10 +9.192544345782734E-10 +9.218004401408549E-10 +9.217410259112759E-10 +9.236091629221737E-10 +9.239433975743049E-10 +9.246544427863265E-10 +9.246927236531443E-10 +9.247615079522652E-10 +9.247700401470853E-10 +9.248010166231160E-10 +9.248064844312640E-10 +9.248341385889113E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.582145221264290E-11 +8.552992549418076E-11 +1.104455950317711E-10 +1.143745249374501E-10 +1.181495103134168E-10 +1.195643174757798E-10 +1.194681109325038E-10 +1.207980715624243E-10 +1.210840139296979E-10 +1.212569002535269E-10 +1.213802087467671E-10 +1.214402635345004E-10 +1.214435944341431E-10 +1.214803522981159E-10 +1.214910996579290E-10 +1.214915011996225E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.076905475645749E-11 +1.078054761780723E-11 +1.379850969483681E-11 +1.423991508215821E-11 +1.430206696613331E-11 +1.465765940517092E-11 +1.468858828666314E-11 +1.493432149467402E-11 +1.500968873015871E-11 +1.503629279600509E-11 +1.504532547437713E-11 +1.506790576204406E-11 +1.506380918025692E-11 +1.506934385664245E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.297354962982094E-12 +1.295413586742255E-12 +1.283137070190405E-12 +1.631520071540102E-12 +1.640226126818321E-12 +1.638169370834427E-12 +1.668686334911787E-12 +1.736271908751591E-12 +1.739101484039010E-12 +1.763883795955026E-12 +1.765933518254197E-12 +1.770890296819664E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.469133898812460E-13 +1.444484436547770E-13 +1.527107391100023E-13 +1.478344737853467E-13 +1.834569182978736E-13 +1.807333191506467E-13 +1.941138652153660E-13 +1.939213578927939E-13 +1.922418187226016E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.533131127490848E-14 +1.515197061748583E-14 +1.487713195721277E-14 +1.547331607046017E-14 +1.949314663438721E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.515267738583744E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.39.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.675004023511204E-01 +5.714003518524726E-01 +5.717309404933091E-01 +5.717823963748775E-01 +5.717934457016537E-01 +5.717968855428514E-01 +5.717980636405747E-01 +5.717986431402708E-01 +5.717988413880123E-01 +5.717989496161716E-01 +5.717989947984961E-01 +5.717990203385792E-01 +5.717990327434533E-01 +5.717990403779541E-01 +5.717990453658240E-01 +5.717990478323179E-01 +5.717990497095454E-01 +5.717990512370437E-01 +5.717990516460465E-01 +5.717990645383386E-01
+2.076379757862589E-01 +2.062404866343130E-01 +2.061212918326508E-01 +2.061024970020250E-01 +2.060984448589305E-01 +2.060971827469918E-01 +2.060967516931749E-01 +2.060965413054121E-01 +2.060964681238508E-01 +2.060964284915573E-01 +2.060964116431650E-01 +2.060964022737353E-01 +2.060963975749906E-01 +2.060963948230335E-01 +2.060963930422213E-01 +2.060963920292660E-01 +2.060963913379102E-01 +2.060963908151337E-01 +2.060963905757276E-01 +2.060963860413822E-01
+1.226009436987232E-01 +1.213380470390809E-01 +1.212311370463174E-01 +1.212145417246222E-01 +1.212109577167790E-01 +1.212098522970067E-01 +1.212094709158712E-01 +1.212092836586138E-01 +1.212092198060399E-01 +1.212091851949459E-01 +1.212091704667852E-01 +1.212091624847739E-01 +1.212091583593057E-01 +1.212091560897581E-01 +1.212091544737244E-01 +1.212091537572646E-01 +1.212091532038758E-01 +1.212091527298614E-01 +1.212091530032313E-01 +1.212091483837729E-01
+6.227995115074608E-02 +6.153694165316349E-02 +6.147420281071411E-02 +6.146454690280631E-02 +6.146247475679976E-02 +6.146183244972545E-02 +6.146161190370965E-02 +6.146150304638295E-02 +6.146146621648523E-02 +6.146144602255658E-02 +6.146143830567084E-02 +6.146143293379128E-02 +6.146143130811409E-02 +6.146142927074774E-02 +6.146142825315171E-02 +6.146142786304666E-02 +6.146142748403123E-02 +6.146142715599429E-02 +6.146142644078270E-02 +6.146142471526735E-02
+2.642909519602631E-02 +2.609152617035961E-02 +2.606318818918026E-02 +2.605884173368459E-02 +2.605791957782714E-02 +2.605763181021969E-02 +2.605753333505402E-02 +2.605748451468098E-02 +2.605746807587199E-02 +2.605745888748268E-02 +2.605745481687067E-02 +2.605745301595672E-02 +2.605745164102383E-02 +2.605745132565400E-02 +2.605745094400094E-02 +2.605745071086284E-02 +2.605745053935384E-02 +2.605745040921891E-02 +2.605745058132716E-02 +2.605744927828027E-02
+9.522943509164770E-03 +9.401002204601031E-03 +9.390767499211741E-03 +9.389181785741423E-03 +9.388850779434899E-03 +9.388744161928132E-03 +9.388708231982344E-03 +9.388690229137122E-03 +9.388684319154248E-03 +9.388680909154038E-03 +9.388679404025355E-03 +9.388678775791170E-03 +9.388678181634462E-03 +9.388678149040996E-03 +9.388678032915604E-03 +9.388677929562538E-03 +9.388677868047472E-03 +9.388677820658579E-03 +9.388678000272379E-03 +9.388677394900733E-03
+2.968401777265771E-03 +2.933868622823068E-03 +2.930911287162215E-03 +2.930444754408251E-03 +2.930351405469423E-03 +2.930319807732906E-03 +2.930309249272731E-03 +2.930303851511789E-03 +2.930301985985965E-03 +2.930300937342370E-03 +2.930300569565144E-03 +2.930300305676673E-03 +2.930300216665689E-03 +2.930300124176608E-03 +2.930300077823978E-03 +2.930300055935460E-03 +2.930300038498503E-03 +2.930300019659651E-03 +2.930300025199725E-03 +2.930299886072740E-03
+8.128286882883160E-04 +8.060537498984101E-04 +8.055076000758076E-04 +8.054204655872662E-04 +8.054029475388087E-04 +8.053962014666952E-04 +8.053940411384946E-04 +8.053927180870272E-04 +8.053924078292349E-04 +8.053921585555282E-04 +8.053921185532205E-04 +8.053920168496918E-04 +8.053920553066531E-04 +8.053919749919331E-04 +8.053919540066091E-04 +8.053919565762317E-04 +8.053919529502123E-04 +8.053919468771680E-04 +8.053919052259595E-04 +8.053919094583281E-04
+1.971382353736211E-04 +1.975388138421278E-04 +1.975882036026396E-04 +1.975946873213676E-04 +1.975985993375023E-04 +1.975985929969032E-04 +1.975987151249323E-04 +1.975987288617838E-04 +1.975986162095890E-04 +1.975985984087220E-04 +1.975986202523917E-04 +1.975985849646889E-04 +1.975986228288599E-04 +1.975985831922108E-04 +1.975985751582714E-04 +1.975985795712690E-04 +1.975985793465953E-04 +1.975985782191408E-04 +1.975985505932706E-04 +1.975985682126649E-04
+4.171223835741375E-05 +4.362549364171745E-05 +4.372938687533467E-05 +4.375316936526645E-05 +4.375963454670943E-05 +4.376043969857255E-05 +4.376098118201427E-05 +4.376107085965512E-05 +4.376120682445000E-05 +4.376123407518485E-05 +4.376126001382541E-05 +4.376125808892151E-05 +4.376127105604789E-05 +4.376125727212808E-05 +4.376125527057851E-05 +4.376125757771243E-05 +4.376125782648268E-05 +4.376125793170237E-05 +4.376124668785715E-05 +4.376125537411395E-05
+7.613302846157713E-06 +8.726199704219315E-06 +8.804333606724963E-06 +8.823182835328756E-06 +8.828145105685283E-06 +8.829006590126112E-06 +8.829510301758657E-06 +8.829732778397873E-06 +8.829718768859347E-06 +8.829752898904406E-06 +8.829772245999864E-06 +8.829771930295754E-06 +8.829779553941845E-06 +8.829776047099595E-06 +8.829776168344697E-06 +8.829777152103460E-06 +8.829777349277665E-06 +8.829777619684325E-06 +8.829774142824328E-06 +8.829777050559548E-06
+9.940658348491555E-07 +1.557807021421751E-06 +1.619358111614684E-06 +1.631238412949903E-06 +1.634851563413780E-06 +1.635305680259436E-06 +1.635674992091078E-06 +1.635741147901564E-06 +1.635805508142766E-06 +1.635831028777179E-06 +1.635844616797090E-06 +1.635848820548071E-06 +1.635850502904882E-06 +1.635849912088862E-06 +1.635850278692877E-06 +1.635850699473138E-06 +1.635850835327714E-06 +1.635851047273812E-06 +1.635850191174735E-06 +1.635850997694903E-06
+0.000000000000000E+00 +2.449770431491990E-07 +2.680441446626182E-07 +2.775337872822802E-07 +2.794776948204004E-07 +2.797859371265206E-07 +2.799950943968235E-07 +2.800636585629530E-07 +2.800897198448589E-07 +2.801071683835103E-07 +2.801137087747131E-07 +2.801164460234843E-07 +2.801183535132387E-07 +2.801190914826477E-07 +2.801193400905417E-07 +2.801195570532560E-07 +2.801196624324531E-07 +2.801197509804282E-07 +2.801196022858076E-07 +2.801197861813138E-07
+0.000000000000000E+00 +2.878200905146648E-08 +3.946258345283525E-08 +4.288383048396664E-08 +4.422332003445502E-08 +4.440874719906834E-08 +4.451246558224052E-08 +4.455445007253534E-08 +4.456916594581067E-08 +4.457817324317940E-08 +4.458293847986736E-08 +4.458592450626698E-08 +4.458677198614477E-08 +4.458732254958959E-08 +4.458753702601396E-08 +4.458769405930924E-08 +4.458776204358767E-08 +4.458782853711732E-08 +4.458779183408965E-08 +4.458785709220893E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.452455519986200E-09 +5.927316526618427E-09 +6.404475148881921E-09 +6.494391745344909E-09 +6.581895335693742E-09 +6.610582926356918E-09 +6.617844843147831E-09 +6.623262827513065E-09 +6.626347487393901E-09 +6.627770299206162E-09 +6.628855140777290E-09 +6.629389706960430E-09 +6.629584203201488E-09 +6.629713329617860E-09 +6.629747603594447E-09 +6.629783297209978E-09 +6.629798583360046E-09 +6.629811719326746E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.333555351075446E-10 +8.342524496205721E-10 +8.627807284042940E-10 +8.972044964798006E-10 +9.084698273008411E-10 +9.195466505293421E-10 +9.218394904230520E-10 +9.215229246182933E-10 +9.236390938805774E-10 +9.239872575525205E-10 +9.244691852721629E-10 +9.247516558815649E-10 +9.247610682517495E-10 +9.247658998747994E-10 +9.248010196798448E-10 +9.248050334788607E-10 +9.248438870864292E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.526569907124716E-11 +8.523460877056536E-11 +1.100738630711149E-10 +1.142985601151062E-10 +1.180092779450803E-10 +1.198153714242001E-10 +1.196310767278662E-10 +1.207767288404136E-10 +1.210645618826055E-10 +1.212667997823134E-10 +1.213338496692909E-10 +1.214395491539803E-10 +1.214504670990482E-10 +1.214803492940596E-10 +1.214917890106219E-10 +1.214896632266847E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.086612060059812E-11 +1.077604835591320E-11 +1.383749509450097E-11 +1.419607421245669E-11 +1.424084056952310E-11 +1.465114988537969E-11 +1.470541013988040E-11 +1.483583003861624E-11 +1.503151333832961E-11 +1.503613267332852E-11 +1.505579334526433E-11 +1.506795572219411E-11 +1.506314704700768E-11 +1.507517487857988E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.289056085178922E-12 +1.312706565416035E-12 +1.296928118235672E-12 +1.634655021683192E-12 +1.631176211322098E-12 +1.673953792859082E-12 +1.654033670646974E-12 +1.736283200113010E-12 +1.754552510032886E-12 +1.763902493448096E-12 +1.766297040862925E-12 +1.770277309486474E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.473347153463861E-13 +1.462287315134614E-13 +1.486344555044783E-13 +1.514241652847764E-13 +1.833609205101253E-13 +1.840596732294024E-13 +1.941204690282586E-13 +1.937868097942650E-13 +1.945547094088805E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.536535322244017E-14 +1.658472515523073E-14 +1.485767394300270E-14 +1.553519644322569E-14 +2.007256292225228E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.417822162634561E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.4.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.465944353870829E-01 +6.447617041839124E-01 +6.446293775279445E-01 +6.446074821381258E-01 +6.446020957993143E-01 +6.446005729391447E-01 +6.446000744545624E-01 +6.445998718862633E-01 +6.445997864341426E-01 +6.445997414253830E-01 +6.445997205468598E-01 +6.445997094440801E-01 +6.445997025707799E-01 +6.445996988531338E-01 +6.445996966580526E-01 +6.445996952711881E-01 +6.445996944291554E-01 +6.445996940285069E-01 +6.445996937017419E-01 +6.445996934171470E-01
+1.785087917035110E-01 +1.790894077034330E-01 +1.791301029886524E-01 +1.791368319630308E-01 +1.791384968134040E-01 +1.791389627851688E-01 +1.791391142895329E-01 +1.791391757002096E-01 +1.791392015005052E-01 +1.791392152847170E-01 +1.791392215990412E-01 +1.791392249282151E-01 +1.791392270146761E-01 +1.791392281618683E-01 +1.791392288060642E-01 +1.791392292699268E-01 +1.791392295519982E-01 +1.791392296827548E-01 +1.791392297276090E-01 +1.791392298099804E-01
+9.747578928168255E-02 +9.806305080531973E-02 +9.810570935411522E-02 +9.811282241394624E-02 +9.811457383684995E-02 +9.811506965016180E-02 +9.811523231398085E-02 +9.811529852509381E-02 +9.811532645161065E-02 +9.811534108377264E-02 +9.811534798201284E-02 +9.811535159995505E-02 +9.811535390151857E-02 +9.811535506924125E-02 +9.811535579207312E-02 +9.811535628934549E-02 +9.811535650826959E-02 +9.811535665590464E-02 +9.811535676563232E-02 +9.811535687679623E-02
+4.769597193163640E-02 +4.806359159979754E-02 +4.809078206832416E-02 +4.809530359476714E-02 +4.809641342712353E-02 +4.809672947470745E-02 +4.809683332956924E-02 +4.809687554787728E-02 +4.809689350132844E-02 +4.809690303291467E-02 +4.809690724196171E-02 +4.809690957729675E-02 +4.809691103481926E-02 +4.809691178465834E-02 +4.809691223418729E-02 +4.809691251457939E-02 +4.809691269760882E-02 +4.809691274586804E-02 +4.809691284771113E-02 +4.809691286595970E-02
+1.978183271568364E-02 +1.996056343323503E-02 +1.997390294634821E-02 +1.997610494446199E-02 +1.997664354780364E-02 +1.997679729996383E-02 +1.997684781784498E-02 +1.997686842514907E-02 +1.997687709565431E-02 +1.997688157178509E-02 +1.997688373484818E-02 +1.997688489249155E-02 +1.997688551854140E-02 +1.997688594954429E-02 +1.997688619009055E-02 +1.997688626735692E-02 +1.997688638293421E-02 +1.997688643259133E-02 +1.997688647173911E-02 +1.997688651855983E-02
+7.015929204947691E-03 +7.090227624298535E-03 +7.095654280912452E-03 +7.096534154609597E-03 +7.096748647215908E-03 +7.096809926435962E-03 +7.096830058788894E-03 +7.096838275656101E-03 +7.096841709514114E-03 +7.096843442750179E-03 +7.096844335873074E-03 +7.096844797190640E-03 +7.096845026321537E-03 +7.096845217774966E-03 +7.096845314137065E-03 +7.096845338597908E-03 +7.096845384522686E-03 +7.096845412967307E-03 +7.096845424228052E-03 +7.096845452582869E-03
+2.162420779852935E-03 +2.189611019343923E-03 +2.191513953694200E-03 +2.191817499288238E-03 +2.191891144610905E-03 +2.191911905052714E-03 +2.191918750596772E-03 +2.191921525959374E-03 +2.191922697604226E-03 +2.191923291974016E-03 +2.191923586372496E-03 +2.191923736762360E-03 +2.191923833051787E-03 +2.191923880469265E-03 +2.191923911125146E-03 +2.191923930490841E-03 +2.191923937209717E-03 +2.191923941612226E-03 +2.191923949846093E-03 +2.191923954530888E-03
+5.871555523842331E-04 +5.967729477864541E-04 +5.974262127622789E-04 +5.975222419310051E-04 +5.975448888502450E-04 +5.975511488226990E-04 +5.975532032269951E-04 +5.975540208308307E-04 +5.975543752526986E-04 +5.975545603822495E-04 +5.975546405320168E-04 +5.975546806112648E-04 +5.975547263782495E-04 +5.975547238807342E-04 +5.975547321850441E-04 +5.975547458780996E-04 +5.975547416850476E-04 +5.975547381651071E-04 +5.975547445433130E-04 +5.975547416311762E-04
+1.415053651695912E-04 +1.453652177242105E-04 +1.456053110761689E-04 +1.456348154948889E-04 +1.456416357548821E-04 +1.456434393497888E-04 +1.456440155991201E-04 +1.456442327967520E-04 +1.456443313673882E-04 +1.456443840489059E-04 +1.456444030698626E-04 +1.456444116718645E-04 +1.456444316464285E-04 +1.456444234655631E-04 +1.456444255054756E-04 +1.456444323319809E-04 +1.456444286860136E-04 +1.456444256755900E-04 +1.456444290790928E-04 +1.456444265523065E-04
+3.002228613108949E-05 +3.197398840664376E-05 +3.206524988762928E-05 +3.207648237012997E-05 +3.207865601432974E-05 +3.207927096860454E-05 +3.207943240424585E-05 +3.207948900779585E-05 +3.207951580570797E-05 +3.207952978569457E-05 +3.207953421709737E-05 +3.207953569132114E-05 +3.207954303951644E-05 +3.207953870228585E-05 +3.207953918111749E-05 +3.207954177457610E-05 +3.207954013732530E-05 +3.207953877949175E-05 +3.207954012422461E-05 +3.207953900667946E-05
+5.479583886761760E-06 +6.383265113248757E-06 +6.437002492343286E-06 +6.441712278694870E-06 +6.442525818841690E-06 +6.442792081407037E-06 +6.442852829321648E-06 +6.442870182218658E-06 +6.442877517310401E-06 +6.442880981054956E-06 +6.442882338350908E-06 +6.442882646743079E-06 +6.442884935856263E-06 +6.442883409511553E-06 +6.442883521581843E-06 +6.442884327909953E-06 +6.442883784274787E-06 +6.442883331186438E-06 +6.442883755482485E-06 +6.442883390536797E-06
+6.662080280177518E-07 +1.146541899224907E-06 +1.185531634845640E-06 +1.188271246937723E-06 +1.188720935455567E-06 +1.188855972320683E-06 +1.188889674144856E-06 +1.188897418309540E-06 +1.188900267653714E-06 +1.188901285562040E-06 +1.188901781596853E-06 +1.188901909295112E-06 +1.188902561965373E-06 +1.188902159780715E-06 +1.188902188926800E-06 +1.188902407421277E-06 +1.188902258643314E-06 +1.188902136205297E-06 +1.188902247210775E-06 +1.188902150688623E-06
+0.000000000000000E+00 +1.817368985841588E-07 +2.013758493388126E-07 +2.024282575761429E-07 +2.027730928041512E-07 +2.028463501990992E-07 +2.028721035249923E-07 +2.028778668376529E-07 +2.028787270972176E-07 +2.028790718722593E-07 +2.028794111392640E-07 +2.028795345973512E-07 +2.028796896151512E-07 +2.028796113316712E-07 +2.028796211245229E-07 +2.028796805994685E-07 +2.028796456128546E-07 +2.028796165430359E-07 +2.028796418075548E-07 +2.028796194431818E-07
+0.000000000000000E+00 +1.993284212077974E-08 +3.137113562917251E-08 +3.199671416368420E-08 +3.212484345623294E-08 +3.216652233754823E-08 +3.218926301269586E-08 +3.219251542149579E-08 +3.219394082394058E-08 +3.219414366548458E-08 +3.219431205056354E-08 +3.219440247648475E-08 +3.219444316939982E-08 +3.219444777424648E-08 +3.219445167228423E-08 +3.219446914849053E-08 +3.219446035960420E-08 +3.219445437842558E-08 +3.219445929761984E-08 +3.219445503188384E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.386590009237716E-09 +4.668173280015510E-09 +4.734224358548139E-09 +4.758388157604385E-09 +4.771272056864640E-09 +4.772854207611378E-09 +4.773733961704412E-09 +4.773799324170198E-09 +4.773905786937119E-09 +4.773949679909144E-09 +4.773974665659568E-09 +4.773985177679998E-09 +4.773985893142069E-09 +4.773993095890481E-09 +4.773992343734536E-09 +4.773990256202832E-09 +4.773991643857340E-09 +4.773990144862932E-09
+0.000000000000000E+00 +0.000000000000000E+00 +4.385714825871763E-10 +6.164768414745894E-10 +6.406323237841259E-10 +6.518857261253727E-10 +6.621130612237981E-10 +6.631830946314579E-10 +6.641296007107791E-10 +6.642473726737882E-10 +6.642488646399861E-10 +6.643066333641116E-10 +6.643165529689616E-10 +6.643297769487372E-10 +6.643294572969744E-10 +6.643343500557817E-10 +6.643336542868198E-10 +6.643329714268945E-10 +6.643332632493856E-10 +6.643335697361490E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.881586144915122E-11 +7.599663405756765E-11 +8.154497932703743E-11 +8.556407621574548E-11 +8.603745626421864E-11 +8.695054974408692E-11 +8.696333749046737E-11 +8.701821219502197E-11 +8.707232374316353E-11 +8.706757568230500E-11 +8.707683937902384E-11 +8.707551359177466E-11 +8.707885883698017E-11 +8.707954011042272E-11 +8.707904720434566E-11 +8.707870758465495E-11 +8.707880534565523E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.492747980551242E-12 +7.458376274815687E-12 +1.017975789308303E-11 +1.016735105016355E-11 +1.064862631170246E-11 +1.066784617849718E-11 +1.076788355021935E-11 +1.077844499926286E-11 +1.077387673348190E-11 +1.078538866670767E-11 +1.078288790116548E-11 +1.078593199984933E-11 +1.078538469448052E-11 +1.078484153332978E-11 +1.078445154320563E-11 +1.078524733922283E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.855394006007244E-13 +8.974744776539286E-13 +1.175755766006304E-12 +1.191158795471205E-12 +1.253953584598999E-12 +1.260260484160338E-12 +1.260587191636581E-12 +1.265638019302182E-12 +1.262549554621799E-12 +1.264684292235540E-12 +1.264676255889936E-12 +1.264543293642666E-12 +1.263667133552939E-12 +1.264389489618532E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.040890871229284E-13 +9.948979826290543E-14 +1.333998455687563E-13 +1.375782482915935E-13 +1.382551044460632E-13 +1.401539125340177E-13 +1.384879403928157E-13 +1.402459853577396E-13 +1.401065211009865E-13 +1.391625216283490E-13 +1.398748343516344E-13 +1.392837786123513E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.049571958634172E-14 +1.081657460384392E-14 +1.037664318795279E-14 +1.498559816013502E-14 +1.360307283595267E-14 +1.408768950780533E-14 +1.407124988000697E-14 +1.421575584702393E-14 +1.408228997603298E-14 +1.419092432246312E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.081442845590493E-15 +8.996240873420668E-16 +7.985304740958310E-16 +1.295398417587284E-15 +8.716468699925641E-16 +1.280589625635797E-15 +8.987364131478981E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.550554670795173E-17 +0.000000000000000E+00 +7.945630724561818E-17 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.4.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.466032463821428E-01 +6.447601729729461E-01 +6.446295843994898E-01 +6.446075072961532E-01 +6.446020948912464E-01 +6.446005756993047E-01 +6.446000741527854E-01 +6.445998716274336E-01 +6.445997863883327E-01 +6.445997413010366E-01 +6.445997206235855E-01 +6.445997095626010E-01 +6.445997024177019E-01 +6.445996988810390E-01 +6.445996966783674E-01 +6.445996953365256E-01 +6.445996943829360E-01 +6.445996939973532E-01 +6.445996934217088E-01 +6.445997165043706E-01
+1.785056871763152E-01 +1.790899595323572E-01 +1.791300304635629E-01 +1.791368228717243E-01 +1.791384972780122E-01 +1.791389617572520E-01 +1.791391143620500E-01 +1.791391758014272E-01 +1.791392015308061E-01 +1.791392153226889E-01 +1.791392215118661E-01 +1.791392248744791E-01 +1.791392271087964E-01 +1.791392281517388E-01 +1.791392288134565E-01 +1.791392292207480E-01 +1.791392295296331E-01 +1.791392296276538E-01 +1.791392298185440E-01 +1.791392216828968E-01
+9.747306062538615E-02 +9.806353614351389E-02 +9.810564406808835E-02 +9.811281466676505E-02 +9.811457357722733E-02 +9.811506888484649E-02 +9.811523249051832E-02 +9.811529856189875E-02 +9.811532646333194E-02 +9.811534116969886E-02 +9.811534796962922E-02 +9.811535161033998E-02 +9.811535384830435E-02 +9.811535503855219E-02 +9.811535578959146E-02 +9.811535626599985E-02 +9.811535654788142E-02 +9.811535665290280E-02 +9.811535686356362E-02 +9.811534949813391E-02
+4.769419498537746E-02 +4.806387979711733E-02 +4.809074212819885E-02 +4.809529876058217E-02 +4.809641428210436E-02 +4.809672874949544E-02 +4.809683318254648E-02 +4.809687566843809E-02 +4.809689351003175E-02 +4.809690291940160E-02 +4.809690722146825E-02 +4.809690950512115E-02 +4.809691104059986E-02 +4.809691176810654E-02 +4.809691222059842E-02 +4.809691246908809E-02 +4.809691269387288E-02 +4.809691281748386E-02 +4.809691288266395E-02 +4.809690851359800E-02
+1.978096067197796E-02 +1.996069561310763E-02 +1.997388444451305E-02 +1.997610246449213E-02 +1.997664338657818E-02 +1.997679718172380E-02 +1.997684798710421E-02 +1.997686842603622E-02 +1.997687709475776E-02 +1.997688162882192E-02 +1.997688375616057E-02 +1.997688488708183E-02 +1.997688562852762E-02 +1.997688596905742E-02 +1.997688618000348E-02 +1.997688631085470E-02 +1.997688640310364E-02 +1.997688644119544E-02 +1.997688650585553E-02 +1.997688445490155E-02
+7.015831895177265E-03 +7.090279064501484E-03 +7.095646728277315E-03 +7.096533204941169E-03 +7.096748519766244E-03 +7.096809829332319E-03 +7.096830133966233E-03 +7.096838260052960E-03 +7.096841707368343E-03 +7.096843497238072E-03 +7.096844353227391E-03 +7.096844805167764E-03 +7.096845095060460E-03 +7.096845233328438E-03 +7.096845310592126E-03 +7.096845362544626E-03 +7.096845397115106E-03 +7.096845407445734E-03 +7.096845442635949E-03 +7.096844646452168E-03
+2.162250166273756E-03 +2.189626443808951E-03 +2.191512007063669E-03 +2.191817511034180E-03 +2.191891165662257E-03 +2.191911865422825E-03 +2.191918742036453E-03 +2.191921527646823E-03 +2.191922696568348E-03 +2.191923303459563E-03 +2.191923591550359E-03 +2.191923736997160E-03 +2.191923825613404E-03 +2.191923882715064E-03 +2.191923911252487E-03 +2.191923929213266E-03 +2.191923939439463E-03 +2.191923944506626E-03 +2.191923954720129E-03 +2.191923690693960E-03
+5.870970080092829E-04 +5.967779930246109E-04 +5.974252399698747E-04 +5.975222453823141E-04 +5.975449478425968E-04 +5.975511414196896E-04 +5.975531825548930E-04 +5.975540274870129E-04 +5.975543748542828E-04 +5.975545567658036E-04 +5.975546407885761E-04 +5.975546778806804E-04 +5.975546959169471E-04 +5.975547206848689E-04 +5.975547330759505E-04 +5.975547391122429E-04 +5.975547407706946E-04 +5.975547438560778E-04 +5.975547445013423E-04 +5.975546681825030E-04
+1.414939639983916E-04 +1.453668652134232E-04 +1.456052663970912E-04 +1.456347883380162E-04 +1.456416723069568E-04 +1.456434446353716E-04 +1.456440047615213E-04 +1.456442370281445E-04 +1.456443311390341E-04 +1.456443805423692E-04 +1.456444026157439E-04 +1.456444097461747E-04 +1.456444106116846E-04 +1.456444207118054E-04 +1.456444260874688E-04 +1.456444280662684E-04 +1.456444278473080E-04 +1.456444293552591E-04 +1.456444284229444E-04 +1.456444089166061E-04
+3.003137500320445E-05 +3.197399752816876E-05 +3.206519790332890E-05 +3.207656378525705E-05 +3.207867099088454E-05 +3.207927404306500E-05 +3.207942895196195E-05 +3.207949072386768E-05 +3.207951569744886E-05 +3.207952836206980E-05 +3.207953396865150E-05 +3.207953487769428E-05 +3.207953381597881E-05 +3.207953740738308E-05 +3.207953942536146E-05 +3.207954003765641E-05 +3.207953976984123E-05 +3.207954034675210E-05 +3.207953977326571E-05 +3.207953532633479E-05
+5.479535133078545E-06 +6.383363387688671E-06 +6.436932000499123E-06 +6.441623330052373E-06 +6.442530203358337E-06 +6.442797365916076E-06 +6.442852052168644E-06 +6.442870714747851E-06 +6.442877440663735E-06 +6.442880589668893E-06 +6.442882261783147E-06 +6.442882381424169E-06 +6.442881853704427E-06 +6.442882963321391E-06 +6.442883600878945E-06 +6.442883779736523E-06 +6.442883665757501E-06 +6.442883847045329E-06 +6.442883634236205E-06 +6.442882725211795E-06
+6.662152111005216E-07 +1.146475338880877E-06 +1.185589074962605E-06 +1.188217672990411E-06 +1.188721695899839E-06 +1.188859672602638E-06 +1.188889114646411E-06 +1.188897549418782E-06 +1.188900243971557E-06 +1.188901189903814E-06 +1.188901756519093E-06 +1.188901839024609E-06 +1.188901715017311E-06 +1.188902036334555E-06 +1.188902210245924E-06 +1.188902263698352E-06 +1.188902227431039E-06 +1.188902276673384E-06 +1.188902215759467E-06 +1.188902059568703E-06
+0.000000000000000E+00 +1.817755354387039E-07 +2.013173738938028E-07 +2.024484169207967E-07 +2.027731084780097E-07 +2.028491153562956E-07 +2.028721534225118E-07 +2.028778992661250E-07 +2.028787019405654E-07 +2.028790557737893E-07 +2.028794125468827E-07 +2.028795183175509E-07 +2.028794904168439E-07 +2.028795822993265E-07 +2.028796265645597E-07 +2.028796481429750E-07 +2.028796378267433E-07 +2.028796508780583E-07 +2.028796368939772E-07 +2.028796087355741E-07
+0.000000000000000E+00 +1.996259713432268E-08 +3.139743868561218E-08 +3.198994975051860E-08 +3.212486337919217E-08 +3.217000309193694E-08 +3.218938201757141E-08 +3.219251450117102E-08 +3.219393667641291E-08 +3.219414136607082E-08 +3.219431237571010E-08 +3.219439950731448E-08 +3.219440149530112E-08 +3.219444226755543E-08 +3.219445176675882E-08 +3.219446296683337E-08 +3.219445895402338E-08 +3.219446233074799E-08 +3.219445969088208E-08 +3.219446904645820E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.380361290192505E-09 +4.673064560335052E-09 +4.734252789010264E-09 +4.755288470380567E-09 +4.771367477108730E-09 +4.772858603004628E-09 +4.773718812579764E-09 +4.773795975805960E-09 +4.773905612175004E-09 +4.773949635382053E-09 +4.773967287390346E-09 +4.773985569820036E-09 +4.773985080116399E-09 +4.773992807796322E-09 +4.773991623558589E-09 +4.773993874678344E-09 +4.773993898011012E-09 +4.773986630640859E-09
+0.000000000000000E+00 +0.000000000000000E+00 +4.402884620929489E-10 +6.152214121615479E-10 +6.406485354455888E-10 +6.521272733274602E-10 +6.620286159861137E-10 +6.631778157405445E-10 +6.641582756422184E-10 +6.642454748195908E-10 +6.642556846674446E-10 +6.643065013464044E-10 +6.643150622994562E-10 +6.643312398124737E-10 +6.643293233231281E-10 +6.643345690862076E-10 +6.643335902681099E-10 +6.643345838836904E-10 +6.643347772353240E-10 +6.643469623910487E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.913049296918910E-11 +7.598803837489593E-11 +8.150336532698514E-11 +8.554638380960400E-11 +8.603547360764399E-11 +8.693418728192996E-11 +8.696150952715904E-11 +8.701775457191100E-11 +8.707233827938770E-11 +8.706764606516541E-11 +8.707710724517953E-11 +8.707570735098998E-11 +8.707921643428458E-11 +8.707904430314409E-11 +8.708058378319827E-11 +8.708098366148569E-11 +8.707446264886422E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.495559810932559E-12 +7.435000714458182E-12 +1.018168157516735E-11 +1.016953284030226E-11 +1.066353164702635E-11 +1.066679985157388E-11 +1.076846375531502E-11 +1.077848190760415E-11 +1.077369094905219E-11 +1.078568573722673E-11 +1.078295518981551E-11 +1.078601393062544E-11 +1.078511532475829E-11 +1.078523526839318E-11 +1.078526828937322E-11 +1.079383269578302E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.829559095062866E-13 +8.970375765771749E-13 +1.170537424971256E-12 +1.189762932756077E-12 +1.255005248136081E-12 +1.260328179026512E-12 +1.260716217842240E-12 +1.265424362775474E-12 +1.262616167856168E-12 +1.264742726268509E-12 +1.264338130769775E-12 +1.264821035236558E-12 +1.264796934615399E-12 +1.261784712659975E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.049885325996344E-13 +9.978557898538558E-14 +1.338983965331014E-13 +1.376958418380448E-13 +1.382339015038239E-13 +1.399259444070633E-13 +1.384714704713063E-13 +1.401902489884313E-13 +1.399526369112527E-13 +1.403062684111533E-13 +1.402283101636873E-13 +1.428211153061906E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.033652215106623E-14 +1.087924197468781E-14 +1.017288589991000E-14 +1.460999997481054E-14 +1.362034102052765E-14 +1.410702526401619E-14 +1.409853805879390E-14 +1.451383462002297E-14 +1.463497491969205E-14 +1.363818897542746E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.468266467732081E-16 +9.249970066429691E-16 +8.465442541800360E-16 +1.024851292517258E-15 +1.488348230916437E-15 +1.497780672973332E-15 +1.739545217614403E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.394805843197295E-17 +1.030538473958314E-16 +4.508817730609290E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.40.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.517423959816258E-01 +6.483565708767255E-01 +6.480600279701854E-01 +6.480137017190879E-01 +6.480039574699431E-01 +6.480008689102468E-01 +6.479997865257137E-01 +6.479992510566730E-01 +6.479990635058702E-01 +6.479989692004027E-01 +6.479989256823175E-01 +6.479989033180976E-01 +6.479988908711524E-01 +6.479988841516473E-01 +6.479988795644412E-01 +6.479988772004192E-01 +6.479988757924825E-01 +6.479988746315986E-01 +6.479988739348980E-01 +6.479988736192711E-01
+1.775612126708445E-01 +1.787177086146974E-01 +1.788194357290833E-01 +1.788352466326352E-01 +1.788385601390686E-01 +1.788396092626977E-01 +1.788399796718143E-01 +1.788401653834279E-01 +1.788402282700196E-01 +1.788402602239912E-01 +1.788402748040366E-01 +1.788402822951344E-01 +1.788402866508230E-01 +1.788402888482536E-01 +1.788402906091891E-01 +1.788402911363136E-01 +1.788402916390759E-01 +1.788402920686047E-01 +1.788402922686735E-01 +1.788402924002802E-01
+9.568926794823787E-02 +9.675756366557982E-02 +9.685194195759139E-02 +9.686660231319917E-02 +9.686970714228543E-02 +9.687068451488788E-02 +9.687102752823966E-02 +9.687119766281303E-02 +9.687125735316005E-02 +9.687128739171590E-02 +9.687130140014534E-02 +9.687130842171003E-02 +9.687131240180646E-02 +9.687131459920174E-02 +9.687131563416104E-02 +9.687131691327788E-02 +9.687131742445391E-02 +9.687131766505304E-02 +9.687131780591061E-02 +9.687131796278954E-02
+4.639046904663610E-02 +4.703926185070356E-02 +4.709625809313279E-02 +4.710517090651466E-02 +4.710705547406117E-02 +4.710765272361127E-02 +4.710786098916305E-02 +4.710796355441411E-02 +4.710800007305443E-02 +4.710801845624381E-02 +4.710802693804578E-02 +4.710803134058055E-02 +4.710803380956695E-02 +4.710803504401555E-02 +4.710803585599401E-02 +4.710803634984989E-02 +4.710803645078486E-02 +4.710803691078786E-02 +4.710803727258276E-02 +4.710803713747334E-02
+1.910029279077649E-02 +1.941180256331179E-02 +1.943874235882648E-02 +1.944299814286185E-02 +1.944389038839365E-02 +1.944417788367869E-02 +1.944427718857659E-02 +1.944432559619058E-02 +1.944434317896960E-02 +1.944435190600432E-02 +1.944435590873754E-02 +1.944435803979680E-02 +1.944435908803894E-02 +1.944435976715898E-02 +1.944436030428086E-02 +1.944436043129101E-02 +1.944436062375153E-02 +1.944436062802062E-02 +1.944436061399432E-02 +1.944436072675450E-02
+6.732909543092773E-03 +6.859402606424638E-03 +6.870072409290237E-03 +6.871779252227837E-03 +6.872132906855721E-03 +6.872247382935244E-03 +6.872286771246984E-03 +6.872305699151661E-03 +6.872312746893507E-03 +6.872316180829730E-03 +6.872317774447148E-03 +6.872318636800314E-03 +6.872319018786905E-03 +6.872319307239403E-03 +6.872319581782510E-03 +6.872319576315952E-03 +6.872319674968782E-03 +6.872319641676063E-03 +6.872319599094545E-03 +6.872319674806598E-03
+2.062046441965177E-03 +2.108752691689854E-03 +2.112535508522652E-03 +2.113145374779823E-03 +2.113269742115531E-03 +2.113310227446516E-03 +2.113323846688555E-03 +2.113330305582476E-03 +2.113332747107495E-03 +2.113333922088255E-03 +2.113334480738827E-03 +2.113334783998453E-03 +2.113334920472152E-03 +2.113335011171719E-03 +2.113335123671554E-03 +2.113335094889916E-03 +2.113335110963760E-03 +2.113335126581913E-03 +2.113335138661029E-03 +2.113335141445710E-03
+5.553952459535447E-04 +5.723936692805339E-04 +5.736652389395024E-04 +5.738794254560484E-04 +5.739211030125949E-04 +5.739345403677996E-04 +5.739390390383690E-04 +5.739410996468908E-04 +5.739418910765036E-04 +5.739422585378864E-04 +5.739424364385800E-04 +5.739425341791761E-04 +5.739425810457165E-04 +5.739426036918813E-04 +5.739426417570535E-04 +5.739426233337882E-04 +5.739426168765557E-04 +5.739426403484705E-04 +5.739426615214343E-04 +5.739426467428453E-04
+1.326651016338888E-04 +1.388826140242557E-04 +1.393098351586572E-04 +1.393949431090717E-04 +1.394102737495340E-04 +1.394148108815359E-04 +1.394165213301626E-04 +1.394172246549131E-04 +1.394175054490546E-04 +1.394176201418761E-04 +1.394176737123057E-04 +1.394177020068124E-04 +1.394177196808633E-04 +1.394177243618604E-04 +1.394177361453060E-04 +1.394177285175078E-04 +1.394177231057223E-04 +1.394177363480262E-04 +1.394177478265476E-04 +1.394177384794229E-04
+2.787870162378918E-05 +3.039970940023578E-05 +3.057156790908397E-05 +3.060431573089815E-05 +3.061142359117428E-05 +3.061352920549303E-05 +3.061437236518258E-05 +3.061462660461168E-05 +3.061474739365632E-05 +3.061479633067205E-05 +3.061481701342478E-05 +3.061482772525655E-05 +3.061483220010614E-05 +3.061483354890662E-05 +3.061483679443628E-05 +3.061483447528683E-05 +3.061483239760835E-05 +3.061483754821224E-05 +3.061484170941766E-05 +3.061483813173765E-05
+4.926437967333504E-06 +6.007161057565224E-06 +6.111524202918119E-06 +6.127214208747893E-06 +6.129749978208414E-06 +6.130935074742911E-06 +6.131484278896600E-06 +6.131605578629589E-06 +6.131672849075345E-06 +6.131697972501594E-06 +6.131709598630669E-06 +6.131714461698628E-06 +6.131717255644455E-06 +6.131718317996015E-06 +6.131719122330881E-06 +6.131718569348434E-06 +6.131718040604242E-06 +6.131719652146847E-06 +6.131720864608012E-06 +6.131719830795693E-06
+5.400896379041193E-07 +1.073586925944198E-06 +1.114242795474555E-06 +1.125871435362736E-06 +1.127878277683281E-06 +1.128188975441168E-06 +1.128464508060521E-06 +1.128529549993596E-06 +1.128584167976943E-06 +1.128596195566333E-06 +1.128605302012146E-06 +1.128608961612151E-06 +1.128609542530544E-06 +1.128609787259706E-06 +1.128610654887904E-06 +1.128610619406205E-06 +1.128610621090879E-06 +1.128611058920216E-06 +1.128611362407202E-06 +1.128611129586292E-06
+0.000000000000000E+00 +1.642406640084797E-07 +1.845847886866468E-07 +1.901750927789641E-07 +1.915913047995717E-07 +1.919019114049318E-07 +1.920625321204738E-07 +1.920827898794128E-07 +1.921185385932118E-07 +1.921272325681514E-07 +1.921345621132867E-07 +1.921367348700665E-07 +1.921378517752248E-07 +1.921386391453508E-07 +1.921385775680144E-07 +1.921386035979890E-07 +1.921386974906386E-07 +1.921388299418114E-07 +1.921389182851903E-07 +1.921388790419800E-07
+0.000000000000000E+00 +1.614952210973916E-08 +2.650666298947758E-08 +2.937656383694984E-08 +3.002515732933970E-08 +3.020914774626361E-08 +3.037883361965613E-08 +3.039952130344176E-08 +3.040920201284945E-08 +3.041520899983469E-08 +3.041993646705118E-08 +3.042178400786748E-08 +3.042272347355180E-08 +3.042286983654999E-08 +3.042314540072134E-08 +3.042315385001730E-08 +3.042325874082263E-08 +3.042330414865323E-08 +3.042333120516331E-08 +3.042332962027256E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.472901388574184E-09 +3.985166657171035E-09 +4.239709895056480E-09 +4.371865812514968E-09 +4.466879820119849E-09 +4.483102690763713E-09 +4.490703779374254E-09 +4.496397217617742E-09 +4.500237652207156E-09 +4.501070868141378E-09 +4.501584733133474E-09 +4.501941525298203E-09 +4.501935385767568E-09 +4.502008451789293E-09 +4.502035039440408E-09 +4.502079841722011E-09 +4.502108411495127E-09 +4.502108442058219E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.519185277990199E-10 +4.524633012873566E-10 +5.596712075758698E-10 +6.089020152096227E-10 +6.102184947876665E-10 +6.200272760532474E-10 +6.208528537089977E-10 +6.236048539971860E-10 +6.245993334860861E-10 +6.249323614408137E-10 +6.251844145029808E-10 +6.252219704018487E-10 +6.252166574374193E-10 +6.252503721695961E-10 +6.252585499655095E-10 +6.252799306440269E-10 +6.252818531363923E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.736654510638068E-11 +7.390567524759976E-11 +7.406679713389635E-11 +7.782923003887812E-11 +7.988537724100583E-11 +8.049006434029950E-11 +8.130153649846922E-11 +8.145204249029457E-11 +8.169358730587229E-11 +8.178066161354151E-11 +8.175789114622024E-11 +8.180448730843203E-11 +8.180150302321541E-11 +8.179693603751194E-11 +8.180444466139927E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.975477796937257E-12 +5.983472602482599E-12 +7.673698690060595E-12 +9.221107085996621E-12 +9.717307659561208E-12 +9.870227319974194E-12 +9.871371452819165E-12 +1.000551343335634E-11 +1.008177225798716E-11 +1.007237930003299E-11 +1.009408304923201E-11 +1.010788999855238E-11 +1.011807393473279E-11 +1.011243676024136E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.132821932652812E-13 +8.926005305290614E-13 +1.087633694080584E-12 +1.085813285968995E-12 +1.145932439029200E-12 +1.145330949082446E-12 +1.159052772381993E-12 +1.177768526113590E-12 +1.176960879153090E-12 +1.174244492570791E-12 +1.180600721110778E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.063270093136382E-14 +8.114401807625002E-14 +9.665843861872112E-14 +9.895241332783586E-14 +1.186893140644589E-13 +1.236238262974103E-13 +1.237113582681324E-13 +1.348199384990456E-13 +1.306394952191519E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.916264389868631E-15 +8.010967140051347E-15 +8.203741151757037E-15 +9.058868642657270E-15 +1.273239004635562E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.115950046252380E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.40.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.517273738678855E-01 +6.483580625452309E-01 +6.480602217575407E-01 +6.480136828839916E-01 +6.480039575315313E-01 +6.480008682875930E-01 +6.479997837856092E-01 +6.479992508258747E-01 +6.479990641483037E-01 +6.479989694468592E-01 +6.479989257651907E-01 +6.479989031359931E-01 +6.479988912669473E-01 +6.479988842273787E-01 +6.479988797980165E-01 +6.479988774893130E-01 +6.479988759039917E-01 +6.479988744343445E-01 +6.479988740021624E-01 +6.479988533095757E-01
+1.775666527421455E-01 +1.787171849282605E-01 +1.788193508201913E-01 +1.788352523653939E-01 +1.788385603585013E-01 +1.788396094921552E-01 +1.788399809396587E-01 +1.788401654580477E-01 +1.788402279617713E-01 +1.788402601747852E-01 +1.788402747768187E-01 +1.788402824162279E-01 +1.788402864792435E-01 +1.788402887396851E-01 +1.788402903773094E-01 +1.788402911342579E-01 +1.788402916264238E-01 +1.788402920706301E-01 +1.788402923370828E-01 +1.788402996013033E-01
+9.569380119777700E-02 +9.675708318929932E-02 +9.685188772092296E-02 +9.686660908586409E-02 +9.686970718801677E-02 +9.687068472562745E-02 +9.687102871159782E-02 +9.687119771549048E-02 +9.687125722238263E-02 +9.687128732688520E-02 +9.687130122348067E-02 +9.687130852864857E-02 +9.687131234235555E-02 +9.687131460900272E-02 +9.687131603954988E-02 +9.687131664713383E-02 +9.687131717974529E-02 +9.687131772665783E-02 +9.687131773677947E-02 +9.687132446739438E-02
+4.639333330520430E-02 +4.703898760548576E-02 +4.709622536594432E-02 +4.710517488032006E-02 +4.710705527503281E-02 +4.710765282462035E-02 +4.710786126381149E-02 +4.710796352286966E-02 +4.710799999188141E-02 +4.710801839649601E-02 +4.710802694915499E-02 +4.710803127293716E-02 +4.710803379135282E-02 +4.710803504265040E-02 +4.710803579769881E-02 +4.710803650417743E-02 +4.710803678737186E-02 +4.710803696827233E-02 +4.710803706356491E-02 +4.710804095088533E-02
+1.910162516687595E-02 +1.941166436268623E-02 +1.943872931914412E-02 +1.944299943423080E-02 +1.944389049988419E-02 +1.944417792385642E-02 +1.944427727252353E-02 +1.944432563290736E-02 +1.944434310135716E-02 +1.944435185657078E-02 +1.944435595318833E-02 +1.944435806961029E-02 +1.944435899702348E-02 +1.944435977755648E-02 +1.944436017382964E-02 +1.944436030291525E-02 +1.944436047114086E-02 +1.944436067429771E-02 +1.944436072692490E-02 +1.944436251870489E-02
+6.733545464956409E-03 +6.859349508400439E-03 +6.870065622180579E-03 +6.871780117832995E-03 +6.872132605959204E-03 +6.872247413678703E-03 +6.872286735110688E-03 +6.872305760221914E-03 +6.872312715379277E-03 +6.872316166798663E-03 +6.872317817753130E-03 +6.872318649931805E-03 +6.872318968540786E-03 +6.872319318360338E-03 +6.872319473383172E-03 +6.872319492415749E-03 +6.872319567962516E-03 +6.872319665526236E-03 +6.872319681039494E-03 +6.872320373390329E-03
+2.062157389077458E-03 +2.108736164401933E-03 +2.112535025707272E-03 +2.113145404404138E-03 +2.113269824567479E-03 +2.113310249952814E-03 +2.113323811703688E-03 +2.113330333984718E-03 +2.113332740660224E-03 +2.113333925601897E-03 +2.113334497802365E-03 +2.113334776582253E-03 +2.113334910172273E-03 +2.113335015615750E-03 +2.113335058216686E-03 +2.113335094921219E-03 +2.113335120224626E-03 +2.113335133825838E-03 +2.113335133620939E-03 +2.113335365727305E-03
+5.554884607334764E-04 +5.723882944239727E-04 +5.736633883759907E-04 +5.738796995751859E-04 +5.739210686682630E-04 +5.739345141774607E-04 +5.739390284559496E-04 +5.739410988670198E-04 +5.739418911453089E-04 +5.739422621302857E-04 +5.739424403588626E-04 +5.739425243510341E-04 +5.739425827242571E-04 +5.739426036534386E-04 +5.739426119659056E-04 +5.739426422370458E-04 +5.739426486049914E-04 +5.739426407678205E-04 +5.739426370985517E-04 +5.739427064494966E-04
+1.326725378198995E-04 +1.388828480680757E-04 +1.393106804072988E-04 +1.393947045291572E-04 +1.394103066317996E-04 +1.394148403796567E-04 +1.394165326083294E-04 +1.394172317818586E-04 +1.394175026358321E-04 +1.394176180761904E-04 +1.394176739657631E-04 +1.394176992154160E-04 +1.394177217804677E-04 +1.394177239936526E-04 +1.394177254503215E-04 +1.394177402330394E-04 +1.394177414669401E-04 +1.394177355053836E-04 +1.394177329635492E-04 +1.394177517469103E-04
+2.788236714561209E-05 +3.039953070102086E-05 +3.057103175906543E-05 +3.060461624066803E-05 +3.061140928525985E-05 +3.061350188681924E-05 +3.061437779663109E-05 +3.061462365534930E-05 +3.061474334443512E-05 +3.061479071466222E-05 +3.061481666138988E-05 +3.061482568298838E-05 +3.061483311976992E-05 +3.061483306979080E-05 +3.061483364613330E-05 +3.061483906100834E-05 +3.061483930309681E-05 +3.061483700861294E-05 +3.061483591767095E-05 +3.061484058185748E-05
+4.925005489713880E-06 +6.007108427869487E-06 +6.111377630869125E-06 +6.126953008010339E-06 +6.129783142415711E-06 +6.130946799420837E-06 +6.131490540662874E-06 +6.131601812423492E-06 +6.131674086226144E-06 +6.131694364368225E-06 +6.131709758599003E-06 +6.131715197554724E-06 +6.131717521491788E-06 +6.131717874572255E-06 +6.131718337324274E-06 +6.131719973507680E-06 +6.131720053019970E-06 +6.131719439797437E-06 +6.131719121879905E-06 +6.131720195473510E-06
+5.424948945860911E-07 +1.073508665181783E-06 +1.114323860129686E-06 +1.126013244039640E-06 +1.127819032590028E-06 +1.128189384274159E-06 +1.128463397696989E-06 +1.128526698776012E-06 +1.128582930382720E-06 +1.128593091904014E-06 +1.128605531240910E-06 +1.128608672909703E-06 +1.128609615601312E-06 +1.128609990886453E-06 +1.128610503565946E-06 +1.128611010913911E-06 +1.128611103176253E-06 +1.128610996467464E-06 +1.128610928717930E-06 +1.128611165343519E-06
+0.000000000000000E+00 +1.642614445091386E-07 +1.845754061701053E-07 +1.901086629398247E-07 +1.916193736905258E-07 +1.919027942554084E-07 +1.920538174694651E-07 +1.920933006214582E-07 +1.921192315977543E-07 +1.921261576440086E-07 +1.921352159766346E-07 +1.921371172147597E-07 +1.921378489802384E-07 +1.921382753193054E-07 +1.921385741845112E-07 +1.921387082436229E-07 +1.921388017394390E-07 +1.921388183642629E-07 +1.921388203309341E-07 +1.921388788432222E-07
+0.000000000000000E+00 +1.614447863418019E-08 +2.651998449774874E-08 +2.940147582593533E-08 +3.001694324101697E-08 +3.020792293641166E-08 +3.037647236861894E-08 +3.040127811402743E-08 +3.040801694612131E-08 +3.041405685386177E-08 +3.041991965776870E-08 +3.042170416285172E-08 +3.042273601925397E-08 +3.042296536763653E-08 +3.042315458924429E-08 +3.042322134062236E-08 +3.042327837875778E-08 +3.042330406153435E-08 +3.042331199903496E-08 +3.042332679442317E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.470945352108309E-09 +3.977751619065195E-09 +4.241660693831651E-09 +4.372061949885753E-09 +4.468348583214487E-09 +4.482962464886618E-09 +4.491521049445170E-09 +4.495958372193866E-09 +4.500363473160676E-09 +4.501093586722288E-09 +4.501548494876625E-09 +4.501865173919438E-09 +4.501946680839434E-09 +4.502027352368226E-09 +4.502038837526867E-09 +4.502079889354512E-09 +4.502105173284490E-09 +4.502106637635886E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.534525555185733E-10 +4.517647232293334E-10 +5.597201296008667E-10 +6.084446275741644E-10 +6.102260138288609E-10 +6.197130439889542E-10 +6.216163778512920E-10 +6.237340295396110E-10 +6.246669358074185E-10 +6.249415590785266E-10 +6.251549838733586E-10 +6.252508054396378E-10 +6.252349163361328E-10 +6.252516253253562E-10 +6.252571487791485E-10 +6.252796635934780E-10 +6.252814595951276E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.736956501034490E-11 +7.414651862727747E-11 +7.401060450417859E-11 +7.794280433659655E-11 +7.981479342813638E-11 +8.045108159135323E-11 +8.128198611768778E-11 +8.143730712738750E-11 +8.165080226753652E-11 +8.178044383560571E-11 +8.176157210048202E-11 +8.180416351375125E-11 +8.180175357531797E-11 +8.179713327358863E-11 +8.180634632586882E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.933307882424763E-12 +5.990984333176989E-12 +7.651027302073663E-12 +9.254902888780027E-12 +9.702956133373348E-12 +9.866190080928454E-12 +9.873160799839748E-12 +1.001842503941204E-11 +1.006992473434467E-11 +1.007274226586532E-11 +1.009432189495488E-11 +1.010713219736118E-11 +1.011798135824323E-11 +1.011317268983855E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.108123760841794E-13 +8.950086435794332E-13 +1.086966838385941E-12 +1.087202381228731E-12 +1.112705042866613E-12 +1.145260676978252E-12 +1.164628508214855E-12 +1.177593451640495E-12 +1.177206438832157E-12 +1.174353063649779E-12 +1.180732154964335E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.035038731488530E-14 +8.072560465185476E-14 +1.043136422294340E-13 +9.762578320277822E-14 +1.207483425740066E-13 +1.235174448742732E-13 +1.240204302184170E-13 +1.350020963504661E-13 +1.303578401188815E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.613999528390919E-15 +7.978888577965806E-15 +8.148265978918833E-15 +9.093434388143021E-15 +1.260504095446457E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.335559490462207E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.41.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.694486910790332E-01 +5.725209099722670E-01 +5.727910361803713E-01 +5.728328605493370E-01 +5.728417988276981E-01 +5.728446992275638E-01 +5.728456939398365E-01 +5.728462084923359E-01 +5.728463799495610E-01 +5.728464757016163E-01 +5.728465110992154E-01 +5.728465327485136E-01 +5.728465434002051E-01 +5.728465491099924E-01 +5.728465528376701E-01 +5.728465555520451E-01 +5.728465568541501E-01 +5.728465578058873E-01 +5.728465585691139E-01 +5.728465592789254E-01
+2.069762501770833E-01 +2.058717709079805E-01 +2.057738846324213E-01 +2.057585941691916E-01 +2.057552989685400E-01 +2.057542287474527E-01 +2.057538624835693E-01 +2.057536764346975E-01 +2.057536127498201E-01 +2.057535778517280E-01 +2.057535644650191E-01 +2.057535564516495E-01 +2.057535525698736E-01 +2.057535503941559E-01 +2.057535496763642E-01 +2.057535479584696E-01 +2.057535475018679E-01 +2.057535468460809E-01 +2.057535466148371E-01 +2.057535464934219E-01
+1.219745644423224E-01 +1.209771233013145E-01 +1.208897073092810E-01 +1.208762217155441E-01 +1.208733381848822E-01 +1.208724075239406E-01 +1.208720871902546E-01 +1.208719213810499E-01 +1.208718664216271E-01 +1.208718357939485E-01 +1.208718245239928E-01 +1.208718175802034E-01 +1.208718136064635E-01 +1.208718120236376E-01 +1.208718109567592E-01 +1.208718103882012E-01 +1.208718096358909E-01 +1.208718100759425E-01 +1.208718095972833E-01 +1.208718091874158E-01
+6.189908837662282E-02 +6.131360323231538E-02 +6.126247395831093E-02 +6.125464540022513E-02 +6.125298133066875E-02 +6.125244302096233E-02 +6.125225815550721E-02 +6.125216145830199E-02 +6.125212982857360E-02 +6.125211190473601E-02 +6.125210549290464E-02 +6.125210148852015E-02 +6.125210056425701E-02 +6.125209898234322E-02 +6.125209786320971E-02 +6.125209721867012E-02 +6.125209748751710E-02 +6.125209643978178E-02 +6.125209658480972E-02 +6.125209663037088E-02
+2.624989875838672E-02 +2.598483399491669E-02 +2.596181497663718E-02 +2.595829187936754E-02 +2.595755101472588E-02 +2.595730912844038E-02 +2.595722637075105E-02 +2.595718266421687E-02 +2.595716847679871E-02 +2.595716036045536E-02 +2.595715745799019E-02 +2.595715566631155E-02 +2.595715441243353E-02 +2.595715416035187E-02 +2.595715367068276E-02 +2.595715377917408E-02 +2.595715352341253E-02 +2.595715374304470E-02 +2.595715362318566E-02 +2.595715346160877E-02
+9.453558096027841E-03 +9.359235362584704E-03 +9.350949012278417E-03 +9.349661873978227E-03 +9.349392335923386E-03 +9.349303455312669E-03 +9.349273169294809E-03 +9.349256921232891E-03 +9.349251732758844E-03 +9.349248713548799E-03 +9.349247651615463E-03 +9.349246999972834E-03 +9.349246313909355E-03 +9.349246378264706E-03 +9.349246173153542E-03 +9.349246311546582E-03 +9.349246138813747E-03 +9.349246368648607E-03 +9.349246306067547E-03 +9.349246205667388E-03
+2.946047174760937E-03 +2.920004136011692E-03 +2.917640977639216E-03 +2.917254703402196E-03 +2.917175795229858E-03 +2.917149051056218E-03 +2.917139995052050E-03 +2.917134936299929E-03 +2.917133391964814E-03 +2.917132445810222E-03 +2.917132134645993E-03 +2.917131938542794E-03 +2.917131836121400E-03 +2.917131793197868E-03 +2.917131707879789E-03 +2.917131724417716E-03 +2.917131717220695E-03 +2.917131709073536E-03 +2.917131699896192E-03 +2.917131696054271E-03
+8.064660630538818E-04 +8.020681842431560E-04 +8.016714223086329E-04 +8.015950277517373E-04 +8.015773790920031E-04 +8.015713153488128E-04 +8.015693676297429E-04 +8.015681021977955E-04 +8.015677196649758E-04 +8.015674749846113E-04 +8.015674042230527E-04 +8.015673559345076E-04 +8.015674268223705E-04 +8.015673539102079E-04 +8.015673221885830E-04 +8.015673002794274E-04 +8.015673356496204E-04 +8.015672699096826E-04 +8.015672681527244E-04 +8.015672885929029E-04
+1.955511842475993E-04 +1.965411418537323E-04 +1.966126426229925E-04 +1.966154427428588E-04 +1.966163075419760E-04 +1.966158697019498E-04 +1.966157244778855E-04 +1.966155952415468E-04 +1.966155591946723E-04 +1.966155187644071E-04 +1.966155106099753E-04 +1.966155021301984E-04 +1.966155606908970E-04 +1.966155172363206E-04 +1.966155072223395E-04 +1.966154911949939E-04 +1.966155149976327E-04 +1.966154739166439E-04 +1.966154715399787E-04 +1.966154850273085E-04
+4.136594465082358E-05 +4.340278933066903E-05 +4.351381534639339E-05 +4.352990290689446E-05 +4.353340991662791E-05 +4.353416820741402E-05 +4.353450243178333E-05 +4.353451880084467E-05 +4.353458103754496E-05 +4.353458976742838E-05 +4.353459411639302E-05 +4.353459514293584E-05 +4.353462080077161E-05 +4.353460394146446E-05 +4.353460145761020E-05 +4.353459483928592E-05 +4.353460471319004E-05 +4.353458839516195E-05 +4.353458676416408E-05 +4.353459222775581E-05
+7.530586186745461E-06 +8.684168913112833E-06 +8.764336086183610E-06 +8.778434502992569E-06 +8.781252829223572E-06 +8.781928550819847E-06 +8.782178914568777E-06 +8.782367129520512E-06 +8.782369892725759E-06 +8.782385270884574E-06 +8.782390965454982E-06 +8.782392219429486E-06 +8.782400734791370E-06 +8.782396102529550E-06 +8.782395833130891E-06 +8.782393841958546E-06 +8.782397031385768E-06 +8.782392058089674E-06 +8.782391347724533E-06 +8.782393059374626E-06
+9.881176188892481E-07 +1.550662825073077E-06 +1.615513468616399E-06 +1.624059912112294E-06 +1.625928639646242E-06 +1.626505274970023E-06 +1.626666021378789E-06 +1.626727816345366E-06 +1.626770077187806E-06 +1.626782834656908E-06 +1.626786806946704E-06 +1.626788938587368E-06 +1.626791686626720E-06 +1.626790587444443E-06 +1.626790752822738E-06 +1.626790301407689E-06 +1.626791237512241E-06 +1.626790021095975E-06 +1.626789798857628E-06 +1.626790255627898E-06
+0.000000000000000E+00 +2.434947078040800E-07 +2.701763514072980E-07 +2.769381900868238E-07 +2.779790986825448E-07 +2.783779271921990E-07 +2.784231847231883E-07 +2.784874624956989E-07 +2.785055405251482E-07 +2.785172170785650E-07 +2.785205323584385E-07 +2.785220098511777E-07 +2.785232427020391E-07 +2.785231348948042E-07 +2.785232419185516E-07 +2.785232244258676E-07 +2.785235017465336E-07 +2.785232548226692E-07 +2.785231956335833E-07 +2.785233148395992E-07
+0.000000000000000E+00 +2.865074303331080E-08 +4.064398365362951E-08 +4.317020537592246E-08 +4.399355007362985E-08 +4.421146897729517E-08 +4.426456969259574E-08 +4.430004024316000E-08 +4.431475723071756E-08 +4.432199668546390E-08 +4.432444902211221E-08 +4.432600513539809E-08 +4.432669704365739E-08 +4.432673743467004E-08 +4.432693423190637E-08 +4.432696871416825E-08 +4.432707483518577E-08 +4.432702468537528E-08 +4.432702813480663E-08 +4.432705957621397E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.402883446432705E-09 +6.101791758639960E-09 +6.379736664850691E-09 +6.519893153966699E-09 +6.556332064108775E-09 +6.577440394923367E-09 +6.581480183873281E-09 +6.586839415051623E-09 +6.588481149221428E-09 +6.589032082196176E-09 +6.589843091512128E-09 +6.589913794860825E-09 +6.590030699786783E-09 +6.590048193166728E-09 +6.590087722254674E-09 +6.590098208260487E-09 +6.590096327409285E-09 +6.590106858025864E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.309382074145799E-10 +8.267252205375425E-10 +8.633897938223585E-10 +8.915528109338752E-10 +9.106112271241859E-10 +9.146062446752600E-10 +9.160891669130788E-10 +9.179219115063069E-10 +9.182810486314590E-10 +9.190061654499009E-10 +9.190692845479262E-10 +9.190894593203536E-10 +9.191229479680147E-10 +9.191441248944460E-10 +9.191576823897815E-10 +9.191763817949827E-10 +9.191778253634268E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.516800104773864E-11 +8.547975221912034E-11 +1.098671114703129E-10 +1.142606274657198E-10 +1.176462345333879E-10 +1.188841784457184E-10 +1.201356467462127E-10 +1.202328336743568E-10 +1.205327382711710E-10 +1.206644226065036E-10 +1.206589106431019E-10 +1.207087688147395E-10 +1.207264055760360E-10 +1.207323653429926E-10 +1.207299339055177E-10 +1.207323159483239E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.074566631957168E-11 +1.083361396625318E-11 +1.369033651105577E-11 +1.419313621106170E-11 +1.458491420965849E-11 +1.458105050713158E-11 +1.484709373618451E-11 +1.491511761687144E-11 +1.492832340562054E-11 +1.495755368894266E-11 +1.497337386001368E-11 +1.496959779491087E-11 +1.497539649033028E-11 +1.498103108932737E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.295096923613155E-12 +1.282110378689904E-12 +1.618035689439447E-12 +1.615198845838050E-12 +1.635814694783090E-12 +1.672046700207071E-12 +1.726798847940587E-12 +1.752156247992268E-12 +1.753587916005821E-12 +1.764400000428542E-12 +1.758904865231481E-12 +1.760164971969713E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.463625594557687E-13 +1.458338685539441E-13 +1.499030142709323E-13 +1.442521458469178E-13 +1.804676572961070E-13 +1.918895443323296E-13 +1.932336314276915E-13 +1.928619831404872E-13 +1.920424360515080E-13 +1.941725362092842E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.551627873905961E-14 +1.563498851790615E-14 +1.488415116175401E-14 +1.521822044320810E-14 +1.960889234240989E-14 +2.027533266390075E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.170160794099235E-15 +1.225543311138749E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.41.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.694547569850575E-01 +5.725198043574485E-01 +5.727909646653960E-01 +5.728328670260627E-01 +5.728417997417099E-01 +5.728446995222709E-01 +5.728456970003438E-01 +5.728462086266399E-01 +5.728463796355944E-01 +5.728464757274589E-01 +5.728465113877967E-01 +5.728465331687712E-01 +5.728465429335569E-01 +5.728465494354573E-01 +5.728465534542048E-01 +5.728465553658850E-01 +5.728465568414290E-01 +5.728465578959274E-01 +5.728465586704948E-01 +5.728465724802149E-01
+2.069739931252317E-01 +2.058721759553867E-01 +2.057739271287625E-01 +2.057585917100698E-01 +2.057552983519347E-01 +2.057542285892218E-01 +2.057538616156025E-01 +2.057536763362890E-01 +2.057536127359948E-01 +2.057535776886404E-01 +2.057535642675296E-01 +2.057535563041741E-01 +2.057535526541446E-01 +2.057535502359119E-01 +2.057535486309543E-01 +2.057535479421491E-01 +2.057535474957470E-01 +2.057535470586425E-01 +2.057535465797399E-01 +2.057535417984182E-01
+1.219726125590601E-01 +1.209774700996765E-01 +1.208897342812748E-01 +1.208762201049428E-01 +1.208733374401951E-01 +1.208724075681138E-01 +1.208720861694451E-01 +1.208719214055332E-01 +1.208718668331699E-01 +1.208718359536396E-01 +1.208718243859634E-01 +1.208718177717211E-01 +1.208718143740913E-01 +1.208718121403465E-01 +1.208718111926467E-01 +1.208718104402117E-01 +1.208718096415758E-01 +1.208718094161699E-01 +1.208718095774641E-01 +1.208718049351931E-01
+6.189802067436288E-02 +6.131381043346475E-02 +6.126249549167594E-02 +6.125464422122594E-02 +6.125298116965278E-02 +6.125244276069317E-02 +6.125225748129166E-02 +6.125216143207967E-02 +6.125212960178790E-02 +6.125211188655659E-02 +6.125210546842107E-02 +6.125210066194696E-02 +6.125209952118104E-02 +6.125209860135373E-02 +6.125209744794737E-02 +6.125209735652026E-02 +6.125209759911861E-02 +6.125209720215043E-02 +6.125209642519930E-02 +6.125209413899201E-02
+2.624921668115261E-02 +2.598492443615666E-02 +2.596181204941689E-02 +2.595829102237848E-02 +2.595755107884950E-02 +2.595730916593669E-02 +2.595722602209906E-02 +2.595718262474899E-02 +2.595716857241225E-02 +2.595716035187265E-02 +2.595715748373718E-02 +2.595715597043314E-02 +2.595715484367552E-02 +2.595715423536359E-02 +2.595715402557386E-02 +2.595715378017766E-02 +2.595715345744729E-02 +2.595715346400971E-02 +2.595715365935064E-02 +2.595715231936278E-02
+9.453697234583417E-03 +9.359278571273305E-03 +9.350951560547239E-03 +9.349660979597194E-03 +9.349392699035055E-03 +9.349303530883226E-03 +9.349273069117515E-03 +9.349256913242425E-03 +9.349251796393381E-03 +9.349248712728070E-03 +9.349247676997258E-03 +9.349247216935835E-03 +9.349246726658265E-03 +9.349246459744160E-03 +9.349246448449906E-03 +9.349246306125967E-03 +9.349246090009511E-03 +9.349246133094288E-03 +9.349246335958137E-03 +9.349245758810389E-03
+2.945807971923104E-03 +2.920012749827486E-03 +2.917631606462503E-03 +2.917256280282158E-03 +2.917175704262304E-03 +2.917149067948496E-03 +2.917139995535288E-03 +2.917134975488062E-03 +2.917133396692413E-03 +2.917132448005607E-03 +2.917132148071314E-03 +2.917131914868668E-03 +2.917131853065958E-03 +2.917131787765230E-03 +2.917131753496525E-03 +2.917131730578506E-03 +2.917131714526251E-03 +2.917131707629593E-03 +2.917131715897267E-03 +2.917131554954447E-03
+8.064350124550208E-04 +8.020711562824962E-04 +8.016702577153082E-04 +8.015935495667563E-04 +8.015777159872451E-04 +8.015712932052453E-04 +8.015693244762057E-04 +8.015680893049250E-04 +8.015677102976298E-04 +8.015674765578888E-04 +8.015674092799811E-04 +8.015672851174603E-04 +8.015673295844163E-04 +8.015673269132969E-04 +8.015672934970036E-04 +8.015673066020689E-04 +8.015673449331905E-04 +8.015673256499927E-04 +8.015672825847812E-04 +8.015672569930393E-04
+1.955817146186770E-04 +1.965428904247660E-04 +1.966083067759338E-04 +1.966159841617645E-04 +1.966161661091502E-04 +1.966158420267761E-04 +1.966157525656000E-04 +1.966155777719682E-04 +1.966155527584672E-04 +1.966155194975805E-04 +1.966155122506333E-04 +1.966154605010470E-04 +1.966154945284591E-04 +1.966155001487713E-04 +1.966154830717653E-04 +1.966154943500843E-04 +1.966155211951301E-04 +1.966155092867704E-04 +1.966154813308944E-04 +1.966154819255560E-04
+4.136245791774208E-05 +4.340218149858671E-05 +4.351074799541286E-05 +4.352978649505636E-05 +4.353350580452399E-05 +4.353419105818937E-05 +4.353443664587906E-05 +4.353454412284863E-05 +4.353457794581115E-05 +4.353459006761739E-05 +4.353459447200397E-05 +4.353457905017081E-05 +4.353459334522881E-05 +4.353459698032256E-05 +4.353459104447942E-05 +4.353459595823401E-05 +4.353460722526898E-05 +4.353460242086408E-05 +4.353459136338278E-05 +4.353459332716732E-05
+7.533491460033310E-06 +8.684209303550762E-06 +8.763327281344570E-06 +8.778436365669974E-06 +8.781221630558416E-06 +8.781926082589740E-06 +8.782208973408658E-06 +8.782338327578252E-06 +8.782369042790362E-06 +8.782385403911115E-06 +8.782390825837923E-06 +8.782387484619686E-06 +8.782392045828117E-06 +8.782393890585791E-06 +8.782392513110508E-06 +8.782394130477820E-06 +8.782397810062754E-06 +8.782396341627368E-06 +8.782392984281540E-06 +8.782393802099713E-06
+9.820921824963506E-07 +1.550798594759977E-06 +1.615407382330292E-06 +1.624082239373576E-06 +1.625944389969522E-06 +1.626480315263899E-06 +1.626657028221493E-06 +1.626743221380795E-06 +1.626769111428710E-06 +1.626782903595209E-06 +1.626787027637460E-06 +1.626787630654590E-06 +1.626789270170322E-06 +1.626790012824857E-06 +1.626789890352943E-06 +1.626790355880749E-06 +1.626791427054794E-06 +1.626791117070545E-06 +1.626790272538575E-06 +1.626790518441250E-06
+0.000000000000000E+00 +2.435151922627315E-07 +2.701369426804317E-07 +2.769025441761044E-07 +2.779712614526586E-07 +2.783823579418638E-07 +2.784305028168983E-07 +2.784719758327343E-07 +2.785049117069901E-07 +2.785172460562219E-07 +2.785201303878554E-07 +2.785216448506510E-07 +2.785226175470696E-07 +2.785229900776896E-07 +2.785230491258307E-07 +2.785232219302829E-07 +2.785235476324465E-07 +2.785234939206763E-07 +2.785233101806263E-07 +2.785233878243800E-07
+0.000000000000000E+00 +2.864544405309999E-08 +4.062536650356950E-08 +4.318317655913412E-08 +4.400167263866381E-08 +4.421128189990652E-08 +4.427054690912337E-08 +4.430893400589386E-08 +4.431524579875353E-08 +4.432206475524290E-08 +4.432471330937460E-08 +4.432591135337465E-08 +4.432653264209922E-08 +4.432672998683384E-08 +4.432690158148738E-08 +4.432695180770639E-08 +4.432708221496521E-08 +4.432707623782807E-08 +4.432705420021037E-08 +4.432707637322974E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.407005481997566E-09 +6.097280315986308E-09 +6.373382191339722E-09 +6.519065399663066E-09 +6.553070150701829E-09 +6.576267557890572E-09 +6.581028437090824E-09 +6.586830207292678E-09 +6.588262596118822E-09 +6.588925499153448E-09 +6.589699100993822E-09 +6.589893043984080E-09 +6.590026161472173E-09 +6.590032699107404E-09 +6.590090443891200E-09 +6.590103589579710E-09 +6.590096419599130E-09 +6.590113989247213E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.335884451371167E-10 +8.294884488267942E-10 +8.642376844047469E-10 +8.923425913178875E-10 +9.110453447365268E-10 +9.150616840726826E-10 +9.161580672921598E-10 +9.180060009530154E-10 +9.182602497434120E-10 +9.188602739064394E-10 +9.190800925349934E-10 +9.191154185120804E-10 +9.191261595319459E-10 +9.191429968593131E-10 +9.191633778316391E-10 +9.191781455919726E-10 +9.191787445510036E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.462978987608880E-11 +8.528081553933342E-11 +1.096066766686725E-10 +1.141586759546841E-10 +1.174703144935742E-10 +1.188245168972916E-10 +1.201102748254495E-10 +1.202354694916543E-10 +1.205327858891934E-10 +1.206605935669215E-10 +1.206836889411922E-10 +1.206860258953404E-10 +1.207271056144710E-10 +1.207296360327180E-10 +1.207286134495980E-10 +1.207354844585103E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.078340510344558E-11 +1.082929934302794E-11 +1.375271652921930E-11 +1.421041013877696E-11 +1.458266914021688E-11 +1.456972436846626E-11 +1.474411072716112E-11 +1.492094292850652E-11 +1.493794079934075E-11 +1.495988174494642E-11 +1.497308790810718E-11 +1.497167839888707E-11 +1.497577869113023E-11 +1.497713422859187E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.282082183538548E-12 +1.277835625439365E-12 +1.624086930336219E-12 +1.621601860438141E-12 +1.669198767732147E-12 +1.673266555469654E-12 +1.726748203328468E-12 +1.743874429825610E-12 +1.753934959714001E-12 +1.763859077684571E-12 +1.758609649320668E-12 +1.762148602207032E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.446420699191131E-13 +1.450637690916438E-13 +1.468883677402836E-13 +1.434255001798758E-13 +1.808036087307970E-13 +1.880733976687259E-13 +1.933072161808632E-13 +1.928338504030949E-13 +1.922872895496893E-13 +1.916087814655012E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.541009590710339E-14 +1.507570158986374E-14 +1.507214363367611E-14 +1.521834167896657E-14 +1.963238045832078E-14 +2.020587428565817E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.221412051172759E-15 +1.269682741089804E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.42.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.499321601956918E-01 +6.473023877961367E-01 +6.470618404096489E-01 +6.470255805240278E-01 +6.470182297655632E-01 +6.470157474534153E-01 +6.470148477439502E-01 +6.470143795203832E-01 +6.470142236995698E-01 +6.470141414280756E-01 +6.470141080095690E-01 +6.470140900266697E-01 +6.470140808617061E-01 +6.470140753605073E-01 +6.470140720709360E-01 +6.470140699850415E-01 +6.470140686288135E-01 +6.470140679316250E-01 +6.470140670102639E-01 +6.470140666490973E-01
+1.780948550379460E-01 +1.789767986621788E-01 +1.790581008851810E-01 +1.790702956307182E-01 +1.790727310541111E-01 +1.790735600426021E-01 +1.790738641495762E-01 +1.790740248092241E-01 +1.790740759522718E-01 +1.790741038366163E-01 +1.790741148555614E-01 +1.790741208283111E-01 +1.790741238239882E-01 +1.790741256892264E-01 +1.790741265802530E-01 +1.790741273008124E-01 +1.790741277668221E-01 +1.790741280941225E-01 +1.790741283803188E-01 +1.790741283883176E-01
+9.628426125663322E-02 +9.711383489514834E-02 +9.719056582770992E-02 +9.720207270508791E-02 +9.720442136696170E-02 +9.720521395693060E-02 +9.720550082645200E-02 +9.720564972211033E-02 +9.720569988397608E-02 +9.720572619473744E-02 +9.720573655918484E-02 +9.720574224419135E-02 +9.720574569441556E-02 +9.720574730341991E-02 +9.720574836958273E-02 +9.720574928929862E-02 +9.720574980862930E-02 +9.720574969193874E-02 +9.720575009406084E-02 +9.720575034534973E-02
+4.677364975331977E-02 +4.728249390454927E-02 +4.732919828377323E-02 +4.733624627613873E-02 +4.733769161415804E-02 +4.733817841938961E-02 +4.733835357791265E-02 +4.733844400776275E-02 +4.733847488548806E-02 +4.733849091934454E-02 +4.733849816380431E-02 +4.733850199158829E-02 +4.733850283507002E-02 +4.733850408842015E-02 +4.733850500376845E-02 +4.733850509053217E-02 +4.733850522028616E-02 +4.733850567911446E-02 +4.733850568852443E-02 +4.733850574479104E-02
+1.928780235258301E-02 +1.953408824462727E-02 +1.955627751546514E-02 +1.955965967029466E-02 +1.956035136339749E-02 +1.956058402792142E-02 +1.956066745415324E-02 +1.956071037358499E-02 +1.956072513636785E-02 +1.956073275342838E-02 +1.956073568002955E-02 +1.956073721142854E-02 +1.956073846521898E-02 +1.956073896934082E-02 +1.956073921887061E-02 +1.956073946001661E-02 +1.956073961808850E-02 +1.956073965509389E-02 +1.956073977373248E-02 +1.956073980051154E-02
+6.807766181179672E-03 +6.908930482086871E-03 +6.917767661059935E-03 +6.919122646698682E-03 +6.919397804115477E-03 +6.919490065261623E-03 +6.919522965522923E-03 +6.919539804629891E-03 +6.919545666349307E-03 +6.919548645608225E-03 +6.919549742494974E-03 +6.919550313539395E-03 +6.919550932498427E-03 +6.919551105374405E-03 +6.919551168945066E-03 +6.919551302151549E-03 +6.919551379948850E-03 +6.919551339469404E-03 +6.919551424639831E-03 +6.919551438800573E-03
+2.087654981457857E-03 +2.125687527515454E-03 +2.128816690997941E-03 +2.129297631847659E-03 +2.129393905179988E-03 +2.129425955861616E-03 +2.129437262162841E-03 +2.129442950851290E-03 +2.129444963156681E-03 +2.129445959455533E-03 +2.129446417032931E-03 +2.129446656802858E-03 +2.129446751723225E-03 +2.129446813403039E-03 +2.129446861048255E-03 +2.129446876809339E-03 +2.129446892750571E-03 +2.129446892549185E-03 +2.129446916264265E-03 +2.129446921396267E-03
+5.629946292035710E-04 +5.774302717669652E-04 +5.784781088610804E-04 +5.786437121291188E-04 +5.786762451249880E-04 +5.786867968904758E-04 +5.786904524609665E-04 +5.786921944959871E-04 +5.786928265324151E-04 +5.786931213105645E-04 +5.786933105602320E-04 +5.786934097655280E-04 +5.786933678481749E-04 +5.786933902190258E-04 +5.786934228330833E-04 +5.786934078225323E-04 +5.786934042597525E-04 +5.786934190303042E-04 +5.786934194288101E-04 +5.786934199893674E-04
+1.348076816402614E-04 +1.402249909849782E-04 +1.405689432898233E-04 +1.406347592369170E-04 +1.406470074582503E-04 +1.406504771586550E-04 +1.406517277686568E-04 +1.406522661375247E-04 +1.406524757674795E-04 +1.406525586441596E-04 +1.406526277033627E-04 +1.406526640321875E-04 +1.406526302609065E-04 +1.406526379863031E-04 +1.406526534486487E-04 +1.406526426874972E-04 +1.406526383051055E-04 +1.406526485780692E-04 +1.406526460875053E-04 +1.406526455808511E-04
+2.840179645775742E-05 +3.074687548484984E-05 +3.086672887398616E-05 +3.089348850088269E-05 +3.089972245360215E-05 +3.090116460335797E-05 +3.090167049921775E-05 +3.090188373944529E-05 +3.090196178975095E-05 +3.090199158754417E-05 +3.090201467259593E-05 +3.090202650885368E-05 +3.090201323782130E-05 +3.090201576098674E-05 +3.090202141850153E-05 +3.090201724597955E-05 +3.090201517690139E-05 +3.090201956818194E-05 +3.090201828705920E-05 +3.090201792326004E-05
+5.069728022714134E-06 +6.100355603132232E-06 +6.174201511461799E-06 +6.188329862700001E-06 +6.191023308723132E-06 +6.191674860772934E-06 +6.191985617486554E-06 +6.192097191342965E-06 +6.192133757317362E-06 +6.192149013424285E-06 +6.192158622093333E-06 +6.192162472237688E-06 +6.192158952997351E-06 +6.192159923807552E-06 +6.192161644271115E-06 +6.192160451279171E-06 +6.192159801399274E-06 +6.192161242885141E-06 +6.192160830554882E-06 +6.192160694378647E-06
+5.764058597899625E-07 +1.090356105733601E-06 +1.127887730759488E-06 +1.137936492883924E-06 +1.139655389579703E-06 +1.140038026936949E-06 +1.140115044222572E-06 +1.140196010231972E-06 +1.140213080278793E-06 +1.140223878367563E-06 +1.140229120038527E-06 +1.140230619694803E-06 +1.140230149813176E-06 +1.140230681788226E-06 +1.140231168242836E-06 +1.140230933953564E-06 +1.140230800809938E-06 +1.140231202807811E-06 +1.140231100838363E-06 +1.140231068670247E-06
+0.000000000000000E+00 +1.684484524332842E-07 +1.870390390172069E-07 +1.924378589537193E-07 +1.938993274940379E-07 +1.940864068179003E-07 +1.941250994016392E-07 +1.941674690310062E-07 +1.941816067911710E-07 +1.941895671410777E-07 +1.941937905518676E-07 +1.941946901965409E-07 +1.941947536815170E-07 +1.941950517819867E-07 +1.941951907268148E-07 +1.941951934857321E-07 +1.941952002887501E-07 +1.941953000552815E-07 +1.941952872193309E-07 +1.941952875468162E-07
+0.000000000000000E+00 +1.718936725124617E-08 +2.719474598474882E-08 +2.979100766814525E-08 +3.051958795394471E-08 +3.068304100585505E-08 +3.071977729754461E-08 +3.074482115691530E-08 +3.075260894511787E-08 +3.075674420185568E-08 +3.075932507562902E-08 +3.075989059665159E-08 +3.076022168279239E-08 +3.076032605379094E-08 +3.076042330203235E-08 +3.076045739493407E-08 +3.076047055723506E-08 +3.076049806438960E-08 +3.076049775154536E-08 +3.076050650392942E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.622102308437931E-09 +4.083251860919101E-09 +4.431369047517494E-09 +4.495972711599928E-09 +4.524740318930891E-09 +4.548081909828769E-09 +4.547607694004726E-09 +4.550467683043965E-09 +4.552785899543414E-09 +4.553328826102119E-09 +4.553424325095588E-09 +4.553485721439039E-09 +4.553520037885406E-09 +4.553556323101808E-09 +4.553605490306380E-09 +4.553609393640885E-09 +4.553612174626998E-09 +4.553618480240879E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.768330288532997E-10 +5.719274144315529E-10 +6.004424922140206E-10 +6.170588736866471E-10 +6.265299349361718E-10 +6.287602141532541E-10 +6.300719236705014E-10 +6.321715886133140E-10 +6.323364958645658E-10 +6.325372305295571E-10 +6.326478001653286E-10 +6.326121044320707E-10 +6.326163988081706E-10 +6.326352585874263E-10 +6.326499168383033E-10 +6.326504935639643E-10 +6.326561621900091E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.053137383175987E-11 +6.118608063540751E-11 +7.585619229644005E-11 +7.925194107388885E-11 +8.112027273529107E-11 +8.124181558226907E-11 +8.232963932725270E-11 +8.256615917583185E-11 +8.269044451114424E-11 +8.274818121876288E-11 +8.277949160193332E-11 +8.279284989473196E-11 +8.279537630490028E-11 +8.279543967861689E-11 +8.279825990630212E-11 +8.280068835372037E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.339593480018258E-12 +7.695765704406625E-12 +9.403898678179347E-12 +9.404010275820883E-12 +1.001812010711583E-11 +1.005350760485760E-11 +1.006628610447830E-11 +1.020847616955237E-11 +1.020797715887325E-11 +1.022371508111226E-11 +1.024176141341849E-11 +1.024018268996652E-11 +1.024012046809638E-11 +1.024152189529877E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.713830415637498E-13 +7.711075518515665E-13 +1.111651262393831E-12 +1.100389493700098E-12 +1.103852788505367E-12 +1.138129733157523E-12 +1.193596077615071E-12 +1.193055771183035E-12 +1.197490820149125E-12 +1.196032585697079E-12 +1.198099535928843E-12 +1.198513761907897E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.588492039027179E-14 +8.754281323176721E-14 +8.555555887874188E-14 +1.044053424580370E-13 +1.266009928988448E-13 +1.266406844899481E-13 +1.341415223591507E-13 +1.327816717975897E-13 +1.322401832131695E-13 +1.324622897596909E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.687283678968509E-15 +8.596720475049057E-15 +1.042869625225876E-14 +1.318201648045700E-14 +1.326324324263746E-14 +1.345617827061045E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.275384903699862E-16 +7.215913053359492E-16 +7.863923331547117E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.42.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.499170384596163E-01 +6.473037961909672E-01 +6.470619666138820E-01 +6.470255721007587E-01 +6.470182304206130E-01 +6.470157465279652E-01 +6.470148462746736E-01 +6.470143794503604E-01 +6.470142241239067E-01 +6.470141416056592E-01 +6.470141079448551E-01 +6.470140897495213E-01 +6.470140808653740E-01 +6.470140753866706E-01 +6.470140718273816E-01 +6.470140700410101E-01 +6.470140686360277E-01 +6.470140676871136E-01 +6.470140670164087E-01 +6.470140450074863E-01
+1.781003470558975E-01 +1.789763144457974E-01 +1.790580543637666E-01 +1.790702982231173E-01 +1.790727309783746E-01 +1.790735603331793E-01 +1.790738644670872E-01 +1.790740248348524E-01 +1.790740758023752E-01 +1.790741037458545E-01 +1.790741146965033E-01 +1.790741208757461E-01 +1.790741236914687E-01 +1.790741255503172E-01 +1.790741267148473E-01 +1.790741273266422E-01 +1.790741277638573E-01 +1.790741281735829E-01 +1.790741283535302E-01 +1.790741360898345E-01
+9.628896499998138E-02 +9.711337791812506E-02 +9.719052665254621E-02 +9.720207573395950E-02 +9.720442088885968E-02 +9.720521432327665E-02 +9.720550127609032E-02 +9.720564973577399E-02 +9.720569989998208E-02 +9.720572609591965E-02 +9.720573693525764E-02 +9.720574277061350E-02 +9.720574602805396E-02 +9.720574743929322E-02 +9.720574852770794E-02 +9.720574920713006E-02 +9.720574973940448E-02 +9.720574972917083E-02 +9.720575012148447E-02 +9.720575720948582E-02
+4.677644499405088E-02 +4.728222459495801E-02 +4.732917547982202E-02 +4.733624817626739E-02 +4.733769132207358E-02 +4.733817861642407E-02 +4.733835390807979E-02 +4.733844403256080E-02 +4.733847478596373E-02 +4.733849090688075E-02 +4.733849768214128E-02 +4.733850114515156E-02 +4.733850242863120E-02 +4.733850402527721E-02 +4.733850497760364E-02 +4.733850507187518E-02 +4.733850533028713E-02 +4.733850590781861E-02 +4.733850569770940E-02 +4.733850985911386E-02
+1.928913923985560E-02 +1.953395754935136E-02 +1.955626614080599E-02 +1.955966009417984E-02 +1.956035124795514E-02 +1.956058408005081E-02 +1.956066764055558E-02 +1.956071037962435E-02 +1.956072504245591E-02 +1.956073276344773E-02 +1.956073593227774E-02 +1.956073767083352E-02 +1.956073864693133E-02 +1.956073899385850E-02 +1.956073921046191E-02 +1.956073947545658E-02 +1.956073958039191E-02 +1.956073955356622E-02 +1.956073977065177E-02 +1.956074170819871E-02
+6.808379323298649E-03 +6.908887789986971E-03 +6.917763254241764E-03 +6.919123038609119E-03 +6.919397908677343E-03 +6.919490064996283E-03 +6.919523058327746E-03 +6.919539805157034E-03 +6.919545609716412E-03 +6.919548653676939E-03 +6.919549907333292E-03 +6.919550596876069E-03 +6.919551048275456E-03 +6.919551116196814E-03 +6.919551165270315E-03 +6.919551308340226E-03 +6.919551350259951E-03 +6.919551277232992E-03 +6.919551424019188E-03 +6.919552165779667E-03
+2.087767735992327E-03 +2.125667837480257E-03 +2.128815412227585E-03 +2.129297631829737E-03 +2.129393977416713E-03 +2.129425961583313E-03 +2.129437305902980E-03 +2.129442949218394E-03 +2.129444937192726E-03 +2.129445963304040E-03 +2.129446407256699E-03 +2.129446622947372E-03 +2.129446730820938E-03 +2.129446814650866E-03 +2.129446856494482E-03 +2.129446876735565E-03 +2.129446894398136E-03 +2.129446906631786E-03 +2.129446913044669E-03 +2.129447158085828E-03
+5.630380962158400E-04 +5.774270818041629E-04 +5.784771643428029E-04 +5.786439369145776E-04 +5.786763887041625E-04 +5.786868030067687E-04 +5.786904736493930E-04 +5.786921946484178E-04 +5.786928168974440E-04 +5.786931228886016E-04 +5.786932682219875E-04 +5.786933232452067E-04 +5.786933263800798E-04 +5.786933911887614E-04 +5.786934193034187E-04 +5.786934066032659E-04 +5.786934142287368E-04 +5.786934451411182E-04 +5.786934151391623E-04 +5.786934877238563E-04
+1.348288024238993E-04 +1.402242681440923E-04 +1.405695685197531E-04 +1.406344932544385E-04 +1.406469795349356E-04 +1.406504847142703E-04 +1.406517393715396E-04 +1.406522662420292E-04 +1.406524725252715E-04 +1.406525593402330E-04 +1.406526037518749E-04 +1.406526160467017E-04 +1.406526078631393E-04 +1.406526391679078E-04 +1.406526516358770E-04 +1.406526419021040E-04 +1.406526449827181E-04 +1.406526633441035E-04 +1.406526432260758E-04 +1.406526629666890E-04
+2.840659111744535E-05 +3.074579027998826E-05 +3.086598537210186E-05 +3.089375948759578E-05 +3.089974260975674E-05 +3.090118541840367E-05 +3.090167922022158E-05 +3.090188373804105E-05 +3.090196066405488E-05 +3.090199191753207E-05 +3.090200592120908E-05 +3.090200894594842E-05 +3.090200515975463E-05 +3.090201651241251E-05 +3.090202069431757E-05 +3.090201689985015E-05 +3.090201802040782E-05 +3.090202521906576E-05 +3.090201699406953E-05 +3.090202198308227E-05
+5.069051609120323E-06 +6.100462772506389E-06 +6.174842804643746E-06 +6.188129333537913E-06 +6.191015009966488E-06 +6.191707946202601E-06 +6.191992379573780E-06 +6.192097686528728E-06 +6.192133460821294E-06 +6.192148957873790E-06 +6.192156191129455E-06 +6.192157392797657E-06 +6.192156668815260E-06 +6.192160251740168E-06 +6.192161413745357E-06 +6.192160330053237E-06 +6.192160728899901E-06 +6.192162944963999E-06 +6.192160382130322E-06 +6.192161564531738E-06
+5.756499459245032E-07 +1.090338255804595E-06 +1.127594340054079E-06 +1.138002592731720E-06 +1.139655557665427E-06 +1.139975871862389E-06 +1.140115246548004E-06 +1.140195838303642E-06 +1.140212971156327E-06 +1.140223791427478E-06 +1.140228613731853E-06 +1.140229486237609E-06 +1.140229545116124E-06 +1.140230790472335E-06 +1.140231091224571E-06 +1.140230899360814E-06 +1.140231043261064E-06 +1.140231631483351E-06 +1.140230973703034E-06 +1.140231240752941E-06
+0.000000000000000E+00 +1.685477028613345E-07 +1.871311537127162E-07 +1.924197210182571E-07 +1.939017978426918E-07 +1.940943891353756E-07 +1.941253457492578E-07 +1.941688381909813E-07 +1.941815970497791E-07 +1.941896203878497E-07 +1.941937247534917E-07 +1.941943040530147E-07 +1.941946438636550E-07 +1.941950781474197E-07 +1.941951697071462E-07 +1.941951836610318E-07 +1.941952523897817E-07 +1.941953946996231E-07 +1.941952553160655E-07 +1.941953182847019E-07
+0.000000000000000E+00 +1.718434840158411E-08 +2.716371860652863E-08 +2.980892204829426E-08 +3.051874718873374E-08 +3.068274249543275E-08 +3.072006904756412E-08 +3.074382747118920E-08 +3.075257783810901E-08 +3.075671669201554E-08 +3.075934284354603E-08 +3.075986482249798E-08 +3.076014468622255E-08 +3.076033011173004E-08 +3.076040636478968E-08 +3.076044863792860E-08 +3.076047576510776E-08 +3.076051661329093E-08 +3.076049203916822E-08 +3.076051166420230E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.632456617336733E-09 +4.074531877249347E-09 +4.431552012231699E-09 +4.496684863082688E-09 +4.524704400432089E-09 +4.548126941573771E-09 +4.547597754268424E-09 +4.550502099846832E-09 +4.552835076506319E-09 +4.553033492997600E-09 +4.553481177513873E-09 +4.553486307616802E-09 +4.553514357873600E-09 +4.553551459107489E-09 +4.553603954758386E-09 +4.553613114005315E-09 +4.553611624795925E-09 +4.553619904546095E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.764973122103319E-10 +5.719736853166691E-10 +6.005568668746194E-10 +6.170869188621853E-10 +6.265454382984380E-10 +6.287759288602247E-10 +6.300454407314244E-10 +6.321479370465013E-10 +6.322727397471840E-10 +6.325558673079793E-10 +6.326416165170940E-10 +6.326146396294655E-10 +6.326169711001096E-10 +6.326405072221782E-10 +6.326498278043577E-10 +6.326502750275643E-10 +6.326561108157820E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.053821954649149E-11 +6.117349891088251E-11 +7.584181175212357E-11 +7.924278264124911E-11 +8.111635021704772E-11 +8.124575665053023E-11 +8.236439777157221E-11 +8.245173802344212E-11 +8.268061179817011E-11 +8.275374790394637E-11 +8.277726552550808E-11 +8.279233704581345E-11 +8.278949431905302E-11 +8.279578875531225E-11 +8.279820825301545E-11 +8.280025978104088E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.343308697356898E-12 +7.699777574367735E-12 +9.405955133527381E-12 +9.404844023992381E-12 +1.000977301334629E-11 +1.001794074798470E-11 +1.008373728910946E-11 +1.020317436248930E-11 +1.020974392069893E-11 +1.022390072403460E-11 +1.024094579190206E-11 +1.023972868277028E-11 +1.024010553356263E-11 +1.024160118435677E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.709884077146108E-13 +7.703278023782662E-13 +1.109012270042133E-12 +1.112099444571459E-12 +1.102442924873833E-12 +1.181109667055519E-12 +1.193551227011154E-12 +1.192846945055906E-12 +1.191629997449097E-12 +1.196289213700971E-12 +1.198104934268918E-12 +1.199681222261432E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.667702916892161E-14 +8.610706673686242E-14 +8.525716730815072E-14 +1.209180285822495E-13 +1.266398513912482E-13 +1.264368876289991E-13 +1.346330540213857E-13 +1.327968362785254E-13 +1.322501937337044E-13 +1.323109221270868E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.620533367515556E-15 +8.836368900734859E-15 +8.598464911717236E-15 +9.411794856650613E-15 +1.336165742014491E-14 +1.326651294545287E-14 +1.335181526519647E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.979064902397345E-16 +7.235051245788754E-16 +7.081714045352899E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.43.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.715536405132432E-01 +5.738354395129923E-01 +5.740478518349117E-01 +5.740794926172170E-01 +5.740861216996203E-01 +5.740884249992192E-01 +5.740892258792469E-01 +5.740896591534186E-01 +5.740898016530463E-01 +5.740898806346114E-01 +5.740899066855185E-01 +5.740899233141443E-01 +5.740899311527383E-01 +5.740899355521173E-01 +5.740899393997065E-01 +5.740899404935329E-01 +5.740899415615036E-01 +5.740899422910521E-01 +5.740899428604352E-01 +5.740899434654639E-01
+2.062789718564835E-01 +2.054516415387434E-01 +2.053742276271155E-01 +2.053626149914981E-01 +2.053601462499826E-01 +2.053592944969956E-01 +2.053589990311308E-01 +2.053588418049207E-01 +2.053587883531210E-01 +2.053587601834024E-01 +2.053587502117913E-01 +2.053587440130430E-01 +2.053587409036079E-01 +2.053587393909740E-01 +2.053587378937249E-01 +2.053587375165174E-01 +2.053587371271424E-01 +2.053587367037014E-01 +2.053587365592940E-01 +2.053587363669128E-01
+1.212954857988477E-01 +1.205527107222887E-01 +1.204840795330111E-01 +1.204738956576654E-01 +1.204717559120166E-01 +1.204710199775493E-01 +1.204707624606134E-01 +1.204706234476783E-01 +1.204705787876791E-01 +1.204705526751516E-01 +1.204705445439350E-01 +1.204705392154445E-01 +1.204705367541188E-01 +1.204705350933969E-01 +1.204705339258496E-01 +1.204705333388372E-01 +1.204705331219157E-01 +1.204705333936932E-01 +1.204705330764928E-01 +1.204705327475093E-01
+6.148085390795546E-02 +6.104692194517410E-02 +6.100690541321341E-02 +6.100100691809894E-02 +6.099978375340510E-02 +6.099935735905816E-02 +6.099920931623250E-02 +6.099912823139530E-02 +6.099910191005199E-02 +6.099908733540674E-02 +6.099908231698354E-02 +6.099907947947778E-02 +6.099907807199505E-02 +6.099907771658876E-02 +6.099907701940213E-02 +6.099907707952711E-02 +6.099907660319764E-02 +6.099907586102037E-02 +6.099907592949415E-02 +6.099907595783932E-02
+2.605125951157606E-02 +2.585588960224084E-02 +2.583794730968057E-02 +2.583529183552796E-02 +2.583475132565069E-02 +2.583455903029458E-02 +2.583449281380189E-02 +2.583445600653081E-02 +2.583444399595538E-02 +2.583443739848076E-02 +2.583443545285181E-02 +2.583443395981443E-02 +2.583443340499595E-02 +2.583443281261291E-02 +2.583443250973580E-02 +2.583443236175890E-02 +2.583443240759019E-02 +2.583443249062184E-02 +2.583443238628338E-02 +2.583443232353508E-02
+9.376611939671821E-03 +9.308281889994162E-03 +9.301804977702976E-03 +9.300823466467750E-03 +9.300629571131354E-03 +9.300558624422217E-03 +9.300534164709088E-03 +9.300520429240247E-03 +9.300515996246457E-03 +9.300513539728727E-03 +9.300512895970199E-03 +9.300512283132015E-03 +9.300512086704769E-03 +9.300511776391129E-03 +9.300511667976536E-03 +9.300511587677520E-03 +9.300511632102302E-03 +9.300511781099533E-03 +9.300511699444302E-03 +9.300511653416346E-03
+2.920748533852993E-03 +2.902979963282138E-03 +2.901103123909940E-03 +2.900812140361299E-03 +2.900754039033561E-03 +2.900732370209420E-03 +2.900724820678944E-03 +2.900720493746549E-03 +2.900719160217906E-03 +2.900718365893019E-03 +2.900718139715933E-03 +2.900717977475208E-03 +2.900717904965031E-03 +2.900717863319864E-03 +2.900717820208765E-03 +2.900717822613227E-03 +2.900717795915547E-03 +2.900717804803101E-03 +2.900717791049745E-03 +2.900717781243813E-03
+7.992276350755845E-04 +7.971653408520522E-04 +7.968491187785089E-04 +7.967869225720753E-04 +7.967738422614700E-04 +7.967685713232850E-04 +7.967667446883125E-04 +7.967656343398675E-04 +7.967653121841977E-04 +7.967650841922423E-04 +7.967650014367297E-04 +7.967649845343256E-04 +7.967649577398029E-04 +7.967649900947994E-04 +7.967649705470201E-04 +7.967649892283213E-04 +7.967649597903008E-04 +7.967649237542286E-04 +7.967649333982142E-04 +7.967649357169504E-04
+1.938001465194281E-04 +1.953227026031205E-04 +1.953709912712383E-04 +1.953743658049677E-04 +1.953744072035664E-04 +1.953737156577919E-04 +1.953734809028737E-04 +1.953732881428671E-04 +1.953732447862995E-04 +1.953731877904353E-04 +1.953731605313209E-04 +1.953731680332730E-04 +1.953731598368751E-04 +1.953731850930004E-04 +1.953731769155122E-04 +1.953731881003284E-04 +1.953731743200592E-04 +1.953731489383115E-04 +1.953731572930094E-04 +1.953731598848154E-04
+4.097265507704775E-05 +4.315091934535937E-05 +4.323121012668153E-05 +4.324361462645432E-05 +4.324602467137314E-05 +4.324640674734375E-05 +4.324650716204231E-05 +4.324652987113606E-05 +4.324654267671632E-05 +4.324653286260334E-05 +4.324652602607395E-05 +4.324653264482649E-05 +4.324652996175705E-05 +4.324654077588356E-05 +4.324653795353693E-05 +4.324654229171017E-05 +4.324653786124470E-05 +4.324652715653817E-05 +4.324653091477684E-05 +4.324653207400331E-05
+7.452958804685803E-06 +8.654048205186412E-06 +8.709676360686466E-06 +8.719331524028459E-06 +8.721205388197618E-06 +8.721655340548570E-06 +8.721782644855140E-06 +8.721845801009117E-06 +8.721864425342499E-06 +8.721866247287087E-06 +8.721864944408456E-06 +8.721867560106964E-06 +8.721867725726416E-06 +8.721871414073497E-06 +8.721870657118943E-06 +8.721871994858585E-06 +8.721870896728785E-06 +8.721867482824245E-06 +8.721868740503580E-06 +8.721869116840435E-06
+9.745428878797542E-07 +1.562519979263917E-06 +1.605664746928517E-06 +1.613382211573847E-06 +1.614667456972185E-06 +1.614996304024819E-06 +1.615098875084413E-06 +1.615141772555367E-06 +1.615156630855004E-06 +1.615161432591941E-06 +1.615162067692638E-06 +1.615163460623331E-06 +1.615163484628954E-06 +1.615164554438304E-06 +1.615164419594625E-06 +1.615164804676301E-06 +1.615164616034739E-06 +1.615163727068502E-06 +1.615164076494968E-06 +1.615164178564847E-06
+0.000000000000000E+00 +2.508057201400082E-07 +2.687494368152030E-07 +2.751291273943775E-07 +2.761566455120359E-07 +2.763618949768339E-07 +2.764047324495309E-07 +2.764479402230020E-07 +2.764616532533937E-07 +2.764637661301235E-07 +2.764650180416973E-07 +2.764656423284095E-07 +2.764660465957165E-07 +2.764663042839870E-07 +2.764663461076530E-07 +2.764664712475157E-07 +2.764664524657037E-07 +2.764662588756230E-07 +2.764663503669333E-07 +2.764663799902771E-07
+0.000000000000000E+00 +2.848858681112250E-08 +4.039724028903324E-08 +4.293281403926712E-08 +4.380717947673168E-08 +4.392722013744692E-08 +4.395824030433003E-08 +4.397678155672553E-08 +4.398406486502549E-08 +4.398765229885605E-08 +4.398889466854009E-08 +4.398940043473711E-08 +4.398953269329533E-08 +4.398964628988776E-08 +4.398972263955734E-08 +4.398975416881829E-08 +4.398976544572171E-08 +4.398973619210384E-08 +4.398975679083508E-08 +4.398976420231554E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.372482950924646E-09 +6.067394067157985E-09 +6.401221047446714E-09 +6.501729876723027E-09 +6.517554238963967E-09 +6.529537398499317E-09 +6.535705593733005E-09 +6.537071170813625E-09 +6.537765242712166E-09 +6.538295135007726E-09 +6.538396003087244E-09 +6.538499907484542E-09 +6.538530598020909E-09 +6.538553783115985E-09 +6.538556869636149E-09 +6.538560220373785E-09 +6.538570323623691E-09 +6.538570862611662E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.270777339531964E-10 +8.528067187036015E-10 +8.864700852016158E-10 +8.951986596302514E-10 +9.071314731862090E-10 +9.086475354434990E-10 +9.108276984606460E-10 +9.109670912165146E-10 +9.116991228345034E-10 +9.117010515347887E-10 +9.117628081523265E-10 +9.117643752313194E-10 +9.117735671393232E-10 +9.118043119196548E-10 +9.118106401454581E-10 +9.118129991892600E-10 +9.118107006438538E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.429072012617931E-11 +1.088852413943068E-10 +1.129127780442162E-10 +1.168580278306502E-10 +1.175407828619531E-10 +1.192232988115685E-10 +1.193478783512525E-10 +1.196502496652717E-10 +1.196777902692454E-10 +1.197020110634550E-10 +1.197358645007888E-10 +1.197407138685267E-10 +1.197353965421567E-10 +1.197403512954976E-10 +1.197448292584494E-10 +1.197443825570676E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.064976674193274E-11 +1.066813488007652E-11 +1.357793630331601E-11 +1.408235096032977E-11 +1.447656605839820E-11 +1.444860004486875E-11 +1.471956492212080E-11 +1.481503726357627E-11 +1.481701127977422E-11 +1.484060355799732E-11 +1.484816158699555E-11 +1.485028783920555E-11 +1.485625899115092E-11 +1.485758429777294E-11 +1.485638740726737E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.286120740922316E-12 +1.270150724043602E-12 +1.606493207907436E-12 +1.618353315336198E-12 +1.675872201094968E-12 +1.713993167468335E-12 +1.714464010310896E-12 +1.736822501751191E-12 +1.739706461139683E-12 +1.744766350258145E-12 +1.745388589092069E-12 +1.745605466668033E-12 +1.744585378791072E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.444199669748168E-13 +1.421452529721730E-13 +1.357196237506419E-13 +1.798167056947898E-13 +1.784454834206324E-13 +1.913919649920798E-13 +1.919308618472330E-13 +1.909507694165310E-13 +1.916964687948559E-13 +1.930691188456595E-13 +1.932276092563794E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.527202877716523E-14 +1.562963886695822E-14 +1.494177245047088E-14 +1.490320416771584E-14 +1.960191141802922E-14 +2.018306809248486E-14 +2.042873644457288E-14 +1.896835705006865E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.264814121045649E-15 +1.523226803499272E-15 +1.350259996604765E-15 +1.557630807989948E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.803429560188371E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.43.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.715607463459956E-01 +5.738345063956670E-01 +5.740478111860594E-01 +5.740794947357661E-01 +5.740861232398499E-01 +5.740884252552101E-01 +5.740892258404827E-01 +5.740896592507547E-01 +5.740898015754912E-01 +5.740898805764008E-01 +5.740899065728957E-01 +5.740899233510117E-01 +5.740899308743754E-01 +5.740899355308755E-01 +5.740899387740351E-01 +5.740899404398433E-01 +5.740899416553887E-01 +5.740899421173117E-01 +5.740899430913409E-01 +5.740899572366859E-01
+2.062762518567230E-01 +2.054519861290328E-01 +2.053742371017291E-01 +2.053626144249179E-01 +2.053601466545024E-01 +2.053592942350202E-01 +2.053589991069911E-01 +2.053588418627870E-01 +2.053587889584484E-01 +2.053587601429915E-01 +2.053587501899337E-01 +2.053587448176780E-01 +2.053587410885041E-01 +2.053587393198805E-01 +2.053587380322249E-01 +2.053587373586450E-01 +2.053587370760021E-01 +2.053587366219720E-01 +2.053587365554575E-01 +2.053587314428346E-01
+1.212931550344712E-01 +1.205530155750510E-01 +1.204840904951995E-01 +1.204738950031481E-01 +1.204717551896078E-01 +1.204710197203702E-01 +1.204707626210763E-01 +1.204706231972413E-01 +1.204705779034195E-01 +1.204705527075343E-01 +1.204705444921319E-01 +1.204705373853695E-01 +1.204705367846780E-01 +1.204705353254378E-01 +1.204705343524581E-01 +1.204705342370787E-01 +1.204705331331714E-01 +1.204705335224607E-01 +1.204705328570565E-01 +1.204705284181283E-01
+6.147969362180403E-02 +6.104708645536741E-02 +6.100692138543379E-02 +6.100100679463389E-02 +6.099978320096454E-02 +6.099935756673975E-02 +6.099920931233277E-02 +6.099912828661841E-02 +6.099910199864436E-02 +6.099908733439198E-02 +6.099908258961802E-02 +6.099908129919174E-02 +6.099907816219675E-02 +6.099907736582611E-02 +6.099907674228502E-02 +6.099907571145594E-02 +6.099907654950524E-02 +6.099907598948483E-02 +6.099907604332500E-02 +6.099907324453562E-02
+2.605058785549367E-02 +2.585596608641898E-02 +2.583794941383517E-02 +2.583529117246222E-02 +2.583475089211310E-02 +2.583455889581391E-02 +2.583449268835582E-02 +2.583445606726200E-02 +2.583444424258636E-02 +2.583443743752414E-02 +2.583443539856801E-02 +2.583443346891052E-02 +2.583443338098313E-02 +2.583443297042922E-02 +2.583443273000273E-02 +2.583443285624168E-02 +2.583443240718060E-02 +2.583443249860557E-02 +2.583443231370319E-02 +2.583443114395469E-02
+9.376541921665399E-03 +9.308311493442818E-03 +9.301803875851012E-03 +9.300824235701834E-03 +9.300629392346894E-03 +9.300558588402105E-03 +9.300534122710641E-03 +9.300520421151256E-03 +9.300516077491031E-03 +9.300513558757132E-03 +9.300512816864547E-03 +9.300511735153361E-03 +9.300512066511807E-03 +9.300511898033320E-03 +9.300511822357553E-03 +9.300511984942096E-03 +9.300511629805403E-03 +9.300511769016362E-03 +9.300511642953308E-03 +9.300511228693749E-03
+2.920573251708258E-03 +2.902992875206406E-03 +2.901104973928576E-03 +2.900811890020184E-03 +2.900754019237443E-03 +2.900732427805173E-03 +2.900724812556152E-03 +2.900720481356118E-03 +2.900719159142805E-03 +2.900718372144304E-03 +2.900718139113044E-03 +2.900717943984156E-03 +2.900717907611134E-03 +2.900717859112940E-03 +2.900717832234931E-03 +2.900717811217803E-03 +2.900717794968978E-03 +2.900717802601657E-03 +2.900717784109878E-03 +2.900717641396145E-03
+7.992782244026988E-04 +7.971625553812953E-04 +7.968505736714778E-04 +7.967866160800647E-04 +7.967738074169618E-04 +7.967686457814993E-04 +7.967667405308571E-04 +7.967656318356972E-04 +7.967652858174313E-04 +7.967650868142576E-04 +7.967650242884454E-04 +7.967651007592806E-04 +7.967649650716539E-04 +7.967649571869380E-04 +7.967649463064236E-04 +7.967648866152895E-04 +7.967649609275483E-04 +7.967649257117674E-04 +7.967649402561818E-04 +7.967648923014703E-04
+1.937661146921665E-04 +1.953250033871051E-04 +1.953702902749975E-04 +1.953745972143997E-04 +1.953744008758542E-04 +1.953737713706494E-04 +1.953734801973891E-04 +1.953732889225832E-04 +1.953732281636385E-04 +1.953731891276044E-04 +1.953731757529490E-04 +1.953732478088676E-04 +1.953731642438380E-04 +1.953731649586147E-04 +1.953731608473736E-04 +1.953731255933049E-04 +1.953731755370304E-04 +1.953731505228734E-04 +1.953731622167885E-04 +1.953731473038863E-04
+4.097590501815105E-05 +4.315213209810431E-05 +4.323178873371763E-05 +4.324341091957217E-05 +4.324602047292874E-05 +4.324642629893595E-05 +4.324649631060610E-05 +4.324653057962145E-05 +4.324653632245680E-05 +4.324653334819222E-05 +4.324653238540986E-05 +4.324656449271890E-05 +4.324653171752820E-05 +4.324653292353238E-05 +4.324653167305161E-05 +4.324651804951312E-05 +4.324653850608512E-05 +4.324652783988622E-05 +4.324653287988842E-05 +4.324652873470988E-05
+7.454404031444479E-06 +8.653460341891910E-06 +8.709977154618185E-06 +8.718987012198366E-06 +8.721205998703716E-06 +8.721674706574206E-06 +8.721780553299555E-06 +8.721846310484851E-06 +8.721859741585011E-06 +8.721866061296358E-06 +8.721867056385797E-06 +8.721877900547349E-06 +8.721868276559375E-06 +8.721869029945981E-06 +8.721868785084731E-06 +8.721864706694250E-06 +8.721871142823300E-06 +8.721867701577107E-06 +8.721869331927101E-06 +8.721868316914082E-06
+9.754639993589624E-07 +1.562374407364435E-06 +1.605354505643663E-06 +1.613364343713595E-06 +1.614661448889904E-06 +1.614995745628001E-06 +1.615089711301192E-06 +1.615141964281041E-06 +1.615154497634989E-06 +1.615160844646593E-06 +1.615162604188669E-06 +1.615165780198053E-06 +1.615163619375034E-06 +1.615163916593261E-06 +1.615163958202913E-06 +1.615162982525614E-06 +1.615164692577543E-06 +1.615163785646656E-06 +1.615164225849432E-06 +1.615164003531798E-06
+0.000000000000000E+00 +2.509215849237342E-07 +2.687866879162797E-07 +2.751443628254725E-07 +2.761766898947523E-07 +2.763611663196481E-07 +2.764100037151225E-07 +2.764480487247765E-07 +2.764597971470129E-07 +2.764635431013035E-07 +2.764652653659605E-07 +2.764663758240030E-07 +2.764660880965022E-07 +2.764661344158779E-07 +2.764662424127338E-07 +2.764660741508801E-07 +2.764664699641705E-07 +2.764662707514172E-07 +2.764663847017166E-07 +2.764663557453854E-07
+0.000000000000000E+00 +2.854258772773586E-08 +4.041436005389930E-08 +4.293041525229162E-08 +4.379808197607738E-08 +4.392823132193389E-08 +4.396264269962739E-08 +4.397679944122633E-08 +4.398406099814944E-08 +4.398721001545682E-08 +4.398895826146182E-08 +4.398942994538337E-08 +4.398954921081203E-08 +4.398959078404320E-08 +4.398970835735838E-08 +4.398967579973347E-08 +4.398976777201655E-08 +4.398973751130676E-08 +4.398976466859539E-08 +4.398975190174935E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.382575096697720E-09 +6.066520889666232E-09 +6.404212059997317E-09 +6.501016311316652E-09 +6.516629974631259E-09 +6.529489785057250E-09 +6.534566943572465E-09 +6.537092984164155E-09 +6.537885484923003E-09 +6.538402517747730E-09 +6.538402348487637E-09 +6.538461654148489E-09 +6.538523097627522E-09 +6.538541920635830E-09 +6.538556180865487E-09 +6.538559340892391E-09 +6.538571105572327E-09 +6.538585515415885E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.264570551638082E-10 +8.518897567201317E-10 +8.868992631291097E-10 +8.954319923643288E-10 +9.071704803195644E-10 +9.086050562953892E-10 +9.106798938932757E-10 +9.110755380287050E-10 +9.116001320889196E-10 +9.117087214309328E-10 +9.117553746857616E-10 +9.117666721359177E-10 +9.117707229670627E-10 +9.118026812655140E-10 +9.118116914905174E-10 +9.118134720867801E-10 +9.117999695750097E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.428714919184044E-11 +1.087119603592003E-10 +1.127770013093593E-10 +1.168072796991865E-10 +1.177995660165752E-10 +1.192572527356963E-10 +1.193114123705711E-10 +1.196111936014840E-10 +1.196821259029120E-10 +1.196984378551014E-10 +1.197344114528674E-10 +1.197410309183660E-10 +1.197389548061059E-10 +1.197415437742894E-10 +1.197450039458130E-10 +1.197594691058274E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.069103586496743E-11 +1.068066275481451E-11 +1.360173018412020E-11 +1.408209573563485E-11 +1.445766593076258E-11 +1.449190688166867E-11 +1.470461220335249E-11 +1.482139294866245E-11 +1.482401669775074E-11 +1.484112102212249E-11 +1.484750387958144E-11 +1.485103148734640E-11 +1.485655418437652E-11 +1.485756590589345E-11 +1.484895135295595E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.280030024942207E-12 +1.275832745471283E-12 +1.621009421495123E-12 +1.598356493659337E-12 +1.639775548588328E-12 +1.714102762899700E-12 +1.712285553787823E-12 +1.736252993664187E-12 +1.740195588387141E-12 +1.744903399982847E-12 +1.745203179118661E-12 +1.745639372512075E-12 +1.752801811687054E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.418137033347754E-13 +1.458570700030849E-13 +1.448693248891710E-13 +1.810535583724986E-13 +1.783772411784746E-13 +1.913673204979743E-13 +1.917016464896617E-13 +1.908951213191157E-13 +1.916545216910374E-13 +1.942796716229258E-13 +1.905741692775053E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.503184629841375E-14 +1.491545482198863E-14 +1.468097866991005E-14 +1.504007995855678E-14 +1.954311964919282E-14 +2.011082068569116E-14 +2.041156763640966E-14 +2.175655971641132E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.247457584779650E-15 +1.486045294500649E-15 +1.370701619239370E-15 +1.178729665839206E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.44.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.480477154733372E-01 +6.461007656434212E-01 +6.459156633081112E-01 +6.458893086787518E-01 +6.458844334749445E-01 +6.458825562118207E-01 +6.458818542240882E-01 +6.458814588291253E-01 +6.458813337640804E-01 +6.458812654085530E-01 +6.458812425470261E-01 +6.458812295233818E-01 +6.458812235248299E-01 +6.458812195138747E-01 +6.458812166346517E-01 +6.458812150869796E-01 +6.458812143396593E-01 +6.458812136753966E-01 +6.458812131949899E-01 +6.458812126981254E-01
+1.785506666286813E-01 +1.791765399685995E-01 +1.792373504540776E-01 +1.792458944167334E-01 +1.792474213873952E-01 +1.792480319345212E-01 +1.792482616457590E-01 +1.792483949355858E-01 +1.792484347851958E-01 +1.792484577465087E-01 +1.792484653056023E-01 +1.792484692123371E-01 +1.792484707483703E-01 +1.792484722209932E-01 +1.792484731265850E-01 +1.792484736507882E-01 +1.792484737778863E-01 +1.792484740573529E-01 +1.792484741661070E-01 +1.792484743020850E-01
+9.692079103998597E-02 +9.753645108211356E-02 +9.759575116328897E-02 +9.760417993715433E-02 +9.760575261834356E-02 +9.760635649389796E-02 +9.760658233383515E-02 +9.760670899360063E-02 +9.760674994073061E-02 +9.760677151207231E-02 +9.760677796697982E-02 +9.760678308984820E-02 +9.760678528714288E-02 +9.760678642873905E-02 +9.760678730344960E-02 +9.760678773781085E-02 +9.760678825262709E-02 +9.760678826977645E-02 +9.760678846332928E-02 +9.760678863607480E-02
+4.721037825306840E-02 +4.759616343233224E-02 +4.763274164277493E-02 +4.763799269083288E-02 +4.763898377306468E-02 +4.763935841018733E-02 +4.763949837991891E-02 +4.763957564274184E-02 +4.763960108964829E-02 +4.763961436250530E-02 +4.763962028087158E-02 +4.763962145063496E-02 +4.763962276701017E-02 +4.763962370101217E-02 +4.763962447906692E-02 +4.763962484064414E-02 +4.763962466721014E-02 +4.763962499336373E-02 +4.763962511015344E-02 +4.763962521025814E-02
+1.950868194744034E-02 +1.969825719993551E-02 +1.971580434035569E-02 +1.971834713918455E-02 +1.971882952866431E-02 +1.971900956347376E-02 +1.971907658803535E-02 +1.971911335785709E-02 +1.971912533592055E-02 +1.971913187446065E-02 +1.971913358929017E-02 +1.971913553298575E-02 +1.971913610109378E-02 +1.971913637632973E-02 +1.971913658369390E-02 +1.971913673420427E-02 +1.971913690537238E-02 +1.971913693377314E-02 +1.971913697716489E-02 +1.971913702686969E-02
+6.897960512533675E-03 +6.977121831550473E-03 +6.984135725855226E-03 +6.985152121162214E-03 +6.985345674335407E-03 +6.985416929147685E-03 +6.985443361939690E-03 +6.985457785458194E-03 +6.985462419084291E-03 +6.985465095060792E-03 +6.985465601612523E-03 +6.985466573598909E-03 +6.985466805294090E-03 +6.985466888093689E-03 +6.985466916743675E-03 +6.985466979012632E-03 +6.985467111371259E-03 +6.985467088756466E-03 +6.985467101595095E-03 +6.985467125672572E-03
+2.118939892797458E-03 +2.149370269975351E-03 +2.151858754551685E-03 +2.152216787292920E-03 +2.152284264791286E-03 +2.152308632729866E-03 +2.152317597887545E-03 +2.152322415854952E-03 +2.152323962691467E-03 +2.152324894704401E-03 +2.152325239374068E-03 +2.152325359791880E-03 +2.152325453466576E-03 +2.152325506151730E-03 +2.152325533404482E-03 +2.152325553811625E-03 +2.152325570622358E-03 +2.152325577881559E-03 +2.152325581495015E-03 +2.152325591397367E-03
+5.725260548552695E-04 +5.845277216555058E-04 +5.853718897699750E-04 +5.854917420395446E-04 +5.855143050602159E-04 +5.855219533613433E-04 +5.855247121666417E-04 +5.855261434770950E-04 +5.855266051795801E-04 +5.855268888529623E-04 +5.855271040757298E-04 +5.855270051333285E-04 +5.855270410962772E-04 +5.855270725421899E-04 +5.855271015474914E-04 +5.855271023750013E-04 +5.855270837012392E-04 +5.855270983929295E-04 +5.855270994105016E-04 +5.855271026701112E-04
+1.374403734312476E-04 +1.421046887778648E-04 +1.423864599075066E-04 +1.424343659924308E-04 +1.424429472896597E-04 +1.424454427150598E-04 +1.424462723187334E-04 +1.424466870635609E-04 +1.424468150022250E-04 +1.424468946286358E-04 +1.424469915287287E-04 +1.424469184429218E-04 +1.424469311602398E-04 +1.424469449788570E-04 +1.424469625855999E-04 +1.424469592629261E-04 +1.424469450098926E-04 +1.424469538166130E-04 +1.424469540947044E-04 +1.424469549585546E-04
+2.904099665749645E-05 +3.119266823522377E-05 +3.129845368209469E-05 +3.131686670117611E-05 +3.132119034151504E-05 +3.132221785558040E-05 +3.132248230890529E-05 +3.132261649731328E-05 +3.132265683985928E-05 +3.132267675929094E-05 +3.132271145267646E-05 +3.132268214741060E-05 +3.132268622928254E-05 +3.132269099400677E-05 +3.132269849087157E-05 +3.132269633592798E-05 +3.132269028479259E-05 +3.132269379238467E-05 +3.132269387136005E-05 +3.132269405997853E-05
+5.241503053467559E-06 +6.202120425854261E-06 +6.268266067843479E-06 +6.278425586843769E-06 +6.280519754050442E-06 +6.281100539723374E-06 +6.281203347047755E-06 +6.281269018619215E-06 +6.281283679915114E-06 +6.281290261951519E-06 +6.281301109073173E-06 +6.281292511214274E-06 +6.281293784088733E-06 +6.281295173515380E-06 +6.281297686695782E-06 +6.281296843750518E-06 +6.281294927021819E-06 +6.281296017687617E-06 +6.281296047908947E-06 +6.281296082651016E-06
+6.173241531755491E-07 +1.111238637361232E-06 +1.147890380858006E-06 +1.155880915939988E-06 +1.157066725016673E-06 +1.157356860339942E-06 +1.157407395952914E-06 +1.157452559693566E-06 +1.157460983849866E-06 +1.157463010043551E-06 +1.157466248987159E-06 +1.157464267945281E-06 +1.157464747961834E-06 +1.157465156554091E-06 +1.157465864308437E-06 +1.157465641196102E-06 +1.157465151510396E-06 +1.157465434923633E-06 +1.157465450388190E-06 +1.157465456770578E-06
+0.000000000000000E+00 +1.737251833576600E-07 +1.908042208617821E-07 +1.959394069172076E-07 +1.970221791437588E-07 +1.971986127320790E-07 +1.972170543861147E-07 +1.972510082335929E-07 +1.972558132273017E-07 +1.972589375482074E-07 +1.972600044249395E-07 +1.972597304499348E-07 +1.972599797151355E-07 +1.972600980773254E-07 +1.972602888357637E-07 +1.972602579195982E-07 +1.972601562008019E-07 +1.972602216376388E-07 +1.972602333464120E-07 +1.972602350129069E-07
+0.000000000000000E+00 +1.840916472613847E-08 +2.803024626934873E-08 +3.040439094532469E-08 +3.106413122495483E-08 +3.123285482568429E-08 +3.123925846477719E-08 +3.125989932193699E-08 +3.126237390233344E-08 +3.126443059966754E-08 +3.126482842607027E-08 +3.126484900872667E-08 +3.126507439798370E-08 +3.126511967749166E-08 +3.126515292075289E-08 +3.126517252018733E-08 +3.126515672529985E-08 +3.126516926855695E-08 +3.126517803587663E-08 +3.126517978974146E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.816698804919861E-09 +4.199895689459193E-09 +4.519402519338222E-09 +4.606826956785507E-09 +4.615059849420793E-09 +4.626924372557533E-09 +4.628396774232873E-09 +4.630431695947800E-09 +4.630851501597550E-09 +4.630814595862569E-09 +4.630903938903418E-09 +4.630931763823698E-09 +4.630976148490642E-09 +4.630988389087755E-09 +4.630986585052327E-09 +4.630987196314533E-09 +4.630994282002573E-09 +4.630994412547159E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.039475380240382E-10 +5.893297517846987E-10 +6.296893530493492E-10 +6.343037530412777E-10 +6.401335198783875E-10 +6.413925939124254E-10 +6.433832846656467E-10 +6.435218187528591E-10 +6.436878346234579E-10 +6.437233511442464E-10 +6.437250862908774E-10 +6.437284805175763E-10 +6.437489697866355E-10 +6.437530636581796E-10 +6.437502650240850E-10 +6.437555767262203E-10 +6.437564533210378E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.421309810970024E-11 +7.805640807117099E-11 +7.845185500802132E-11 +8.262732099831847E-11 +8.248492283027982E-11 +8.394378518401132E-11 +8.410119392295274E-11 +8.424367894682955E-11 +8.428325813770803E-11 +8.428694387478859E-11 +8.428597812195886E-11 +8.429517646681717E-11 +8.429603952066130E-11 +8.429357180409010E-11 +8.429781242668921E-11 +8.429779648561731E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.820719287057958E-12 +6.864417708975051E-12 +9.728794459014586E-12 +9.673436434512470E-12 +1.022609961584021E-11 +1.027479840144940E-11 +1.034349927860256E-11 +1.040543909818627E-11 +1.041570784373599E-11 +1.042064285000743E-11 +1.043018572532503E-11 +1.043085237817044E-11 +1.042774493825451E-11 +1.043111132599601E-11 +1.043212507325385E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.097962978811922E-13 +8.142636816239537E-13 +1.143702578227608E-12 +1.128422655168907E-12 +1.140439642696784E-12 +1.217216219677549E-12 +1.216559380666615E-12 +1.217318962075206E-12 +1.220532349336726E-12 +1.220655409276372E-12 +1.219628402138645E-12 +1.222137049184546E-12 +1.222089884455652E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.285449433099342E-14 +9.370961429156337E-14 +9.233906267621248E-14 +1.307793467922533E-13 +1.307435145417546E-13 +1.316941882852945E-13 +1.349929227049055E-13 +1.354103677245766E-13 +1.334037413862922E-13 +1.349496821137114E-13 +1.350047324235028E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.355286132480548E-15 +9.325338424317205E-15 +9.070697055867415E-15 +1.361193757381867E-14 +1.419463472071170E-14 +1.290867675886673E-14 +1.336893604082652E-14 +1.297602985172896E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.098132970455814E-16 +9.715107816198988E-16 +7.939160607071158E-16 +9.155420787826461E-16 +7.681958385357279E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.44.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.480325840475388E-01 +6.461020180986464E-01 +6.459156142117154E-01 +6.458893103032968E-01 +6.458844358085389E-01 +6.458825554361877E-01 +6.458818540378015E-01 +6.458814589212279E-01 +6.458813337723998E-01 +6.458812654053993E-01 +6.458812424372591E-01 +6.458812287563096E-01 +6.458812232851692E-01 +6.458812193342797E-01 +6.458812165878102E-01 +6.458812155167690E-01 +6.458812143230620E-01 +6.458812139408523E-01 +6.458812131263383E-01 +6.458811898347830E-01
+1.785561909901383E-01 +1.791761101747822E-01 +1.792373656457357E-01 +1.792458933592622E-01 +1.792474208955905E-01 +1.792480321437893E-01 +1.792482616874321E-01 +1.792483951548855E-01 +1.792484351556018E-01 +1.792484578079455E-01 +1.792484647280981E-01 +1.792484697322984E-01 +1.792484709270089E-01 +1.792484721950327E-01 +1.792484731060718E-01 +1.792484734763162E-01 +1.792484738225653E-01 +1.792484739865786E-01 +1.792484741864612E-01 +1.792484824109081E-01
+9.692546827305744E-02 +9.753604428570996E-02 +9.759576817647780E-02 +9.760417937552467E-02 +9.760575206611374E-02 +9.760635607097519E-02 +9.760658235687755E-02 +9.760670861644755E-02 +9.760674914854223E-02 +9.760677128339885E-02 +9.760677941508944E-02 +9.760678284843678E-02 +9.760678530741923E-02 +9.760678644677355E-02 +9.760678743940776E-02 +9.760678739958721E-02 +9.760678817429796E-02 +9.760678818220556E-02 +9.760678848079311E-02 +9.760679592154413E-02
+4.721324259152304E-02 +4.759591891731295E-02 +4.763275219375174E-02 +4.763799247753944E-02 +4.763898316763027E-02 +4.763935857737350E-02 +4.763949842954181E-02 +4.763957568844315E-02 +4.763960116980394E-02 +4.763961453565448E-02 +4.763961842742409E-02 +4.763962223882592E-02 +4.763962284160658E-02 +4.763962391703418E-02 +4.763962425596871E-02 +4.763962500613402E-02 +4.763962474233680E-02 +4.763962496317685E-02 +4.763962515383356E-02 +4.763962954584215E-02
+1.951002670752972E-02 +1.969814677779178E-02 +1.971580842236234E-02 +1.971834720073294E-02 +1.971882911491528E-02 +1.971900995391705E-02 +1.971907663201267E-02 +1.971911335400259E-02 +1.971912538719724E-02 +1.971913184771360E-02 +1.971913445753027E-02 +1.971913523193850E-02 +1.971913607002797E-02 +1.971913636795005E-02 +1.971913668612576E-02 +1.971913667373238E-02 +1.971913689273358E-02 +1.971913689490975E-02 +1.971913696239792E-02 +1.971913903433385E-02
+6.898486833888969E-03 +6.977082343548702E-03 +6.984136619906618E-03 +6.985152290054967E-03 +6.985345476567548E-03 +6.985417186922767E-03 +6.985443382447378E-03 +6.985457782784424E-03 +6.985462513971634E-03 +6.985465072500332E-03 +6.985466225995329E-03 +6.985466371143509E-03 +6.985466785642502E-03 +6.985466853792290E-03 +6.985467030548492E-03 +6.985466921199630E-03 +6.985467091266291E-03 +6.985467063832849E-03 +6.985467091033215E-03 +6.985467895362839E-03
+2.119074655334854E-03 +2.149353526317083E-03 +2.151860448262061E-03 +2.152216672480122E-03 +2.152284257544235E-03 +2.152308743464607E-03 +2.152317603063858E-03 +2.152322429005135E-03 +2.152324063087017E-03 +2.152324909484219E-03 +2.152325190777701E-03 +2.152325406196129E-03 +2.152325456937510E-03 +2.152325503104807E-03 +2.152325544198871E-03 +2.152325554967403E-03 +2.152325568710637E-03 +2.152325568126540E-03 +2.152325584196898E-03 +2.152325846360633E-03
+5.725662332307519E-04 +5.845260816178099E-04 +5.853706872307734E-04 +5.854919100761068E-04 +5.855142208768681E-04 +5.855219948269351E-04 +5.855247130061636E-04 +5.855261584778769E-04 +5.855266644887448E-04 +5.855269066298752E-04 +5.855269191573698E-04 +5.855270904073971E-04 +5.855270483541494E-04 +5.855270804428853E-04 +5.855270707606428E-04 +5.855271193167822E-04 +5.855270881098855E-04 +5.855270956707469E-04 +5.855271045067780E-04 +5.855271777194026E-04
+1.374553450696314E-04 +1.421017844492755E-04 +1.423879059451629E-04 +1.424342357242800E-04 +1.424429638744981E-04 +1.424454593778156E-04 +1.424462724015765E-04 +1.424466928869610E-04 +1.424468409267060E-04 +1.424469038953786E-04 +1.424468826876788E-04 +1.424469659004491E-04 +1.424469352167242E-04 +1.424469507618589E-04 +1.424469377880753E-04 +1.424469703503518E-04 +1.424469483041993E-04 +1.424469532385619E-04 +1.424469570893578E-04 +1.424469749473046E-04
+2.904506837718967E-05 +3.119262871031840E-05 +3.129756593169768E-05 +3.131694884621581E-05 +3.132120870242179E-05 +3.132222083063582E-05 +3.132248289301294E-05 +3.132261606039632E-05 +3.132266360115558E-05 +3.132268014648476E-05 +3.132266995369924E-05 +3.132269993636159E-05 +3.132268773721272E-05 +3.132269347246441E-05 +3.132268696082303E-05 +3.132270090627395E-05 +3.132269171998629E-05 +3.132269369977530E-05 +3.132269505780098E-05 +3.132269893733261E-05
+5.242106258482186E-06 +6.201976614781509E-06 +6.268626154422260E-06 +6.278394262114136E-06 +6.280499498013192E-06 +6.281102740716741E-06 +6.281203764058554E-06 +6.281266642123559E-06 +6.281284883367601E-06 +6.281291238312294E-06 +6.281288805221833E-06 +6.281297746391627E-06 +6.281294227542386E-06 +6.281295973498655E-06 +6.281293687992673E-06 +6.281298295158286E-06 +6.281295398366055E-06 +6.281296007363876E-06 +6.281296415997854E-06 +6.281297183259172E-06
+6.171480573674079E-07 +1.111229392548179E-06 +1.147860090200832E-06 +1.155882914964807E-06 +1.157069413865736E-06 +1.157357982170481E-06 +1.157407815086126E-06 +1.157450037493954E-06 +1.157459031625170E-06 +1.157463251725254E-06 +1.157463200681136E-06 +1.157465564889970E-06 +1.157464866185758E-06 +1.157465368160561E-06 +1.157464736381909E-06 +1.157466025887767E-06 +1.157465278718634E-06 +1.157465434562670E-06 +1.157465545688991E-06 +1.157465689687448E-06
+0.000000000000000E+00 +1.737665137459229E-07 +1.907830183710640E-07 +1.959423755020381E-07 +1.970232187151419E-07 +1.971979468224614E-07 +1.972175895778669E-07 +1.972498920735592E-07 +1.972539465169920E-07 +1.972589993119331E-07 +1.972593363209135E-07 +1.972600058619139E-07 +1.972599991076525E-07 +1.972601459460250E-07 +1.972600162639622E-07 +1.972603469875839E-07 +1.972601871798095E-07 +1.972602218514049E-07 +1.972602540329517E-07 +1.972602876512039E-07
+0.000000000000000E+00 +1.840856712678757E-08 +2.803504021742715E-08 +3.040155705050326E-08 +3.106514011555151E-08 +3.123202688600597E-08 +3.123865303944568E-08 +3.125927872808421E-08 +3.126099525691906E-08 +3.126443875211402E-08 +3.126470128158656E-08 +3.126490636700707E-08 +3.126506712920270E-08 +3.126513007600168E-08 +3.126509695461470E-08 +3.126518994101506E-08 +3.126516262098063E-08 +3.126516946058790E-08 +3.126518155081010E-08 +3.126518704956250E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.818377986805510E-09 +4.201568153252175E-09 +4.518944216784404E-09 +4.607128864621666E-09 +4.615040062634346E-09 +4.626168777237552E-09 +4.627484664105110E-09 +4.630456735860759E-09 +4.630819142297614E-09 +4.630820443519838E-09 +4.630899523978402E-09 +4.630933720062188E-09 +4.630958432104375E-09 +4.630987566766169E-09 +4.630987239816801E-09 +4.630987226939025E-09 +4.630994444005877E-09 +4.631006710449700E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.037596463569353E-10 +5.893968729599033E-10 +6.295755603435890E-10 +6.343222326663676E-10 +6.404234633650776E-10 +6.406969388591373E-10 +6.433746942753394E-10 +6.435211633105467E-10 +6.436912177775800E-10 +6.437264462375522E-10 +6.437260779388539E-10 +6.437265423404214E-10 +6.437495773973395E-10 +6.437515264404082E-10 +6.437501675841959E-10 +6.437549932634533E-10 +6.437524557518722E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.402948505433762E-11 +7.810148877312056E-11 +7.844548722069564E-11 +8.280847813395908E-11 +8.278572940315938E-11 +8.395357494387293E-11 +8.409084403926975E-11 +8.424369488944772E-11 +8.428098633294361E-11 +8.428653948703835E-11 +8.428533629317108E-11 +8.429470166287797E-11 +8.429593948651897E-11 +8.429343401360693E-11 +8.429777999922804E-11 +8.430663323556316E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.813911137360620E-12 +6.867187919955326E-12 +9.679226454930583E-12 +9.682453676444079E-12 +1.022541031477426E-11 +1.027883764528054E-11 +1.034506091447624E-11 +1.040681162960555E-11 +1.041603342953872E-11 +1.042139130986423E-11 +1.043075589044860E-11 +1.043140781525933E-11 +1.042781624438968E-11 +1.043104760021988E-11 +1.042832260331112E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.288702937228158E-13 +8.265751031903447E-13 +1.142751710829308E-12 +1.122556886095147E-12 +1.140609659183575E-12 +1.217322520617527E-12 +1.216484074445849E-12 +1.216751240609996E-12 +1.220308085837635E-12 +1.221612349508352E-12 +1.219836979284717E-12 +1.222556590344600E-12 +1.226869155474412E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.326690649593320E-14 +9.524671545448331E-14 +9.215806497294467E-14 +1.305804342355504E-13 +1.309129019492636E-13 +1.314382817618848E-13 +1.351705247458023E-13 +1.351398366894309E-13 +1.335022954250658E-13 +1.345600649628628E-13 +1.341513999758286E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.515386791399028E-15 +9.336685317313537E-15 +8.689456506757451E-15 +1.371046435176208E-14 +1.392733362721111E-14 +1.287266318996682E-14 +1.335923058354727E-14 +1.526402613547523E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.687256879056737E-16 +8.599775712433646E-16 +7.479312917713506E-16 +8.214983382233927E-16 +8.869281513307669E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.45.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.737900162277576E-01 +5.753586018778600E-01 +5.755137527245641E-01 +5.755355524058208E-01 +5.755399013292886E-01 +5.755415737346948E-01 +5.755421692741882E-01 +5.755425117167025E-01 +5.755426247694214E-01 +5.755426857380233E-01 +5.755427025847397E-01 +5.755427138142253E-01 +5.755427179927749E-01 +5.755427217204016E-01 +5.755427238638061E-01 +5.755427252035767E-01 +5.755427257061320E-01 +5.755427264742052E-01 +5.755427269867043E-01 +5.755427269381576E-01
+2.055631090547427E-01 +2.049904193466110E-01 +2.049335007348100E-01 +2.049254366588667E-01 +2.049237990576356E-01 +2.049231791159780E-01 +2.049229557483698E-01 +2.049228310260874E-01 +2.049227902164850E-01 +2.049227669933894E-01 +2.049227602059812E-01 +2.049227558500500E-01 +2.049227541057292E-01 +2.049227527539047E-01 +2.049227519588873E-01 +2.049227515262468E-01 +2.049227512921690E-01 +2.049227509086547E-01 +2.049227507238809E-01 +2.049227507469075E-01
+1.205716703475406E-01 +1.200596694875009E-01 +1.200095231526366E-01 +1.200025396367561E-01 +1.200011475943955E-01 +1.200006150511344E-01 +1.200004265265735E-01 +1.200003158629607E-01 +1.200002798075889E-01 +1.200002594522647E-01 +1.200002554226765E-01 +1.200002517563998E-01 +1.200002504572107E-01 +1.200002492562120E-01 +1.200002485658572E-01 +1.200002481445861E-01 +1.200002480378611E-01 +1.200002478076175E-01 +1.200002476379777E-01 +1.200002476473040E-01
+6.102570022734814E-02 +6.072843657807347E-02 +6.069935137557376E-02 +6.069532082661142E-02 +6.069452850299194E-02 +6.069422045904380E-02 +6.069410955273596E-02 +6.069404799210670E-02 +6.069402631782939E-02 +6.069401814378265E-02 +6.069401245313399E-02 +6.069401096143515E-02 +6.069401027703546E-02 +6.069400961636114E-02 +6.069400926746613E-02 +6.069400890733497E-02 +6.069400882503618E-02 +6.069400873074538E-02 +6.069400863765131E-02 +6.069400864600396E-02
+2.583159261609194E-02 +2.569863902200283E-02 +2.568564343056580E-02 +2.568383157144125E-02 +2.568347951957373E-02 +2.568334047245225E-02 +2.568329275799341E-02 +2.568326280806090E-02 +2.568325336958074E-02 +2.568324717797329E-02 +2.568324711400528E-02 +2.568324597519328E-02 +2.568324568067474E-02 +2.568324536133136E-02 +2.568324516262446E-02 +2.568324505869847E-02 +2.568324502095891E-02 +2.568324497376758E-02 +2.568324493359201E-02 +2.568324493859587E-02
+9.290618146299362E-03 +9.244987621494160E-03 +9.240297795163091E-03 +9.239629132161377E-03 +9.239500948192706E-03 +9.239449142479650E-03 +9.239431815431199E-03 +9.239420325725290E-03 +9.239416867236658E-03 +9.239414063786129E-03 +9.239414544870872E-03 +9.239414018969449E-03 +9.239413907303158E-03 +9.239413782493563E-03 +9.239413696278582E-03 +9.239413683589985E-03 +9.239413659793281E-03 +9.239413644613823E-03 +9.239413629051606E-03 +9.239413630620931E-03
+2.893010463748134E-03 +2.881474887298422E-03 +2.880107367724263E-03 +2.879904155730250E-03 +2.879865090845026E-03 +2.879848816760955E-03 +2.879843111529996E-03 +2.879839756150696E-03 +2.879838606651759E-03 +2.879838058338612E-03 +2.879837874361437E-03 +2.879837766651436E-03 +2.879837730681908E-03 +2.879837686133742E-03 +2.879837661329130E-03 +2.879837660036568E-03 +2.879837647061835E-03 +2.879837646270666E-03 +2.879837640321633E-03 +2.879837640918044E-03
+7.919791350531373E-04 +7.908723365801335E-04 +7.906439791278042E-04 +7.905963254185281E-04 +7.905870094292007E-04 +7.905827208998016E-04 +7.905810442088764E-04 +7.905803264483836E-04 +7.905799735926608E-04 +7.905800808237364E-04 +7.905797745274596E-04 +7.905797918473114E-04 +7.905797831292880E-04 +7.905797666193083E-04 +7.905797638674901E-04 +7.905797606854615E-04 +7.905797562729691E-04 +7.905797579378273E-04 +7.905797557190256E-04 +7.905797560824551E-04
+1.925371675537862E-04 +1.937064660171106E-04 +1.937634957168103E-04 +1.937583159684488E-04 +1.937573859435141E-04 +1.937565704078927E-04 +1.937561537947683E-04 +1.937560698425063E-04 +1.937559727845851E-04 +1.937561013487190E-04 +1.937559270525875E-04 +1.937559501434874E-04 +1.937559490659991E-04 +1.937559428847874E-04 +1.937559443698746E-04 +1.937559416388438E-04 +1.937559408663831E-04 +1.937559418402099E-04 +1.937559410769171E-04 +1.937559412734815E-04
+4.116599313204317E-05 +4.278426547647814E-05 +4.286330759454192E-05 +4.286748330428830E-05 +4.286808005706844E-05 +4.286809484619317E-05 +4.286803498927442E-05 +4.286805641799795E-05 +4.286803328380622E-05 +4.286809265892047E-05 +4.286802613162614E-05 +4.286803689109666E-05 +4.286803721323560E-05 +4.286803511638512E-05 +4.286803623087169E-05 +4.286803489257494E-05 +4.286803496299057E-05 +4.286803530846176E-05 +4.286803507395641E-05 +4.286803515488893E-05
+7.636221673927067E-06 +8.580881962962189E-06 +8.636676427156546E-06 +8.640716965375604E-06 +8.641508992037423E-06 +8.641629877564766E-06 +8.641660704395238E-06 +8.641687528178135E-06 +8.641683259531186E-06 +8.641703488663445E-06 +8.641683763300133E-06 +8.641687515061489E-06 +8.641687888531446E-06 +8.641687288515073E-06 +8.641687756508956E-06 +8.641687287958823E-06 +8.641687395648212E-06 +8.641687492965537E-06 +8.641687428258156E-06 +8.641687454797246E-06
+9.643990532674059E-07 +1.550032743354595E-06 +1.595934245835213E-06 +1.598986875886074E-06 +1.599487002337891E-06 +1.599589235415428E-06 +1.599624368911061E-06 +1.599644733141726E-06 +1.599645891885832E-06 +1.599652431051613E-06 +1.599647619994402E-06 +1.599648749035365E-06 +1.599648954909667E-06 +1.599648841579969E-06 +1.599649016125392E-06 +1.599648894679901E-06 +1.599648941409876E-06 +1.599648967942270E-06 +1.599648951670266E-06 +1.599648958833405E-06
+0.000000000000000E+00 +2.488871159907094E-07 +2.715161075950234E-07 +2.733184734404740E-07 +2.735910055708872E-07 +2.736395152663379E-07 +2.736848731133716E-07 +2.736999520444651E-07 +2.737012745884648E-07 +2.737036733103615E-07 +2.737027219021722E-07 +2.737030964515832E-07 +2.737032006730463E-07 +2.737032025050578E-07 +2.737032653064629E-07 +2.737032465042639E-07 +2.737032647735617E-07 +2.737032748374915E-07 +2.737032703403922E-07 +2.737032722343880E-07
+0.000000000000000E+00 +2.830927089825538E-08 +4.208726816751011E-08 +4.328856901553176E-08 +4.346909457304934E-08 +4.350409786414295E-08 +4.352079248987038E-08 +4.353036638744803E-08 +4.353240961994838E-08 +4.353369985299376E-08 +4.353363962295156E-08 +4.353382719473813E-08 +4.353390838311035E-08 +4.353393634301756E-08 +4.353395580352560E-08 +4.353395963409261E-08 +4.353396504775064E-08 +4.353397044689368E-08 +4.353396922263447E-08 +4.353396946539933E-08
+0.000000000000000E+00 +0.000000000000000E+00 +5.802779912768040E-09 +6.277742708293041E-09 +6.428651621529466E-09 +6.449332933783675E-09 +6.461854241130036E-09 +6.466159410497539E-09 +6.467663055182773E-09 +6.468348381293494E-09 +6.468349567777256E-09 +6.468436348208193E-09 +6.468507350359455E-09 +6.468527205220193E-09 +6.468537754438138E-09 +6.468542943129692E-09 +6.468544428036366E-09 +6.468547778256391E-09 +6.468547394557258E-09 +6.468547438214765E-09
+0.000000000000000E+00 +0.000000000000000E+00 +6.196841634752143E-10 +8.159501531210725E-10 +8.785473158586913E-10 +8.869079708613562E-10 +8.970722363821052E-10 +8.990869122484701E-10 +9.009886773004603E-10 +9.014147369186235E-10 +9.016407095937422E-10 +9.016649260527296E-10 +9.017138917272405E-10 +9.017273564131842E-10 +9.017380611847841E-10 +9.017459921420721E-10 +9.017441734341901E-10 +9.017471562769666E-10 +9.017467472316070E-10 +9.017468766692004E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.333427982065511E-11 +1.077017441496508E-10 +1.117241229466951E-10 +1.158121230114077E-10 +1.164525939043319E-10 +1.179735980081067E-10 +1.182292239033187E-10 +1.183424876776049E-10 +1.183404060139036E-10 +1.183639832226324E-10 +1.183780235228543E-10 +1.183799399982708E-10 +1.183864494147810E-10 +1.183840547605938E-10 +1.183860947785588E-10 +1.183855732377042E-10 +1.183856130353878E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.061633352957024E-11 +1.058291790130492E-11 +1.342809593009454E-11 +1.392030875161084E-11 +1.433872266542302E-11 +1.452984510743951E-11 +1.463916629885922E-11 +1.465583862397935E-11 +1.467467614089464E-11 +1.467927795397518E-11 +1.467894991933865E-11 +1.468362035058125E-11 +1.468328575052930E-11 +1.468512675512943E-11 +1.468503302185337E-11 +1.468503496845385E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.272732446470443E-12 +1.269434699332236E-12 +1.587371424985672E-12 +1.618031219768573E-12 +1.631348359461926E-12 +1.697789529841614E-12 +1.717239930399090E-12 +1.725387631784653E-12 +1.725215604089988E-12 +1.725424142441756E-12 +1.723975996280462E-12 +1.724782612490155E-12 +1.724835610444433E-12 +1.724724866325253E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.434325445962193E-13 +1.451839118823943E-13 +1.455846735511167E-13 +1.786363177189735E-13 +1.898522139392597E-13 +1.888522718156499E-13 +1.888927212167771E-13 +1.910288987227239E-13 +1.911372238227539E-13 +1.915643794176063E-13 +1.916199929589283E-13 +1.915826644239955E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.491733711083807E-14 +1.467495843009492E-14 +1.946859643953410E-14 +1.952912853526804E-14 +2.016119398398818E-14 +1.945512697842914E-14 +1.947415695916986E-14 +1.950477890009718E-14 +1.952449386247810E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.283851405691490E-15 +1.297003192644617E-15 +1.393537244153060E-15 +1.540071399946665E-15 +1.435640384027613E-15 +1.446706450911981E-15 +1.476603230108768E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.471432851917249E-17 +3.034723995123810E-17 +3.059271325029587E-17 +3.916411516284847E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.45.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.737975481351252E-01 +5.753578372699431E-01 +5.755138065980029E-01 +5.755355488579253E-01 +5.755399025084065E-01 +5.755415761149437E-01 +5.755421694008296E-01 +5.755425118463191E-01 +5.755426251373538E-01 +5.755426853797094E-01 +5.755427024191918E-01 +5.755427140384782E-01 +5.755427182819597E-01 +5.755427216670806E-01 +5.755427238390566E-01 +5.755427248972753E-01 +5.755427256184876E-01 +5.755427260385959E-01 +5.755427268048208E-01 +5.755427415712441E-01
+2.055607406654152E-01 +2.049906963665710E-01 +2.049334819459774E-01 +2.049254378282541E-01 +2.049237989313836E-01 +2.049231774376416E-01 +2.049229560896544E-01 +2.049228311610614E-01 +2.049227890218982E-01 +2.049227667171628E-01 +2.049227601143394E-01 +2.049227556387327E-01 +2.049227540158177E-01 +2.049227527829419E-01 +2.049227519329989E-01 +2.049227513756090E-01 +2.049227512646495E-01 +2.049227510458181E-01 +2.049227507945741E-01 +2.049227456282193E-01
+1.205692876856647E-01 +1.200599088467499E-01 +1.200095044689316E-01 +1.200025405787312E-01 +1.200011472182695E-01 +1.200006144429982E-01 +1.200004256936709E-01 +1.200003155718452E-01 +1.200002801828983E-01 +1.200002617331737E-01 +1.200002550810018E-01 +1.200002518681281E-01 +1.200002503637838E-01 +1.200002492396981E-01 +1.200002486293779E-01 +1.200002484309097E-01 +1.200002481202432E-01 +1.200002479429375E-01 +1.200002476823021E-01 +1.200002429431031E-01
+6.102412224892530E-02 +6.072858527888107E-02 +6.069934183496663E-02 +6.069532166636211E-02 +6.069452789716391E-02 +6.069422028719882E-02 +6.069411060061675E-02 +6.069404833772288E-02 +6.069402646426785E-02 +6.069401387348645E-02 +6.069401377841402E-02 +6.069401098047941E-02 +6.069401021411690E-02 +6.069400965771556E-02 +6.069400919511486E-02 +6.069400895507959E-02 +6.069400881852989E-02 +6.069400882877007E-02 +6.069400866894751E-02 +6.069400584289807E-02
+2.583084511933806E-02 +2.569869771758717E-02 +2.568563831294789E-02 +2.568383185925698E-02 +2.568347947866699E-02 +2.568334048236621E-02 +2.568329222104180E-02 +2.568326252991643E-02 +2.568325361683989E-02 +2.568324920465151E-02 +2.568324661658460E-02 +2.568324592832101E-02 +2.568324565262581E-02 +2.568324534716519E-02 +2.568324518610742E-02 +2.568324515297939E-02 +2.568324504291180E-02 +2.568324501781035E-02 +2.568324495467319E-02 +2.568324364510676E-02
+9.290315998357631E-03 +9.245019121507440E-03 +9.240297168913695E-03 +9.239629343221038E-03 +9.239500969805421E-03 +9.239449178778376E-03 +9.239431471142055E-03 +9.239420204725268E-03 +9.239416975125302E-03 +9.239415587942820E-03 +9.239414121868185E-03 +9.239413969370502E-03 +9.239413903580105E-03 +9.239413779652669E-03 +9.239413727899375E-03 +9.239413711532465E-03 +9.239413667743128E-03 +9.239413659272441E-03 +9.239413639127772E-03 +9.239413136550011E-03
+2.892904549707804E-03 +2.881481105962542E-03 +2.880106293300518E-03 +2.879904149450568E-03 +2.879865096837471E-03 +2.879848837616570E-03 +2.879843137939217E-03 +2.879839773118279E-03 +2.879838604211215E-03 +2.879837984176614E-03 +2.879837868412596E-03 +2.879837737634460E-03 +2.879837729106926E-03 +2.879837691668517E-03 +2.879837671746129E-03 +2.879837661097104E-03 +2.879837650607596E-03 +2.879837650617658E-03 +2.879837643771340E-03 +2.879837480393059E-03
+7.919412495971317E-04 +7.908735385709811E-04 +7.906438835436250E-04 +7.905963868076675E-04 +7.905869789340634E-04 +7.905827286970525E-04 +7.905811408657344E-04 +7.905803622197331E-04 +7.905799492879566E-04 +7.905796440457434E-04 +7.905798743908660E-04 +7.905797794598172E-04 +7.905797793180307E-04 +7.905797723540891E-04 +7.905797627349219E-04 +7.905797596863797E-04 +7.905797591954689E-04 +7.905797593006907E-04 +7.905797565564183E-04 +7.905797110247349E-04
+1.925345388137564E-04 +1.937086822800677E-04 +1.937637196435397E-04 +1.937583896156498E-04 +1.937573629518442E-04 +1.937565728772620E-04 +1.937562067466357E-04 +1.937560892845022E-04 +1.937559578867299E-04 +1.937558329847059E-04 +1.937559912162808E-04 +1.937559458707044E-04 +1.937559458312117E-04 +1.937559461347971E-04 +1.937559416703938E-04 +1.937559417171164E-04 +1.937559426542690E-04 +1.937559423001521E-04 +1.937559412004938E-04 +1.937559302138714E-04
+4.115952993748256E-05 +4.278385508057048E-05 +4.286313420987476E-05 +4.286744943617931E-05 +4.286807915815780E-05 +4.286809542848585E-05 +4.286805394250853E-05 +4.286806350778044E-05 +4.286802742034216E-05 +4.286798727735333E-05 +4.286805167941159E-05 +4.286803564367580E-05 +4.286803555463170E-05 +4.286803644550625E-05 +4.286803473459063E-05 +4.286803517391712E-05 +4.286803573725750E-05 +4.286803545876532E-05 +4.286803507127851E-05 +4.286803276277449E-05
+7.635166537969954E-06 +8.580851890435101E-06 +8.636581943809759E-06 +8.640717398721461E-06 +8.641507962475468E-06 +8.641630029481711E-06 +8.641664671205937E-06 +8.641688857597901E-06 +8.641681414693926E-06 +8.641671498452307E-06 +8.641691572008682E-06 +8.641687255424883E-06 +8.641687264057973E-06 +8.641687723676444E-06 +8.641687197666311E-06 +8.641687439292578E-06 +8.641687655213041E-06 +8.641687537047901E-06 +8.641687419739113E-06 +8.641686997639119E-06
+9.651125847491797E-07 +1.550252582938785E-06 +1.596082199509430E-06 +1.598995990688788E-06 +1.599483911106720E-06 +1.599589246048675E-06 +1.599624362713872E-06 +1.599645035675987E-06 +1.599645336674758E-06 +1.599644355276913E-06 +1.599649598935756E-06 +1.599648681253057E-06 +1.599648762569426E-06 +1.599648975682842E-06 +1.599648851920989E-06 +1.599648949373565E-06 +1.599649012734260E-06 +1.599648979190028E-06 +1.599648948847034E-06 +1.599648890367184E-06
+0.000000000000000E+00 +2.488195470976654E-07 +2.714659912269283E-07 +2.733159425683591E-07 +2.735917183103794E-07 +2.736394908982652E-07 +2.736841591919276E-07 +2.736994758981397E-07 +2.737011276207363E-07 +2.737019043539210E-07 +2.737031661861174E-07 +2.737030820426246E-07 +2.737031523488209E-07 +2.737032340748116E-07 +2.737032240385653E-07 +2.737032602699726E-07 +2.737032828021013E-07 +2.737032774228594E-07 +2.737032695600063E-07 +2.737032603094777E-07
+0.000000000000000E+00 +2.829282050893243E-08 +4.208550972774288E-08 +4.328036528694293E-08 +4.346978885588360E-08 +4.350412586147341E-08 +4.352063074598950E-08 +4.353033333864261E-08 +4.353229730376355E-08 +4.353335981030144E-08 +4.353372382336529E-08 +4.353382436047081E-08 +4.353389944449739E-08 +4.353394369939024E-08 +4.353394486292624E-08 +4.353396541233313E-08 +4.353396844058257E-08 +4.353397097569324E-08 +4.353396921937841E-08 +4.353398080194090E-08
+0.000000000000000E+00 +0.000000000000000E+00 +5.800887627102042E-09 +6.282778724155812E-09 +6.427804039474530E-09 +6.449327085163299E-09 +6.461796552955254E-09 +6.465881991153125E-09 +6.467626194003053E-09 +6.468294135825184E-09 +6.468374141468960E-09 +6.468435767442273E-09 +6.468503729699607E-09 +6.468528273172621E-09 +6.468535693876100E-09 +6.468540805871355E-09 +6.468545925124197E-09 +6.468547929707072E-09 +6.468547334543978E-09 +6.468541217286947E-09
+0.000000000000000E+00 +0.000000000000000E+00 +6.230306172839552E-10 +8.148528147289892E-10 +8.789915308956616E-10 +8.869103205545488E-10 +8.973621497825478E-10 +8.989143521053290E-10 +9.009053534911060E-10 +9.013948561335476E-10 +9.016384928583330E-10 +9.016647809246427E-10 +9.017144635615566E-10 +9.017288149944947E-10 +9.017373248027037E-10 +9.017468465615489E-10 +9.017443490876340E-10 +9.017469769546308E-10 +9.017469855348199E-10 +9.017602367319413E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.358670845724622E-11 +1.076327959962245E-10 +1.117239667425075E-10 +1.158421786069520E-10 +1.165458005916823E-10 +1.180000903589790E-10 +1.182355474689504E-10 +1.183500083090220E-10 +1.183402992381338E-10 +1.183631521805928E-10 +1.183769137173245E-10 +1.183806148244868E-10 +1.183845424091842E-10 +1.183851792174092E-10 +1.183856567647986E-10 +1.183857050147461E-10 +1.183795631106294E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.060894952478514E-11 +1.058283520869079E-11 +1.341941098733305E-11 +1.395459161507692E-11 +1.431048850006703E-11 +1.452411198376455E-11 +1.463888670362096E-11 +1.465572547837982E-11 +1.467468445529681E-11 +1.467919877825813E-11 +1.467913721959742E-11 +1.468567912032433E-11 +1.468400472843980E-11 +1.468510370840070E-11 +1.468514026461123E-11 +1.469405832874905E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.279409070961636E-12 +1.260030481827742E-12 +1.601934952750519E-12 +1.620514825046504E-12 +1.639528013271158E-12 +1.697734971371259E-12 +1.717096257037414E-12 +1.724780511944343E-12 +1.725291326280547E-12 +1.725435472950785E-12 +1.723675896235687E-12 +1.724836729426535E-12 +1.724729202186236E-12 +1.720586324640005E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.408561399114362E-13 +1.447575122022327E-13 +1.432328188651068E-13 +1.786091810091820E-13 +1.897122092290824E-13 +1.891286192577750E-13 +1.886295931115115E-13 +1.912382377424093E-13 +1.909343676533416E-13 +1.916250074101067E-13 +1.915508562368672E-13 +1.948162847519546E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.491479040045219E-14 +1.456616750996777E-14 +1.936830854344749E-14 +1.937988774609395E-14 +2.060188601706930E-14 +1.891299374069050E-14 +1.951416498457764E-14 +1.947527353826988E-14 +1.859795690642739E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.318300170418929E-15 +1.195808413577052E-15 +1.431745326889272E-15 +1.650055652527493E-15 +1.454464320058859E-15 +1.440929912168596E-15 +2.489200047668023E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.318749303952276E-17 +3.249225604617284E-17 +3.158616946968279E-17 +5.545583271497633E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.46.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.460849274365932E-01 +6.447590805421288E-01 +6.446226268579939E-01 +6.446051609808175E-01 +6.446025903438705E-01 +6.446012852962349E-01 +6.446007659301225E-01 +6.446004421274107E-01 +6.446003414749322E-01 +6.446002887686294E-01 +6.446002758688664E-01 +6.446002672469969E-01 +6.446002641306332E-01 +6.446002619010199E-01 +6.446002599975136E-01 +6.446002589269015E-01 +6.446002585639218E-01 +6.446002581900558E-01 +6.446002577485681E-01 +6.446002574902153E-01
+1.786897310213741E-01 +1.790897514947978E-01 +1.791324433401168E-01 +1.791376411705583E-01 +1.791383136851876E-01 +1.791387069457420E-01 +1.791388675002027E-01 +1.791389721112616E-01 +1.791390030706020E-01 +1.791390197580149E-01 +1.791390236516574E-01 +1.791390259271985E-01 +1.791390266498260E-01 +1.791390273387645E-01 +1.791390278706054E-01 +1.791390282244788E-01 +1.791390282727014E-01 +1.791390283592325E-01 +1.791390285186663E-01 +1.791390285859612E-01
+9.763850060770063E-02 +9.806376069491901E-02 +9.810787501270771E-02 +9.811356146179946E-02 +9.811441747999716E-02 +9.811484381063981E-02 +9.811501245463621E-02 +9.811511739313356E-02 +9.811515065602099E-02 +9.811516812344144E-02 +9.811517188919212E-02 +9.811517474857991E-02 +9.811517582341793E-02 +9.811517652909522E-02 +9.811517717479407E-02 +9.811517755246890E-02 +9.811517768626804E-02 +9.811517779799583E-02 +9.811517793127733E-02 +9.811517802171625E-02
+4.779167013504552E-02 +4.806422602059881E-02 +4.809207829790851E-02 +4.809574746422750E-02 +4.809632250730195E-02 +4.809659545360354E-02 +4.809670234023149E-02 +4.809676847110660E-02 +4.809678807356810E-02 +4.809679903303679E-02 +4.809680226791691E-02 +4.809680409816005E-02 +4.809680482267303E-02 +4.809680527890389E-02 +4.809680569209288E-02 +4.809680594267040E-02 +4.809680600344769E-02 +4.809680609955538E-02 +4.809680619541916E-02 +4.809680625741833E-02
+1.982601725706629E-02 +1.996097432979917E-02 +1.997450663386312E-02 +1.997631319414936E-02 +1.997660177883038E-02 +1.997673513275309E-02 +1.997678743265176E-02 +1.997681794263377E-02 +1.997682875172566E-02 +1.997683351168254E-02 +1.997683474246013E-02 +1.997683579044243E-02 +1.997683615782305E-02 +1.997683639104639E-02 +1.997683658584415E-02 +1.997683665979294E-02 +1.997683672662304E-02 +1.997683677472342E-02 +1.997683680744703E-02 +1.997683683297420E-02
+7.034279566026777E-03 +7.090460623379811E-03 +7.095885914096579E-03 +7.096615096208026E-03 +7.096732895072431E-03 +7.096786091844443E-03 +7.096807026054363E-03 +7.096818814963972E-03 +7.096823243761568E-03 +7.096825067972793E-03 +7.096825498070849E-03 +7.096825929551968E-03 +7.096826090752404E-03 +7.096826189612544E-03 +7.096826267057346E-03 +7.096826277884579E-03 +7.096826322093358E-03 +7.096826333245751E-03 +7.096826347139044E-03 +7.096826356353249E-03
+2.168339206688386E-03 +2.189695634594927E-03 +2.191591571554311E-03 +2.191845077669358E-03 +2.191886020776968E-03 +2.191904110414538E-03 +2.191911206845891E-03 +2.191915262586582E-03 +2.191916556111656E-03 +2.191917229821524E-03 +2.191917427956613E-03 +2.191917560264248E-03 +2.191917613971722E-03 +2.191917648845540E-03 +2.191917676572531E-03 +2.191917677851412E-03 +2.191917691384581E-03 +2.191917698128320E-03 +2.191917703519295E-03 +2.191917706511380E-03
+5.885777572817321E-04 +5.968387126858096E-04 +5.974501125436659E-04 +5.975304705298088E-04 +5.975434974221425E-04 +5.975489354781450E-04 +5.975510338787029E-04 +5.975522991862137E-04 +5.975525621065101E-04 +5.975527953127214E-04 +5.975528882257082E-04 +5.975529218243342E-04 +5.975529337148784E-04 +5.975529433966191E-04 +5.975529524689673E-04 +5.975529535566575E-04 +5.975529533627136E-04 +5.975529599928432E-04 +5.975529612165762E-04 +5.975529619949502E-04
+1.417214852359309E-04 +1.454183708695629E-04 +1.456118088744423E-04 +1.456372785011349E-04 +1.456413356061685E-04 +1.456428961566592E-04 +1.456434614773285E-04 +1.456438213070759E-04 +1.456438520958090E-04 +1.456439247274632E-04 +1.456439611641204E-04 +1.456439693433155E-04 +1.456439702610625E-04 +1.456439722107039E-04 +1.456439749195399E-04 +1.456439757212433E-04 +1.456439734646799E-04 +1.456439776341580E-04 +1.456439776000501E-04 +1.456439777338645E-04
+3.006559496460532E-05 +3.199854862538071E-05 +3.206820482802517E-05 +3.207721649936929E-05 +3.207865575420909E-05 +3.207915408623481E-05 +3.207930703860223E-05 +3.207940308349813E-05 +3.207940182958050E-05 +3.207942223816276E-05 +3.207943409044989E-05 +3.207943626020624E-05 +3.207943572176541E-05 +3.207943594311802E-05 +3.207943668815047E-05 +3.207943705674900E-05 +3.207943576490146E-05 +3.207943760301006E-05 +3.207943744103533E-05 +3.207943744255280E-05
+5.498057376299617E-06 +6.401897890979107E-06 +6.438126438443312E-06 +6.441984285168894E-06 +6.442579915011042E-06 +6.442777061867026E-06 +6.442828689094596E-06 +6.442853676144847E-06 +6.442853135458850E-06 +6.442858486616739E-06 +6.442861815746996E-06 +6.442862458687695E-06 +6.442862188124052E-06 +6.442862169886638E-06 +6.442862364188938E-06 +6.442862488220311E-06 +6.442862008797031E-06 +6.442862638280574E-06 +6.442862555223591E-06 +6.442862545586272E-06
+6.718746408144505E-07 +1.170727072578051E-06 +1.186536418344119E-06 +1.188525444753666E-06 +1.188769961763066E-06 +1.188859769240679E-06 +1.188886815405538E-06 +1.188894672796034E-06 +1.188895555575795E-06 +1.188897035886901E-06 +1.188897985491492E-06 +1.188898211558824E-06 +1.188898152815805E-06 +1.188898142958361E-06 +1.188898196284823E-06 +1.188898229079477E-06 +1.188898091612907E-06 +1.188898269635903E-06 +1.188898240443022E-06 +1.188898235395291E-06
+0.000000000000000E+00 +1.920072612935291E-07 +2.013608154680545E-07 +2.026982790903954E-07 +2.028068068903042E-07 +2.028561865929525E-07 +2.028718320109299E-07 +2.028770006862432E-07 +2.028779479363209E-07 +2.028784274137054E-07 +2.028788343225606E-07 +2.028788953692158E-07 +2.028789110509500E-07 +2.028789181491016E-07 +2.028789334882033E-07 +2.028789409715000E-07 +2.028789093173653E-07 +2.028789528223314E-07 +2.028789442195398E-07 +2.028789416923403E-07
+0.000000000000000E+00 +2.733431462492118E-08 +3.139682046515339E-08 +3.203100176362496E-08 +3.215291775948686E-08 +3.217408076650585E-08 +3.219032188959284E-08 +3.219308216755973E-08 +3.219382816758270E-08 +3.219404986678506E-08 +3.219428540582112E-08 +3.219430378155756E-08 +3.219432948831220E-08 +3.219433664211613E-08 +3.219434395452270E-08 +3.219434509293042E-08 +3.219434048300342E-08 +3.219434984364853E-08 +3.219434696133594E-08 +3.219434557650785E-08
+0.000000000000000E+00 +3.061069167462252E-09 +4.384897179195826E-09 +4.674823466656908E-09 +4.749822937506379E-09 +4.759366432946145E-09 +4.770996534580767E-09 +4.773181931613893E-09 +4.773766694668360E-09 +4.773831222816046E-09 +4.773905775146123E-09 +4.773940924895037E-09 +4.773966313394916E-09 +4.773967835966219E-09 +4.773973167359178E-09 +4.773973142915185E-09 +4.773973567843121E-09 +4.773975599115281E-09 +4.773974320263646E-09 +4.773973289561376E-09
+0.000000000000000E+00 +0.000000000000000E+00 +4.401121488441904E-10 +6.160571455490304E-10 +6.516668806978757E-10 +6.571921649268601E-10 +6.614975773442065E-10 +6.634664309906386E-10 +6.641547399386774E-10 +6.642572999061925E-10 +6.643036634412516E-10 +6.643109213086560E-10 +6.643259481229879E-10 +6.643261391695195E-10 +6.643303124051136E-10 +6.643295814882303E-10 +6.643310048591772E-10 +6.643313233277338E-10 +6.643305355351704E-10 +6.643301607778967E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.913901564723339E-11 +8.160848589602667E-11 +8.181679647835137E-11 +8.565963142900273E-11 +8.655877729867544E-11 +8.689324598980466E-11 +8.698019274428002E-11 +8.706814050221373E-11 +8.706729043614396E-11 +8.707862175162934E-11 +8.707558964228576E-11 +8.707843080546699E-11 +8.707833391948646E-11 +8.707948385854791E-11 +8.707981771499220E-11 +8.707939843407841E-11 +8.707882377489947E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.445045483091870E-12 +7.543855701552143E-12 +1.014671000552018E-11 +1.043212320874530E-11 +1.065935192211899E-11 +1.072805230956889E-11 +1.076880088931342E-11 +1.077107613658736E-11 +1.078569756777399E-11 +1.078315045946830E-11 +1.078505764693161E-11 +1.078497714628364E-11 +1.078641000403458E-11 +1.078665543375832E-11 +1.078622946234431E-11 +1.078557548224019E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.950319687092714E-13 +1.126729129404072E-12 +1.187197266250411E-12 +1.191538991623890E-12 +1.260018948331225E-12 +1.254156255906161E-12 +1.264552193229978E-12 +1.262563281015457E-12 +1.264340967602780E-12 +1.264727862805476E-12 +1.264855233936250E-12 +1.265112782012303E-12 +1.264721845457248E-12 +1.264172319388989E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.004450370117443E-13 +1.017935494756489E-13 +1.013736627563872E-13 +1.374047816850645E-13 +1.380072959511424E-13 +1.398255709613148E-13 +1.383921483448339E-13 +1.396975643386364E-13 +1.398438755903612E-13 +1.402274808104984E-13 +1.403016309586712E-13 +1.398407967425564E-13 +1.397943190485850E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.043803424473941E-14 +9.759234848018843E-15 +1.444463149228469E-14 +1.332478737395357E-14 +1.386253192567732E-14 +1.393804093230382E-14 +1.410670404400527E-14 +1.406749860277130E-14 +1.372816521458871E-14 +1.390214274449581E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.671049689968663E-16 +7.817447843197580E-16 +9.341296434137547E-16 +9.433784513114073E-16 +8.361300230252928E-16 +7.764679985126075E-16 +8.475474809403075E-16 +9.445622550793013E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.46.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.460705085638803E-01 +6.447602207302232E-01 +6.446224791830309E-01 +6.446051637444384E-01 +6.446025939158442E-01 +6.446012841115150E-01 +6.446007661098813E-01 +6.446004416882311E-01 +6.446003431198652E-01 +6.446002892835430E-01 +6.446002756190047E-01 +6.446002677144557E-01 +6.446002641170037E-01 +6.446002618750201E-01 +6.446002600284073E-01 +6.446002591731994E-01 +6.446002585852637E-01 +6.446002581644886E-01 +6.446002576384717E-01 +6.446002342993632E-01
+1.786946942805042E-01 +1.790893538873732E-01 +1.791324994936031E-01 +1.791376398395559E-01 +1.791383127664952E-01 +1.791387068861347E-01 +1.791388673512865E-01 +1.791389721655178E-01 +1.791390029260794E-01 +1.791390199620707E-01 +1.791390234037282E-01 +1.791390259722282E-01 +1.791390267174483E-01 +1.791390273418083E-01 +1.791390278426053E-01 +1.791390281610526E-01 +1.791390282826177E-01 +1.791390283847887E-01 +1.791390285589768E-01 +1.791390370137206E-01
+9.764316368321069E-02 +9.806339547169987E-02 +9.810792083985571E-02 +9.811356092477874E-02 +9.811441642724014E-02 +9.811484421034329E-02 +9.811501264046793E-02 +9.811511761409511E-02 +9.811515001721791E-02 +9.811516730614037E-02 +9.811517204023015E-02 +9.811517469628038E-02 +9.811517582748043E-02 +9.811517661588910E-02 +9.811517718785671E-02 +9.811517740515635E-02 +9.811517768255437E-02 +9.811517777832375E-02 +9.811517796334425E-02 +9.811518537090681E-02
+4.779445677176510E-02 +4.806400821655559E-02 +4.809210497367548E-02 +4.809574704272908E-02 +4.809632166033667E-02 +4.809659595496307E-02 +4.809670225970737E-02 +4.809676855569992E-02 +4.809678765038597E-02 +4.809679884348170E-02 +4.809680219807545E-02 +4.809680389888743E-02 +4.809680477160178E-02 +4.809680529438966E-02 +4.809680569300232E-02 +4.809680591651524E-02 +4.809680602457454E-02 +4.809680611128570E-02 +4.809680621384199E-02 +4.809681058492656E-02
+1.982729152906559E-02 +1.996087103230493E-02 +1.997451881494846E-02 +1.997631286225750E-02 +1.997660131170622E-02 +1.997673532527977E-02 +1.997678738735745E-02 +1.997681801444313E-02 +1.997682846987753E-02 +1.997683374232712E-02 +1.997683501835673E-02 +1.997683563887386E-02 +1.997683615147865E-02 +1.997683635927867E-02 +1.997683658494633E-02 +1.997683665600792E-02 +1.997683670303232E-02 +1.997683677515742E-02 +1.997683681419324E-02 +1.997683882701601E-02
+7.034855597901661E-03 +7.090420956454317E-03 +7.095890673771252E-03 +7.096615047848760E-03 +7.096732711817696E-03 +7.096786168349039E-03 +7.096806989605565E-03 +7.096818838282421E-03 +7.096823125597201E-03 +7.096825177076683E-03 +7.096825658176086E-03 +7.096825866556986E-03 +7.096826099836433E-03 +7.096826161369031E-03 +7.096826261992848E-03 +7.096826276074734E-03 +7.096826297224064E-03 +7.096826338113457E-03 +7.096826356009708E-03 +7.096827113395539E-03
+2.168377068868943E-03 +2.189685209849244E-03 +2.191593032270903E-03 +2.191845002264641E-03 +2.191885958019489E-03 +2.191904151720303E-03 +2.191911177562057E-03 +2.191915258901427E-03 +2.191916524989409E-03 +2.191917224392896E-03 +2.191917446857553E-03 +2.191917536076826E-03 +2.191917615094754E-03 +2.191917635532218E-03 +2.191917670776161E-03 +2.191917676133944E-03 +2.191917684639394E-03 +2.191917701193857E-03 +2.191917707866003E-03 +2.191917951060504E-03
+5.886757710059365E-04 +5.968336172471126E-04 +5.974505968294222E-04 +5.975304635644177E-04 +5.975434764553738E-04 +5.975489561489833E-04 +5.975510177923265E-04 +5.975522924244979E-04 +5.975525565988210E-04 +5.975527704590904E-04 +5.975528701111351E-04 +5.975529096785198E-04 +5.975529293954110E-04 +5.975529389135444E-04 +5.975529491193588E-04 +5.975529523732700E-04 +5.975529553442728E-04 +5.975529604200310E-04 +5.975529616905778E-04 +5.975530307824160E-04
+1.417393001476992E-04 +1.454181475054580E-04 +1.456119270943392E-04 +1.456372684242797E-04 +1.456413230784169E-04 +1.456429044832792E-04 +1.456434550210816E-04 +1.456438177423401E-04 +1.456438510763784E-04 +1.456439105534357E-04 +1.456439481469007E-04 +1.456439631429487E-04 +1.456439664984402E-04 +1.456439710205350E-04 +1.456439736073625E-04 +1.456439751344397E-04 +1.456439760489404E-04 +1.456439772602964E-04 +1.456439770594936E-04 +1.456439948686861E-04
+3.007222029176769E-05 +3.199784457750252E-05 +3.206821807264086E-05 +3.207720952652876E-05 +3.207864910193324E-05 +3.207915681248502E-05 +3.207930503405834E-05 +3.207940180701326E-05 +3.207940138610481E-05 +3.207941696810552E-05 +3.207942890843726E-05 +3.207943363810938E-05 +3.207943387384323E-05 +3.207943568146683E-05 +3.207943629573422E-05 +3.207943683070258E-05 +3.207943708484959E-05 +3.207943730606390E-05 +3.207943704526451E-05 +3.207944127212457E-05
+5.495648141855706E-06 +6.401613123278919E-06 +6.438122952768774E-06 +6.441977641813368E-06 +6.442581843076287E-06 +6.442777902010422E-06 +6.442828158319701E-06 +6.442853316222416E-06 +6.442852908084449E-06 +6.442856886699438E-06 +6.442860269904777E-06 +6.442861561989349E-06 +6.442861520274623E-06 +6.442862121563719E-06 +6.442862270574499E-06 +6.442862416875271E-06 +6.442862483048433E-06 +6.442862509897348E-06 +6.442862392477343E-06 +6.442863326099142E-06
+6.695652206781380E-07 +1.170851839117946E-06 +1.186544025257213E-06 +1.188538165383804E-06 +1.188765686570738E-06 +1.188859983256942E-06 +1.188886722918157E-06 +1.188894586965982E-06 +1.188895465294336E-06 +1.188896663843467E-06 +1.188897603924818E-06 +1.188897956185552E-06 +1.188897959774967E-06 +1.188898135519094E-06 +1.188898179216068E-06 +1.188898209759246E-06 +1.188898227666717E-06 +1.188898227219010E-06 +1.188898190971133E-06 +1.188898388683854E-06
+0.000000000000000E+00 +1.920664446871108E-07 +2.013573784452430E-07 +2.026974778794453E-07 +2.028067610019126E-07 +2.028563130921578E-07 +2.028718427354756E-07 +2.028769836340190E-07 +2.028779217009877E-07 +2.028782973875194E-07 +2.028787547636769E-07 +2.028788327364802E-07 +2.028788663294088E-07 +2.028789177303943E-07 +2.028789332063466E-07 +2.028789361637490E-07 +2.028789423575974E-07 +2.028789402135765E-07 +2.028789324297015E-07 +2.028789668295823E-07
+0.000000000000000E+00 +2.730657440062053E-08 +3.139753885570649E-08 +3.203145928090047E-08 +3.215594260390940E-08 +3.217422436194098E-08 +3.219031836828722E-08 +3.219308043181574E-08 +3.219381987681414E-08 +3.219399442404413E-08 +3.219426978666170E-08 +3.219429043419728E-08 +3.219432041283821E-08 +3.219433675807788E-08 +3.219434528590882E-08 +3.219434417738879E-08 +3.219434673070662E-08 +3.219434535242260E-08 +3.219434547103651E-08 +3.219436462114108E-08
+0.000000000000000E+00 +3.048202961295178E-09 +4.384813441477620E-09 +4.674680330668062E-09 +4.748522576935763E-09 +4.759231712454323E-09 +4.771015509652887E-09 +4.773181748546874E-09 +4.773766938994395E-09 +4.773785818297031E-09 +4.773903145762585E-09 +4.773938169450130E-09 +4.773962814398065E-09 +4.773967951968667E-09 +4.773974689589860E-09 +4.773972887836526E-09 +4.773974286978498E-09 +4.773973523984864E-09 +4.773974741027983E-09 +4.773965628140325E-09
+0.000000000000000E+00 +0.000000000000000E+00 +4.401378924226131E-10 +6.160175700677232E-10 +6.522814940881210E-10 +6.572284493463068E-10 +6.615058594011702E-10 +6.634679248610603E-10 +6.641535177316472E-10 +6.642049491246278E-10 +6.643028941317914E-10 +6.643105293144617E-10 +6.643243878219192E-10 +6.643257087292931E-10 +6.643307746048378E-10 +6.643296461672968E-10 +6.643305696224098E-10 +6.643303003208020E-10 +6.643312974827622E-10 +6.643481772330400E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.914588215748230E-11 +8.136921049123759E-11 +8.180371847118060E-11 +8.564927992887533E-11 +8.655833191416752E-11 +8.689387039362958E-11 +8.699851619585827E-11 +8.706837112656869E-11 +8.706734569372459E-11 +8.707836315436767E-11 +8.707570246132536E-11 +8.707940432280778E-11 +8.707835296055035E-11 +8.707950178327842E-11 +8.707923841750910E-11 +8.707990203805229E-11 +8.706784765463816E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.493731682208837E-12 +7.546217605493074E-12 +1.014998314568723E-11 +1.043251274584735E-11 +1.065920240538849E-11 +1.072383198754918E-11 +1.076864340714204E-11 +1.077099465498141E-11 +1.078562304484594E-11 +1.078362766490531E-11 +1.078573998160446E-11 +1.078496650545823E-11 +1.078631613179740E-11 +1.078576110699267E-11 +1.078691570504012E-11 +1.079871401123583E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.942465923523236E-13 +1.126611873248374E-12 +1.187441129873307E-12 +1.239749481403058E-12 +1.260206216167872E-12 +1.254164899781095E-12 +1.264533338031100E-12 +1.263245079823918E-12 +1.264499221623326E-12 +1.264692268145742E-12 +1.264747115234891E-12 +1.264335890877638E-12 +1.265303998240675E-12 +1.258481764900369E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.004789163840229E-13 +1.017815173666807E-13 +1.235018503768693E-13 +1.373318663767874E-13 +1.379964901959106E-13 +1.398610132665506E-13 +1.385713210948570E-13 +1.397004896172920E-13 +1.398456883281974E-13 +1.398188453885553E-13 +1.397826078051904E-13 +1.403810467901219E-13 +1.449632464992867E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.130579859317210E-14 +1.049748711314554E-14 +9.747285635869332E-15 +1.447399794976329E-14 +1.320141883948362E-14 +1.364566716282585E-14 +1.391958835951752E-14 +1.369661773095782E-14 +1.384145893302622E-14 +1.406542210794530E-14 +1.309973301233990E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.841631743959066E-16 +6.824088455283728E-16 +1.066597618057800E-15 +9.448466791926559E-16 +8.351414002572464E-16 +9.135924014869717E-16 +7.635416710561367E-16 +2.137461474369385E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.101827244181994E-17 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.887924615207617E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.47.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.760632877327141E-01 +5.770364614673895E-01 +5.771405749646168E-01 +5.771535193386053E-01 +5.771557886143519E-01 +5.771568494209462E-01 +5.771572509542813E-01 +5.771575032151528E-01 +5.771575867320752E-01 +5.771576286626198E-01 +5.771576374347096E-01 +5.771576431767054E-01 +5.771576452671182E-01 +5.771576469628336E-01 +5.771576479269058E-01 +5.771576492059404E-01 +5.771576494957059E-01 +5.771576496414800E-01 +5.771576497200361E-01 +5.771576501074014E-01
+2.049081157416093E-01 +2.045424757587050E-01 +2.045042323381095E-01 +2.044993415719543E-01 +2.044984727265295E-01 +2.044980762131876E-01 +2.044979246867555E-01 +2.044978320555519E-01 +2.044978009214072E-01 +2.044977854441671E-01 +2.044977816824190E-01 +2.044977795024657E-01 +2.044977786139125E-01 +2.044977780125188E-01 +2.044977776614000E-01 +2.044977770758619E-01 +2.044977769504006E-01 +2.044977768929030E-01 +2.044977768684859E-01 +2.044977767189987E-01
+1.198311281504990E-01 +1.195144682419849E-01 +1.194811075637388E-01 +1.194769960687542E-01 +1.194762771731693E-01 +1.194759381008027E-01 +1.194758110337353E-01 +1.194757311908208E-01 +1.194757048812314E-01 +1.194756912810086E-01 +1.194756887756255E-01 +1.194756869741690E-01 +1.194756862592956E-01 +1.194756857384667E-01 +1.194756854351173E-01 +1.194756850442895E-01 +1.194756849783160E-01 +1.194756849221495E-01 +1.194756848399187E-01 +1.194756847911343E-01
+6.053640652452723E-02 +6.035526891515991E-02 +6.033592253349585E-02 +6.033357605697652E-02 +6.033316825537480E-02 +6.033297675287563E-02 +6.033290415552411E-02 +6.033285711843632E-02 +6.033284153858515E-02 +6.033283406770922E-02 +6.033283255282109E-02 +6.033283141754561E-02 +6.033283119315468E-02 +6.033283085090737E-02 +6.033283065966064E-02 +6.033283048199389E-02 +6.033283040320796E-02 +6.033283038633889E-02 +6.033283044018951E-02 +6.033283026901939E-02
+2.558584598860210E-02 +2.550623297109265E-02 +2.549751142841137E-02 +2.549645952886948E-02 +2.549627887513113E-02 +2.549619191410287E-02 +2.549615916366699E-02 +2.549613794174981E-02 +2.549613110020739E-02 +2.549612759887373E-02 +2.549612698905282E-02 +2.549612656045015E-02 +2.549612638948269E-02 +2.549612624493927E-02 +2.549612616857591E-02 +2.549612608553938E-02 +2.549612606732279E-02 +2.549612606345599E-02 +2.549612604310541E-02 +2.549612602999722E-02
+9.191595776524314E-03 +9.164836149837546E-03 +9.161613597594841E-03 +9.161224099115720E-03 +9.161158116834605E-03 +9.161125374532609E-03 +9.161113105401590E-03 +9.161105121898244E-03 +9.161102597525271E-03 +9.161101282407651E-03 +9.161101043577924E-03 +9.161100915739847E-03 +9.161100835544955E-03 +9.161100778413539E-03 +9.161100750423696E-03 +9.161100719607894E-03 +9.161100720350659E-03 +9.161100713223635E-03 +9.161100701236768E-03 +9.161100708744039E-03
+2.859802008430677E-03 +2.853460211676980E-03 +2.852466151149617E-03 +2.852344891239936E-03 +2.852324385705725E-03 +2.852313974757971E-03 +2.852310055417620E-03 +2.852307471347364E-03 +2.852306654605368E-03 +2.852306241257263E-03 +2.852306147304860E-03 +2.852306105635943E-03 +2.852306087077135E-03 +2.852306066458395E-03 +2.852306056696426E-03 +2.852306047787564E-03 +2.852306048204493E-03 +2.852306044205926E-03 +2.852306044964310E-03 +2.852306042579095E-03
+7.825569784204740E-04 +7.825172039414227E-04 +7.822732657796479E-04 +7.822423045462852E-04 +7.822367948033472E-04 +7.822339681263854E-04 +7.822328824212205E-04 +7.822321515124918E-04 +7.822319170225359E-04 +7.822318023378008E-04 +7.822317686983927E-04 +7.822317518465431E-04 +7.822317533026569E-04 +7.822317467322737E-04 +7.822317436429341E-04 +7.822317416777537E-04 +7.822317406854595E-04 +7.822317398767048E-04 +7.822317429375117E-04 +7.822317379277767E-04
+1.905113786502706E-04 +1.915693073976718E-04 +1.915380236255071E-04 +1.915325291927146E-04 +1.915313080274039E-04 +1.915306495478206E-04 +1.915303875040407E-04 +1.915302051506296E-04 +1.915301452626410E-04 +1.915301160883568E-04 +1.915301057009869E-04 +1.915300988027454E-04 +1.915301020502328E-04 +1.915301002294535E-04 +1.915300993668226E-04 +1.915300990708969E-04 +1.915300981917862E-04 +1.915300983899317E-04 +1.915301001837358E-04 +1.915300970842699E-04
+4.119251749599230E-05 +4.232834520840816E-05 +4.233827376752653E-05 +4.233875207684134E-05 +4.233860086679983E-05 +4.233847451242820E-05 +4.233841984161222E-05 +4.233837995585613E-05 +4.233836640815427E-05 +4.233835951221062E-05 +4.233835677179361E-05 +4.233835430771774E-05 +4.233835593998791E-05 +4.233835550370623E-05 +4.233835529134846E-05 +4.233835528036422E-05 +4.233835486011353E-05 +4.233835507911834E-05 +4.233835576899064E-05 +4.233835449637153E-05
+8.033505893849872E-06 +8.512706429613073E-06 +8.526524835081654E-06 +8.527834519562867E-06 +8.527895003125651E-06 +8.527880432199775E-06 +8.527871834152018E-06 +8.527864373508180E-06 +8.527861743445546E-06 +8.527860268722914E-06 +8.527859655049323E-06 +8.527858909327933E-06 +8.527859471876974E-06 +8.527859382346464E-06 +8.527859334657601E-06 +8.527859345972845E-06 +8.527859199682706E-06 +8.527859297605151E-06 +8.527859505486821E-06 +8.527859098767695E-06
+1.355895334832388E-06 +1.565868104896340E-06 +1.576373120574903E-06 +1.577263648187957E-06 +1.577344739005561E-06 +1.577347418244778E-06 +1.577348252273097E-06 +1.577347358643088E-06 +1.577347006069979E-06 +1.577346742371390E-06 +1.577346636442922E-06 +1.577346445120344E-06 +1.577346600106384E-06 +1.577346584591893E-06 +1.577346573708409E-06 +1.577346578801545E-06 +1.577346538370526E-06 +1.577346569963965E-06 +1.577346622603078E-06 +1.577346513917537E-06
+1.678012917949599E-07 +2.603031159715230E-07 +2.692484764846364E-07 +2.696191117671812E-07 +2.696800519205166E-07 +2.696861218674067E-07 +2.696874295797851E-07 +2.696876294023984E-07 +2.696876785221870E-07 +2.696876478645444E-07 +2.696876417858931E-07 +2.696876016527845E-07 +2.696876375029374E-07 +2.696876357969988E-07 +2.696876319176172E-07 +2.696876335402645E-07 +2.696876253272248E-07 +2.696876334665746E-07 +2.696876448965554E-07 +2.696876192518972E-07
+0.000000000000000E+00 +3.826966420317032E-08 +4.262958765081916E-08 +4.282221168071371E-08 +4.285882953180547E-08 +4.286288644686113E-08 +4.286459891329705E-08 +4.286499053612884E-08 +4.286504127455663E-08 +4.286507314334253E-08 +4.286508312451606E-08 +4.286507725516269E-08 +4.286508385601356E-08 +4.286508458973329E-08 +4.286508263672071E-08 +4.286508323130247E-08 +4.286508220040542E-08 +4.286508426799311E-08 +4.286508637402066E-08 +4.286508064132556E-08
+0.000000000000000E+00 +4.280297732753455E-09 +6.195209983933243E-09 +6.336295359634649E-09 +6.359207513614414E-09 +6.363395652193075E-09 +6.364541594715266E-09 +6.364790849325796E-09 +6.364858408304867E-09 +6.364878880059701E-09 +6.364885553696325E-09 +6.364885526924639E-09 +6.364886578829364E-09 +6.364887029804965E-09 +6.364885712466035E-09 +6.364886307967699E-09 +6.364886585080595E-09 +6.364886927659440E-09 +6.364887190048612E-09 +6.364885808906142E-09
+0.000000000000000E+00 +0.000000000000000E+00 +8.059446519927375E-10 +8.658525021202722E-10 +8.832354118460726E-10 +8.859951412134549E-10 +8.865115385833226E-10 +8.866691008119887E-10 +8.866956767832143E-10 +8.867175970181043E-10 +8.867256161591618E-10 +8.867262956829117E-10 +8.867264031317585E-10 +8.867267475838663E-10 +8.867263875426460E-10 +8.867270462392416E-10 +8.867264144114106E-10 +8.867267995767572E-10 +8.867269160788932E-10 +8.867266602004140E-10
+0.000000000000000E+00 +0.000000000000000E+00 +8.252537011198199E-11 +1.065775416686572E-10 +1.135507445032333E-10 +1.153106509740658E-10 +1.162238864627753E-10 +1.163050592552603E-10 +1.163292664424241E-10 +1.163393528112282E-10 +1.163420335269128E-10 +1.163437469716855E-10 +1.163433254434142E-10 +1.163438456597483E-10 +1.163428542524188E-10 +1.163430471543126E-10 +1.163435846962406E-10 +1.163435682467263E-10 +1.163435362970040E-10 +1.163431759150600E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.044271151106729E-11 +1.331465089732798E-11 +1.376575198745806E-11 +1.430339978597076E-11 +1.440916466563117E-11 +1.441230903331878E-11 +1.441787129255151E-11 +1.442264667233010E-11 +1.442331715352444E-11 +1.442268542028509E-11 +1.442353272759615E-11 +1.442279318466692E-11 +1.442303378019766E-11 +1.442316464163843E-11 +1.442337572377278E-11 +1.442316477009436E-11 +1.442282751018448E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.238458043638487E-12 +1.253557244941288E-12 +1.607461807214013E-12 +1.672841058243772E-12 +1.689609305948433E-12 +1.693728592153142E-12 +1.693224552584144E-12 +1.694341898029756E-12 +1.693323208408857E-12 +1.694381260238947E-12 +1.693082161807964E-12 +1.693100032211976E-12 +1.694144114308589E-12 +1.694116718443047E-12 +1.693958021656201E-12 +1.693622367889967E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.417546718255059E-13 +1.807705877677477E-13 +1.866703675072564E-13 +1.856675035244800E-13 +1.877992799446680E-13 +1.870045615462386E-13 +1.877056582900574E-13 +1.871067286907105E-13 +1.868186532942957E-13 +1.878066587171675E-13 +1.871082939585211E-13 +1.872230544126105E-13 +1.870907426443953E-13 +1.869804077314231E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.455576714835763E-14 +1.436245429242150E-14 +1.937562716060893E-14 +1.883532995497328E-14 +1.922505261667885E-14 +1.897176702364348E-14 +1.921679220386354E-14 +1.894447239144579E-14 +1.897010904968617E-14 +1.931158037447681E-14 +1.930566313332403E-14 +1.941802218105325E-14 +1.941229583699540E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.296281736799582E-15 +1.325045988809098E-15 +1.065353431336265E-15 +1.360717461978008E-15 +1.077383458265634E-15 +1.375399502925287E-15 +1.388305511250688E-15 +1.168611873998010E-15 +1.197236542194781E-15 +1.263383129662105E-15 +1.283095043435557E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.47.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.760687686708575E-01 +5.770357902448144E-01 +5.771406787561444E-01 +5.771535163800658E-01 +5.771557907503754E-01 +5.771568494995769E-01 +5.771572517181355E-01 +5.771575035317470E-01 +5.771575870279181E-01 +5.771576280807519E-01 +5.771576368570395E-01 +5.771576446061772E-01 +5.771576452133385E-01 +5.771576468381521E-01 +5.771576480894182E-01 +5.771576489652689E-01 +5.771576494838868E-01 +5.771576491704028E-01 +5.771576500400479E-01 +5.771576635420732E-01
+2.049061703045073E-01 +2.045427150289956E-01 +2.045041949990358E-01 +2.044993426943884E-01 +2.044984739373436E-01 +2.044980754114383E-01 +2.044979241364001E-01 +2.044978319155668E-01 +2.044978010060050E-01 +2.044977856051431E-01 +2.044977821618472E-01 +2.044977790666329E-01 +2.044977786340227E-01 +2.044977780150674E-01 +2.044977774928033E-01 +2.044977771155267E-01 +2.044977769242649E-01 +2.044977770505973E-01 +2.044977767445503E-01 +2.044977721221752E-01
+1.198293357839867E-01 +1.195146830294278E-01 +1.194810744663135E-01 +1.194769967995310E-01 +1.194762742010499E-01 +1.194759393179771E-01 +1.194758112615303E-01 +1.194757313296165E-01 +1.194757043539076E-01 +1.194756918448679E-01 +1.194756888513636E-01 +1.194756865131363E-01 +1.194756863018539E-01 +1.194756857737140E-01 +1.194756853985428E-01 +1.194756851518812E-01 +1.194756849646203E-01 +1.194756850434507E-01 +1.194756847764592E-01 +1.194756805248391E-01
+6.053536037826795E-02 +6.035539447505068E-02 +6.033590298340469E-02 +6.033357664900876E-02 +6.033316849236419E-02 +6.033297574225205E-02 +6.033290355614399E-02 +6.033285664349040E-02 +6.033284191840380E-02 +6.033283373722337E-02 +6.033283254412812E-02 +6.033283121722093E-02 +6.033283117370195E-02 +6.033283088820582E-02 +6.033283068273463E-02 +6.033283050110391E-02 +6.033283044247801E-02 +6.033283050158489E-02 +6.033283035454990E-02 +6.033282774626973E-02
+2.558542995233872E-02 +2.550629326827683E-02 +2.549750242692845E-02 +2.549645992081487E-02 +2.549627871547822E-02 +2.549619230334593E-02 +2.549615928415381E-02 +2.549613805755400E-02 +2.549613093185603E-02 +2.549612775427847E-02 +2.549612699568736E-02 +2.549612636278916E-02 +2.549612640002877E-02 +2.549612626938058E-02 +2.549612617830932E-02 +2.549612613491547E-02 +2.549612607570521E-02 +2.549612610612959E-02 +2.549612601877754E-02 +2.549612477270501E-02
+9.191378333957560E-03 +9.164856779352248E-03 +9.161610229801598E-03 +9.161224201942673E-03 +9.161157782481732E-03 +9.161125591446240E-03 +9.161113189733762E-03 +9.161105230769443E-03 +9.161102496839494E-03 +9.161101385098945E-03 +9.161101056316770E-03 +9.161100809827041E-03 +9.161100837913660E-03 +9.161100792613048E-03 +9.161100752648100E-03 +9.161100742337088E-03 +9.161100719458300E-03 +9.161100732110157E-03 +9.161100689333179E-03 +9.161100185855591E-03
+2.859765178006232E-03 +2.853468922596586E-03 +2.852465125116703E-03 +2.852344881646325E-03 +2.852324249737657E-03 +2.852313962730099E-03 +2.852310047163188E-03 +2.852307467541474E-03 +2.852306656169958E-03 +2.852306229789047E-03 +2.852306155034700E-03 +2.852306074864554E-03 +2.852306085860380E-03 +2.852306073414139E-03 +2.852306059487520E-03 +2.852306051922945E-03 +2.852306049280277E-03 +2.852306053576390E-03 +2.852306038324595E-03 +2.852305856479139E-03
+7.825358511005317E-04 +7.825186046613336E-04 +7.822729389414747E-04 +7.822422969006223E-04 +7.822367867798251E-04 +7.822339236467609E-04 +7.822328607806547E-04 +7.822321205643680E-04 +7.822319361020854E-04 +7.822317705080021E-04 +7.822317716729424E-04 +7.822317493374530E-04 +7.822317524435583E-04 +7.822317494988692E-04 +7.822317461809067E-04 +7.822317409918515E-04 +7.822317425581714E-04 +7.822317438646306E-04 +7.822317400867154E-04 +7.822316790160019E-04
+1.905075224440297E-04 +1.915694225324665E-04 +1.915379850303278E-04 +1.915325422137212E-04 +1.915313241414347E-04 +1.915306266314956E-04 +1.915303760581037E-04 +1.915301857230413E-04 +1.915301557463591E-04 +1.915300980381031E-04 +1.915301065472253E-04 +1.915301011066147E-04 +1.915301017968033E-04 +1.915301011356768E-04 +1.915301007804750E-04 +1.915300982865304E-04 +1.915300993930602E-04 +1.915300997695754E-04 +1.915300992373737E-04 +1.915300798620825E-04
+4.119106363013749E-05 +4.232875379845858E-05 +4.233825953572878E-05 +4.233876165844444E-05 +4.233861060470843E-05 +4.233846685777346E-05 +4.233841587045844E-05 +4.233837219453891E-05 +4.233837007456531E-05 +4.233835279561060E-05 +4.233835696250125E-05 +4.233835578343005E-05 +4.233835590661475E-05 +4.233835575463572E-05 +4.233835586449685E-05 +4.233835494835847E-05 +4.233835537228105E-05 +4.233835547465384E-05 +4.233835551322207E-05 +4.233834972873817E-05
+8.033746054868848E-06 +8.512817868077988E-06 +8.526516829250504E-06 +8.527851195274863E-06 +8.527897954906496E-06 +8.527878454065164E-06 +8.527870726037340E-06 +8.527861975824590E-06 +8.527862739837304E-06 +8.527858323392844E-06 +8.527859690948785E-06 +8.527859461562351E-06 +8.527859477625519E-06 +8.527859442572184E-06 +8.527859520441252E-06 +8.527859244874723E-06 +8.527859368710529E-06 +8.527859394722622E-06 +8.527859447785926E-06 +8.527857845496751E-06
+1.355581388977911E-06 +1.565792484947347E-06 +1.576347937242767E-06 +1.577264051368306E-06 +1.577343779215480E-06 +1.577346991210247E-06 +1.577348029188104E-06 +1.577346741937506E-06 +1.577347230546237E-06 +1.577346270878069E-06 +1.577346644309378E-06 +1.577346604249296E-06 +1.577346604460234E-06 +1.577346597235501E-06 +1.577346625141771E-06 +1.577346553760093E-06 +1.577346584688380E-06 +1.577346590124505E-06 +1.577346611463845E-06 +1.577346199737160E-06
+1.676334637196726E-07 +2.602871017247594E-07 +2.692530634171057E-07 +2.696215793710811E-07 +2.696800036509958E-07 +2.696860460103428E-07 +2.696873361423465E-07 +2.696874927715561E-07 +2.696877200068324E-07 +2.696875492080490E-07 +2.696876452481529E-07 +2.696876401841949E-07 +2.696876380205450E-07 +2.696876383435510E-07 +2.696876450536264E-07 +2.696876277853756E-07 +2.696876362156605E-07 +2.696876369068430E-07 +2.696876434343084E-07 +2.696875574400933E-07
+0.000000000000000E+00 +3.828370814939187E-08 +4.262731233567407E-08 +4.281451210722040E-08 +4.285742623314083E-08 +4.286287203457928E-08 +4.286462614178911E-08 +4.286496280708132E-08 +4.286504817266660E-08 +4.286505445741316E-08 +4.286508583450191E-08 +4.286508529763994E-08 +4.286508357430637E-08 +4.286508486768325E-08 +4.286508612086881E-08 +4.286508196172831E-08 +4.286508446285227E-08 +4.286508402870980E-08 +4.286508633851365E-08 +4.286505559425261E-08
+0.000000000000000E+00 +4.289305321816938E-09 +6.196307889089967E-09 +6.338210165693832E-09 +6.359374639550152E-09 +6.363394120462742E-09 +6.364495699496995E-09 +6.364787238302465E-09 +6.364861427135454E-09 +6.364876241245279E-09 +6.364886306130492E-09 +6.364887272404978E-09 +6.364885393274971E-09 +6.364887078981407E-09 +6.364886930655320E-09 +6.364885386590541E-09 +6.364886996784420E-09 +6.364886662581765E-09 +6.364887525258873E-09 +6.364901953985242E-09
+0.000000000000000E+00 +0.000000000000000E+00 +8.057339223102943E-10 +8.649504717724452E-10 +8.827542014592503E-10 +8.859943526258083E-10 +8.865498416608287E-10 +8.866675197512683E-10 +8.866944787403694E-10 +8.867167202029351E-10 +8.867266258868396E-10 +8.867265785812460E-10 +8.867259809581330E-10 +8.867265565879456E-10 +8.867268578803009E-10 +8.867265330557391E-10 +8.867265503786085E-10 +8.867267696062853E-10 +8.867268238662850E-10 +8.867099135872819E-10
+0.000000000000000E+00 +0.000000000000000E+00 +8.256412586986132E-11 +1.069198244836289E-10 +1.138000422883260E-10 +1.153094640894092E-10 +1.161818000497208E-10 +1.163059129260467E-10 +1.163305199812548E-10 +1.163396524698129E-10 +1.163423763446645E-10 +1.163439391094381E-10 +1.163428025141931E-10 +1.163439646020014E-10 +1.163432932992857E-10 +1.163430477188027E-10 +1.163437027146639E-10 +1.163429844187464E-10 +1.163438819461711E-10 +1.163628885018242E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.038727909136165E-11 +1.330110273485917E-11 +1.376639304023282E-11 +1.432051584118150E-11 +1.440866657706479E-11 +1.441172430840803E-11 +1.441758771375295E-11 +1.442268176193883E-11 +1.442335168295932E-11 +1.442289687975486E-11 +1.442349477287357E-11 +1.442307155754458E-11 +1.442263592880173E-11 +1.442311322193420E-11 +1.442338714483771E-11 +1.442351404950350E-11 +1.441053889976628E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.244700992080052E-12 +1.253430674440545E-12 +1.589930554812394E-12 +1.673271566626040E-12 +1.689889701410133E-12 +1.693932598793726E-12 +1.693049572593076E-12 +1.694416706390421E-12 +1.693260195155974E-12 +1.694420351028354E-12 +1.693809400973581E-12 +1.693456575116038E-12 +1.694136977100895E-12 +1.693567881351867E-12 +1.694383480108804E-12 +1.704101720229841E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.458111064156580E-13 +1.806300157062644E-13 +1.866731581780020E-13 +1.855771907578780E-13 +1.877832977839951E-13 +1.870811675679340E-13 +1.877722493000625E-13 +1.868889452033394E-13 +1.871031051729322E-13 +1.869283517598409E-13 +1.870183122490057E-13 +1.878728888420842E-13 +1.872124906620140E-13 +1.833664317407338E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.464339175224011E-14 +1.446187729227219E-14 +1.942171704316469E-14 +1.883739345965082E-14 +1.927052298941552E-14 +1.892705699187282E-14 +1.910527162151789E-14 +1.936209133811128E-14 +1.961385570196575E-14 +1.931455392878151E-14 +1.879738271938032E-14 +1.928073840181563E-14 +2.231483101749035E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.288489760652941E-15 +1.331932596966303E-15 +1.103733900213816E-15 +1.355798362653493E-15 +9.662691692823495E-16 +1.241708439516733E-15 +1.429356283005616E-15 +1.148378678439289E-15 +1.293498448666063E-15 +1.143799043538389E-15 +9.810581414787974E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.48.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.440648203986890E-01 +6.432200412591966E-01 +6.431193268546740E-01 +6.431084626296452E-01 +6.431077091547044E-01 +6.431068534285205E-01 +6.431064842904856E-01 +6.431062123717258E-01 +6.431061321873698E-01 +6.431060905254660E-01 +6.431060844598410E-01 +6.431060798065117E-01 +6.431060787359975E-01 +6.431060779021546E-01 +6.431060770056509E-01 +6.431060762135179E-01 +6.431060761222961E-01 +6.431060756186889E-01 +6.431060757201819E-01 +6.431060756102216E-01
+1.772442673352247E-01 +1.774627621820820E-01 +1.774910494442925E-01 +1.774935918545476E-01 +1.774935407404294E-01 +1.774937491406885E-01 +1.774938479056535E-01 +1.774939303036418E-01 +1.774939528549803E-01 +1.774939646889755E-01 +1.774939655344430E-01 +1.774939664113809E-01 +1.774939663412549E-01 +1.774939664018883E-01 +1.774939665631317E-01 +1.774939667474520E-01 +1.774939667235491E-01 +1.774939668775464E-01 +1.774939667927067E-01 +1.774939668170268E-01
+9.868323893363842E-02 +9.896269984596946E-02 +9.899590012036143E-02 +9.899956236834978E-02 +9.899985314371675E-02 +9.900014045883047E-02 +9.900026334796429E-02 +9.900035221313147E-02 +9.900037868791134E-02 +9.900039246715488E-02 +9.900039459737298E-02 +9.900039618930088E-02 +9.900039662389522E-02 +9.900039693268815E-02 +9.900039722544887E-02 +9.900039750087629E-02 +9.900039753047159E-02 +9.900039769197083E-02 +9.900039767396333E-02 +9.900039771003966E-02
+4.899340115017228E-02 +4.918262571871052E-02 +4.920451803117552E-02 +4.920707388519964E-02 +4.920733719121544E-02 +4.920753524995265E-02 +4.920761745140385E-02 +4.920767423656994E-02 +4.920769175552064E-02 +4.920770070380979E-02 +4.920770235252715E-02 +4.920770354097385E-02 +4.920770390375938E-02 +4.920770414803199E-02 +4.920770437974722E-02 +4.920770456299229E-02 +4.920770460462157E-02 +4.920770471051516E-02 +4.920770470732922E-02 +4.920770473607921E-02
+2.054953851131510E-02 +2.064533190502505E-02 +2.065619520743629E-02 +2.065750260362803E-02 +2.065765311287553E-02 +2.065775379313586E-02 +2.065779476770615E-02 +2.065782245406183E-02 +2.065783109027226E-02 +2.065783552286253E-02 +2.065783640371951E-02 +2.065783702401748E-02 +2.065783722987421E-02 +2.065783736268006E-02 +2.065783748942229E-02 +2.065783758316547E-02 +2.065783760856073E-02 +2.065783766120903E-02 +2.065783766125315E-02 +2.065783767667640E-02
+7.357468833603254E-03 +7.397163397226124E-03 +7.401539247026750E-03 +7.402076205000689E-03 +7.402142289519867E-03 +7.402183562512393E-03 +7.402200068913869E-03 +7.402211087877309E-03 +7.402214513867002E-03 +7.402216312291062E-03 +7.402216685631445E-03 +7.402216940385301E-03 +7.402217031127986E-03 +7.402217088602575E-03 +7.402217143755319E-03 +7.402217181894445E-03 +7.402217193475190E-03 +7.402217214209791E-03 +7.402217215849960E-03 +7.402217220950639E-03
+2.286752250120257E-03 +2.300982250895511E-03 +2.302472312975255E-03 +2.302657487030257E-03 +2.302681387855767E-03 +2.302695650034179E-03 +2.302701253274253E-03 +2.302704967799277E-03 +2.302706109251252E-03 +2.302706728933570E-03 +2.302706861355381E-03 +2.302706948317663E-03 +2.302706981242702E-03 +2.302707002131103E-03 +2.302707022311986E-03 +2.302707034987223E-03 +2.302707039552101E-03 +2.302707046181941E-03 +2.302707047716326E-03 +2.302707048494594E-03
+6.262999054064471E-04 +6.311073486978163E-04 +6.315495964367547E-04 +6.316047722744697E-04 +6.316121631173802E-04 +6.316164326849846E-04 +6.316180792194753E-04 +6.316191663632606E-04 +6.316194949195652E-04 +6.316196805911210E-04 +6.316197210417960E-04 +6.316197465573241E-04 +6.316197567160724E-04 +6.316197632953632E-04 +6.316197696833408E-04 +6.316197732062323E-04 +6.316197748301544E-04 +6.316197765795953E-04 +6.316197774210593E-04 +6.316197772311555E-04
+1.529056886308382E-04 +1.546360040325951E-04 +1.547545484264482E-04 +1.547690546675162E-04 +1.547710570675140E-04 +1.547721854967798E-04 +1.547726124531268E-04 +1.547728937256691E-04 +1.547729771000721E-04 +1.547730263091930E-04 +1.547730371607445E-04 +1.547730437448325E-04 +1.547730464702858E-04 +1.547730483038627E-04 +1.547730500823711E-04 +1.547730509165661E-04 +1.547730514401891E-04 +1.547730518220228E-04 +1.547730521597916E-04 +1.547730519756517E-04
+3.354030425862667E-05 +3.421754415393857E-05 +3.424768581086570E-05 +3.425111806508721E-05 +3.425160249510460E-05 +3.425186961097994E-05 +3.425196873248597E-05 +3.425203396544415E-05 +3.425205290358599E-05 +3.425206459048361E-05 +3.425206718739460E-05 +3.425206870666220E-05 +3.425206935344535E-05 +3.425206981192965E-05 +3.425207025159530E-05 +3.425207042278346E-05 +3.425207057558568E-05 +3.425207064299720E-05 +3.425207075069402E-05 +3.425207067263141E-05
+6.521353339196395E-06 +6.899377124175592E-06 +6.907521740437297E-06 +6.908284852989228E-06 +6.908391168485367E-06 +6.908448526029433E-06 +6.908469362683215E-06 +6.908483075605372E-06 +6.908486972053324E-06 +6.908489482113998E-06 +6.908490045623649E-06 +6.908490363201202E-06 +6.908490501609462E-06 +6.908490604587640E-06 +6.908490701061489E-06 +6.908490733262205E-06 +6.908490773969038E-06 +6.908490781900544E-06 +6.908490810283676E-06 +6.908490786448934E-06
+1.107837098996774E-06 +1.276547553494269E-06 +1.279512734826215E-06 +1.279690888105378E-06 +1.279712717856383E-06 +1.279724074000304E-06 +1.279728075844820E-06 +1.279730714586689E-06 +1.279731447773595E-06 +1.279731936830572E-06 +1.279732050379693E-06 +1.279732111205474E-06 +1.279732139202315E-06 +1.279732159091367E-06 +1.279732177036873E-06 +1.279732183500831E-06 +1.279732194706726E-06 +1.279732193622248E-06 +1.279732199335035E-06 +1.279732193701030E-06
+1.374984970573489E-07 +2.175489739335296E-07 +2.190884613768608E-07 +2.191391513791384E-07 +2.191439843534162E-07 +2.191461113429200E-07 +2.191468184919598E-07 +2.191472891673100E-07 +2.191474163464942E-07 +2.191475012066122E-07 +2.191475238935263E-07 +2.191475346361314E-07 +2.191475408549459E-07 +2.191475433354524E-07 +2.191475449624854E-07 +2.191475473303586E-07 +2.191475512622962E-07 +2.191475495606011E-07 +2.191475500036745E-07 +2.191475490829130E-07
+0.000000000000000E+00 +3.384727341876214E-08 +3.485564750300885E-08 +3.488676418101585E-08 +3.488780458927177E-08 +3.488825299087873E-08 +3.488836847918929E-08 +3.488844813626162E-08 +3.488846872676457E-08 +3.488848052646606E-08 +3.488848603112330E-08 +3.488848790052040E-08 +3.488848952821462E-08 +3.488848929860140E-08 +3.488848811946807E-08 +3.488848969905805E-08 +3.488849131725510E-08 +3.488849034691047E-08 +3.488848992737541E-08 +3.488848985057740E-08
+0.000000000000000E+00 +4.717714356120182E-09 +5.168129429991547E-09 +5.188319256049555E-09 +5.188792650162535E-09 +5.188929674490251E-09 +5.188946916009412E-09 +5.188960893358392E-09 +5.188964065675089E-09 +5.188964138061755E-09 +5.188966513503700E-09 +5.188966837793165E-09 +5.188967382674217E-09 +5.188967010304796E-09 +5.188965545788510E-09 +5.188966917095366E-09 +5.188967698664270E-09 +5.188967231369271E-09 +5.188966924824825E-09 +5.188966944502039E-09
+0.000000000000000E+00 +5.053768264116009E-10 +7.078968022792389E-10 +7.236695730085069E-10 +7.240468813711489E-10 +7.240838177620722E-10 +7.240864810661184E-10 +7.240889423461527E-10 +7.240895323315434E-10 +7.240890410546539E-10 +7.240899892369877E-10 +7.240901637919320E-10 +7.240900004138970E-10 +7.240901262457926E-10 +7.240893521883809E-10 +7.240899748886611E-10 +7.240901094240746E-10 +7.240901723648547E-10 +7.240899617551824E-10 +7.240899167600446E-10
+0.000000000000000E+00 +0.000000000000000E+00 +8.813811653195661E-11 +9.486727612538445E-11 +9.512103404754892E-11 +9.515747605171337E-11 +9.515819904931777E-11 +9.515907663444798E-11 +9.515918687999814E-11 +9.515856837748536E-11 +9.515916466394835E-11 +9.515919301952440E-11 +9.515914167473876E-11 +9.515918407329591E-11 +9.515885402320732E-11 +9.515892834615150E-11 +9.515917045141735E-11 +9.515922428523711E-11 +9.515900606692824E-11 +9.515894263985643E-11
+0.000000000000000E+00 +0.000000000000000E+00 +8.625161247321924E-12 +1.166601989371213E-11 +1.179948585700259E-11 +1.181376442532078E-11 +1.181410185357530E-11 +1.181486388480105E-11 +1.181493861247328E-11 +1.181407941331700E-11 +1.181491706819145E-11 +1.181497666154511E-11 +1.181490964619312E-11 +1.181495094157384E-11 +1.181443711317688E-11 +1.181457643484536E-11 +1.181482185158005E-11 +1.181495666287792E-11 +1.181459125521426E-11 +1.181445661416429E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.282077611858009E-12 +1.368955606167254E-12 +1.387206627149005E-12 +1.387395424643958E-12 +1.388001752832648E-12 +1.388033298101876E-12 +1.387409367414505E-12 +1.388056927409710E-12 +1.388060821018934E-12 +1.388039895833880E-12 +1.388039627940681E-12 +1.387615278307046E-12 +1.387751698599488E-12 +1.387941026768599E-12 +1.388059333792498E-12 +1.387765304107920E-12 +1.387679302115447E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.206563354264007E-13 +1.511054734164348E-13 +1.527305394817138E-13 +1.529550496713802E-13 +1.529091554605415E-13 +1.529647441505401E-13 +1.529473940100984E-13 +1.530372131389152E-13 +1.530581962268359E-13 +1.530433288882516E-13 +1.530105160289731E-13 +1.529125125641901E-13 +1.529501636781593E-13 +1.530100328839125E-13 +1.530349170611502E-13 +1.529397000030856E-13 +1.529109549592767E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.207142411221620E-14 +1.516568999589569E-14 +1.532359059611709E-14 +1.509149434332913E-14 +1.514017595538703E-14 +1.532713915814519E-14 +1.522880527337763E-14 +1.524191902277234E-14 +1.523709129340525E-14 +1.518963626650445E-14 +1.526636086255081E-14 +1.526072702897987E-14 +1.524507740750877E-14 +1.521932602861370E-14 +1.524631287590860E-14 +1.525789044108105E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.127147216121263E-15 +1.181415757450358E-15 +1.059281356555747E-15 +1.079377587084266E-15 +1.178695946780109E-15 +1.117808277461794E-15 +1.123910432994422E-15 +1.122316852172213E-15 +1.101678173779859E-15 +1.153703788263338E-15 +1.146132822323160E-15 +1.130799343159595E-15 +1.113885621995933E-15 +1.138793497989782E-15 +1.146807169597075E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.48.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.440523125433822E-01 +6.432211499562509E-01 +6.431191100997471E-01 +6.431084641672263E-01 +6.431077134551414E-01 +6.431068531179909E-01 +6.431064845719067E-01 +6.431062120849025E-01 +6.431061320532021E-01 +6.431060904061896E-01 +6.431060845000260E-01 +6.431060792511365E-01 +6.431060788592668E-01 +6.431060777297459E-01 +6.431060769608079E-01 +6.431060767651092E-01 +6.431060762336170E-01 +6.431060757652687E-01 +6.431060755827053E-01 +6.431060464443447E-01
+1.772487570163165E-01 +1.774623749337304E-01 +1.774911295104699E-01 +1.774935910325635E-01 +1.774935389367135E-01 +1.774937491495026E-01 +1.774938478344939E-01 +1.774939303767298E-01 +1.774939528546498E-01 +1.774939649410669E-01 +1.774939655220293E-01 +1.774939666311792E-01 +1.774939663207403E-01 +1.774939664541318E-01 +1.774939665775482E-01 +1.774939665498345E-01 +1.774939666789811E-01 +1.774939667985962E-01 +1.774939668469075E-01 +1.774939768409005E-01
+9.868720607970785E-02 +9.896234600464517E-02 +9.899596863695273E-02 +9.899956183211815E-02 +9.899985207990948E-02 +9.900014079650232E-02 +9.900026334773696E-02 +9.900035232747091E-02 +9.900037875345058E-02 +9.900039240733488E-02 +9.900039457743161E-02 +9.900039637983202E-02 +9.900039656802861E-02 +9.900039696740191E-02 +9.900039724404149E-02 +9.900039732809783E-02 +9.900039748825989E-02 +9.900039764635818E-02 +9.900039772017456E-02 +9.900040686374552E-02
+4.899575145646812E-02 +4.918241327039757E-02 +4.920455793033698E-02 +4.920707404303024E-02 +4.920733633491359E-02 +4.920753530503439E-02 +4.920761735703938E-02 +4.920767430494147E-02 +4.920769175051375E-02 +4.920770068734619E-02 +4.920770235216015E-02 +4.920770363044620E-02 +4.920770387366025E-02 +4.920770418528300E-02 +4.920770439017106E-02 +4.920770446055065E-02 +4.920770458265015E-02 +4.920770469074608E-02 +4.920770473090757E-02 +4.920771041260140E-02
+2.055062682396940E-02 +2.064523244402764E-02 +2.065621348378391E-02 +2.065750226627188E-02 +2.065765250389240E-02 +2.065775378489734E-02 +2.065779471312883E-02 +2.065782248242028E-02 +2.065783111640214E-02 +2.065783551172397E-02 +2.065783640517614E-02 +2.065783706113124E-02 +2.065783721751223E-02 +2.065783738877511E-02 +2.065783749278710E-02 +2.065783753350556E-02 +2.065783760383197E-02 +2.065783765679922E-02 +2.065783767167819E-02 +2.065784040298813E-02
+7.357879140394984E-03 +7.397125022397760E-03 +7.401546170080386E-03 +7.402076031520705E-03 +7.402142134216590E-03 +7.402183529806576E-03 +7.402200037152653E-03 +7.402211093925542E-03 +7.402214541121847E-03 +7.402216294345731E-03 +7.402216683022418E-03 +7.402216953625874E-03 +7.402217027435022E-03 +7.402217102256371E-03 +7.402217143526596E-03 +7.402217161964411E-03 +7.402217194269455E-03 +7.402217214771209E-03 +7.402217219045350E-03 +7.402218299554549E-03
+2.286912124780205E-03 +2.300969642966816E-03 +2.302474550607074E-03 +2.302657523498337E-03 +2.302681447640607E-03 +2.302695622407269E-03 +2.302701235738101E-03 +2.302704966919468E-03 +2.302706123179651E-03 +2.302706714094689E-03 +2.302706858126689E-03 +2.302706952294585E-03 +2.302706980492408E-03 +2.302707007839422E-03 +2.302707021412792E-03 +2.302707028301252E-03 +2.302707040487166E-03 +2.302707047109585E-03 +2.302707048067524E-03 +2.302707412150814E-03
+6.263210059166217E-04 +6.311038035102157E-04 +6.315502274654441E-04 +6.316048444870454E-04 +6.316122354999480E-04 +6.316164182454881E-04 +6.316180713569921E-04 +6.316191649610827E-04 +6.316194998383555E-04 +6.316196726135863E-04 +6.316197191115800E-04 +6.316197475418142E-04 +6.316197566650669E-04 +6.316197652725485E-04 +6.316197691175604E-04 +6.316197713081153E-04 +6.316197751835407E-04 +6.316197770292525E-04 +6.316197771843120E-04 +6.316198841440972E-04
+1.529260826581421E-04 +1.546351030852621E-04 +1.547547064517930E-04 +1.547690965872947E-04 +1.547710941414335E-04 +1.547721798720034E-04 +1.547726096216475E-04 +1.547728930058280E-04 +1.547729784438870E-04 +1.547730230874261E-04 +1.547730363501093E-04 +1.547730439400798E-04 +1.547730465064441E-04 +1.547730488867332E-04 +1.547730498496535E-04 +1.547730504548697E-04 +1.547730515199171E-04 +1.547730519711450E-04 +1.547730519838851E-04 +1.547730798885956E-04
+3.354058847947626E-05 +3.421735430059760E-05 +3.424772180123692E-05 +3.425113442725638E-05 +3.425161592335913E-05 +3.425186783823825E-05 +3.425196788709909E-05 +3.425203370348421E-05 +3.425205320117642E-05 +3.425206353724062E-05 +3.425206691700409E-05 +3.425206873527470E-05 +3.425206937411012E-05 +3.425206996132772E-05 +3.425207017887441E-05 +3.425207032521167E-05 +3.425207058294021E-05 +3.425207068157278E-05 +3.425207067993911E-05 +3.425207724258383E-05
+6.521591993817860E-06 +6.899305781971758E-06 +6.907529475929193E-06 +6.908289865485484E-06 +6.908395047000045E-06 +6.908448051876390E-06 +6.908469145930335E-06 +6.908482997572869E-06 +6.908487025968084E-06 +6.908489191116068E-06 +6.908489969902244E-06 +6.908490365131309E-06 +6.908490508602570E-06 +6.908490638559349E-06 +6.908490684279378E-06 +6.908490714474427E-06 +6.908490770739850E-06 +6.908490790883419E-06 +6.908490789983991E-06 +6.908492202450503E-06
+1.108035194546237E-06 +1.276543403252020E-06 +1.279515360343364E-06 +1.279692179629780E-06 +1.279713651793415E-06 +1.279723962087838E-06 +1.279728026020172E-06 +1.279730693411797E-06 +1.279731454209644E-06 +1.279731866516468E-06 +1.279732031795132E-06 +1.279732110668388E-06 +1.279732140216940E-06 +1.279732166113621E-06 +1.279732176114199E-06 +1.279732180240419E-06 +1.279732191621633E-06 +1.279732195690193E-06 +1.279732196385912E-06 +1.279732483082993E-06
+1.375107422301833E-07 +2.175444978271944E-07 +2.190886895437645E-07 +2.191394357963791E-07 +2.191441741476962E-07 +2.191460868359570E-07 +2.191468078660784E-07 +2.191472829141543E-07 +2.191474154573837E-07 +2.191474863634585E-07 +2.191475196694385E-07 +2.191475344238873E-07 +2.191475405615780E-07 +2.191475447300204E-07 +2.191475475915440E-07 +2.191475468564557E-07 +2.191475491461140E-07 +2.191475505679803E-07 +2.191475512779089E-07 +2.191476036916469E-07
+0.000000000000000E+00 +3.384832959398339E-08 +3.485630196251252E-08 +3.488682379454436E-08 +3.488785144474955E-08 +3.488824722366931E-08 +3.488836661219386E-08 +3.488844627917505E-08 +3.488846767429053E-08 +3.488847751470182E-08 +3.488848523088571E-08 +3.488848781892810E-08 +3.488848954609746E-08 +3.488848960453876E-08 +3.488849060433847E-08 +3.488848972981152E-08 +3.488849023445054E-08 +3.488849117983776E-08 +3.488849125502049E-08 +3.488851046617244E-08
+0.000000000000000E+00 +4.717155187715548E-09 +5.167762718339999E-09 +5.188332062767835E-09 +5.188796786254299E-09 +5.188927631729031E-09 +5.188946582566358E-09 +5.188960272797620E-09 +5.188963526142395E-09 +5.188963718948167E-09 +5.188966334498096E-09 +5.188966882867345E-09 +5.188967408165565E-09 +5.188967170472155E-09 +5.188967509770645E-09 +5.188966999239002E-09 +5.188967165059064E-09 +5.188967587590556E-09 +5.188967601622950E-09 +5.188962538747924E-09
+0.000000000000000E+00 +5.054936467149336E-10 +7.079831354638844E-10 +7.236708620210957E-10 +7.240358935021646E-10 +7.240831049184216E-10 +7.240864463289312E-10 +7.240890001805104E-10 +7.240895139169607E-10 +7.240889143530924E-10 +7.240900065629369E-10 +7.240901555856900E-10 +7.240899586797166E-10 +7.240902180727611E-10 +7.240900724027771E-10 +7.240899894620641E-10 +7.240901251333644E-10 +7.240899585987473E-10 +7.240900414952464E-10 +7.241049623608333E-10
+0.000000000000000E+00 +0.000000000000000E+00 +8.809965835913567E-11 +9.486944096266532E-11 +9.511403719735340E-11 +9.515745482210056E-11 +9.515817325782144E-11 +9.515882090273878E-11 +9.515900697600923E-11 +9.515861769441219E-11 +9.515906848837483E-11 +9.515924487993143E-11 +9.515916875542114E-11 +9.515925427046457E-11 +9.515906342123346E-11 +9.515901519805510E-11 +9.515915102730908E-11 +9.515915451091633E-11 +9.515917024998194E-11 +9.515030463185146E-11
+0.000000000000000E+00 +0.000000000000000E+00 +8.631203107132237E-12 +1.166523262370321E-11 +1.179947602413630E-11 +1.181378156088703E-11 +1.181410023165308E-11 +1.181452894763609E-11 +1.181473957812928E-11 +1.181404428471431E-11 +1.181479276040189E-11 +1.181496980633577E-11 +1.181489288813553E-11 +1.181498228971450E-11 +1.181469429928136E-11 +1.181464396702425E-11 +1.181489642004480E-11 +1.181486574178152E-11 +1.181488852736581E-11 +1.182435546919241E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.282614351359043E-12 +1.368833327687101E-12 +1.387210724415894E-12 +1.387386778867483E-12 +1.387750086463687E-12 +1.387893215175313E-12 +1.387435615318870E-12 +1.387921996490861E-12 +1.388072157790951E-12 +1.388039163018320E-12 +1.388071187834451E-12 +1.387818458852038E-12 +1.387833820347265E-12 +1.388015507249670E-12 +1.387999547215420E-12 +1.387983033150363E-12 +1.384152440576745E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.202238065700659E-13 +1.510825266776989E-13 +1.527400705086807E-13 +1.529492457507148E-13 +1.529466966467178E-13 +1.529544195210668E-13 +1.529495825568616E-13 +1.530133154972663E-13 +1.530464499717971E-13 +1.530247933909742E-13 +1.530507497394771E-13 +1.529862996855701E-13 +1.529717395807659E-13 +1.530259077866887E-13 +1.529825389669682E-13 +1.529816640928377E-13 +1.561186773457094E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.203326668693619E-14 +1.517139830323602E-14 +1.531412461984661E-14 +1.524937209062447E-14 +1.519093248190295E-14 +1.534181613991451E-14 +1.525829446864700E-14 +1.523031369130481E-14 +1.522004584476002E-14 +1.523404982343649E-14 +1.527089237405428E-14 +1.526425845023751E-14 +1.522771459271579E-14 +1.518099599415391E-14 +1.517741136809118E-14 +1.460603347496450E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.129373331000523E-15 +1.177878150158051E-15 +1.137716294347322E-15 +1.107053801240734E-15 +1.182719740658570E-15 +1.137388805507756E-15 +1.117942016274216E-15 +1.114898173460822E-15 +1.119894602001484E-15 +1.148249060143834E-15 +1.143364383861546E-15 +1.119533984650978E-15 +1.099455726412007E-15 +1.098915936866601E-15 +1.514518833967140E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.49.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.778580575055834E-01 +5.784004222873458E-01 +5.784623250565644E-01 +5.784683794870538E-01 +5.784689402951566E-01 +5.784694871693878E-01 +5.784697212761737E-01 +5.784698971462988E-01 +5.784699532492709E-01 +5.784699771254611E-01 +5.784699792162249E-01 +5.784699819550080E-01 +5.784699822867400E-01 +5.784699823183318E-01 +5.784699821892791E-01 +5.784699831757889E-01 +5.784699831944367E-01 +5.784699835865543E-01 +5.784699836604824E-01 +5.784699835701350E-01
+2.048275935406797E-01 +2.046257497906142E-01 +2.046024179564088E-01 +2.046000253484246E-01 +2.045997705045808E-01 +2.045995563947854E-01 +2.045994665804103E-01 +2.045994015908146E-01 +2.045993804849765E-01 +2.045993713862541E-01 +2.045993703140009E-01 +2.045993691467903E-01 +2.045993689337167E-01 +2.045993688444262E-01 +2.045993688567816E-01 +2.045993684894342E-01 +2.045993684578090E-01 +2.045993683329831E-01 +2.045993682959837E-01 +2.045993683106838E-01
+1.192132365577184E-01 +1.190410395366395E-01 +1.190213010886477E-01 +1.190193872717720E-01 +1.190192178969616E-01 +1.190190458586818E-01 +1.190189719528065E-01 +1.190189157037649E-01 +1.190188979635294E-01 +1.190188903597514E-01 +1.190188897204947E-01 +1.190188888772287E-01 +1.190188887867486E-01 +1.190188887923598E-01 +1.190188888278560E-01 +1.190188885172401E-01 +1.190188885146216E-01 +1.190188883869397E-01 +1.190188883665600E-01 +1.190188883970248E-01
+5.998443257049874E-02 +5.988523133076590E-02 +5.987404065734905E-02 +5.987298868623811E-02 +5.987290376199390E-02 +5.987280786138851E-02 +5.987276609526056E-02 +5.987273380364436E-02 +5.987272363602437E-02 +5.987271936370107E-02 +5.987271909524460E-02 +5.987271865166520E-02 +5.987271862563739E-02 +5.987271864348931E-02 +5.987271868899500E-02 +5.987271850710414E-02 +5.987271851268687E-02 +5.987271843511948E-02 +5.987271842560222E-02 +5.987271844742477E-02
+2.525898822326416E-02 +2.521407981849966E-02 +2.520908591498785E-02 +2.520862703209180E-02 +2.520859221576028E-02 +2.520854977459836E-02 +2.520853111047479E-02 +2.520851656566815E-02 +2.520851196582696E-02 +2.520851006835976E-02 +2.520850998299565E-02 +2.520850979420284E-02 +2.520850979042783E-02 +2.520850981032857E-02 +2.520850983130799E-02 +2.520850974868194E-02 +2.520850975473908E-02 +2.520850971567673E-02 +2.520850971152989E-02 +2.520850972487270E-02
+9.044729506263212E-03 +9.027894415192644E-03 +9.026045549765325E-03 +9.025878863060140E-03 +9.025866819967495E-03 +9.025851177204182E-03 +9.025844241799922E-03 +9.025838814597552E-03 +9.025837087073982E-03 +9.025836385816237E-03 +9.025836365085556E-03 +9.025836297375012E-03 +9.025836298080320E-03 +9.025836308964655E-03 +9.025836316931253E-03 +9.025836286239892E-03 +9.025836289188693E-03 +9.025836273243859E-03 +9.025836271463640E-03 +9.025836277998040E-03
+2.806835795940103E-03 +2.801442822270399E-03 +2.800857054611335E-03 +2.800805125839896E-03 +2.800801533446589E-03 +2.800796589293593E-03 +2.800794380151381E-03 +2.800792648217710E-03 +2.800792092683617E-03 +2.800791870685087E-03 +2.800791866743436E-03 +2.800791845845563E-03 +2.800791846476383E-03 +2.800791849803926E-03 +2.800791853568731E-03 +2.800791843807464E-03 +2.800791844689856E-03 +2.800791839445548E-03 +2.800791838719940E-03 +2.800791841209769E-03
+7.673631626375112E-04 +7.658543111677889E-04 +7.656920247371563E-04 +7.656778585142398E-04 +7.656769189806052E-04 +7.656755509492199E-04 +7.656749348110104E-04 +7.656744517459405E-04 +7.656742954617799E-04 +7.656742340442591E-04 +7.656742334135924E-04 +7.656742277795199E-04 +7.656742279968052E-04 +7.656742284325766E-04 +7.656742302796299E-04 +7.656742275562469E-04 +7.656742277057215E-04 +7.656742262938450E-04 +7.656742260284516E-04 +7.656742267930022E-04
+1.873342239010636E-04 +1.869596652769822E-04 +1.869197081973426E-04 +1.869162709220511E-04 +1.869160527454906E-04 +1.869157161656782E-04 +1.869155632884860E-04 +1.869154436271354E-04 +1.869154045452463E-04 +1.869153894676530E-04 +1.869153893584981E-04 +1.869153880177462E-04 +1.869153880626884E-04 +1.869153879371984E-04 +1.869153887081346E-04 +1.869153880336845E-04 +1.869153880263806E-04 +1.869153877132210E-04 +1.869153876282185E-04 +1.869153878196569E-04
+4.129440877691315E-05 +4.121118323226957E-05 +4.120232943248440E-05 +4.120157850719096E-05 +4.120153307313894E-05 +4.120145853491548E-05 +4.120142436695637E-05 +4.120139771490468E-05 +4.120138891780793E-05 +4.120138559316348E-05 +4.120138556424071E-05 +4.120138528109608E-05 +4.120138528369188E-05 +4.120138518134319E-05 +4.120138544688565E-05 +4.120138529751618E-05 +4.120138528272819E-05 +4.120138522555848E-05 +4.120138520191627E-05 +4.120138524015686E-05
+8.295059999713547E-06 +8.278580233642135E-06 +8.276796539256776E-06 +8.276647365415143E-06 +8.276638813454507E-06 +8.276623807097240E-06 +8.276616856901223E-06 +8.276611466535717E-06 +8.276609667867409E-06 +8.276609002528006E-06 +8.276608992517078E-06 +8.276608939929788E-06 +8.276608937050220E-06 +8.276608897495450E-06 +8.276608974398220E-06 +8.276608944357897E-06 +8.276608938840634E-06 +8.276608930781326E-06 +8.276608925014793E-06 +8.276608930068815E-06
+1.530258418963920E-06 +1.527343684756840E-06 +1.527014239641354E-06 +1.526987077864526E-06 +1.526985614591542E-06 +1.526982846274526E-06 +1.526981546191339E-06 +1.526980551453219E-06 +1.526980214252333E-06 +1.526980091882130E-06 +1.526980088776907E-06 +1.526980080606810E-06 +1.526980078649092E-06 +1.526980067378496E-06 +1.526980086798331E-06 +1.526980080494535E-06 +1.526980079956307E-06 +1.526980079288331E-06 +1.526980078198280E-06 +1.526980077992524E-06
+2.609747440759811E-07 +2.605064462002995E-07 +2.604502765290840E-07 +2.604457118693341E-07 +2.604454844762720E-07 +2.604450144952935E-07 +2.604447861191336E-07 +2.604446208475850E-07 +2.604445623261688E-07 +2.604445399834398E-07 +2.604445406238125E-07 +2.604445398600758E-07 +2.604445389607372E-07 +2.604445361583124E-07 +2.604445403102619E-07 +2.604445389523320E-07 +2.604445394359750E-07 +2.604445395367950E-07 +2.604445391822210E-07 +2.604445386946071E-07
+4.129724936818942E-08 +4.131028688984699E-08 +4.130139318262252E-08 +4.130068252013960E-08 +4.130065031787891E-08 +4.130057867276124E-08 +4.130053783131283E-08 +4.130051620624797E-08 +4.130050673478546E-08 +4.130050057239324E-08 +4.130050311059402E-08 +4.130050313187694E-08 +4.130050280879686E-08 +4.130050237327753E-08 +4.130050337585641E-08 +4.130050245383540E-08 +4.130050307160395E-08 +4.130050320812405E-08 +4.130050333581359E-08 +4.130050309079268E-08
+6.031158565375726E-09 +6.120499017479028E-09 +6.119186925752897E-09 +6.119084078409285E-09 +6.119083084151707E-09 +6.119073512338139E-09 +6.119064975146901E-09 +6.119064394889556E-09 +6.119062807419680E-09 +6.119058375475861E-09 +6.119062331983047E-09 +6.119062444056367E-09 +6.119062348212378E-09 +6.119062143833588E-09 +6.119062030065248E-09 +6.119062163612305E-09 +6.119062258327668E-09 +6.119062345092668E-09 +6.119062120789809E-09 +6.119062010527856E-09
+8.029525619418526E-10 +8.508732525342105E-10 +8.506926729992334E-10 +8.506803449002167E-10 +8.506817267162415E-10 +8.506826076213232E-10 +8.506791456797714E-10 +8.506815071858718E-10 +8.506812604146094E-10 +8.506766453962306E-10 +8.506811640447537E-10 +8.506811218490230E-10 +8.506811291284772E-10 +8.506812152787289E-10 +8.506811394896971E-10 +8.506809647437407E-10 +8.506811494539344E-10 +8.506812105713266E-10 +8.506812158439202E-10 +8.506811538363357E-10
+8.020797871917456E-11 +1.114038992225749E-10 +1.113840233590283E-10 +1.113828722711004E-10 +1.113878087673543E-10 +1.113873983920107E-10 +1.113868704362464E-10 +1.113874232756571E-10 +1.113872447403916E-10 +1.113828037159548E-10 +1.113873198057458E-10 +1.113873332012022E-10 +1.113873661620418E-10 +1.113873168924805E-10 +1.113871094461846E-10 +1.113873342712301E-10 +1.113872282532351E-10 +1.113872960949336E-10 +1.113871733594193E-10 +1.113871290219625E-10
+0.000000000000000E+00 +1.377613955148478E-11 +1.377720077142513E-11 +1.377716978002799E-11 +1.377702583192482E-11 +1.378116647435392E-11 +1.378034050169688E-11 +1.378141366604044E-11 +1.378129983619523E-11 +1.377717960670964E-11 +1.378141710333575E-11 +1.378133193577582E-11 +1.378141471810109E-11 +1.377859216400814E-11 +1.378153338520274E-11 +1.378125867350184E-11 +1.378126196495250E-11 +1.378135326133303E-11 +1.378155934799124E-11 +1.378151184334001E-11
+0.000000000000000E+00 +1.608539120907257E-12 +1.610599616042540E-12 +1.610401562113248E-12 +1.611965156490623E-12 +1.614245184317565E-12 +1.614549597375559E-12 +1.614451766788565E-12 +1.614324754275419E-12 +1.610610923026862E-12 +1.614441797077447E-12 +1.614403447763961E-12 +1.614469254361390E-12 +1.611691538352842E-12 +1.614597074544981E-12 +1.614400600638916E-12 +1.614315140309495E-12 +1.614403867174603E-12 +1.614597103316304E-12 +1.614566182549160E-12
+0.000000000000000E+00 +1.733576385498332E-13 +1.740624566251774E-13 +1.741345585894714E-13 +1.739287401147289E-13 +1.777179773965799E-13 +1.775709108760607E-13 +1.777949884070594E-13 +1.777658517238169E-13 +1.740940501229944E-13 +1.778033788873444E-13 +1.777778103237101E-13 +1.778046931553136E-13 +1.741656028495982E-13 +1.778326629797728E-13 +1.777550730802186E-13 +1.777526420618206E-13 +1.777780451263401E-13 +1.778358400778755E-13 +1.778255479841409E-13
+0.000000000000000E+00 +1.454648546398903E-14 +1.475415175205211E-14 +1.849490825363820E-14 +1.895281594850277E-14 +1.812119711633725E-14 +1.817532844636789E-14 +1.474353944782995E-14 +1.812050520284216E-14 +1.849373502253757E-14 +1.811207223149829E-14 +1.811826140199223E-14 +1.811465395239890E-14 +1.854995174257691E-14 +1.809831634367832E-14 +1.812088061744582E-14 +1.812005627592874E-14 +1.811782020426407E-14 +1.809761345889105E-14 +1.810170065274753E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.142586079584964E-15 +1.097344779063294E-15 +1.521782185740399E-15 +1.506177671440348E-15 +0.000000000000000E+00 +1.520421805520676E-15 +1.137144914228006E-15 +1.514929612397847E-15 +1.516896968809418E-15 +1.514471157514475E-15 +1.145030383439525E-15 +1.505608733177287E-15 +1.516368407807784E-15 +1.519682593372836E-15 +1.516642931138929E-15 +1.505462208558542E-15 +1.507609339737519E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.49.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.778635656439979E-01 +5.783998307332709E-01 +5.784624513984730E-01 +5.784683787170637E-01 +5.784689424649844E-01 +5.784694872182725E-01 +5.784697218793012E-01 +5.784698969617206E-01 +5.784699526167421E-01 +5.784699769630396E-01 +5.784699797033758E-01 +5.784699813148649E-01 +5.784699822583969E-01 +5.784699824135139E-01 +5.784699829220435E-01 +5.784699831253290E-01 +5.784699829731835E-01 +5.784699836760334E-01 +5.784699837002300E-01 +5.784700011230192E-01
+2.048255983544174E-01 +2.046259589198617E-01 +2.046023731750115E-01 +2.046000254011176E-01 +2.045997679559615E-01 +2.045995557683236E-01 +2.045994664970315E-01 +2.045994016769344E-01 +2.045993806385145E-01 +2.045993714212433E-01 +2.045993700615595E-01 +2.045993693635898E-01 +2.045993689221916E-01 +2.045993687971757E-01 +2.045993685956020E-01 +2.045993685440447E-01 +2.045993685217309E-01 +2.045993682978578E-01 +2.045993682689548E-01 +2.045993623168643E-01
+1.192114362661563E-01 +1.190412311865398E-01 +1.190212602929759E-01 +1.190193875225811E-01 +1.190192178103846E-01 +1.190190459561877E-01 +1.190189716542851E-01 +1.190189157223395E-01 +1.190188982061161E-01 +1.190188903704413E-01 +1.190188895855436E-01 +1.190188890732760E-01 +1.190188888029372E-01 +1.190188887539681E-01 +1.190188885984633E-01 +1.190188885241556E-01 +1.190188885829018E-01 +1.190188883630262E-01 +1.190188883586524E-01 +1.190188827244508E-01
+5.998341139988870E-02 +5.988534338629923E-02 +5.987401674364384E-02 +5.987298897800161E-02 +5.987290396032166E-02 +5.987280805549961E-02 +5.987276595534464E-02 +5.987273382992206E-02 +5.987272378830200E-02 +5.987271941100723E-02 +5.987271903166685E-02 +5.987271877818565E-02 +5.987271863968113E-02 +5.987271863790920E-02 +5.987271854942573E-02 +5.987271850302266E-02 +5.987271856121999E-02 +5.987271841807625E-02 +5.987271842130563E-02 +5.987271503595789E-02
+2.525853524163809E-02 +2.521413087974005E-02 +2.520907499942130E-02 +2.520862715649607E-02 +2.520859236821842E-02 +2.520854992832796E-02 +2.520853105262697E-02 +2.520851659142761E-02 +2.520851202874471E-02 +2.520851010924013E-02 +2.520850995784153E-02 +2.520850985693937E-02 +2.520850979676104E-02 +2.520850980625659E-02 +2.520850976553254E-02 +2.520850974520335E-02 +2.520850977949614E-02 +2.520850970748467E-02 +2.520850971106655E-02 +2.520850814070060E-02
+9.044562226160164E-03 +9.027913631920506E-03 +9.026041433073792E-03 +9.025878899225867E-03 +9.025866892578692E-03 +9.025851259661575E-03 +9.025844223040700E-03 +9.025838830911384E-03 +9.025837105140161E-03 +9.025836406568604E-03 +9.025836356713656E-03 +9.025836322980030E-03 +9.025836300258713E-03 +9.025836307192626E-03 +9.025836291522722E-03 +9.025836284223241E-03 +9.025836299444956E-03 +9.025836269954351E-03 +9.025836271664138E-03 +9.025835669274245E-03
+2.806782842582846E-03 +2.801448989702898E-03 +2.800855728456802E-03 +2.800805135104706E-03 +2.800801561774268E-03 +2.800796623257873E-03 +2.800794375675476E-03 +2.800792655788090E-03 +2.800792096011268E-03 +2.800791877400077E-03 +2.800791864530203E-03 +2.800791854707678E-03 +2.800791847195669E-03 +2.800791850196566E-03 +2.800791845220768E-03 +2.800791842875868E-03 +2.800791848439597E-03 +2.800791838164600E-03 +2.800791838672320E-03 +2.800791639820294E-03
+7.673486331736862E-04 +7.658560373741530E-04 +7.656916515323604E-04 +7.656778614985009E-04 +7.656769286706174E-04 +7.656755624135758E-04 +7.656749342597090E-04 +7.656744545478174E-04 +7.656742955781582E-04 +7.656742353074797E-04 +7.656742329743452E-04 +7.656742304267782E-04 +7.656742282502174E-04 +7.656742292051733E-04 +7.656742278959824E-04 +7.656742271812790E-04 +7.656742289497957E-04 +7.656742258320909E-04 +7.656742259130210E-04 +7.656741674430420E-04
+1.873308724349335E-04 +1.869600937824209E-04 +1.869196149175849E-04 +1.869162721259755E-04 +1.869160556921154E-04 +1.869157194617486E-04 +1.869155634175530E-04 +1.869154444936768E-04 +1.869154043504525E-04 +1.869153894557995E-04 +1.869153893089479E-04 +1.869153887101367E-04 +1.869153881579771E-04 +1.869153883942818E-04 +1.869153881095488E-04 +1.869153878999474E-04 +1.869153884025041E-04 +1.869153875673919E-04 +1.869153875594610E-04 +1.869153717742701E-04
+4.129400781854247E-05 +4.121127878554707E-05 +4.120230845964321E-05 +4.120157897339758E-05 +4.120153387005760E-05 +4.120145936301718E-05 +4.120142448054995E-05 +4.120139794484948E-05 +4.120138882021232E-05 +4.120138547768305E-05 +4.120138557063462E-05 +4.120138544154408E-05 +4.120138531949657E-05 +4.120138536475873E-05 +4.120138531410582E-05 +4.120138525626454E-05 +4.120138538587156E-05 +4.120138518656047E-05 +4.120138517567039E-05 +4.120138116833538E-05
+8.295205885808735E-06 +8.278599602426574E-06 +8.276792253365632E-06 +8.276647520009884E-06 +8.276639003986470E-06 +8.276623992246552E-06 +8.276616904847161E-06 +8.276611521566863E-06 +8.276609635636965E-06 +8.276608947011451E-06 +8.276608999014539E-06 +8.276608973149888E-06 +8.276608948187438E-06 +8.276608955609437E-06 +8.276608948910953E-06 +8.276608933994411E-06 +8.276608964554799E-06 +8.276608920507822E-06 +8.276608915837452E-06 +8.276607947822254E-06
+1.530243450944676E-06 +1.527347282557512E-06 +1.527013437244268E-06 +1.526987121287493E-06 +1.526985654430242E-06 +1.526982883612617E-06 +1.526981563168719E-06 +1.526980562870541E-06 +1.526980205283996E-06 +1.526980072739603E-06 +1.526980091656292E-06 +1.526980086847114E-06 +1.526980082559460E-06 +1.526980083096684E-06 +1.526980082618981E-06 +1.526980079211989E-06 +1.526980085775892E-06 +1.526980077154754E-06 +1.526980075759567E-06 +1.526979849776842E-06
+2.608567482401239E-07 +2.605070632439938E-07 +2.604501373964358E-07 +2.604457227260302E-07 +2.604454923010760E-07 +2.604450213421860E-07 +2.604447929931177E-07 +2.604446227828495E-07 +2.604445600068087E-07 +2.604445344459432E-07 +2.604445416921549E-07 +2.604445407080167E-07 +2.604445403392599E-07 +2.604445400136553E-07 +2.604445400799769E-07 +2.604445393717106E-07 +2.604445407422819E-07 +2.604445394506411E-07 +2.604445389553371E-07 +2.604444880147329E-07
+4.129524260422754E-08 +4.131038438780663E-08 +4.130137132536504E-08 +4.130068455993495E-08 +4.130065362657145E-08 +4.130057982114032E-08 +4.130054054031667E-08 +4.130051643786088E-08 +4.130050617766772E-08 +4.130049863045829E-08 +4.130050342155636E-08 +4.130050330290102E-08 +4.130050344206954E-08 +4.130050313521169E-08 +4.130050310987742E-08 +4.130050313615352E-08 +4.130050331195250E-08 +4.130050325825825E-08 +4.130050319080212E-08 +4.130048797979659E-08
+6.026221490154502E-09 +6.120514232900503E-09 +6.119183262615005E-09 +6.119084781885839E-09 +6.119084332604512E-09 +6.119073676776088E-09 +6.119064689581254E-09 +6.119064298588164E-09 +6.119062698462812E-09 +6.119060445368841E-09 +6.119062407357429E-09 +6.119062275579140E-09 +6.119062540344890E-09 +6.119062297198838E-09 +6.119062278423334E-09 +6.119062294708651E-09 +6.119062388317580E-09 +6.119062582420198E-09 +6.119062452744813E-09 +6.119062671207886E-09
+8.039954581895991E-10 +8.508746516925164E-10 +8.506925614102604E-10 +8.506801837608278E-10 +8.506839215059228E-10 +8.506826253048892E-10 +8.506773732848838E-10 +8.506814538310787E-10 +8.506812700717522E-10 +8.506782882676790E-10 +8.506811270838251E-10 +8.506811726830063E-10 +8.506813033735940E-10 +8.506811385275265E-10 +8.506810860467163E-10 +8.506811914125515E-10 +8.506811634433488E-10 +8.506812761526857E-10 +8.506812858357601E-10 +8.506747462319579E-10
+8.019080351221607E-11 +1.114039357606716E-10 +1.113837972049268E-10 +1.113830668280306E-10 +1.113875142418164E-10 +1.113873871132298E-10 +1.113830320292229E-10 +1.113872719386205E-10 +1.113872760380126E-10 +1.113875105626509E-10 +1.113872621477838E-10 +1.113872161742676E-10 +1.113874434262293E-10 +1.113872468586024E-10 +1.113871933974432E-10 +1.113872488301145E-10 +1.113872947663462E-10 +1.113874983880327E-10 +1.113874040651548E-10 +1.113925292440130E-10
+0.000000000000000E+00 +1.377533719911309E-11 +1.377720391764061E-11 +1.378058380642336E-11 +1.377769560093573E-11 +1.378114980803793E-11 +1.377693578866868E-11 +1.378127338811004E-11 +1.378137029053283E-11 +1.377698790645782E-11 +1.378130295300867E-11 +1.378127729614024E-11 +1.378149673534639E-11 +1.378126575888071E-11 +1.378122237465113E-11 +1.378129847857290E-11 +1.378132204846984E-11 +1.378158599869179E-11 +1.378145900889594E-11 +1.377337561321787E-11
+0.000000000000000E+00 +1.608312453517864E-12 +1.610583240052791E-12 +1.612856693937410E-12 +1.611737549232696E-12 +1.614232877610309E-12 +1.610527606812972E-12 +1.614306857532274E-12 +1.614380881530509E-12 +1.612050467920988E-12 +1.614348562530702E-12 +1.614304583198045E-12 +1.614512610388714E-12 +1.614319213321525E-12 +1.614276547987290E-12 +1.614338078752123E-12 +1.614366035067938E-12 +1.614595825328428E-12 +1.614483435637770E-12 +1.614007647737051E-12
+0.000000000000000E+00 +1.732049482472022E-13 +1.740596865445185E-13 +1.780693070872794E-13 +1.740522078623693E-13 +1.777152411377850E-13 +1.740918127498872E-13 +1.777550689167492E-13 +1.777855744200507E-13 +1.738816609474377E-13 +1.777660705316734E-13 +1.777556085191256E-13 +1.778152803264837E-13 +1.777567555015994E-13 +1.777461341558031E-13 +1.777584183910996E-13 +1.777706515165662E-13 +1.778404029661277E-13 +1.778043948218623E-13 +1.730778529408268E-13
+0.000000000000000E+00 +1.452586616086441E-14 +1.475849845052375E-14 +1.787668636125897E-14 +1.487863122462678E-14 +1.812299468551715E-14 +1.844130417316009E-14 +1.811873236107185E-14 +1.811393889187578E-14 +1.865842893410421E-14 +1.811471798648711E-14 +1.811750734797230E-14 +1.811075088966406E-14 +1.812072534239602E-14 +1.811906525615173E-14 +1.811584634191271E-14 +1.811720508690974E-14 +1.809972836307807E-14 +1.811352024083824E-14 +2.041460919470540E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.548556442422820E-15 +0.000000000000000E+00 +1.522703179719063E-15 +1.150116832364414E-15 +1.520192782660712E-15 +1.517107578909839E-15 +1.128332595529508E-15 +1.517943805676710E-15 +1.520023425357053E-15 +1.511660094615964E-15 +1.520106067337998E-15 +1.521313893796777E-15 +1.517895313229398E-15 +1.517654133099610E-15 +1.506432200989252E-15 +1.513236732744302E-15 +8.671448347349162E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.5.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.735330069596519E-01 +5.753610930969222E-01 +5.755085714330710E-01 +5.755340854427359E-01 +5.755400559521343E-01 +5.755418271936692E-01 +5.755424155927853E-01 +5.755426509662525E-01 +5.755427546602991E-01 +5.755428053827566E-01 +5.755428305889101E-01 +5.755428434652611E-01 +5.755428513613742E-01 +5.755428556039832E-01 +5.755428582184624E-01 +5.755428597212986E-01 +5.755428607111024E-01 +5.755428612300650E-01 +5.755428616596902E-01 +5.755428620262566E-01
+2.056688198714473E-01 +2.049896546494566E-01 +2.049353473099038E-01 +2.049259600617944E-01 +2.049237473382164E-01 +2.049230889475164E-01 +2.049228696086431E-01 +2.049227816153288E-01 +2.049227428260746E-01 +2.049227238222478E-01 +2.049227143844317E-01 +2.049227095628243E-01 +2.049227065969737E-01 +2.049227049569115E-01 +2.049227040265065E-01 +2.049227035181344E-01 +2.049227030507375E-01 +2.049227029386770E-01 +2.049227028193066E-01 +2.049227026176426E-01
+1.206567366245155E-01 +1.200586251354658E-01 +1.200111825193785E-01 +1.200030058550332E-01 +1.200010984076428E-01 +1.200005325081997E-01 +1.200003449571449E-01 +1.200002701044866E-01 +1.200002367899968E-01 +1.200002210644942E-01 +1.200002130412188E-01 +1.200002089703883E-01 +1.200002065218032E-01 +1.200002054654236E-01 +1.200002042968971E-01 +1.200002037418092E-01 +1.200002034937515E-01 +1.200002033043644E-01 +1.200002030838779E-01 +1.200002030181490E-01
+6.107166090750674E-02 +6.072777827068700E-02 +6.070033248258486E-02 +6.069559867732028E-02 +6.069449814969374E-02 +6.069417271621164E-02 +6.069406484839609E-02 +6.069402183368271E-02 +6.069400369807419E-02 +6.069399360925781E-02 +6.069398904202223E-02 +6.069398666837519E-02 +6.069398514129441E-02 +6.069398390232632E-02 +6.069398402870426E-02 +6.069398374584530E-02 +6.069398358066917E-02 +6.069398346020284E-02 +6.069398347860634E-02 +6.069398337338935E-02
+2.584817344442284E-02 +2.569841956974878E-02 +2.568609879063624E-02 +2.568396152265152E-02 +2.568346529763951E-02 +2.568331909432659E-02 +2.568327049645488E-02 +2.568325111361480E-02 +2.568324227950923E-02 +2.568323840417583E-02 +2.568323632017421E-02 +2.568323527603099E-02 +2.568323464474355E-02 +2.568323442381538E-02 +2.568323402869871E-02 +2.568323393073314E-02 +2.568323386053520E-02 +2.568323380149961E-02 +2.568323373973219E-02 +2.568323373923798E-02
+9.296699120743913E-03 +9.244967804488463E-03 +9.240467735558883E-03 +9.239679797811607E-03 +9.239495346568210E-03 +9.239441172163240E-03 +9.239423176217947E-03 +9.239415980701613E-03 +9.239412555065845E-03 +9.239411275219213E-03 +9.239410494515727E-03 +9.239410110739258E-03 +9.239409895412011E-03 +9.239409921937827E-03 +9.239409624263317E-03 +9.239409614229662E-03 +9.239409574914934E-03 +9.239409550124643E-03 +9.239409506789364E-03 +9.239409517414801E-03
+2.893831517906559E-03 +2.881499144699282E-03 +2.880160752631694E-03 +2.879919534175060E-03 +2.879863108062926E-03 +2.879846242428784E-03 +2.879840641257445E-03 +2.879838380868450E-03 +2.879837381725979E-03 +2.879836907566983E-03 +2.879836665421868E-03 +2.879836538375499E-03 +2.879836464909631E-03 +2.879836438557879E-03 +2.879836393140069E-03 +2.879836381225282E-03 +2.879836371078256E-03 +2.879836361968218E-03 +2.879836352140146E-03 +2.879836352910412E-03
+7.909281056236084E-04 +7.909198989565648E-04 +7.906579541080851E-04 +7.906003495485091E-04 +7.905862976164255E-04 +7.905819813322277E-04 +7.905805507836969E-04 +7.905799457462241E-04 +7.905797404845187E-04 +7.905795527441033E-04 +7.905794914827609E-04 +7.905794517253605E-04 +7.905794264882909E-04 +7.905793825917375E-04 +7.905794229989133E-04 +7.905794057484946E-04 +7.905794088367325E-04 +7.905794058575773E-04 +7.905794080194392E-04 +7.905794056876288E-04
+1.914109338298977E-04 +1.937642381605691E-04 +1.937650868927916E-04 +1.937587829044728E-04 +1.937571137548786E-04 +1.937563447729657E-04 +1.937561042556449E-04 +1.937559763413989E-04 +1.937559553413377E-04 +1.937558892351421E-04 +1.937558776227004E-04 +1.937558656386514E-04 +1.937558578021518E-04 +1.937558308856502E-04 +1.937558646379675E-04 +1.937558529052198E-04 +1.937558570365333E-04 +1.937558561665198E-04 +1.937558588758170E-04 +1.937558572764611E-04
+4.040180429577268E-05 +4.283308065288884E-05 +4.286368957708110E-05 +4.286705916008497E-05 +4.286791819812450E-05 +4.286801406795872E-05 +4.286804305767716E-05 +4.286803513571682E-05 +4.286804173150402E-05 +4.286802196163951E-05 +4.286802097921997E-05 +4.286801776603704E-05 +4.286801579937780E-05 +4.286800476991620E-05 +4.286801990714949E-05 +4.286801463275551E-05 +4.286801679960694E-05 +4.286801657521272E-05 +4.286801786226504E-05 +4.286801720965515E-05
+7.367579989519678E-06 +8.595584644493232E-06 +8.636677230775794E-06 +8.640532790345307E-06 +8.641326773821231E-06 +8.641606980574054E-06 +8.641663574894227E-06 +8.641680442815175E-06 +8.641687957546884E-06 +8.641683371149750E-06 +8.641684261535082E-06 +8.641683515567214E-06 +8.641683241080587E-06 +8.641679748537576E-06 +8.641684818378716E-06 +8.641683024999274E-06 +8.641683821443032E-06 +8.641683773681191E-06 +8.641684208752873E-06 +8.641684006357409E-06
+9.631300630042159E-07 +1.570286723792151E-06 +1.595873019152713E-06 +1.598849721839880E-06 +1.599398798726044E-06 +1.599568519033632E-06 +1.599627023367802E-06 +1.599643146192522E-06 +1.599647395344792E-06 +1.599647173069167E-06 +1.599647945835233E-06 +1.599647880468669E-06 +1.599648032314000E-06 +1.599647132193193E-06 +1.599648543687213E-06 +1.599648058092195E-06 +1.599648295427659E-06 +1.599648290132691E-06 +1.599648409767202E-06 +1.599648357765118E-06
+0.000000000000000E+00 +2.506554422983823E-07 +2.712316191850225E-07 +2.731695075750090E-07 +2.735935192671277E-07 +2.736471384333306E-07 +2.736830087570255E-07 +2.736980561872961E-07 +2.737020218254574E-07 +2.737022391998627E-07 +2.737027180800305E-07 +2.737028264401258E-07 +2.737030291328821E-07 +2.737028483539950E-07 +2.737031998671661E-07 +2.737030969551538E-07 +2.737031566497018E-07 +2.737031589753286E-07 +2.737031883717839E-07 +2.737031765587558E-07
+0.000000000000000E+00 +2.858396116749913E-08 +4.205050384375112E-08 +4.319167601930198E-08 +4.342031645819670E-08 +4.350441729772394E-08 +4.352200929861096E-08 +4.353004512019835E-08 +4.353232695639822E-08 +4.353343014866818E-08 +4.353359450165240E-08 +4.353373704652218E-08 +4.353388052586196E-08 +4.353384176362694E-08 +4.353393812328075E-08 +4.353393410248406E-08 +4.353394694717620E-08 +4.353395027725169E-08 +4.353395725367942E-08 +4.353395493171866E-08
+0.000000000000000E+00 +0.000000000000000E+00 +5.790288524860941E-09 +6.275049034496743E-09 +6.398172225917416E-09 +6.450329711846999E-09 +6.458351499656044E-09 +6.465727576418000E-09 +6.467495987220055E-09 +6.468209046629194E-09 +6.468315727938088E-09 +6.468396249906469E-09 +6.468476490785555E-09 +6.468512506617932E-09 +6.468530988318222E-09 +6.468539642341004E-09 +6.468540223740972E-09 +6.468543449106748E-09 +6.468545387297389E-09 +6.468544466465928E-09
+0.000000000000000E+00 +0.000000000000000E+00 +6.229867826039238E-10 +8.143270136858645E-10 +8.487835225596171E-10 +8.855127841877708E-10 +8.968797210718159E-10 +8.988162764548441E-10 +9.006073298714192E-10 +9.014780761393226E-10 +9.016396494352028E-10 +9.016637097156342E-10 +9.017141259319390E-10 +9.017144379739908E-10 +9.017309777663987E-10 +9.017431016828740E-10 +9.017433795942229E-10 +9.017455145652406E-10 +9.017463795434717E-10 +9.017463386644857E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.378248852275832E-11 +8.408530984954378E-11 +1.118397642382102E-10 +1.153519188365173E-10 +1.163425922788907E-10 +1.178499268996888E-10 +1.181701287035560E-10 +1.183181253547942E-10 +1.183099859226632E-10 +1.183762678940426E-10 +1.183709218503479E-10 +1.183803890077496E-10 +1.183862344622511E-10 +1.183840154170955E-10 +1.183858970466722E-10 +1.183863917985462E-10 +1.183857047955576E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.055288726854291E-11 +1.353560879049218E-11 +1.397946121754904E-11 +1.427432872765538E-11 +1.445645956898382E-11 +1.461187965007571E-11 +1.463162879776650E-11 +1.467299847064467E-11 +1.467016291000415E-11 +1.468190674490413E-11 +1.468483041323677E-11 +1.468263684539514E-11 +1.468428304983398E-11 +1.468496669461536E-11 +1.468515539211030E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.258459468663870E-12 +1.251247837884456E-12 +1.606926617336308E-12 +1.634259581485995E-12 +1.643795072217093E-12 +1.695213907057292E-12 +1.717961179605034E-12 +1.719478358019905E-12 +1.724514652757152E-12 +1.725171520374582E-12 +1.723249515212318E-12 +1.724364011628585E-12 +1.724617852518710E-12 +1.724390822754887E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.404709345689538E-13 +1.451269296012466E-13 +1.417715819571013E-13 +1.777800021672788E-13 +1.889953478315405E-13 +1.909876440353658E-13 +1.890363002695350E-13 +1.910195631640227E-13 +1.905752120526741E-13 +1.913445118391073E-13 +1.917693335377570E-13 +1.916277920350735E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.491026545495300E-14 +1.494269011400140E-14 +1.446970209171152E-14 +1.932945782041605E-14 +2.013565870584113E-14 +1.893467697172025E-14 +1.942283546889497E-14 +1.945035178986427E-14 +1.931203293362849E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.308926659327388E-15 +1.448519801801095E-15 +1.308559884588075E-15 +1.463197843230898E-15 +1.909499477196422E-15 +1.794653607275570E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.851743019103090E-17 +1.113416779543021E-16 +9.428266414270501E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.5.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.735273830506432E-01 +5.753617220865006E-01 +5.755084804258705E-01 +5.755340666444614E-01 +5.755400567306642E-01 +5.755418264483546E-01 +5.755424160156603E-01 +5.755426510436445E-01 +5.755427547399413E-01 +5.755428055610203E-01 +5.755428306432958E-01 +5.755428436274683E-01 +5.755428515088009E-01 +5.755428556382671E-01 +5.755428580787655E-01 +5.755428597257773E-01 +5.755428608207989E-01 +5.755428612912633E-01 +5.755428619347870E-01 +5.755428488374705E-01
+2.056706769591922E-01 +2.049894267644355E-01 +2.049353793855036E-01 +2.049259668971584E-01 +2.049237470356910E-01 +2.049230889838651E-01 +2.049228693998481E-01 +2.049227816010982E-01 +2.049227428151470E-01 +2.049227239238439E-01 +2.049227143763735E-01 +2.049227094706481E-01 +2.049227065310398E-01 +2.049227048750972E-01 +2.049227041267671E-01 +2.049227035170042E-01 +2.049227030819130E-01 +2.049227028671097E-01 +2.049227025734662E-01 +2.049227073419271E-01
+1.206585646924352E-01 +1.200584216029174E-01 +1.200112123953401E-01 +1.200030119149435E-01 +1.200010976659011E-01 +1.200005329407796E-01 +1.200003447421052E-01 +1.200002700524633E-01 +1.200002369434343E-01 +1.200002199528546E-01 +1.200002130222069E-01 +1.200002088865429E-01 +1.200002065060836E-01 +1.200002054565152E-01 +1.200002042595831E-01 +1.200002037458129E-01 +1.200002034360829E-01 +1.200002032949902E-01 +1.200002031021993E-01 +1.200002073368649E-01
+6.107259923680836E-02 +6.072766135295888E-02 +6.070034989526960E-02 +6.069560119895578E-02 +6.069449810301304E-02 +6.069417271789999E-02 +6.069406481405019E-02 +6.069402182419646E-02 +6.069400323377453E-02 +6.069399550656030E-02 +6.069398903512719E-02 +6.069398671242683E-02 +6.069398508595334E-02 +6.069398402898672E-02 +6.069398407921973E-02 +6.069398376869382E-02 +6.069398353750050E-02 +6.069398346590957E-02 +6.069398337370083E-02 +6.069398581933074E-02
+2.584894636157161E-02 +2.569836721079413E-02 +2.568610645434249E-02 +2.568396449768262E-02 +2.568346544432549E-02 +2.568331927950458E-02 +2.568327051726999E-02 +2.568325111242951E-02 +2.568324243889529E-02 +2.568323772863994E-02 +2.568323631789466E-02 +2.568323525855543E-02 +2.568323465060413E-02 +2.568323440265614E-02 +2.568323405425409E-02 +2.568323391700169E-02 +2.568323383953916E-02 +2.568323381045607E-02 +2.568323376542346E-02 +2.568323484575517E-02
+9.296825185192181E-03 +9.244948331482783E-03 +9.240470379521757E-03 +9.239679942544338E-03 +9.239495435785299E-03 +9.239441295490754E-03 +9.239423185109218E-03 +9.239415980349457E-03 +9.239412696936414E-03 +9.239410640376079E-03 +9.239410490667675E-03 +9.239410092640525E-03 +9.239409899602150E-03 +9.239409866852878E-03 +9.239409640883342E-03 +9.239409585675058E-03 +9.239409565182630E-03 +9.239409555299191E-03 +9.239409538791802E-03 +9.239409932173738E-03
+2.893925529426873E-03 +2.881492836311517E-03 +2.880161930353612E-03 +2.879919757729909E-03 +2.879863158279791E-03 +2.879846257947003E-03 +2.879840638819273E-03 +2.879838381254289E-03 +2.879837385110864E-03 +2.879836875491776E-03 +2.879836660291700E-03 +2.879836536559917E-03 +2.879836459564210E-03 +2.879836427494194E-03 +2.879836392844372E-03 +2.879836375252277E-03 +2.879836365975403E-03 +2.879836363014488E-03 +2.879836359257711E-03 +2.879836484522243E-03
+7.909446855299498E-04 +7.909169436392544E-04 +7.906578573522459E-04 +7.905999697472953E-04 +7.905863175202454E-04 +7.905819601538711E-04 +7.905805494449421E-04 +7.905799464843886E-04 +7.905797089473260E-04 +7.905796873010424E-04 +7.905794869077739E-04 +7.905794550363957E-04 +7.905794192174975E-04 +7.905793895504470E-04 +7.905794161031452E-04 +7.905794125336370E-04 +7.905794062673452E-04 +7.905794054372363E-04 +7.905794052895788E-04 +7.905794417124118E-04
+1.913947238943680E-04 +1.937646711456639E-04 +1.937653859807209E-04 +1.937588642241589E-04 +1.937571141685393E-04 +1.937563318776970E-04 +1.937561070328033E-04 +1.937559771811167E-04 +1.937559353679466E-04 +1.937559792014419E-04 +1.937558748102881E-04 +1.937558680391933E-04 +1.937558530812177E-04 +1.937558370429380E-04 +1.937558594086067E-04 +1.937558593769422E-04 +1.937558559421252E-04 +1.937558557281703E-04 +1.937558560305643E-04 +1.937558659011929E-04
+4.040478091910340E-05 +4.283321150391658E-05 +4.286361253255120E-05 +4.286717988688849E-05 +4.286792904144220E-05 +4.286800542339227E-05 +4.286804444534409E-05 +4.286803499569455E-05 +4.286803440183386E-05 +4.286805854935963E-05 +4.286801964144544E-05 +4.286801876153157E-05 +4.286801367130022E-05 +4.286800751236980E-05 +4.286801748967254E-05 +4.286801783433715E-05 +4.286801641266725E-05 +4.286801636840024E-05 +4.286801653517879E-05 +4.286801904063673E-05
+7.371454747708624E-06 +8.595456566349116E-06 +8.636702795321610E-06 +8.640711195862722E-06 +8.641330940312944E-06 +8.641601760877416E-06 +8.641666874330301E-06 +8.641679922481706E-06 +8.641686171441314E-06 +8.641694947741212E-06 +8.641683784367972E-06 +8.641683824685408E-06 +8.641682494131603E-06 +8.641680648742850E-06 +8.641683978693013E-06 +8.641684175134265E-06 +8.641683706511114E-06 +8.641683703710935E-06 +8.641683762817773E-06 +8.641684363096926E-06
+9.633396446403412E-07 +1.570287088578841E-06 +1.595877813981685E-06 +1.598926776518094E-06 +1.599390478558205E-06 +1.599567678079611E-06 +1.599627939794079E-06 +1.599641990515551E-06 +1.599646878326796E-06 +1.599650162886585E-06 +1.599647880287162E-06 +1.599647964879882E-06 +1.599647821005306E-06 +1.599647381301560E-06 +1.599648306740264E-06 +1.599648393160883E-06 +1.599648265742474E-06 +1.599648271404749E-06 +1.599648289748715E-06 +1.599648425632397E-06
+0.000000000000000E+00 +2.506597089972055E-07 +2.712348399924809E-07 +2.731267286658019E-07 +2.735925673149024E-07 +2.736409782108837E-07 +2.736847054264871E-07 +2.736977881895043E-07 +2.737015037879917E-07 +2.737030247449948E-07 +2.737027371213342E-07 +2.737028457530726E-07 +2.737029779673937E-07 +2.737029053878854E-07 +2.737031439731347E-07 +2.737031803212556E-07 +2.737031501703282E-07 +2.737031553674154E-07 +2.737031610575176E-07 +2.737031952497468E-07
+0.000000000000000E+00 +2.858492420223743E-08 +4.204923646070582E-08 +4.320069423246161E-08 +4.342043108282789E-08 +4.351179588606999E-08 +4.352099632490796E-08 +4.353011176244828E-08 +4.353198493321945E-08 +4.353347755638115E-08 +4.353360893530281E-08 +4.353374129026390E-08 +4.353387018348303E-08 +4.353385994437788E-08 +4.353392561677442E-08 +4.353395126927343E-08 +4.353394579584793E-08 +4.353395015371573E-08 +4.353395313262973E-08 +4.353396009751618E-08
+0.000000000000000E+00 +0.000000000000000E+00 +5.790192422477862E-09 +6.268224820743641E-09 +6.398276823128322E-09 +6.447963544030070E-09 +6.459419121742770E-09 +6.465673661964448E-09 +6.467103018815648E-09 +6.468451932067808E-09 +6.468332703093781E-09 +6.468396875555821E-09 +6.468475273696665E-09 +6.468510504592055E-09 +6.468529742428588E-09 +6.468542276309956E-09 +6.468539893131077E-09 +6.468543302746893E-09 +6.468545339995364E-09 +6.468549406288456E-09
+0.000000000000000E+00 +0.000000000000000E+00 +6.230588836948522E-10 +8.154825787913091E-10 +8.488290251094276E-10 +8.863336364415857E-10 +8.958548504903623E-10 +8.988651561146582E-10 +9.005203429063699E-10 +9.015437799025884E-10 +9.016829794297554E-10 +9.016640764440472E-10 +9.017136206174323E-10 +9.017195891678695E-10 +9.017281120721230E-10 +9.017438921815756E-10 +9.017430238083949E-10 +9.017458742612719E-10 +9.017472481501017E-10 +9.017481371592610E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.354658171121189E-11 +8.407884994489934E-11 +1.115958527941458E-10 +1.157202211886597E-10 +1.162982797879715E-10 +1.178085797975059E-10 +1.182140127507600E-10 +1.182959255492611E-10 +1.183101709366491E-10 +1.183766214190619E-10 +1.183690312480836E-10 +1.183804753579461E-10 +1.183864716271918E-10 +1.183838593313765E-10 +1.183860578941072E-10 +1.183871720044727E-10 +1.183888248665801E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.058354573099246E-11 +1.340589990772371E-11 +1.399555714746831E-11 +1.429023123865435E-11 +1.452673999079347E-11 +1.462884552489391E-11 +1.463180093067149E-11 +1.467291232550192E-11 +1.467169170638513E-11 +1.468191539411900E-11 +1.468500322508207E-11 +1.468296549473307E-11 +1.468385463765919E-11 +1.468495278885562E-11 +1.468616891651116E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.283730119225015E-12 +1.246399869341881E-12 +1.602094277579867E-12 +1.617304106356427E-12 +1.642423480533390E-12 +1.695236284615394E-12 +1.718005947648044E-12 +1.718510888100013E-12 +1.724547067704982E-12 +1.725190248451988E-12 +1.723773413121923E-12 +1.723949220449063E-12 +1.724748556272799E-12 +1.726214879035199E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.405216327577389E-13 +1.453594811083321E-13 +1.404804178271250E-13 +1.778341049206893E-13 +1.887666132065173E-13 +1.907686064641943E-13 +1.890160861119452E-13 +1.910278044715746E-13 +1.907255447936445E-13 +1.912590339955913E-13 +1.917869241281539E-13 +1.922087879137853E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.490073625001439E-14 +1.494996148263450E-14 +1.450768038162483E-14 +1.933413375792671E-14 +2.012093089664665E-14 +1.878817214887240E-14 +1.948239071141694E-14 +2.034064938896362E-14 +2.018077294867141E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.303849120611286E-15 +1.463269769371319E-15 +1.194731561134230E-15 +1.522989801837293E-15 +2.092311404792380E-15 +1.753167664569522E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.072437450068238E-17 +2.111202051471496E-16 +1.284508193081508E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.50.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.403886303670250E-01 +6.397039746692897E-01 +6.396136702554567E-01 +6.396055283840502E-01 +6.396056032754995E-01 +6.396049136224138E-01 +6.396045908747887E-01 +6.396043179941485E-01 +6.396042391437752E-01 +6.396042015184604E-01 +6.396041995708329E-01 +6.396041962141841E-01 +6.396041962246617E-01 +6.396041963732311E-01 +6.396041964046313E-01 +6.396041953218068E-01 +6.396041954044314E-01 +6.396041949594140E-01 +6.396041948771694E-01 +6.396041947341597E-01
+1.535539250308246E-01 +1.536640770636399E-01 +1.536830778226144E-01 +1.536839548681021E-01 +1.536834907607123E-01 +1.536835842844111E-01 +1.536836455277552E-01 +1.536837149005591E-01 +1.536837327085299E-01 +1.536837410289947E-01 +1.536837398262886E-01 +1.536837398357507E-01 +1.536837392749099E-01 +1.536837388537748E-01 +1.536837386214014E-01 +1.536837388574190E-01 +1.536837387272245E-01 +1.536837388217788E-01 +1.536837388185113E-01 +1.536837388427929E-01
+1.041607701478457E-01 +1.043829510962191E-01 +1.044118476337938E-01 +1.044145368977413E-01 +1.044145566537986E-01 +1.044147826375020E-01 +1.044148867627292E-01 +1.044149730066796E-01 +1.044149982925816E-01 +1.044150102473349E-01 +1.044150109970268E-01 +1.044150121445740E-01 +1.044150121917080E-01 +1.044150121890216E-01 +1.044150122048895E-01 +1.044150125460943E-01 +1.044150125343747E-01 +1.044150126712112E-01 +1.044150127028942E-01 +1.044150127459289E-01
+5.906561898834548E-02 +5.924569585832729E-02 +5.926778309962100E-02 +5.927008620012412E-02 +5.927023504687123E-02 +5.927042289295664E-02 +5.927050430025858E-02 +5.927056658480403E-02 +5.927058543019455E-02 +5.927059447392206E-02 +5.927059555115164E-02 +5.927059663226315E-02 +5.927059683834099E-02 +5.927059694959935E-02 +5.927059702308118E-02 +5.927059728515723E-02 +5.927059730710284E-02 +5.927059741528749E-02 +5.927059744331961E-02 +5.927059748064591E-02
+2.735228851502110E-02 +2.745469307296107E-02 +2.746689275294549E-02 +2.746823409918313E-02 +2.746835392845864E-02 +2.746846194775864E-02 +2.746850740281572E-02 +2.746854076771942E-02 +2.746855099775972E-02 +2.746855598349679E-02 +2.746855672427039E-02 +2.746855737772556E-02 +2.746855753976074E-02 +2.746855762788662E-02 +2.746855768941105E-02 +2.746855783482682E-02 +2.746855785534283E-02 +2.746855791718967E-02 +2.746855793292010E-02 +2.746855795558749E-02
+1.059912694184781E-02 +1.064482718567433E-02 +1.065017179226866E-02 +1.065077865775735E-02 +1.065084167890574E-02 +1.065089019556030E-02 +1.065091024165741E-02 +1.065092456332401E-02 +1.065092898389195E-02 +1.065093116867535E-02 +1.065093153682299E-02 +1.065093183835985E-02 +1.065093192295776E-02 +1.065093196960267E-02 +1.065093200168837E-02 +1.065093206588134E-02 +1.065093207672797E-02 +1.065093210486820E-02 +1.065093211160604E-02 +1.065093212199139E-02
+3.519486597484902E-03 +3.536365450826582E-03 +3.538313518357235E-03 +3.538539682283469E-03 +3.538565395929093E-03 +3.538583389957173E-03 +3.538590729835628E-03 +3.538595871487598E-03 +3.538597464208728E-03 +3.538598261170850E-03 +3.538598407731132E-03 +3.538598521471062E-03 +3.538598555877066E-03 +3.538598575436800E-03 +3.538598588026374E-03 +3.538598611677502E-03 +3.538598615907218E-03 +3.538598626579873E-03 +3.538598628949557E-03 +3.538598632745418E-03
+1.020952615753820E-03 +1.026282563606104E-03 +1.026891527472574E-03 +1.026963402849927E-03 +1.026972097351321E-03 +1.026977795897573E-03 +1.026980097925055E-03 +1.026981686038208E-03 +1.026982178927345E-03 +1.026982428251953E-03 +1.026982477302530E-03 +1.026982513735973E-03 +1.026982525347583E-03 +1.026982532222204E-03 +1.026982536241590E-03 +1.026982543740444E-03 +1.026982545058937E-03 +1.026982548531232E-03 +1.026982549243907E-03 +1.026982550392320E-03
+2.627512250848477E-04 +2.642228421084360E-04 +2.643896217844379E-04 +2.644095623129056E-04 +2.644120876345900E-04 +2.644136643000938E-04 +2.644142963391456E-04 +2.644147269945221E-04 +2.644148607797841E-04 +2.644149291042984E-04 +2.644149433122152E-04 +2.644149534736223E-04 +2.644149568411911E-04 +2.644149589265209E-04 +2.644149600164221E-04 +2.644149621068650E-04 +2.644149624474830E-04 +2.644149634363517E-04 +2.644149636244751E-04 +2.644149639192300E-04
+6.074299617406652E-05 +6.110419521086247E-05 +6.114485667293171E-05 +6.114976935982175E-05 +6.115041415896246E-05 +6.115080173645753E-05 +6.115095612584113E-05 +6.115106023916145E-05 +6.115109259389608E-05 +6.115110925766014E-05 +6.115111289106779E-05 +6.115111540322674E-05 +6.115111626183035E-05 +6.115111681835582E-05 +6.115111707631443E-05 +6.115111759684803E-05 +6.115111767099664E-05 +6.115111792129870E-05 +6.115111796568733E-05 +6.115111803090246E-05
+1.274324216485346E-05 +1.282306620949856E-05 +1.283200141885173E-05 +1.283309040848118E-05 +1.283323753781100E-05 +1.283332329040273E-05 +1.283335726774324E-05 +1.283337997889194E-05 +1.283338703655335E-05 +1.283339069880050E-05 +1.283339153127682E-05 +1.283339208932541E-05 +1.283339228493614E-05 +1.283339241748499E-05 +1.283339247180255E-05 +1.283339258898563E-05 +1.283339260261233E-05 +1.283339265960488E-05 +1.283339266909405E-05 +1.283339268164559E-05
+2.446636418197694E-06 +2.462683388516116E-06 +2.464470858721733E-06 +2.464690329084507E-06 +2.464720704670596E-06 +2.464737958609969E-06 +2.464744763690753E-06 +2.464749277565480E-06 +2.464750679915380E-06 +2.464751412467425E-06 +2.464751585308880E-06 +2.464751697891643E-06 +2.464751738208374E-06 +2.464751766702491E-06 +2.464751777024053E-06 +2.464751801101193E-06 +2.464751803175498E-06 +2.464751814963763E-06 +2.464751816820679E-06 +2.464751818925600E-06
+4.329728176573803E-07 +4.359319000999075E-07 +4.362601041240368E-07 +4.363006611345781E-07 +4.363063909271156E-07 +4.363095747200735E-07 +4.363108253765401E-07 +4.363116493637390E-07 +4.363119052485978E-07 +4.363120397154157E-07 +4.363120725332403E-07 +4.363120933403117E-07 +4.363121009316140E-07 +4.363121065118924E-07 +4.363121083017158E-07 +4.363121128515429E-07 +4.363121130949393E-07 +4.363121153279834E-07 +4.363121156633027E-07 +4.363121159681239E-07
+7.105509947853501E-08 +7.155912988936930E-08 +7.161482274297257E-08 +7.162174369415131E-08 +7.162273905693446E-08 +7.162328164560799E-08 +7.162349402131819E-08 +7.162363310515267E-08 +7.162367627440864E-08 +7.162369908140990E-08 +7.162370482287987E-08 +7.162370837106787E-08 +7.162370968733475E-08 +7.162371069071210E-08 +7.162371097652917E-08 +7.162371177229921E-08 +7.162371178782024E-08 +7.162371217790296E-08 +7.162371223413725E-08 +7.162371227107736E-08
+1.087056311802051E-08 +1.095033881685892E-08 +1.095912369701474E-08 +1.096022086903753E-08 +1.096038115966275E-08 +1.096046707147473E-08 +1.096050058979583E-08 +1.096052242260158E-08 +1.096052919518514E-08 +1.096053279053129E-08 +1.096053372191440E-08 +1.096053428358743E-08 +1.096053449515490E-08 +1.096053466190594E-08 +1.096053470426297E-08 +1.096053483377544E-08 +1.096053483184744E-08 +1.096053489505946E-08 +1.096053490386301E-08 +1.096053490724771E-08
+1.557451991828258E-09 +1.569243228322104E-09 +1.570537844388019E-09 +1.570700257304193E-09 +1.570724319314992E-09 +1.570737022433057E-09 +1.570741963954449E-09 +1.570745167020970E-09 +1.570746160005050E-09 +1.570746689449901E-09 +1.570746830300826E-09 +1.570746913262823E-09 +1.570746944963718E-09 +1.570746970724381E-09 +1.570746976589251E-09 +1.570746996294002E-09 +1.570746995329074E-09 +1.570747004880216E-09 +1.570747006172202E-09 +1.570747006299194E-09
+2.098119088812787E-10 +2.114382809036401E-10 +2.116172743390278E-10 +2.116398230745328E-10 +2.116432061225020E-10 +2.116449679187338E-10 +2.116456514068742E-10 +2.116460924721782E-10 +2.116462291202195E-10 +2.116463022676187E-10 +2.116463222164305E-10 +2.116463337008406E-10 +2.116463381502005E-10 +2.116463418679349E-10 +2.116463426313268E-10 +2.116463454451916E-10 +2.116463452138226E-10 +2.116463465654537E-10 +2.116463467438168E-10 +2.116463467088144E-10
+2.669001473973208E-11 +2.687457512171003E-11 +2.689789066238412E-11 +2.690083749106678E-11 +2.690128470160062E-11 +2.690151471855140E-11 +2.690160373044414E-11 +2.690166093748975E-11 +2.690167864970398E-11 +2.690168816520577E-11 +2.690169082123431E-11 +2.690169231655702E-11 +2.690169290382087E-11 +2.690169340708898E-11 +2.690169350101714E-11 +2.690169387939683E-11 +2.690169383616325E-11 +2.690169401596814E-11 +2.690169403919411E-11 +2.690169402770192E-11
+3.199117465648447E-12 +3.225944455589102E-12 +3.228799291230966E-12 +3.229162266163968E-12 +3.229217928258435E-12 +3.229246234315466E-12 +3.229257162802298E-12 +3.229264160254943E-12 +3.229266325416032E-12 +3.229267492420293E-12 +3.229267825290723E-12 +3.229268008653681E-12 +3.229268081654305E-12 +3.229268145654237E-12 +3.229268156617620E-12 +3.229268204570125E-12 +3.229268197633758E-12 +3.229268220146808E-12 +3.229268223000523E-12 +3.229268220737999E-12
+3.359889098667451E-13 +3.604451765812243E-13 +3.607706355331152E-13 +3.608121518035562E-13 +3.608185777003910E-13 +3.608218125432652E-13 +3.608230588376570E-13 +3.608238541718657E-13 +3.608241001185030E-13 +3.608242330697437E-13 +3.608242717433893E-13 +3.608242926098538E-13 +3.608243010294114E-13 +3.608243085582928E-13 +3.608243097579833E-13 +3.608243153943062E-13 +3.608243144227216E-13 +3.608243170357128E-13 +3.608243173613621E-13 +3.608243170097909E-13
+3.407672905051514E-14 +3.187957574789686E-14 +3.190739063446289E-14 +3.191113112810633E-14 +3.191171429720224E-14 +3.191200555045367E-14 +3.191211757501668E-14 +3.191218887776026E-14 +3.191221091634054E-14 +3.191222285719208E-14 +3.191222638459718E-14 +3.191222825572359E-14 +3.191222901938654E-14 +3.191222971240387E-14 +3.191222981735601E-14 +3.191223033665332E-14 +3.191223023582820E-14 +3.191223047394596E-14 +3.191223050321360E-14 +3.191223046466843E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.50.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.403758493861004E-01 +6.397051217862096E-01 +6.396134137951636E-01 +6.396055294394960E-01 +6.396056094389199E-01 +6.396049130987708E-01 +6.396045907119462E-01 +6.396043176539944E-01 +6.396042391465664E-01 +6.396042022255408E-01 +6.396041989680021E-01 +6.396041961157838E-01 +6.396041962970926E-01 +6.396041961719592E-01 +6.396041956444598E-01 +6.396041953023416E-01 +6.396041954940740E-01 +6.396041951309887E-01 +6.396041946923360E-01 +6.396041682842057E-01
+1.535580996682528E-01 +1.536637029109868E-01 +1.536831653267143E-01 +1.536839547623803E-01 +1.536834876775776E-01 +1.536835836402643E-01 +1.536836454871581E-01 +1.536837148745641E-01 +1.536837327563265E-01 +1.536837408812375E-01 +1.536837400112677E-01 +1.536837398882592E-01 +1.536837392262470E-01 +1.536837389120560E-01 +1.536837388751027E-01 +1.536837388354862E-01 +1.536837387043748E-01 +1.536837387776374E-01 +1.536837388838326E-01 +1.536837480797415E-01
+1.041647276851320E-01 +1.043825958192524E-01 +1.044119264523012E-01 +1.044145364525291E-01 +1.044145549387060E-01 +1.044147829921405E-01 +1.044148869365890E-01 +1.044149731434451E-01 +1.044149982782404E-01 +1.044150101246691E-01 +1.044150112080286E-01 +1.044150121615691E-01 +1.044150121764567E-01 +1.044150122476799E-01 +1.044150124350831E-01 +1.044150125670650E-01 +1.044150125075528E-01 +1.044150126194671E-01 +1.044150127562735E-01 +1.044150209097253E-01
+5.906818989865356E-02 +5.924546479470389E-02 +5.926783331855334E-02 +5.927008580980443E-02 +5.927023410200000E-02 +5.927042327364788E-02 +5.927050437004194E-02 +5.927056670494491E-02 +5.927058540353157E-02 +5.927059431022719E-02 +5.927059567872912E-02 +5.927059664456125E-02 +5.927059683266261E-02 +5.927059699032371E-02 +5.927059717482586E-02 +5.927059729995045E-02 +5.927059728656229E-02 +5.927059737629464E-02 +5.927059747867673E-02 +5.927060259233037E-02
+2.735358005882618E-02 +2.745457706664755E-02 +2.746691766864163E-02 +2.746823395527035E-02 +2.746835358471150E-02 +2.746846219201272E-02 +2.746850739733148E-02 +2.746854083402512E-02 +2.746855098605142E-02 +2.746855584042182E-02 +2.746855677931840E-02 +2.746855738577685E-02 +2.746855753777178E-02 +2.746855765407616E-02 +2.746855776669137E-02 +2.746855784048683E-02 +2.746855784408032E-02 +2.746855789580423E-02 +2.746855795164938E-02 +2.746856043986545E-02
+1.059965612005803E-02 +1.064477965842804E-02 +1.065018191685928E-02 +1.065077864705572E-02 +1.065084159940716E-02 +1.065089031451135E-02 +1.065091022370340E-02 +1.065092459181597E-02 +1.065092898266171E-02 +1.065093108805792E-02 +1.065093155508670E-02 +1.065093184310368E-02 +1.065093192231439E-02 +1.065093198159997E-02 +1.065093203354888E-02 +1.065093206678656E-02 +1.065093207158580E-02 +1.065093209516490E-02 +1.065093211963919E-02 +1.065093311127131E-02
+3.519669835328757E-03 +3.536348993743930E-03 +3.538317002096922E-03 +3.538539701019707E-03 +3.538565390145239E-03 +3.538583437174112E-03 +3.538590719091406E-03 +3.538595881686310E-03 +3.538597465663824E-03 +3.538598227376783E-03 +3.538598412524400E-03 +3.538598523813100E-03 +3.538598555702236E-03 +3.538598579527381E-03 +3.538598599021409E-03 +3.538598611329640E-03 +3.538598613878066E-03 +3.538598622785972E-03 +3.538598631802819E-03 +3.538598966235798E-03
+1.021007607829414E-03 +1.026277627560708E-03 +1.026892566901476E-03 +1.026963416214961E-03 +1.026972101938287E-03 +1.026977811769983E-03 +1.026980093651481E-03 +1.026981689181600E-03 +1.026982180054334E-03 +1.026982416901930E-03 +1.026982478289555E-03 +1.026982514697607E-03 +1.026982525313211E-03 +1.026982533303535E-03 +1.026982539497165E-03 +1.026982543397123E-03 +1.026982544356983E-03 +1.026982547230142E-03 +1.026982550101561E-03 +1.026982648070334E-03
+2.627657950199279E-04 +2.642215361363592E-04 +2.643898955394862E-04 +2.644095680464123E-04 +2.644120904192704E-04 +2.644136689331447E-04 +2.644142950093168E-04 +2.644147278457931E-04 +2.644148612827548E-04 +2.644149259178977E-04 +2.644149434589536E-04 +2.644149538073919E-04 +2.644149568387420E-04 +2.644149591494127E-04 +2.644149608592515E-04 +2.644149619437874E-04 +2.644149622326273E-04 +2.644149630410275E-04 +2.644149638467182E-04 +2.644149892671503E-04
+6.074645174960808E-05 +6.110388608922377E-05 +6.114492120367735E-05 +6.114977125389271E-05 +6.115041516057573E-05 +6.115080293208148E-05 +6.115095578125133E-05 +6.115106044460180E-05 +6.115109276491585E-05 +6.115110848960291E-05 +6.115111290008190E-05 +6.115111550309890E-05 +6.115111626335129E-05 +6.115111685216347E-05 +6.115111726994056E-05 +6.115111753934132E-05 +6.115111761231932E-05 +6.115111781404927E-05 +6.115111801607820E-05 +6.115112393446752E-05
+1.274398387692756E-05 +1.282300001302386E-05 +1.283201518537483E-05 +1.283309093018559E-05 +1.283323781897430E-05 +1.283332356696550E-05 +1.283335719093369E-05 +1.283338002355271E-05 +1.283338708480642E-05 +1.283339053696966E-05 +1.283339152799744E-05 +1.283339211554674E-05 +1.283339228582791E-05 +1.283339242013120E-05 +1.283339251174681E-05 +1.283339257230107E-05 +1.283339258819604E-05 +1.283339263343683E-05 +1.283339267920724E-05 +1.283339392383227E-05
+2.446781795009385E-06 +2.462670445869796E-06 +2.464473540824648E-06 +2.464690453696121E-06 +2.464720771388700E-06 +2.464738016578918E-06 +2.464744748676189E-06 +2.464749286387610E-06 +2.464750691688820E-06 +2.464751382300000E-06 +2.464751583704719E-06 +2.464751704021704E-06 +2.464751738514807E-06 +2.464751766265377E-06 +2.464751784495757E-06 +2.464751796934387E-06 +2.464751799963515E-06 +2.464751809181203E-06 +2.464751818632452E-06 +2.464752056085817E-06
+4.329990386013339E-07 +4.359295719921387E-07 +4.362605849678775E-07 +4.363006875647835E-07 +4.363064048194277E-07 +4.363095858285684E-07 +4.363108227720617E-07 +4.363116509589221E-07 +4.363119077946241E-07 +4.363120347026932E-07 +4.363120720807345E-07 +4.363120946319336E-07 +4.363121010139003E-07 +4.363121062580456E-07 +4.363121095791749E-07 +4.363121119323926E-07 +4.363121124410396E-07 +4.363121141629464E-07 +4.363121159546167E-07 +4.363121576621390E-07
+7.105947690155104E-08 +7.155874214694897E-08 +7.161490257711982E-08 +7.162174875287211E-08 +7.162274165133029E-08 +7.162328360617766E-08 +7.162349361784540E-08 +7.162363337084054E-08 +7.162367677052644E-08 +7.162369833665173E-08 +7.162370472161030E-08 +7.162370861881508E-08 +7.162370970603704E-08 +7.162371061950173E-08 +7.162371117751564E-08 +7.162371159012683E-08 +7.162371166532679E-08 +7.162371196256502E-08 +7.162371227626661E-08 +7.162371938859747E-08
+1.087124669341469E-08 +1.095027867051480E-08 +1.095913603972679E-08 +1.096022175311017E-08 +1.096038160056858E-08 +1.096046739216979E-08 +1.096050053390875E-08 +1.096052246358846E-08 +1.096052928334786E-08 +1.096053269182217E-08 +1.096053370239018E-08 +1.096053432720927E-08 +1.096053449888664E-08 +1.096053464651701E-08 +1.096053473352970E-08 +1.096053480092993E-08 +1.096053481059706E-08 +1.096053485833898E-08 +1.096053490932985E-08 +1.096053623111757E-08
+1.557549365660723E-09 +1.569234518890342E-09 +1.570539629771682E-09 +1.570700399658067E-09 +1.570724388223537E-09 +1.570737071311007E-09 +1.570741957072054E-09 +1.570745172905645E-09 +1.570746174424720E-09 +1.570746677908694E-09 +1.570746826939766E-09 +1.570746920362956E-09 +1.570746945631416E-09 +1.570746967893452E-09 +1.570746980553162E-09 +1.570746990855076E-09 +1.570746991895041E-09 +1.570746999074123E-09 +1.570747006802523E-09 +1.570747301870554E-09
+2.098176131686057E-10 +2.114370818845983E-10 +2.116175169677779E-10 +2.116398443461471E-10 +2.116432161064480E-10 +2.116449748921924E-10 +2.116456506669194E-10 +2.116460932618413E-10 +2.116462313067442E-10 +2.116463011126780E-10 +2.116463216894427E-10 +2.116463347755021E-10 +2.116463382588166E-10 +2.116463414063050E-10 +2.116463431328628E-10 +2.116463446116908E-10 +2.116463446941878E-10 +2.116463457104660E-10 +2.116463468067674E-10 +2.116464213414724E-10
+2.666252828861679E-11 +2.687442864532505E-11 +2.689792174535269E-11 +2.690084045733524E-11 +2.690128605087658E-11 +2.690151565339458E-11 +2.690160366430617E-11 +2.690166103687884E-11 +2.690167895882989E-11 +2.690168807461718E-11 +2.690169074503880E-11 +2.690169246854214E-11 +2.690169292004078E-11 +2.690169333893996E-11 +2.690169356051991E-11 +2.690169376047727E-11 +2.690169376221473E-11 +2.690169389828983E-11 +2.690169404427381E-11 +2.690171260760616E-11
+3.200278134916871E-12 +3.225922699694744E-12 +3.228803049495280E-12 +3.229162653146527E-12 +3.229218098867412E-12 +3.229246352226109E-12 +3.229257158630433E-12 +3.229264172004923E-12 +3.229266366264533E-12 +3.229267488790915E-12 +3.229267815065925E-12 +3.229268028775809E-12 +3.229268083888806E-12 +3.229268136448705E-12 +3.229268163250757E-12 +3.229268188730278E-12 +3.229268187723547E-12 +3.229268204991181E-12 +3.229268223250911E-12 +3.229272412678221E-12
+3.575909895665908E-13 +3.604440727901774E-13 +3.607710582046912E-13 +3.608121983288275E-13 +3.608185976081905E-13 +3.608218263219461E-13 +3.608230588162932E-13 +3.608238554590491E-13 +3.608241050863383E-13 +3.608242334891031E-13 +3.608242704865447E-13 +3.608242950642036E-13 +3.608243013094442E-13 +3.608243074322795E-13 +3.608243104449065E-13 +3.608243134547001E-13 +3.608243131937565E-13 +3.608243152376525E-13 +3.608243173500123E-13 +3.608251138811955E-13
+3.172321594042146E-14 +3.187907486336593E-14 +3.190742820842266E-14 +3.191113548229634E-14 +3.191171611564835E-14 +3.191200681300891E-14 +3.191211760778840E-14 +3.191218898928033E-14 +3.191221138540408E-14 +3.191222295689281E-14 +3.191222626509920E-14 +3.191222848816061E-14 +3.191222904632728E-14 +3.191222960665267E-14 +3.191222987421222E-14 +3.191223015256337E-14 +3.191223011752892E-14 +3.191223030768164E-14 +3.191223049931368E-14 +3.191233470344099E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.6.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.485244064373622E-01 +6.461043743688760E-01 +6.459219654924843E-01 +6.458913776778186E-01 +6.458840792732430E-01 +6.458819707461573E-01 +6.458812764349884E-01 +6.458809950147973E-01 +6.458808749259041E-01 +6.458808138710419E-01 +6.458807845637311E-01 +6.458807695394265E-01 +6.458807603858261E-01 +6.458807551810629E-01 +6.458807522197912E-01 +6.458807503265621E-01 +6.458807492455025E-01 +6.458807484957340E-01 +6.458807482185287E-01 +6.458807478635639E-01
+1.783714031110991E-01 +1.791755925427508E-01 +1.792352002550962E-01 +1.792451716675957E-01 +1.792475546378614E-01 +1.792482405230718E-01 +1.792484657373915E-01 +1.792485567904439E-01 +1.792485956387647E-01 +1.792486156132089E-01 +1.792486251760735E-01 +1.792486299538679E-01 +1.792486329556673E-01 +1.792486346579097E-01 +1.792486355667106E-01 +1.792486362037722E-01 +1.792486365451007E-01 +1.792486367729841E-01 +1.792486368735900E-01 +1.792486369896522E-01
+9.676421431301492E-02 +9.753548490628518E-02 +9.759371219418268E-02 +9.760352041245909E-02 +9.760586382945115E-02 +9.760654211757357E-02 +9.760676585136231E-02 +9.760685650457787E-02 +9.760689543910145E-02 +9.760691502763977E-02 +9.760692424902120E-02 +9.760692933587480E-02 +9.760693233984571E-02 +9.760693396146874E-02 +9.760693502605959E-02 +9.760693561982943E-02 +9.760693593061089E-02 +9.760693618191801E-02 +9.760693629952739E-02 +9.760693639317211E-02
+4.712310463664781E-02 +4.759541984475527E-02 +4.763151703386538E-02 +4.763759767165931E-02 +4.763904839786827E-02 +4.763946948617983E-02 +4.763960838283368E-02 +4.763966478944033E-02 +4.763968894740227E-02 +4.763970107113559E-02 +4.763970731814902E-02 +4.763971003125024E-02 +4.763971175728004E-02 +4.763971283588257E-02 +4.763971336412126E-02 +4.763971380616924E-02 +4.763971406798771E-02 +4.763971421893507E-02 +4.763971424175608E-02 +4.763971434287372E-02
+1.947143195386781E-02 +1.969780816019163E-02 +1.971523526173595E-02 +1.971816176630283E-02 +1.971885931672285E-02 +1.971906131527568E-02 +1.971912808882480E-02 +1.971915517056111E-02 +1.971916663634787E-02 +1.971917250353764E-02 +1.971917516735102E-02 +1.971917675123222E-02 +1.971917764391879E-02 +1.971917815728953E-02 +1.971917845002087E-02 +1.971917857982070E-02 +1.971917867910463E-02 +1.971917876418422E-02 +1.971917879630609E-02 +1.971917881932483E-02
+6.883887098612244E-03 +6.976873433439368E-03 +6.983915209216577E-03 +6.985079884211145E-03 +6.985356788652712E-03 +6.985436824587130E-03 +6.985463200616000E-03 +6.985473937765079E-03 +6.985478438677594E-03 +6.985480779261881E-03 +6.985481797789985E-03 +6.985482447582625E-03 +6.985482812351277E-03 +6.985483013875580E-03 +6.985483139305699E-03 +6.985483162122791E-03 +6.985483198735503E-03 +6.985483234635114E-03 +6.985483255440904E-03 +6.985483258695671E-03
+2.116052091296513E-03 +2.149272691463802E-03 +2.151789650940468E-03 +2.152192489169014E-03 +2.152287538812629E-03 +2.152315059668902E-03 +2.152324043181814E-03 +2.152327739770328E-03 +2.152329256602167E-03 +2.152330059224552E-03 +2.152330445022862E-03 +2.152330625862018E-03 +2.152330744275389E-03 +2.152330810009284E-03 +2.152330846575064E-03 +2.152330869095291E-03 +2.152330886647386E-03 +2.152330893218698E-03 +2.152330892795352E-03 +2.152330899086606E-03
+5.729887311862605E-04 +5.844678216172547E-04 +5.853487749185663E-04 +5.854845529155121E-04 +5.855149729790608E-04 +5.855237344812719E-04 +5.855265498743541E-04 +5.855276659025739E-04 +5.855281271038524E-04 +5.855283724734197E-04 +5.855285119463422E-04 +5.855285436361281E-04 +5.855285761356032E-04 +5.855285934644189E-04 +5.855285993891222E-04 +5.855286222507699E-04 +5.855286307318192E-04 +5.855286278290138E-04 +5.855286203535431E-04 +5.855286264873291E-04
+1.375890618966034E-04 +1.420522702402306E-04 +1.423829336177234E-04 +1.424322246077569E-04 +1.424430108415893E-04 +1.424457990515007E-04 +1.424467283754401E-04 +1.424470814716765E-04 +1.424472025311818E-04 +1.424472724909304E-04 +1.424473181933174E-04 +1.424473196248399E-04 +1.424473279835033E-04 +1.424473314788061E-04 +1.424473311119771E-04 +1.424473448538570E-04 +1.424473482921943E-04 +1.424473453173136E-04 +1.424473399309871E-04 +1.424473433561490E-04
+2.907562260963622E-05 +3.115633774113437E-05 +3.129527527183169E-05 +3.131652373480532E-05 +3.132114848308961E-05 +3.132226550387116E-05 +3.132257775579447E-05 +3.132269392519679E-05 +3.132274261068569E-05 +3.132276313589340E-05 +3.132277743509745E-05 +3.132277621569263E-05 +3.132277860874008E-05 +3.132277908108293E-05 +3.132277851946824E-05 +3.132278436037308E-05 +3.132278553289711E-05 +3.132278411757161E-05 +3.132278173026996E-05 +3.132278310888644E-05
+5.234542104079969E-06 +6.194662163336670E-06 +6.268073861677708E-06 +6.278226359682449E-06 +6.280688658697766E-06 +6.281064867566265E-06 +6.281221374765933E-06 +6.281290695463891E-06 +6.281301518216905E-06 +6.281308285788135E-06 +6.281312541687995E-06 +6.281312184160077E-06 +6.281313258004481E-06 +6.281313352124547E-06 +6.281313153180373E-06 +6.281315108420752E-06 +6.281315467017781E-06 +6.281314989521616E-06 +6.281314191827680E-06 +6.281314637853581E-06
+6.124002985646314E-07 +1.110741802017785E-06 +1.148245617155576E-06 +1.155911342207334E-06 +1.157081297266944E-06 +1.157336239805223E-06 +1.157411197994380E-06 +1.157449136772328E-06 +1.157462695872316E-06 +1.157466545049441E-06 +1.157467867926194E-06 +1.157467858256381E-06 +1.157468458754018E-06 +1.157468529478713E-06 +1.157468547843636E-06 +1.157469106685506E-06 +1.157469219939067E-06 +1.157469091855784E-06 +1.157468873346741E-06 +1.157468998946230E-06
+0.000000000000000E+00 +1.739080450457907E-07 +1.907963698824315E-07 +1.959929748389179E-07 +1.970529620520381E-07 +1.971796691858187E-07 +1.972111382433333E-07 +1.972519198693419E-07 +1.972571780794128E-07 +1.972592614809567E-07 +1.972601753778911E-07 +1.972602763666116E-07 +1.972606211828019E-07 +1.972606722008343E-07 +1.972606942208970E-07 +1.972608460557455E-07 +1.972608952164481E-07 +1.972608732222295E-07 +1.972608229083829E-07 +1.972608588500138E-07
+0.000000000000000E+00 +1.831064006355190E-08 +2.800108482259761E-08 +3.039937867778078E-08 +3.109975949825008E-08 +3.122608408422214E-08 +3.123453758003463E-08 +3.125792688830503E-08 +3.126090164508842E-08 +3.126405252127851E-08 +3.126469775973497E-08 +3.126497825774485E-08 +3.126512249450451E-08 +3.126518216447315E-08 +3.126521361091917E-08 +3.126525543634209E-08 +3.126528155809227E-08 +3.126527865607332E-08 +3.126526797804997E-08 +3.126528044158378E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.801727703012676E-09 +4.196945376023714E-09 +4.518971985549750E-09 +4.606714593770272E-09 +4.611471686396397E-09 +4.627598186563296E-09 +4.628474225777894E-09 +4.629959738108477E-09 +4.630816095122949E-09 +4.630860399288895E-09 +4.630897472834101E-09 +4.630928006127967E-09 +4.630971209435308E-09 +4.630989606058241E-09 +4.631002184584578E-09 +4.631007279147133E-09 +4.631004325275879E-09 +4.631010666023961E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.025133594191485E-10 +5.893829103503937E-10 +6.301457455400135E-10 +6.302746678427729E-10 +6.407855524054041E-10 +6.411664256982607E-10 +6.432458573493086E-10 +6.435190469953824E-10 +6.436064411846095E-10 +6.436789225607455E-10 +6.437164549533686E-10 +6.437246464797644E-10 +6.437456367355704E-10 +6.437545993265534E-10 +6.437568525646517E-10 +6.437545775624527E-10 +6.437584857488852E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.402778383006624E-11 +7.788167021992601E-11 +7.795353278898825E-11 +8.271967258311793E-11 +8.247608397124377E-11 +8.399640923667789E-11 +8.414458039070091E-11 +8.412878573620207E-11 +8.426384479060630E-11 +8.428619065836710E-11 +8.428896437318523E-11 +8.428687582236438E-11 +8.429629387279144E-11 +8.429705180717228E-11 +8.429542360206649E-11 +8.429861710952777E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.825617440870175E-12 +6.836684741254850E-12 +9.713862824740273E-12 +9.713779514306861E-12 +1.024482631628837E-11 +1.026749149816060E-11 +1.028175686545187E-11 +1.040686181535375E-11 +1.042005688595976E-11 +1.041836339821709E-11 +1.042769128856915E-11 +1.043161947974172E-11 +1.043154778542798E-11 +1.042841047874634E-11 +1.043148103227901E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.139276032276647E-13 +8.096681450531604E-13 +1.127899323432163E-12 +1.136245777436993E-12 +1.133293582432933E-12 +1.207406200534740E-12 +1.216855476009836E-12 +1.216461071415069E-12 +1.217631956976585E-12 +1.221975804034716E-12 +1.222038264666800E-12 +1.219813333624356E-12 +1.222286461416659E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.546604667031642E-14 +9.062175782998402E-14 +9.251187200219847E-14 +1.270994766552261E-13 +1.306017620556950E-13 +1.315658464658352E-13 +1.359249346727168E-13 +1.348961833226967E-13 +1.349951392124764E-13 +1.340140445039787E-13 +1.352974603235523E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.796465695967528E-15 +9.628932784022101E-15 +9.550706476359765E-15 +1.032055583922320E-14 +1.372227299074209E-14 +1.384229601876517E-14 +1.301863252184224E-14 +1.351352174520180E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.886677757942574E-16 +8.456234727067590E-16 +8.394551624579823E-16 +1.238161875915158E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.867305634847556E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.6.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.485329676708838E-01 +6.461030181878910E-01 +6.459221565448389E-01 +6.458914065070707E-01 +6.458840775298036E-01 +6.458819732534479E-01 +6.458812758357999E-01 +6.458809948301671E-01 +6.458808747982222E-01 +6.458808139664715E-01 +6.458807845462953E-01 +6.458807695413447E-01 +6.458807603816682E-01 +6.458807552146691E-01 +6.458807522619482E-01 +6.458807503221713E-01 +6.458807492216904E-01 +6.458807484728628E-01 +6.458807482653406E-01 +6.458807710712865E-01
+1.783683876098618E-01 +1.791760724135738E-01 +1.792351341222546E-01 +1.792451614629160E-01 +1.792475548839717E-01 +1.792482394829682E-01 +1.792484659324178E-01 +1.792485568725942E-01 +1.792485957203691E-01 +1.792486154077827E-01 +1.792486251067117E-01 +1.792486299250511E-01 +1.792486329700232E-01 +1.792486345757441E-01 +1.792486355735847E-01 +1.792486362405989E-01 +1.792486365647719E-01 +1.792486367745510E-01 +1.792486368311275E-01 +1.792486286730021E-01
+9.676158264082750E-02 +9.753591473530789E-02 +9.759365065696227E-02 +9.760351096397245E-02 +9.760586450035938E-02 +9.760654138524003E-02 +9.760676599517637E-02 +9.760685658713450E-02 +9.760689565746043E-02 +9.760691513857372E-02 +9.760692451754395E-02 +9.760692937444626E-02 +9.760693230261240E-02 +9.760693411598173E-02 +9.760693496782537E-02 +9.760693547454305E-02 +9.760693595208576E-02 +9.760693619052403E-02 +9.760693626071003E-02 +9.760692907192228E-02
+4.712126770778503E-02 +4.759567756752155E-02 +4.763147924852809E-02 +4.763759223295146E-02 +4.763904887304754E-02 +4.763946911488786E-02 +4.763960850390689E-02 +4.763966480612077E-02 +4.763968859573232E-02 +4.763970122320988E-02 +4.763970695248841E-02 +4.763970998552124E-02 +4.763971181528082E-02 +4.763971266457544E-02 +4.763971342539573E-02 +4.763971400816188E-02 +4.763971402578274E-02 +4.763971420034471E-02 +4.763971424202324E-02 +4.763970994725256E-02
+1.947082388582403E-02 +1.969793546980674E-02 +1.971521973078056E-02 +1.971815933904326E-02 +1.971885947272600E-02 +1.971906109557048E-02 +1.971912817966919E-02 +1.971915517103548E-02 +1.971916673678408E-02 +1.971917242877121E-02 +1.971917532394377E-02 +1.971917676615419E-02 +1.971917762697910E-02 +1.971917820183245E-02 +1.971917841737296E-02 +1.971917852083908E-02 +1.971917872148679E-02 +1.971917878643540E-02 +1.971917881262212E-02 +1.971917678299421E-02
+6.883567499530580E-03 +6.976912120726815E-03 +6.983909720504199E-03 +6.985078965034039E-03 +6.985356818431938E-03 +6.985436701317562E-03 +6.985463218673829E-03 +6.985473948332600E-03 +6.985478531456393E-03 +6.985480713760023E-03 +6.985481892888890E-03 +6.985482460551442E-03 +6.985482795710363E-03 +6.985483058760163E-03 +6.985483111024923E-03 +6.985483101501009E-03 +6.985483234951370E-03 +6.985483257722241E-03 +6.985483266419639E-03 +6.985482482121339E-03
+2.115929057614050E-03 +2.149290954268773E-03 +2.151786050807012E-03 +2.152192197001351E-03 +2.152287649914230E-03 +2.152315041485198E-03 +2.152324075070246E-03 +2.152327743848815E-03 +2.152329270186348E-03 +2.152330041708081E-03 +2.152330433612343E-03 +2.152330629547546E-03 +2.152330742495906E-03 +2.152330810080566E-03 +2.152330844051037E-03 +2.152330866833847E-03 +2.152330878949061E-03 +2.152330895224206E-03 +2.152330897318528E-03 +2.152330642404482E-03
+5.729739330794725E-04 +5.844701872958152E-04 +5.853473490572817E-04 +5.854844825681987E-04 +5.855150655243690E-04 +5.855237133275227E-04 +5.855265429381682E-04 +5.855276741757091E-04 +5.855281172801462E-04 +5.855283736144460E-04 +5.855284826334503E-04 +5.855285447078597E-04 +5.855285783780042E-04 +5.855285815656824E-04 +5.855286046474970E-04 +5.855286376291930E-04 +5.855286090106131E-04 +5.855286209651862E-04 +5.855286219455087E-04 +5.855285501276317E-04
+1.375778784534906E-04 +1.420543000621962E-04 +1.423825228920866E-04 +1.424322096170515E-04 +1.424431047292376E-04 +1.424458333803897E-04 +1.424467328740337E-04 +1.424470695850717E-04 +1.424471951822333E-04 +1.424472753397615E-04 +1.424473014459938E-04 +1.424473202958188E-04 +1.424473294296885E-04 +1.424473236764465E-04 +1.424473349057614E-04 +1.424473556098849E-04 +1.424473334650964E-04 +1.424473398295973E-04 +1.424473404682737E-04 +1.424473223180317E-04
+2.907689819360949E-05 +3.115597368486843E-05 +3.129573437164434E-05 +3.131652038810446E-05 +3.132114807732923E-05 +3.132223953800324E-05 +3.132257678364898E-05 +3.132269613372733E-05 +3.132273962172105E-05 +3.132276469126802E-05 +3.132277091538343E-05 +3.132277663475759E-05 +3.132277911023579E-05 +3.132277592057981E-05 +3.132278012279252E-05 +3.132278894553046E-05 +3.132277902106772E-05 +3.132278158391141E-05 +3.132278190285612E-05 +3.132277763673136E-05
+5.233009075726384E-06 +6.195260396222168E-06 +6.268664682314739E-06 +6.278216267360878E-06 +6.280545553009836E-06 +6.281087833823347E-06 +6.281224719070760E-06 +6.281281910034395E-06 +6.281298948432604E-06 +6.281308608089905E-06 +6.281310322398727E-06 +6.281312376947810E-06 +6.281313379484082E-06 +6.281312364206408E-06 +6.281313666260780E-06 +6.281316597492762E-06 +6.281313282952180E-06 +6.281314119420709E-06 +6.281314242566847E-06 +6.281313281999523E-06
+6.122088763109559E-07 +1.110750132608991E-06 +1.148051154480830E-06 +1.155910763284303E-06 +1.157086078490122E-06 +1.157326740874639E-06 +1.157409255770811E-06 +1.157450464017101E-06 +1.157461150537748E-06 +1.157466199370418E-06 +1.157467188586474E-06 +1.157467928727996E-06 +1.157468479679339E-06 +1.157468283436264E-06 +1.157468683649039E-06 +1.157469504013919E-06 +1.157468617062558E-06 +1.157468848082465E-06 +1.157468886642244E-06 +1.157468679799697E-06
+0.000000000000000E+00 +1.737455271303357E-07 +1.908009334842015E-07 +1.959936496254213E-07 +1.970552842165954E-07 +1.971771273328166E-07 +1.972113917912921E-07 +1.972494005668356E-07 +1.972551975632621E-07 +1.972590997979419E-07 +1.972598075589152E-07 +1.972602944072630E-07 +1.972606209436074E-07 +1.972606156912164E-07 +1.972607249144267E-07 +1.972609374454219E-07 +1.972607531247679E-07 +1.972608139983883E-07 +1.972608260589023E-07 +1.972607881519914E-07
+0.000000000000000E+00 +1.833378044880391E-08 +2.799096998479289E-08 +3.039920216343391E-08 +3.110410442005533E-08 +3.122559865436470E-08 +3.123513175256260E-08 +3.125748133574825E-08 +3.126064600862292E-08 +3.126362668041542E-08 +3.126470663395764E-08 +3.126498409862365E-08 +3.126512337020212E-08 +3.126518329606740E-08 +3.126522031034818E-08 +3.126527327784273E-08 +3.126525056947359E-08 +3.126526645125185E-08 +3.126526858887216E-08 +3.126526768883631E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.811266413854986E-09 +4.197052702087847E-09 +4.518716239598247E-09 +4.606422780141217E-09 +4.611069719890274E-09 +4.626654877526138E-09 +4.627652861355539E-09 +4.629889280565833E-09 +4.630482003429467E-09 +4.630860188481438E-09 +4.630898097810220E-09 +4.630934196852339E-09 +4.630969974612554E-09 +4.630993009957485E-09 +4.630996404854255E-09 +4.631004468672954E-09 +4.631004434507970E-09 +4.631008714088979E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +4.024850482861506E-10 +5.896696661269351E-10 +6.303436003617838E-10 +6.303067012438582E-10 +6.417374654489823E-10 +6.408258727600696E-10 +6.432133714173989E-10 +6.434702754994066E-10 +6.436083575229179E-10 +6.437037345192762E-10 +6.437145679616426E-10 +6.437187235471819E-10 +6.437458143978846E-10 +6.437536270085893E-10 +6.437567719522904E-10 +6.437543950574340E-10 +6.437588503591144E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.400063154520054E-11 +7.795957115553659E-11 +7.797203069558591E-11 +8.264612424662027E-11 +8.272145037080113E-11 +8.392655390847191E-11 +8.403755917250366E-11 +8.412938519794480E-11 +8.428532101273845E-11 +8.428739944251509E-11 +8.428901237008839E-11 +8.428706101323227E-11 +8.429595853587800E-11 +8.429618516790719E-11 +8.429523507020493E-11 +8.429937656250418E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.795752201617925E-12 +6.827760243103986E-12 +9.752477179881162E-12 +9.707650872437829E-12 +1.022496250069642E-11 +1.021222064726430E-11 +1.028250915503847E-11 +1.041620807198596E-11 +1.041949304571561E-11 +1.041815704534965E-11 +1.042403240484316E-11 +1.043163851931775E-11 +1.043130101957326E-11 +1.042852151849940E-11 +1.043207023587794E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.133849743283695E-13 +8.159557247317406E-13 +1.149566013750279E-12 +1.153594408036142E-12 +1.133625754901837E-12 +1.207915676281300E-12 +1.216998242336599E-12 +1.216380570767844E-12 +1.216557046193407E-12 +1.221929643008349E-12 +1.222005501613586E-12 +1.220138639739503E-12 +1.223560322369555E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.095003649742310E-14 +9.023685323323201E-14 +9.236691241442850E-14 +1.276323043286363E-13 +1.308699881702299E-13 +1.314118369932632E-13 +1.357960983496160E-13 +1.348256946324229E-13 +1.350697973328075E-13 +1.341751628058392E-13 +1.352011565457121E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.825499763672872E-15 +9.596869068488977E-15 +9.435761883806766E-15 +1.039194169590591E-14 +1.366180480507364E-14 +1.394176710530463E-14 +1.300270512492508E-14 +1.347749660266943E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.310721863546241E-16 +8.746988458458997E-16 +8.143244845451290E-16 +6.761545782214473E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.7.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.713008406871474E-01 +5.738397164897779E-01 +5.740427377547890E-01 +5.740780550262474E-01 +5.740861666607244E-01 +5.740885779208338E-01 +5.740893808310521E-01 +5.740897029886487E-01 +5.740898440719032E-01 +5.740899123970331E-01 +5.740899466912840E-01 +5.740899640926894E-01 +5.740899742652046E-01 +5.740899801844234E-01 +5.740899836664332E-01 +5.740899857293558E-01 +5.740899870396421E-01 +5.740899878691311E-01 +5.740899883035493E-01 +5.740899885426861E-01
+2.063831970788323E-01 +2.054503104645277E-01 +2.053760637998287E-01 +2.053631155189845E-01 +2.053601345376118E-01 +2.053592436358956E-01 +2.053589462905457E-01 +2.053588273674916E-01 +2.053587746726173E-01 +2.053587493024435E-01 +2.053587366305635E-01 +2.053587300540006E-01 +2.053587263527133E-01 +2.053587241898477E-01 +2.053587228372235E-01 +2.053587220686997E-01 +2.053587215861153E-01 +2.053587213464751E-01 +2.053587210591595E-01 +2.053587209844601E-01
+1.213775045363077E-01 +1.205512711998984E-01 +1.204857045921043E-01 +1.204743433899203E-01 +1.204717408732544E-01 +1.204709680958174E-01 +1.204707109540754E-01 +1.204706071537197E-01 +1.204705627323247E-01 +1.204705412272871E-01 +1.204705303601165E-01 +1.204705249540356E-01 +1.204705213843901E-01 +1.204705196237758E-01 +1.204705184174460E-01 +1.204705177764032E-01 +1.204705172882222E-01 +1.204705168767181E-01 +1.204705169051599E-01 +1.204705168755266E-01
+6.152420397056594E-02 +6.104594193593406E-02 +6.100787022055346E-02 +6.100128139154768E-02 +6.099977382941388E-02 +6.099932768119241E-02 +6.099917896962525E-02 +6.099912100365754E-02 +6.099909399302866E-02 +6.099908103524870E-02 +6.099907491712520E-02 +6.099907122640248E-02 +6.099906988629005E-02 +6.099906861712378E-02 +6.099906811272482E-02 +6.099906777369016E-02 +6.099906756436392E-02 +6.099906759853269E-02 +6.099906739472296E-02 +6.099906730234336E-02
+2.606819371576364E-02 +2.585552186955637E-02 +2.583839005159037E-02 +2.583542587215430E-02 +2.583474650207622E-02 +2.583454598667301E-02 +2.583447945739224E-02 +2.583445194488521E-02 +2.583444077659080E-02 +2.583443521294340E-02 +2.583443216751741E-02 +2.583443101788790E-02 +2.583442999180699E-02 +2.583442952121733E-02 +2.583442924064300E-02 +2.583442902395430E-02 +2.583442895599846E-02 +2.583442881159084E-02 +2.583442881114907E-02 +2.583442879906995E-02
+9.382683884803482E-03 +9.308173624108254E-03 +9.301961889449782E-03 +9.300878601768356E-03 +9.300627369615226E-03 +9.300553728733441E-03 +9.300529247261928E-03 +9.300518827426805E-03 +9.300514899536157E-03 +9.300512892090046E-03 +9.300511705525845E-03 +9.300511399208001E-03 +9.300510919281444E-03 +9.300510768497602E-03 +9.300510655035794E-03 +9.300510556899967E-03 +9.300510545170428E-03 +9.300510435922033E-03 +9.300510465056717E-03 +9.300510466159130E-03
+2.922294464818010E-03 +2.902938777382332E-03 +2.901154061922002E-03 +2.900829487622943E-03 +2.900753430325645E-03 +2.900730727712320E-03 +2.900723220473961E-03 +2.900720178492146E-03 +2.900718833521664E-03 +2.900718163878020E-03 +2.900717821413201E-03 +2.900717675927503E-03 +2.900717574669281E-03 +2.900717512324897E-03 +2.900717486619802E-03 +2.900717465709580E-03 +2.900717452591514E-03 +2.900717439712037E-03 +2.900717445460419E-03 +2.900717436653192E-03
+7.987720928772032E-04 +7.971573051678122E-04 +7.968667276866450E-04 +7.967912943576434E-04 +7.967733199366533E-04 +7.967681085172118E-04 +7.967663047279890E-04 +7.967656671408148E-04 +7.967652229040546E-04 +7.967650168005611E-04 +7.967649476776819E-04 +7.967648673844800E-04 +7.967648802336514E-04 +7.967648518689542E-04 +7.967648504489183E-04 +7.967648570323557E-04 +7.967648396586315E-04 +7.967648623754323E-04 +7.967648596103593E-04 +7.967648484586131E-04
+1.931211474776923E-04 +1.953370881137396E-04 +1.953776129364465E-04 +1.953762821709747E-04 +1.953741812226111E-04 +1.953735320971363E-04 +1.953733936708755E-04 +1.953733435018984E-04 +1.953732199400554E-04 +1.953731664167683E-04 +1.953731604180320E-04 +1.953731255252318E-04 +1.953731448671287E-04 +1.953731338622263E-04 +1.953731350728144E-04 +1.953731433089594E-04 +1.953731312992205E-04 +1.953731498779833E-04 +1.953731476052797E-04 +1.953731405832899E-04
+4.077043665569564E-05 +4.315129488449327E-05 +4.323432064409792E-05 +4.324393634146863E-05 +4.324601453149996E-05 +4.324628213201027E-05 +4.324649758482858E-05 +4.324654847449449E-05 +4.324653684369210E-05 +4.324652736476718E-05 +4.324652975245498E-05 +4.324651854050491E-05 +4.324652775787942E-05 +4.324652432923754E-05 +4.324652492387860E-05 +4.324652921521101E-05 +4.324652370061492E-05 +4.324653229989853E-05 +4.324653140833002E-05 +4.324652836194472E-05
+7.444307540360570E-06 +8.642633043156584E-06 +8.714574385101422E-06 +8.719742411081573E-06 +8.721180037946101E-06 +8.721615219947377E-06 +8.721799942910843E-06 +8.721845768584830E-06 +8.721861504586838E-06 +8.721864838533848E-06 +8.721867079040077E-06 +8.721864579565276E-06 +8.721867558262549E-06 +8.721866819091562E-06 +8.721867089443272E-06 +8.721868699432360E-06 +8.721866798012713E-06 +8.721869771238519E-06 +8.721869529244550E-06 +8.721868503569506E-06
+9.736772065750189E-07 +1.558940605375956E-06 +1.607829060101099E-06 +1.613931774418200E-06 +1.614723212179565E-06 +1.614955339234210E-06 +1.615104209731394E-06 +1.615141235836946E-06 +1.615155357378454E-06 +1.615160194954595E-06 +1.615162681197001E-06 +1.615162565765015E-06 +1.615163360209775E-06 +1.615163471496386E-06 +1.615163608257697E-06 +1.615164099529026E-06 +1.615163572341216E-06 +1.615164418522490E-06 +1.615164379825792E-06 +1.615164093371654E-06
+0.000000000000000E+00 +2.498603974553200E-07 +2.715765490714409E-07 +2.755019559361261E-07 +2.762538896339638E-07 +2.763409381734871E-07 +2.764200699161132E-07 +2.764455231421703E-07 +2.764595589437096E-07 +2.764638944256028E-07 +2.764651492863733E-07 +2.764656685143795E-07 +2.764658829512580E-07 +2.764660938589979E-07 +2.764661877085768E-07 +2.764663199603269E-07 +2.764662238234022E-07 +2.764664376012279E-07 +2.764664397037548E-07 +2.764663695079310E-07
+0.000000000000000E+00 +2.851661499334714E-08 +4.058369625381731E-08 +4.330151161333179E-08 +4.379140963813000E-08 +4.390592953778482E-08 +4.396002241891608E-08 +4.397665919122892E-08 +4.398541649069775E-08 +4.398730209970519E-08 +4.398892795583046E-08 +4.398936118940296E-08 +4.398951941043396E-08 +4.398959633995891E-08 +4.398968383314905E-08 +4.398972044377549E-08 +4.398971402320817E-08 +4.398977299380454E-08 +4.398977902559279E-08 +4.398976233331684E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.404795785503067E-09 +6.090770616171118E-09 +6.397754036452363E-09 +6.478965643485606E-09 +6.524748401647217E-09 +6.528553399246405E-09 +6.536003927795046E-09 +6.536737594019470E-09 +6.538000558909292E-09 +6.538395048062778E-09 +6.538401135451871E-09 +6.538488974303991E-09 +6.538523979559676E-09 +6.538547544552817E-09 +6.538551192682840E-09 +6.538569848129362E-09 +6.538573860289921E-09 +6.538569095185348E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.304495338571246E-10 +8.505026266316177E-10 +8.847908607952930E-10 +9.004835599042717E-10 +9.072685791283847E-10 +9.090379620835242E-10 +9.104240665594216E-10 +9.112236500750683E-10 +9.116364246047043E-10 +9.116918947472251E-10 +9.117824336649369E-10 +9.117797693280915E-10 +9.117783030765438E-10 +9.117952527965894E-10 +9.118071363398531E-10 +9.118148958840200E-10 +9.118100095440084E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.445721442263808E-11 +1.084927979717914E-10 +1.134083880102791E-10 +1.165945578995605E-10 +1.184841949355892E-10 +1.188858814026531E-10 +1.192891235401912E-10 +1.196091103269853E-10 +1.196458654401016E-10 +1.197206289516666E-10 +1.197333280370877E-10 +1.197354718039382E-10 +1.197398272044288E-10 +1.197415264693780E-10 +1.197468536181387E-10 +1.197439969466043E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.069820530690737E-11 +1.069324700567215E-11 +1.364974862976292E-11 +1.412888258986361E-11 +1.442949129426811E-11 +1.448184262364493E-11 +1.476481261962662E-11 +1.476380408582667E-11 +1.481538603981761E-11 +1.484671501186869E-11 +1.484613328605875E-11 +1.485391249967371E-11 +1.485537139904277E-11 +1.485812945537197E-11 +1.485659315525752E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.274456769867901E-12 +1.278709740709226E-12 +1.610038016837801E-12 +1.600159822400544E-12 +1.648477343461102E-12 +1.713115309007152E-12 +1.713553060542213E-12 +1.745588846587728E-12 +1.744669868690274E-12 +1.744708862253350E-12 +1.745637903867802E-12 +1.746216942468629E-12 +1.744534540975676E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.428551696517501E-13 +1.454870034161032E-13 +1.433642178409896E-13 +1.772313842952832E-13 +1.786084226634837E-13 +1.903949261905891E-13 +1.906165555003257E-13 +1.906734664216215E-13 +1.929314389219794E-13 +1.941062382009122E-13 +1.927696616479317E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.542931287728827E-14 +1.567938406955581E-14 +1.505287732379049E-14 +1.522628288578102E-14 +1.934715818750815E-14 +2.039006732338529E-14 +2.035535002659265E-14 +1.889941141388902E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.183681405539747E-15 +1.382244707921003E-15 +1.432868721109293E-15 +1.488970096477748E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.284097582067658E-17
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.7.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.712957689761653E-01 +5.738401149434064E-01 +5.740426783754620E-01 +5.740780384072836E-01 +5.740861676377914E-01 +5.740885779036256E-01 +5.740893814936865E-01 +5.740897030384742E-01 +5.740898444148619E-01 +5.740899126579935E-01 +5.740899467606352E-01 +5.740899641178634E-01 +5.740899742157453E-01 +5.740899800391287E-01 +5.740899837026144E-01 +5.740899857998127E-01 +5.740899870476701E-01 +5.740899878390303E-01 +5.740899880849175E-01 +5.740899750464006E-01
+2.063849529168860E-01 +2.054501570175440E-01 +2.053760840993884E-01 +2.053631217050144E-01 +2.053601335361800E-01 +2.053592434849506E-01 +2.053589461251027E-01 +2.053588271723899E-01 +2.053587744844377E-01 +2.053587492099996E-01 +2.053587365370202E-01 +2.053587300471406E-01 +2.053587263033215E-01 +2.053587242393747E-01 +2.053587228047616E-01 +2.053587220495202E-01 +2.053587215668687E-01 +2.053587211881296E-01 +2.053587211837457E-01 +2.053587258342690E-01
+1.213791258291036E-01 +1.205511571131242E-01 +1.204857230484356E-01 +1.204743488025301E-01 +1.204717409871045E-01 +1.204709683648833E-01 +1.204707105105934E-01 +1.204706080344894E-01 +1.204705621593693E-01 +1.204705406883632E-01 +1.204705301411648E-01 +1.204705248644558E-01 +1.204705217291426E-01 +1.204705195245906E-01 +1.204705184043067E-01 +1.204705177025705E-01 +1.204705172804385E-01 +1.204705173145309E-01 +1.204705169784126E-01 +1.204705211851127E-01
+6.152534705905126E-02 +6.104586835699925E-02 +6.100788176812164E-02 +6.100128454767997E-02 +6.099977376576812E-02 +6.099932756660234E-02 +6.099917913165004E-02 +6.099911941152280E-02 +6.099909540384020E-02 +6.099908166511591E-02 +6.099907496824521E-02 +6.099907135882475E-02 +6.099906943587483E-02 +6.099906884366953E-02 +6.099906813230838E-02 +6.099906775680525E-02 +6.099906765059632E-02 +6.099906710295326E-02 +6.099906733220251E-02 +6.099906981456896E-02
+2.606835010577423E-02 +2.585548143829415E-02 +2.583839570051049E-02 +2.583542709775209E-02 +2.583474647311639E-02 +2.583454599316978E-02 +2.583447927682676E-02 +2.583445264169611E-02 +2.583444005817109E-02 +2.583443498548211E-02 +2.583443227550501E-02 +2.583443097694058E-02 +2.583443010358573E-02 +2.583442950211617E-02 +2.583442923505665E-02 +2.583442903798929E-02 +2.583442889723068E-02 +2.583442895117912E-02 +2.583442888788450E-02 +2.583442998128862E-02
+9.383070088695910E-03 +9.308161062283517E-03 +9.301964056226493E-03 +9.300879007111634E-03 +9.300627494664107E-03 +9.300553775903586E-03 +9.300529183798027E-03 +9.300519335037057E-03 +9.300514368801149E-03 +9.300512715006821E-03 +9.300511765271713E-03 +9.300511362373160E-03 +9.300511048682368E-03 +9.300510729779861E-03 +9.300510648042111E-03 +9.300510570315543E-03 +9.300510483423572E-03 +9.300510599064858E-03 +9.300510530390573E-03 +9.300510934648053E-03
+2.922240537231086E-03 +2.902933607782547E-03 +2.901155078458502E-03 +2.900829670756504E-03 +2.900753272506062E-03 +2.900730728840415E-03 +2.900723248758035E-03 +2.900720131844068E-03 +2.900718837546076E-03 +2.900718188138710E-03 +2.900717841545352E-03 +2.900717676292647E-03 +2.900717586235780E-03 +2.900717514328565E-03 +2.900717485857815E-03 +2.900717472964558E-03 +2.900717452218674E-03 +2.900717455863858E-03 +2.900717444640298E-03 +2.900717580515207E-03
+7.988529417082914E-04 +7.971580574796408E-04 +7.968669343893306E-04 +7.967913822498103E-04 +7.967734236988848E-04 +7.967680899824469E-04 +7.967663127174115E-04 +7.967655072369031E-04 +7.967653518264220E-04 +7.967650802159367E-04 +7.967649520695078E-04 +7.967648761334717E-04 +7.967648570454141E-04 +7.967648643245740E-04 +7.967648518467414E-04 +7.967648601263380E-04 +7.967648633445755E-04 +7.967648295124597E-04 +7.967648339141275E-04 +7.967648786009765E-04
+1.930920958364011E-04 +1.953375212275362E-04 +1.953778976343507E-04 +1.953761507007023E-04 +1.953740818302475E-04 +1.953735197932683E-04 +1.953733939883005E-04 +1.953732501478362E-04 +1.953733003278911E-04 +1.953732033767864E-04 +1.953731606098354E-04 +1.953731306296232E-04 +1.953731289270617E-04 +1.953731415529165E-04 +1.953731361300979E-04 +1.953731444262118E-04 +1.953731492211567E-04 +1.953731253486095E-04 +1.953731283325266E-04 +1.953731428650977E-04
+4.077125006255426E-05 +4.315057855988883E-05 +4.323412760190899E-05 +4.324411388993554E-05 +4.324601983412790E-05 +4.324627454371480E-05 +4.324649714756189E-05 +4.324651248015052E-05 +4.324656809986606E-05 +4.324654153828429E-05 +4.324652953175917E-05 +4.324652036773189E-05 +4.324652137448606E-05 +4.324652732549525E-05 +4.324652538955064E-05 +4.324652956874211E-05 +4.324653190488340E-05 +4.324652167433162E-05 +4.324652258476536E-05 +4.324652707011237E-05
+7.451649282463588E-06 +8.643058035492795E-06 +8.714494252215837E-06 +8.719558713529615E-06 +8.721179471239604E-06 +8.721614777424486E-06 +8.721795538971381E-06 +8.721836138764400E-06 +8.721870773050367E-06 +8.721869118995446E-06 +8.721866840187873E-06 +8.721865060980315E-06 +8.721865588416151E-06 +8.721867705672982E-06 +8.721867245268048E-06 +8.721868805046470E-06 +8.721869618859465E-06 +8.721866300362132E-06 +8.721866486511751E-06 +8.721867755879551E-06
+9.765502084776244E-07 +1.558810773701138E-06 +1.607863464665429E-06 +1.614091673901850E-06 +1.614761676904930E-06 +1.614953101814498E-06 +1.615094122703664E-06 +1.615139198454951E-06 +1.615157615152150E-06 +1.615161555148382E-06 +1.615162456837719E-06 +1.615162659004939E-06 +1.615162851692858E-06 +1.615163668053717E-06 +1.615163650405523E-06 +1.615164127498334E-06 +1.615164364886958E-06 +1.615163490003454E-06 +1.615163525231816E-06 +1.615163845255162E-06
+0.000000000000000E+00 +2.499313756594572E-07 +2.715623788471136E-07 +2.754202796360241E-07 +2.762373954309397E-07 +2.763413233070705E-07 +2.764172917344038E-07 +2.764460888546442E-07 +2.764599673728659E-07 +2.764641706493925E-07 +2.764652436595733E-07 +2.764656612448047E-07 +2.764657465919391E-07 +2.764661315805720E-07 +2.764661970559674E-07 +2.764663304663461E-07 +2.764664135891963E-07 +2.764662198943907E-07 +2.764662345905445E-07 +2.764663099188103E-07
+0.000000000000000E+00 +2.850308995007036E-08 +4.058947221221329E-08 +4.332605537809947E-08 +4.379880648687433E-08 +4.390536203355774E-08 +4.397153757415568E-08 +4.397572177699245E-08 +4.398545330871840E-08 +4.398752367935874E-08 +4.398895229782210E-08 +4.398935837015710E-08 +4.398946966563711E-08 +4.398959682635018E-08 +4.398968580786970E-08 +4.398972860131747E-08 +4.398975198863587E-08 +4.398972756349725E-08 +4.398973539358983E-08 +4.398974932369577E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.404206037163966E-09 +6.087919175013159E-09 +6.394042725846543E-09 +6.479234060853158E-09 +6.521999418957987E-09 +6.529233828338741E-09 +6.535973703821163E-09 +6.536826061665220E-09 +6.538085614571855E-09 +6.538367666653400E-09 +6.538381304226615E-09 +6.538451064298544E-09 +6.538523868716526E-09 +6.538547916930007E-09 +6.538556487082376E-09 +6.538559372997653E-09 +6.538565292314433E-09 +6.538575746867913E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.303723737003925E-10 +8.520129306551209E-10 +8.846615381358973E-10 +9.013738329989882E-10 +9.065981488379118E-10 +9.088944489565391E-10 +9.104489928609454E-10 +9.112430336430813E-10 +9.116605980917992E-10 +9.116769414770265E-10 +9.117765666066184E-10 +9.117802436933191E-10 +9.117799003034826E-10 +9.117962459837152E-10 +9.118087448693013E-10 +9.118124780152919E-10 +9.118075139172789E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.409156467281599E-11 +1.085499296636195E-10 +1.131256006957385E-10 +1.168304783633365E-10 +1.186232291015394E-10 +1.188873553188915E-10 +1.192965068219007E-10 +1.195937159224334E-10 +1.196266231095242E-10 +1.197178014083754E-10 +1.197328158920491E-10 +1.197406210901819E-10 +1.197391084635186E-10 +1.197418712139838E-10 +1.197466789597908E-10 +1.197539994474347E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.067940135337670E-11 +1.072465964043208E-11 +1.356902256359800E-11 +1.409156403889446E-11 +1.444373576259498E-11 +1.448991762498912E-11 +1.477495592169709E-11 +1.476159156930569E-11 +1.482351886840273E-11 +1.484691163021658E-11 +1.484864221306867E-11 +1.485363963933522E-11 +1.485801631072810E-11 +1.485810191639807E-11 +1.485270145318330E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.290387114938633E-12 +1.287541862705771E-12 +1.599771746045426E-12 +1.595161620618823E-12 +1.641851651671576E-12 +1.709574914395067E-12 +1.711038220081704E-12 +1.745326386324675E-12 +1.744897347017783E-12 +1.744505426969263E-12 +1.745119784546731E-12 +1.746216198450216E-12 +1.751443152773387E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.451244743959559E-13 +1.465310028842540E-13 +1.446984221449623E-13 +1.770354164757701E-13 +1.788179122397554E-13 +1.906122218523724E-13 +1.904736817692946E-13 +1.908892610905147E-13 +1.911598305121310E-13 +1.941018802868248E-13 +1.907352772977316E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.593180286713414E-14 +1.483903836127049E-14 +1.506822754273456E-14 +1.533981971049721E-14 +1.948873844414934E-14 +1.998522755202613E-14 +2.035448073758681E-14 +2.227527821743384E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.263407966757616E-15 +1.360829666478174E-15 +1.434457857562605E-15 +1.131998698898478E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.8.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.504129675917807E-01 +6.473047184101054E-01 +6.470674211625014E-01 +6.470273279768508E-01 +6.470179738891164E-01 +6.470152439083406E-01 +6.470143435283091E-01 +6.470139783408286E-01 +6.470138218200966E-01 +6.470137442094668E-01 +6.470137060462708E-01 +6.470136868591146E-01 +6.470136754966802E-01 +6.470136689818646E-01 +6.470136651569551E-01 +6.470136628173114E-01 +6.470136612979766E-01 +6.470136604043636E-01 +6.470136598951118E-01 +6.470136594783658E-01
+1.779177616581365E-01 +1.789764237786804E-01 +1.790561847243747E-01 +1.790696843095976E-01 +1.790728263071039E-01 +1.790737396410943E-01 +1.790740396477735E-01 +1.790741622112112E-01 +1.790742140551361E-01 +1.790742401161044E-01 +1.790742528608273E-01 +1.790742593286367E-01 +1.790742627391037E-01 +1.790742652699652E-01 +1.790742664711365E-01 +1.790742672751631E-01 +1.790742678203552E-01 +1.790742681259624E-01 +1.790742683167020E-01 +1.790742683922089E-01
+9.612549950153348E-02 +9.711334795930109E-02 +9.718876201257334E-02 +9.720151953814592E-02 +9.720450257202556E-02 +9.720537363757269E-02 +9.720566121001077E-02 +9.720577720915136E-02 +9.720582805294198E-02 +9.720585293036942E-02 +9.720586513406998E-02 +9.720587123280866E-02 +9.720587583697078E-02 +9.720587705595929E-02 +9.720587836046359E-02 +9.720587917621958E-02 +9.720587950366874E-02 +9.720587981658950E-02 +9.720587990829162E-02 +9.720588013443965E-02
+4.668362900397082E-02 +4.728208579601656E-02 +4.732811963176588E-02 +4.733591465424940E-02 +4.733773949137652E-02 +4.733827394781469E-02 +4.733845054293376E-02 +4.733852306940035E-02 +4.733855289909086E-02 +4.733856812182387E-02 +4.733857562119045E-02 +4.733857937451749E-02 +4.733858052298698E-02 +4.733858289047550E-02 +4.733858363260709E-02 +4.733858393619630E-02 +4.733858445122804E-02 +4.733858454817858E-02 +4.733858473293795E-02 +4.733858479881668E-02
+1.924910753854101E-02 +1.953370073432086E-02 +1.955577429775980E-02 +1.955950034203258E-02 +1.956037323560546E-02 +1.956062873762103E-02 +1.956071315650546E-02 +1.956074703975701E-02 +1.956076197360182E-02 +1.956076922223075E-02 +1.956077276988630E-02 +1.956077455822893E-02 +1.956077596010310E-02 +1.956077620493380E-02 +1.956077657619921E-02 +1.956077683561675E-02 +1.956077691029813E-02 +1.956077703865740E-02 +1.956077705646076E-02 +1.956077708097645E-02
+6.793340627978430E-03 +6.908679210613229E-03 +6.917574639487230E-03 +6.919059639994877E-03 +6.919405700313162E-03 +6.919507290201380E-03 +6.919540634431767E-03 +6.919553761193618E-03 +6.919559952498068E-03 +6.919562776398283E-03 +6.919564197987377E-03 +6.919564909996924E-03 +6.919565683791768E-03 +6.919565550060001E-03 +6.919565696239464E-03 +6.919565820273727E-03 +6.919565822287484E-03 +6.919565885911076E-03 +6.919565874692804E-03 +6.919565883003959E-03
+2.084997866946508E-03 +2.125545204161430E-03 +2.128752347193570E-03 +2.129276402902574E-03 +2.129395973275112E-03 +2.129431464772463E-03 +2.129443041504706E-03 +2.129447634008531E-03 +2.129449667333244E-03 +2.129450608022451E-03 +2.129451107180873E-03 +2.129451354996593E-03 +2.129451504147227E-03 +2.129451570939860E-03 +2.129451615572865E-03 +2.129451648347774E-03 +2.129451667836975E-03 +2.129451676458430E-03 +2.129451682785787E-03 +2.129451689256245E-03
+5.636497350188682E-04 +5.772801925615324E-04 +5.784575869028969E-04 +5.786380985927082E-04 +5.786765791058974E-04 +5.786881652715409E-04 +5.786920750075242E-04 +5.786936271942503E-04 +5.786941668708259E-04 +5.786944473006033E-04 +5.786946090253232E-04 +5.786946872084874E-04 +5.786946391834702E-04 +5.786947527102260E-04 +5.786947635821192E-04 +5.786947664987217E-04 +5.786947857779894E-04 +5.786947764909894E-04 +5.786947900120424E-04 +5.786947952202679E-04
+1.349776196252150E-04 +1.401517706552013E-04 +1.405652943867080E-04 +1.406329580946126E-04 +1.406467343530279E-04 +1.406507232629676E-04 +1.406521267316521E-04 +1.406526688884713E-04 +1.406528076141423E-04 +1.406528927865156E-04 +1.406529408748531E-04 +1.406529646389217E-04 +1.406529161352566E-04 +1.406529832409538E-04 +1.406529855978446E-04 +1.406529839741286E-04 +1.406529942729619E-04 +1.406529863380155E-04 +1.406529956665731E-04 +1.406529985776181E-04
+2.843702185654177E-05 +3.070058815229876E-05 +3.086546767855909E-05 +3.089305528806246E-05 +3.089956106988952E-05 +3.090112247931837E-05 +3.090178232539131E-05 +3.090198216313219E-05 +3.090203035802991E-05 +3.090206442226430E-05 +3.090208140612018E-05 +3.090208901962612E-05 +3.090206751804483E-05 +3.090209424990372E-05 +3.090209488823144E-05 +3.090209390294518E-05 +3.090209790812910E-05 +3.090209423329440E-05 +3.090209842456575E-05 +3.090209963298401E-05
+5.060364919072583E-06 +6.091365099821334E-06 +6.176791456011361E-06 +6.187856874676417E-06 +6.190912154606159E-06 +6.191691919464757E-06 +6.192021341301370E-06 +6.192114276017140E-06 +6.192148505713946E-06 +6.192165988482593E-06 +6.192170822590263E-06 +6.192174014747550E-06 +6.192167393591227E-06 +6.192176033429742E-06 +6.192176330518419E-06 +6.192176018152578E-06 +6.192177291979433E-06 +6.192176062440607E-06 +6.192177507689288E-06 +6.192177918250458E-06
+5.714696884453331E-07 +1.089257790821516E-06 +1.129069226153967E-06 +1.138181067761342E-06 +1.139588076875707E-06 +1.139973302696143E-06 +1.140141294937999E-06 +1.140193308928386E-06 +1.140217701068146E-06 +1.140226867165419E-06 +1.140230705603878E-06 +1.140232690507029E-06 +1.140231192240430E-06 +1.140233577601424E-06 +1.140233810791247E-06 +1.140233775942663E-06 +1.140234179387384E-06 +1.140233850175658E-06 +1.140234276094905E-06 +1.140234396966957E-06
+0.000000000000000E+00 +1.686711976890567E-07 +1.871995626253056E-07 +1.927250087873785E-07 +1.938734943614274E-07 +1.939810410448893E-07 +1.941318378577197E-07 +1.941652114258886E-07 +1.941852383935644E-07 +1.941913161663648E-07 +1.941937371624956E-07 +1.941949254288859E-07 +1.941949218379893E-07 +1.941954683857324E-07 +1.941956211395559E-07 +1.941956577908862E-07 +1.941957766861953E-07 +1.941957131258318E-07 +1.941958398751558E-07 +1.941958780569648E-07
+0.000000000000000E+00 +1.706135494957756E-08 +2.715145411017319E-08 +2.981230718948618E-08 +3.052768208929256E-08 +3.060052016961322E-08 +3.073022157323900E-08 +3.073784133645911E-08 +3.075299541586814E-08 +3.075628553930434E-08 +3.075887095858369E-08 +3.075995815009176E-08 +3.076020399181326E-08 +3.076029480689673E-08 +3.076047905120410E-08 +3.076048912637014E-08 +3.076055645373278E-08 +3.076054340139258E-08 +3.076059157985506E-08 +3.076060183084530E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.623667315575962E-09 +4.075342779507026E-09 +4.433193555371897E-09 +4.457117190152119E-09 +4.529858551853385E-09 +4.536773841417613E-09 +4.548634304729903E-09 +4.550184700865203E-09 +4.552348526802898E-09 +4.553180649895829E-09 +4.553482375088795E-09 +4.553426159205387E-09 +4.553557541886322E-09 +4.553571562362636E-09 +4.553588240220048E-09 +4.553608354720785E-09 +4.553625816520590E-09 +4.553631590335844E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.736380661660119E-10 +5.715119348401996E-10 +5.968774300449562E-10 +6.178859425189860E-10 +6.224841670346406E-10 +6.301642781425134E-10 +6.293849113800428E-10 +6.321220525662671E-10 +6.322890869131919E-10 +6.323118492785456E-10 +6.325671314865270E-10 +6.326196310235397E-10 +6.326075751584478E-10 +6.326260645737329E-10 +6.326446453019028E-10 +6.326552929879695E-10 +6.326572228390639E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.051670548560174E-11 +6.076811989827628E-11 +7.564399735697698E-11 +7.856453086929694E-11 +8.096501277154648E-11 +8.080975379377979E-11 +8.193212790052315E-11 +8.253463701430139E-11 +8.259454713387027E-11 +8.275879521021172E-11 +8.278144454383672E-11 +8.278709420877517E-11 +8.278684241263774E-11 +8.279044684267101E-11 +8.279733405538896E-11 +8.280026460145575E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.370419392178945E-12 +7.708828721024207E-12 +9.479603559058078E-12 +9.455164195100607E-12 +9.793108717598591E-12 +1.003038432561826E-11 +1.003792041081563E-11 +1.019471445870658E-11 +1.021874903413251E-11 +1.022330242382537E-11 +1.022255031691984E-11 +1.023657335465526E-11 +1.024040956489545E-11 +1.024067005566437E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.555222956980757E-13 +7.494858856149415E-13 +9.204858660131212E-13 +1.095436339152588E-12 +1.099169891785800E-12 +1.140689248883861E-12 +1.182257919797268E-12 +1.194434533642201E-12 +1.192894851633361E-12 +1.193975771280457E-12 +1.198075876179822E-12 +1.198297235103981E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.857164374471891E-14 +8.667865285633087E-14 +1.053101376617636E-13 +1.236864131865052E-13 +1.268533837999286E-13 +1.270849861324152E-13 +1.333295771815941E-13 +1.324581769528414E-13 +1.322537191289789E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.135819270164660E-15 +9.241675048967834E-15 +8.725998716181544E-15 +1.000877117841641E-14 +1.332384871271800E-14 +1.326539954444822E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.543693718846298E-16 +6.942744208893962E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.8.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+6.504212930601474E-01 +6.473035602003573E-01 +6.470675907181778E-01 +6.470273595762778E-01 +6.470179714000828E-01 +6.470152462161304E-01 +6.470143427612290E-01 +6.470139779460180E-01 +6.470138221911144E-01 +6.470137438403891E-01 +6.470137061999020E-01 +6.470136869529798E-01 +6.470136754294138E-01 +6.470136689172854E-01 +6.470136651228192E-01 +6.470136629018207E-01 +6.470136612839771E-01 +6.470136604594389E-01 +6.470136598605808E-01 +6.470136824265171E-01
+1.779147292527070E-01 +1.789768528897122E-01 +1.790561274918187E-01 +1.790696721922680E-01 +1.790728275674911E-01 +1.790737384312331E-01 +1.790740399618788E-01 +1.790741621322230E-01 +1.790742139034281E-01 +1.790742402664902E-01 +1.790742528100119E-01 +1.790742592752459E-01 +1.790742631079941E-01 +1.790742653920596E-01 +1.790742665519096E-01 +1.790742672119083E-01 +1.790742678425363E-01 +1.790742681055877E-01 +1.790742682787768E-01 +1.790742602989567E-01
+9.612298516931161E-02 +9.711371280404377E-02 +9.718870911148057E-02 +9.720150975775306E-02 +9.720450317201978E-02 +9.720537338647223E-02 +9.720566142956125E-02 +9.720577799350409E-02 +9.720582797204777E-02 +9.720585299208501E-02 +9.720586509652263E-02 +9.720587124606450E-02 +9.720587498422953E-02 +9.720587679125252E-02 +9.720587830671927E-02 +9.720587916744040E-02 +9.720587950809415E-02 +9.720587959271874E-02 +9.720587996964303E-02 +9.720587282089245E-02
+4.668200790955582E-02 +4.728230153257713E-02 +4.732808490132545E-02 +4.733590878379711E-02 +4.733773992069013E-02 +4.733827338456361E-02 +4.733845068941837E-02 +4.733852222952403E-02 +4.733855286715747E-02 +4.733856819436469E-02 +4.733857559357268E-02 +4.733857936247879E-02 +4.733858164105260E-02 +4.733858326133902E-02 +4.733858359239027E-02 +4.733858396929855E-02 +4.733858442595931E-02 +4.733858490891463E-02 +4.733858472140155E-02 +4.733858040241752E-02
+1.924837401163604E-02 +1.953379802780322E-02 +1.955575755125322E-02 +1.955949788902383E-02 +1.956037335084533E-02 +1.956062879530832E-02 +1.956071321717232E-02 +1.956074736362474E-02 +1.956076192879730E-02 +1.956076926523199E-02 +1.956077274276631E-02 +1.956077453633540E-02 +1.956077559477366E-02 +1.956077611561441E-02 +1.956077658798044E-02 +1.956077679815185E-02 +1.956077691585656E-02 +1.956077692163579E-02 +1.956077706482552E-02 +1.956077506461682E-02
+6.793048840121716E-03 +6.908710540676051E-03 +6.917568673245744E-03 +6.919058830317161E-03 +6.919405705341554E-03 +6.919506959192397E-03 +6.919540662812234E-03 +6.919554151508627E-03 +6.919559918492627E-03 +6.919562804094372E-03 +6.919564186057947E-03 +6.919564896993715E-03 +6.919565284123824E-03 +6.919565441498189E-03 +6.919565715824558E-03 +6.919565797728610E-03 +6.919565828353343E-03 +6.919565787848166E-03 +6.919565886045366E-03 +6.919565122374595E-03
+2.084882584874586E-03 +2.125561461099170E-03 +2.128751196452143E-03 +2.129276207349860E-03 +2.129396003877035E-03 +2.129431365261372E-03 +2.129443053931384E-03 +2.129447663659603E-03 +2.129449649175541E-03 +2.129450619036030E-03 +2.129451105709411E-03 +2.129451350665324E-03 +2.129451491216242E-03 +2.129451561371384E-03 +2.129451626218328E-03 +2.129451649772864E-03 +2.129451669372696E-03 +2.129451671134433E-03 +2.129451687219413E-03 +2.129451434590035E-03
+5.636326218865879E-04 +5.772807876666988E-04 +5.784578499502980E-04 +5.786376144539254E-04 +5.786766236438174E-04 +5.786882419057432E-04 +5.786920715649723E-04 +5.786935361578960E-04 +5.786941594961199E-04 +5.786944530002443E-04 +5.786946102606898E-04 +5.786946861750508E-04 +5.786947408058855E-04 +5.786947734812150E-04 +5.786947674588397E-04 +5.786947731087946E-04 +5.786947856721951E-04 +5.786947989944854E-04 +5.786947900600719E-04 +5.786947150449697E-04
+1.349855165607184E-04 +1.401555807815863E-04 +1.405649789419958E-04 +1.406329174844179E-04 +1.406467309255893E-04 +1.406507568370989E-04 +1.406521245967081E-04 +1.406525973867282E-04 +1.406528053183989E-04 +1.406528942075560E-04 +1.406529418443675E-04 +1.406529643119564E-04 +1.406529850796872E-04 +1.406529978316636E-04 +1.406529866963610E-04 +1.406529880481323E-04 +1.406529940427210E-04 +1.406530025363349E-04 +1.406529948620512E-04 +1.406529744925029E-04
+2.843468316235095E-05 +3.069949181739209E-05 +3.086499190732854E-05 +3.089314029847931E-05 +3.089957221282153E-05 +3.090117574028407E-05 +3.090177408943076E-05 +3.090195152740269E-05 +3.090203006976921E-05 +3.090206588307931E-05 +3.090208189780972E-05 +3.090208873932406E-05 +3.090209599911450E-05 +3.090210023577108E-05 +3.090209514476319E-05 +3.090209554668760E-05 +3.090209780025658E-05 +3.090210124610073E-05 +3.090209792532971E-05 +3.090209285438762E-05
+5.056372238149870E-06 +6.091553683146124E-06 +6.176315012553255E-06 +6.187857295333593E-06 +6.190911352668638E-06 +6.191642109192217E-06 +6.192021153917412E-06 +6.192100929856986E-06 +6.192148425776489E-06 +6.192164273655798E-06 +6.192170925218093E-06 +6.192173756097754E-06 +6.192176400449955E-06 +6.192177880053550E-06 +6.192176370918956E-06 +6.192176524643882E-06 +6.192177256987033E-06 +6.192178365903862E-06 +6.192177315514361E-06 +6.192176162922847E-06
+5.699778043025302E-07 +1.089484336395805E-06 +1.129322920668347E-06 +1.138288738272773E-06 +1.139584172155485E-06 +1.139937575670790E-06 +1.140134303466174E-06 +1.140186179927108E-06 +1.140218118743050E-06 +1.140225956487252E-06 +1.140230834806002E-06 +1.140232498387423E-06 +1.140233495901445E-06 +1.140234047692030E-06 +1.140233802498842E-06 +1.140233912872389E-06 +1.140234162838067E-06 +1.140234468869457E-06 +1.140234219819807E-06 +1.140233988319933E-06
+0.000000000000000E+00 +1.685940177599541E-07 +1.870991293172022E-07 +1.926811124530214E-07 +1.938747067661609E-07 +1.939915297732387E-07 +1.941371171663317E-07 +1.941634898280564E-07 +1.941852323579282E-07 +1.941895234557630E-07 +1.941938489104670E-07 +1.941947654242943E-07 +1.941953767999951E-07 +1.941955674600272E-07 +1.941956194164470E-07 +1.941956764837543E-07 +1.941957746495535E-07 +1.941958686935428E-07 +1.941958277222618E-07 +1.941957885417523E-07
+0.000000000000000E+00 +1.705140354201378E-08 +2.718362945684430E-08 +2.981530542422882E-08 +3.052721868398451E-08 +3.059999855865518E-08 +3.073203626429737E-08 +3.073501106255503E-08 +3.075321488013332E-08 +3.075530448478522E-08 +3.075863455463839E-08 +3.075990740501552E-08 +3.076027911760313E-08 +3.076030962430572E-08 +3.076048055474821E-08 +3.076049712241592E-08 +3.076055651445198E-08 +3.076057003819219E-08 +3.076058756848978E-08 +3.076058844178388E-08
+0.000000000000000E+00 +0.000000000000000E+00 +2.614756578108326E-09 +4.073181265378124E-09 +4.433433508923780E-09 +4.458627111709215E-09 +4.529126126871088E-09 +4.541211550529854E-09 +4.548644471453006E-09 +4.549672678253754E-09 +4.552457546965051E-09 +4.553053667745876E-09 +4.553486550089516E-09 +4.553430002863417E-09 +4.553556981827795E-09 +4.553575254123686E-09 +4.553588238828909E-09 +4.553621139240219E-09 +4.553624755363078E-09 +4.553626618936087E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +3.753265443888516E-10 +5.714530328062449E-10 +5.967287002534710E-10 +6.180406192034648E-10 +6.215408669948397E-10 +6.299719315876509E-10 +6.292939832127146E-10 +6.320473744769121E-10 +6.322789292181861E-10 +6.323868794639371E-10 +6.325639415515435E-10 +6.326193687942677E-10 +6.326047135232587E-10 +6.326265805829132E-10 +6.326370099579148E-10 +6.326535819826235E-10 +6.326568866234618E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +5.052496124438707E-11 +6.077076944390889E-11 +7.558302648491598E-11 +7.880438000580170E-11 +8.104417048205809E-11 +8.092773183447945E-11 +8.193310525292249E-11 +8.248848318529073E-11 +8.257764502338275E-11 +8.276275498142314E-11 +8.278101080060197E-11 +8.278930545114630E-11 +8.278653697115693E-11 +8.279116051542295E-11 +8.279743867545491E-11 +8.279996242888911E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.367889083164766E-12 +7.686127169865814E-12 +9.450222534194740E-12 +9.464532077305545E-12 +9.801907245816462E-12 +1.001249194402399E-11 +1.006504760556992E-11 +1.018973472126999E-11 +1.021866828648795E-11 +1.022188113608186E-11 +1.022281317069882E-11 +1.023463961840955E-11 +1.024039453854884E-11 +1.023993091455810E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.619126958178257E-13 +7.490311902888762E-13 +9.184517341252976E-13 +1.108734071251979E-12 +1.098500808271637E-12 +1.141704616343508E-12 +1.182124458312080E-12 +1.194753281859575E-12 +1.192815721015047E-12 +1.195033722898429E-12 +1.198114297650404E-12 +1.199830224134695E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.669220169665852E-14 +8.531882818287810E-14 +1.052131252571475E-13 +1.236067627429286E-13 +1.268760467452725E-13 +1.271288949886438E-13 +1.332772998004818E-13 +1.324342567529964E-13 +1.318273607699892E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +9.129699743521997E-15 +9.226748431520401E-15 +8.734202842381166E-15 +9.915557616834435E-15 +1.332767910092147E-14 +1.413618853803962E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +7.536806185483995E-16 +7.144075128650722E-16
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.9.gnu <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.692129349438340E-01 +5.725249172293309E-01 +5.727867136619751E-01 +5.728315775796856E-01 +5.728417812546905E-01 +5.728448085396077E-01 +5.728458154525394E-01 +5.728462205524810E-01 +5.728463968630068E-01 +5.728464818290664E-01 +5.728465239401715E-01 +5.728465455963355E-01 +5.728465586341083E-01 +5.728465656773443E-01 +5.728465698887811E-01 +5.728465723547104E-01 +5.728465740094206E-01 +5.728465749110800E-01 +5.728465754820521E-01 +5.728465760974856E-01
+2.070759007493619E-01 +2.058707434621271E-01 +2.057754769809421E-01 +2.057590380243345E-01 +2.057553011978499E-01 +2.057541895657437E-01 +2.057538192981058E-01 +2.057536701867514E-01 +2.057536051595644E-01 +2.057535734345106E-01 +2.057535582145657E-01 +2.057535501587465E-01 +2.057535452520366E-01 +2.057535427806412E-01 +2.057535412075398E-01 +2.057535402522628E-01 +2.057535396825792E-01 +2.057535393279225E-01 +2.057535391814399E-01 +2.057535389378456E-01
+1.220517753351366E-01 +1.209757626125344E-01 +1.208911093098315E-01 +1.208766299788305E-01 +1.208733467098230E-01 +1.208723704334264E-01 +1.208720465143649E-01 +1.208719169682276E-01 +1.208718600384352E-01 +1.208718334166051E-01 +1.208718193660303E-01 +1.208718124748719E-01 +1.208718088120684E-01 +1.208718060632592E-01 +1.208718047189676E-01 +1.208718040887048E-01 +1.208718033240591E-01 +1.208718030147428E-01 +1.208718027122602E-01 +1.208718025448810E-01
+6.193936541386089E-02 +6.131259567983059E-02 +6.126329553986432E-02 +6.125489117279020E-02 +6.125298675296685E-02 +6.125242296203701E-02 +6.125223536848617E-02 +6.125215872749269E-02 +6.125212751821105E-02 +6.125211157137980E-02 +6.125210390174076E-02 +6.125209991492892E-02 +6.125209648055709E-02 +6.125209618107540E-02 +6.125209537834716E-02 +6.125209466714063E-02 +6.125209473290172E-02 +6.125209454687019E-02 +6.125209465065629E-02 +6.125209450455833E-02
+2.626448371360830E-02 +2.598443666329667E-02 +2.596218170049013E-02 +2.595841109331506E-02 +2.595755367061803E-02 +2.595730087570789E-02 +2.595721648100498E-02 +2.595718458187873E-02 +2.595716792123334E-02 +2.595716068334910E-02 +2.595715732029070E-02 +2.595715550917717E-02 +2.595715493525442E-02 +2.595715381653530E-02 +2.595715349284387E-02 +2.595715336413018E-02 +2.595715313797100E-02 +2.595715307771320E-02 +2.595715295109292E-02 +2.595715290404830E-02
+9.458864590656627E-03 +9.359133732499868E-03 +9.351077983174425E-03 +9.349707874899010E-03 +9.349392826672860E-03 +9.349300246398852E-03 +9.349269564448797E-03 +9.349256507385736E-03 +9.349251652519101E-03 +9.349249055952568E-03 +9.349247790531571E-03 +9.349247125614420E-03 +9.349247085682969E-03 +9.349246502912949E-03 +9.349246390148901E-03 +9.349246399190754E-03 +9.349246234822185E-03 +9.349246231202346E-03 +9.349246113207440E-03 +9.349246123807246E-03
+2.946977870405502E-03 +2.919957865266980E-03 +2.917661367345561E-03 +2.917269767983261E-03 +2.917175668751844E-03 +2.917148389123575E-03 +2.917138882832016E-03 +2.917134780863315E-03 +2.917133404492613E-03 +2.917132649238633E-03 +2.917132232330711E-03 +2.917132033103685E-03 +2.917131872791680E-03 +2.917131843333642E-03 +2.917131804444613E-03 +2.917131791135221E-03 +2.917131760572906E-03 +2.917131765640640E-03 +2.917131743997028E-03 +2.917131743848999E-03
+8.055529709566837E-04 +8.020289865836750E-04 +8.016779841077148E-04 +8.015969960805186E-04 +8.015767833598289E-04 +8.015708745433379E-04 +8.015690499568526E-04 +8.015681059900246E-04 +8.015677299649146E-04 +8.015675640120530E-04 +8.015674481657236E-04 +8.015673971444080E-04 +8.015672477183635E-04 +8.015673491971080E-04 +8.015673364290414E-04 +8.015673167274143E-04 +8.015673306370284E-04 +8.015673343585300E-04 +8.015673503339548E-04 +8.015673409831351E-04
+1.945577985320956E-04 +1.965469389096475E-04 +1.966043202216501E-04 +1.966174309459550E-04 +1.966155761560153E-04 +1.966158370371547E-04 +1.966157215918138E-04 +1.966156240499738E-04 +1.966155596267439E-04 +1.966155505034475E-04 +1.966155226986061E-04 +1.966155157193706E-04 +1.966154397054174E-04 +1.966155067089558E-04 +1.966155030975604E-04 +1.966154918037087E-04 +1.966155045414663E-04 +1.966155065000783E-04 +1.966155209788266E-04 +1.966155135729810E-04
+4.109569165488056E-05 +4.338186556784250E-05 +4.350971947534515E-05 +4.352982202333553E-05 +4.353328577419431E-05 +4.353408317408860E-05 +4.353447930410524E-05 +4.353455305664578E-05 +4.353457876268324E-05 +4.353460152679908E-05 +4.353460041169499E-05 +4.353459874551610E-05 +4.353457162162804E-05 +4.353459863668585E-05 +4.353459789862168E-05 +4.353459368735066E-05 +4.353459932977309E-05 +4.353460018962702E-05 +4.353460692883113E-05 +4.353460347718112E-05
+7.510420632851342E-06 +8.675587361019072E-06 +8.762458538062675E-06 +8.778829740946444E-06 +8.781132309442446E-06 +8.781825869478966E-06 +8.782231504230145E-06 +8.782318840083220E-06 +8.782364959216477E-06 +8.782387135087242E-06 +8.782389694235153E-06 +8.782393520860180E-06 +8.782385982401587E-06 +8.782394245043992E-06 +8.782394369097325E-06 +8.782393287289923E-06 +8.782395141290597E-06 +8.782395468654348E-06 +8.782397794845209E-06 +8.782396614234705E-06
+9.805013544010585E-07 +1.547212738980884E-06 +1.614459681539521E-06 +1.624699396703273E-06 +1.625928131488163E-06 +1.626433792782455E-06 +1.626668624357636E-06 +1.626727419762919E-06 +1.626765627880156E-06 +1.626780878405310E-06 +1.626786880809792E-06 +1.626789421301520E-06 +1.626787743905489E-06 +1.626790012863167E-06 +1.626790381512653E-06 +1.626790210506248E-06 +1.626790729264713E-06 +1.626790855306458E-06 +1.626791522980518E-06 +1.626791206859717E-06
+0.000000000000000E+00 +2.434980244250217E-07 +2.696008587982170E-07 +2.768926213870235E-07 +2.779575036194028E-07 +2.783272330740899E-07 +2.784420141618444E-07 +2.784665143346799E-07 +2.785019499872728E-07 +2.785164971119293E-07 +2.785208342307354E-07 +2.785221247439006E-07 +2.785222876069283E-07 +2.785229096634584E-07 +2.785231762891664E-07 +2.785232232056342E-07 +2.785233635182059E-07 +2.785234369879226E-07 +2.785236092069133E-07 +2.785235409734606E-07
+0.000000000000000E+00 +2.866593879348228E-08 +4.052081633796557E-08 +4.311656767194138E-08 +4.397168059118209E-08 +4.417273634136747E-08 +4.427903554685780E-08 +4.429472267965200E-08 +4.431388730897991E-08 +4.432167261458344E-08 +4.432420705357232E-08 +4.432613715460999E-08 +4.432643303229513E-08 +4.432680642722827E-08 +4.432692050909165E-08 +4.432695161923184E-08 +4.432702250627547E-08 +4.432706424142814E-08 +4.432711699958886E-08 +4.432710479697159E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.392667863647777E-09 +6.090973995537528E-09 +6.371052930543223E-09 +6.488158901264973E-09 +6.553951533897377E-09 +6.573281366757361E-09 +6.580721171081145E-09 +6.586806915855803E-09 +6.588001980135622E-09 +6.589348896248364E-09 +6.589803384493465E-09 +6.589936691463346E-09 +6.590016653721530E-09 +6.590028071843697E-09 +6.590075606543475E-09 +6.590098117464285E-09 +6.590113290195559E-09 +6.590115363639433E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.297985656373262E-10 +8.275391212753472E-10 +8.602962469277786E-10 +8.917044063974355E-10 +9.062647815779155E-10 +9.144977851263476E-10 +9.160798888832997E-10 +9.175355469448051E-10 +9.184730267023626E-10 +9.189408171493803E-10 +9.191008417480602E-10 +9.191120619648380E-10 +9.191360114462851E-10 +9.191405187285895E-10 +9.191572179267047E-10 +9.191747681456118E-10 +9.191853792241161E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.509516911911330E-11 +8.508959122195197E-11 +1.097579350275005E-10 +1.139706338659927E-10 +1.175227594496880E-10 +1.192518709313856E-10 +1.195801326567749E-10 +1.202241602699488E-10 +1.205471832544835E-10 +1.206244872615551E-10 +1.206536918116881E-10 +1.207126645730027E-10 +1.207211828627833E-10 +1.207307150240504E-10 +1.207308544313669E-10 +1.207352238745998E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.076188966873499E-11 +1.077439874545626E-11 +1.370609160558621E-11 +1.421273120658726E-11 +1.454356302983084E-11 +1.457663338119468E-11 +1.487120115890521E-11 +1.486975781457392E-11 +1.492835051785992E-11 +1.497701087448712E-11 +1.497161433014984E-11 +1.497342926201037E-11 +1.498069407777823E-11 +1.498275948830933E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.293196117402823E-12 +1.287020443461004E-12 +1.611463103347902E-12 +1.614651363524337E-12 +1.640288376627920E-12 +1.674533149596682E-12 +1.723458090960842E-12 +1.741526670759235E-12 +1.758361092645259E-12 +1.756282116318060E-12 +1.759859689462113E-12 +1.759724753625961E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.452527491008282E-13 +1.461399487236519E-13 +1.494206635920722E-13 +1.417913413805869E-13 +1.791428679220009E-13 +1.888483378424478E-13 +1.921419058879677E-13 +1.932818109153725E-13 +1.922562653948113E-13 +1.928002030602455E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.606237210899719E-14 +1.535151745441861E-14 +1.567696809034993E-14 +1.513529905525383E-14 +1.975869389355908E-14 +1.993835809040171E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.292098676597921E-15 +1.392313655586882E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.9.mkl <==
# bond-dimensions: [ 100  200  300  400  500  600  700  800  900 1000 1100 1200 1300 1400
#  1500 1600 1700 1800 1900 2000]
+5.692078014069752E-01 +5.725251056945624E-01 +5.727866658384176E-01 +5.728315578327497E-01 +5.728417852036097E-01 +5.728448084652450E-01 +5.728458165205629E-01 +5.728462204023020E-01 +5.728463977880890E-01 +5.728464814516434E-01 +5.728465244462283E-01 +5.728465457718435E-01 +5.728465586713600E-01 +5.728465656657360E-01 +5.728465697185186E-01 +5.728465723592869E-01 +5.728465739330878E-01 +5.728465751861308E-01 +5.728465755575307E-01 +5.728465611416563E-01
+2.070776078384778E-01 +2.058706766346570E-01 +2.057754992508060E-01 +2.057590446121660E-01 +2.057552999296394E-01 +2.057541895260885E-01 +2.057538190643508E-01 +2.057536704725708E-01 +2.057536049486358E-01 +2.057535738778702E-01 +2.057535580029071E-01 +2.057535501314536E-01 +2.057535455242860E-01 +2.057535428545148E-01 +2.057535412064033E-01 +2.057535402758865E-01 +2.057535397237215E-01 +2.057535392631452E-01 +2.057535392232816E-01 +2.057535442474197E-01
+1.220535100590497E-01 +1.209756859184510E-01 +1.208911245081008E-01 +1.208766363509593E-01 +1.208733453854966E-01 +1.208723703795493E-01 +1.208720462943619E-01 +1.208719166163190E-01 +1.208718599169570E-01 +1.208718329018232E-01 +1.208718192443265E-01 +1.208718124017957E-01 +1.208718079973002E-01 +1.208718059851201E-01 +1.208718048119570E-01 +1.208718039157882E-01 +1.208718032597639E-01 +1.208718031014208E-01 +1.208718026050060E-01 +1.208718074624443E-01
+6.194032350398922E-02 +6.131258378546957E-02 +6.126330122646734E-02 +6.125489512170843E-02 +6.125298617244219E-02 +6.125242300307446E-02 +6.125223480118477E-02 +6.125216002329465E-02 +6.125212712129877E-02 +6.125211178594497E-02 +6.125210378443648E-02 +6.125209987107724E-02 +6.125209800540056E-02 +6.125209626107458E-02 +6.125209540766129E-02 +6.125209492478546E-02 +6.125209488278507E-02 +6.125209442772974E-02 +6.125209466798972E-02 +6.125209714351433E-02
+2.626494006533899E-02 +2.598441061835304E-02 +2.596218572963903E-02 +2.595841297041475E-02 +2.595755310452744E-02 +2.595730084442693E-02 +2.595721692242059E-02 +2.595718286115328E-02 +2.595716773511067E-02 +2.595716094072415E-02 +2.595715727119854E-02 +2.595715548936081E-02 +2.595715408176966E-02 +2.595715374761979E-02 +2.595715351517798E-02 +2.595715330722493E-02 +2.595715309715748E-02 +2.595715299910778E-02 +2.595715294674680E-02 +2.595715426498155E-02
+9.459012664853474E-03 +9.359126478677881E-03 +9.351075952320998E-03 +9.349708858635251E-03 +9.349392591245164E-03 +9.349300515880742E-03 +9.349269124456485E-03 +9.349256909211680E-03 +9.349251624446003E-03 +9.349249115831538E-03 +9.349247784987639E-03 +9.349247117924583E-03 +9.349246507146709E-03 +9.349246476805481E-03 +9.349246405872647E-03 +9.349246324557157E-03 +9.349246198968745E-03 +9.349246190393588E-03 +9.349246128684785E-03 +9.349246660332879E-03
+2.947122369824663E-03 +2.919957869627688E-03 +2.917665180103419E-03 +2.917269667253008E-03 +2.917175649793495E-03 +2.917148147004567E-03 +2.917138868762548E-03 +2.917135118900524E-03 +2.917133411873485E-03 +2.917132620775032E-03 +2.917132233189063E-03 +2.917132030439117E-03 +2.917131931012333E-03 +2.917131853807376E-03 +2.917131811949292E-03 +2.917131782194097E-03 +2.917131764163923E-03 +2.917131739269569E-03 +2.917131741098068E-03 +2.917131898788586E-03
+8.055394091536925E-04 +8.020301402692359E-04 +8.016762808132516E-04 +8.015971776150828E-04 +8.015768799262094E-04 +8.015711013810550E-04 +8.015690500607559E-04 +8.015680584325354E-04 +8.015677363144898E-04 +8.015675338215725E-04 +8.015674450228828E-04 +8.015673963015865E-04 +8.015674333056684E-04 +8.015673612818812E-04 +8.015673390166111E-04 +8.015673293511077E-04 +8.015673425022050E-04 +8.015673169345098E-04 +8.015673352250079E-04 +8.015673736601720E-04
+1.945530306590220E-04 +1.965457329344116E-04 +1.966060522579299E-04 +1.966169796903844E-04 +1.966155930024345E-04 +1.966157087605734E-04 +1.966157160453886E-04 +1.966156001756728E-04 +1.966155619831843E-04 +1.966155360838914E-04 +1.966155231133086E-04 +1.966155154738222E-04 +1.966155493110661E-04 +1.966155124761050E-04 +1.966155037631803E-04 +1.966155011500835E-04 +1.966155115745405E-04 +1.966154973079961E-04 +1.966155090148105E-04 +1.966155182151180E-04
+4.109403178687487E-05 +4.338250654322333E-05 +4.350796273151990E-05 +4.353006176578514E-05 +4.353329662108456E-05 +4.353410158448677E-05 +4.353445636831557E-05 +4.353453159893131E-05 +4.353458006163497E-05 +4.353459605717417E-05 +4.353459761812092E-05 +4.353459868389936E-05 +4.353461387880113E-05 +4.353460055908806E-05 +4.353459803194766E-05 +4.353459760312179E-05 +4.353460204386250E-05 +4.353459642466386E-05 +4.353460118805457E-05 +4.353460367368209E-05
+7.513507779184372E-06 +8.675347677162838E-06 +8.763354017647165E-06 +8.778927323074926E-06 +8.781069981636272E-06 +8.781843302036877E-06 +8.782222308801493E-06 +8.782312193063286E-06 +8.782365722198539E-06 +8.782383805239529E-06 +8.782391312894805E-06 +8.782393510808813E-06 +8.782398657342697E-06 +8.782394762971344E-06 +8.782394393096831E-06 +8.782394517537279E-06 +8.782395956815348E-06 +8.782394235151799E-06 +8.782395747859755E-06 +8.782396489455524E-06
+9.821121188455676E-07 +1.547126803049513E-06 +1.614045419234190E-06 +1.624725680329332E-06 +1.625920718752427E-06 +1.626425279839486E-06 +1.626668883863700E-06 +1.626727731399089E-06 +1.626766373984460E-06 +1.626780119407021E-06 +1.626786916299706E-06 +1.626789427484995E-06 +1.626790945095763E-06 +1.626790117639935E-06 +1.626790396373381E-06 +1.626790532049457E-06 +1.626790934165262E-06 +1.626790517817759E-06 +1.626790931293739E-06 +1.626791151645647E-06
+0.000000000000000E+00 +2.434796888368159E-07 +2.697251439345653E-07 +2.768825036549105E-07 +2.779367587284124E-07 +2.783314435768944E-07 +2.784427121487962E-07 +2.784701993722019E-07 +2.785012860188809E-07 +2.785164693297545E-07 +2.785208283419879E-07 +2.785221282563498E-07 +2.785229715201461E-07 +2.785229468006070E-07 +2.785231845796754E-07 +2.785232928409007E-07 +2.785234053977332E-07 +2.785233619225788E-07 +2.785234617089867E-07 +2.785235301520523E-07
+0.000000000000000E+00 +2.866626090443722E-08 +4.049153109914629E-08 +4.310939871140657E-08 +4.398585344377110E-08 +4.417472244575266E-08 +4.428208774492687E-08 +4.429305085318644E-08 +4.431457207189545E-08 +4.432137129834619E-08 +4.432496187335798E-08 +4.432613732321737E-08 +4.432660076586003E-08 +4.432679551994381E-08 +4.432693165548603E-08 +4.432697777751216E-08 +4.432702426834395E-08 +4.432705062957966E-08 +4.432708042743809E-08 +4.432710242132405E-08
+0.000000000000000E+00 +0.000000000000000E+00 +4.402232363850272E-09 +6.091892006977333E-09 +6.366394939612421E-09 +6.486429899056013E-09 +6.553218499890107E-09 +6.571501607484528E-09 +6.579907052784526E-09 +6.586940558021270E-09 +6.588522402496602E-09 +6.589352700865441E-09 +6.589809424115231E-09 +6.589952204882088E-09 +6.590021025950897E-09 +6.590033400568814E-09 +6.590077835523641E-09 +6.590094775210734E-09 +6.590104866453743E-09 +6.590120421044897E-09
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +6.302282019657003E-10 +8.292125347484047E-10 +8.608249124341104E-10 +8.916433663870458E-10 +9.067212251573219E-10 +9.149809210643399E-10 +9.157567446952740E-10 +9.179374746576941E-10 +9.184769531393138E-10 +9.189716544530082E-10 +9.190900881343622E-10 +9.191261511595055E-10 +9.191357849068139E-10 +9.191401716803540E-10 +9.191576268782104E-10 +9.191764024666270E-10 +9.191774951997466E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +8.476814798103774E-11 +8.498462835661603E-11 +1.098269300302733E-10 +1.138271877330199E-10 +1.172832012436512E-10 +1.194688717613372E-10 +1.201191072125624E-10 +1.202220304101258E-10 +1.205461091561512E-10 +1.206260161372103E-10 +1.206679234677604E-10 +1.207153277652443E-10 +1.207216130540403E-10 +1.207310109485996E-10 +1.207303615670892E-10 +1.207404346320991E-10
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.072614223953707E-11 +1.080422762270558E-11 +1.379002475840888E-11 +1.413771779403362E-11 +1.455187243876496E-11 +1.457840701604454E-11 +1.487481541042424E-11 +1.486603166742428E-11 +1.493443490460959E-11 +1.497523484692272E-11 +1.497141044710321E-11 +1.497342194399439E-11 +1.498060399148399E-11 +1.497832710884096E-11
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.276210618880799E-12 +1.304422041769607E-12 +1.624261797886528E-12 +1.613784203986124E-12 +1.646327745807458E-12 +1.673128220638185E-12 +1.725222457305326E-12 +1.746918126739370E-12 +1.758372214385508E-12 +1.756679927640204E-12 +1.759733446098180E-12 +1.763293633887774E-12
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.444807381631961E-13 +1.462597184166173E-13 +1.471759981146729E-13 +1.421647272399154E-13 +1.802147039748847E-13 +1.881099549799490E-13 +1.922724219762520E-13 +1.923980736390386E-13 +1.922457010265981E-13 +1.924536308630458E-13
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.556286810800725E-14 +1.543254158189230E-14 +1.572534609775019E-14 +1.501735637759571E-14 +1.974188700942283E-14 +2.144415481966798E-14
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +1.284547152453116E-15 +1.126428790824194E-15
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00
+0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00 +0.000000000000000E+00


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_1p5/ph-occ.decoupled <==
# phonon excitation probability at occupied lattice sites
+1.053992245618643E-01
+2.371482552641948E-01
+2.667917871722191E-01
+2.000938403791643E-01
+1.125527852132799E-01
+5.064875334597597E-02
+1.899328250474099E-02
+6.104983662238174E-03
+1.717026655004487E-03
+4.292566637511217E-04
+9.658274934400237E-05
+1.975556236581867E-05
+3.704167943591000E-06
+6.411059902369038E-07
+1.030348912880738E-07
+1.545523369321108E-08
+2.173392238107808E-09
+2.876548550436804E-10
+3.595685688046005E-11
+4.258048841107111E-12
+4.790304946245500E-13
+5.132469585263036E-14
+5.249116621291741E-15
+5.135005390394095E-16
+4.814067553494464E-17
+4.332660798145017E-18
+3.749417998394727E-19
+3.124514998662273E-20
+2.510770981067897E-21
+1.948011968069920E-22
+1.461008976052440E-23
+1.060409740683223E-24
+7.456005989178910E-26
+5.083640447167439E-27
+3.364173825331393E-28
+2.162683173427324E-29
+1.351676983392077E-30
+8.219657331438310E-32
+4.866902367299000E-33
+2.807828288826345E-34
+1.579403412464820E-35
+8.667457751331327E-37
+4.643280938213210E-38
+2.429623746739470E-39
+1.242421234128138E-40
+6.212106170640693E-42
+3.038530192161208E-43
+1.454615517523983E-44
+6.818510238393668E-46
+3.130948578854235E-47
+1.408926860484406E-48
+6.215853796254732E-50
+2.689552123379451E-51
+1.141790995774295E-52
+4.757462482392897E-54
+1.946234651888003E-55
+7.819692797764300E-57
+3.086720841222750E-58
+1.197434809095032E-59
+4.566488678752242E-61
+1.712433254532091E-62
+6.316352168356071E-64
+2.292224577225994E-65
+8.186516347235692E-67


==> anc/holstein/L_51_N_25_t_1p0_w_1p0_g_2p0/emin.dat <==
 min energy is -107.3220942303121461 obtained from symmps: gnu


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_0p5.dmrg3s_gs_energy_fit <==
-0.718615670057746 4.58142094453063e-06 0.489399610001056 0.000233652469303278


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_0p5.dmrg3s_order_parameter_fit <==
-3.03926592750112e-06 5.76731936494192e-06 -0.0324838056583488 0.0011441823721321 0.125449864482214 0.0447728345636666


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_0p5.ps_gs_energy_fit <==
-0.718619224471244 1.92722611926394e-05 0.491458884462845 0.00317629534521398


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_0p5.ps_order_parameter_fit <==
-2.24350603702507e-05 3.83842405210348e-06 -0.0281624467026078 0.000856964307069216 -0.0455450191754012 0.0356179964482987


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_0p5.symmps.1em10.mkl_order_parameter_fit <==
-5.330411146603e-06 9.39073328624411e-07 -0.0309158565928538 0.000186303389975936 0.051213033766468 0.00729021095000397


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_1p5.dmrg3s_gs_energy_fit <==
-1.41604753951908 6.9087881700309e-06 1.35579564076363 0.000352348198213877


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_1p5.dmrg3s_order_parameter_fit <==
-0.0124323739508457 0.000290000156265646 -4.74694572857876 0.0575333262683382 59.4905761627106 2.25132825122163


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_1p5.ps_gs_energy_fit <==
-1.41606154951804 1.45427633981144e-05 1.35825351646472 0.00145001294374004


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_1p5.ps_order_parameter_fit <==
-0.0109320959291009 0.000611013850601992 -4.96284410953258 0.121219449236994 66.599456236317 4.74342069832905


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_1p5.symmps.1em10.mkl_order_parameter_fit <==
-0.0121177628901741 0.000399039626196809 -4.79978620147566 0.0791657401278725 61.3117891624433 3.09782310251656


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_2p0.dmrg3s_gs_energy_fit <==
-2.14628345155728 1.64001907368888e-09 2.13836179926141 8.36411591829579e-08


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_2p0.dmrg3s_order_parameter_fit <==
-1.67822119172578 3.60474125333766e-06 2.21374202903135 0.000715147054735411 0.0233217769447526 0.0279843156629177


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_2p0.ps_gs_energy_fit <==
-2.14628295302931 1.02514817336279e-07 2.13835071434786 4.93037277603988e-06


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_2p0.ps_order_parameter_fit <==
-1.67831349169507 4.87071069892114e-06 2.21245234556604 0.000966303575667068 0.280982941909038 0.0378122851500275


==> anc/holstein/finite_size_scaling/t_1p0_w_1p0_g_2p0.symmps.1em10.mkl_order_parameter_fit <==
-1.67824382924998 4.65100609140826e-06 2.21445200151491 0.00092271621289527 -0.0211856331904723 0.036106674494287


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-15.domax-5 <==
# E Ekin maxbdim <H^2> n-sweeps
-70.85921192879943 -23.61675600435346 20 5021.037743452138 500
-70.86120999370593 -23.61805600017691 25 5021.315574990824 400
-70.86193045077813 -23.6186220466851 30 5021.415405191632 400
-70.86232209504927 -23.6188491957814 35 5021.469761310075 400
-70.86245291378158 -23.61893083781555 40 5021.487873840358 400
-70.86252669877274 -23.61897223257027 45 5021.498071121957 400
-70.86256253844688 -23.61898722660318 50 5021.503022167441 400
-70.86260143737985 -23.61901462055382 60 5021.508394684312 400
-70.86261692901967 -23.61902036352212 70 5021.510530078727 400
-70.86262325227038 -23.61902232123985 80 5021.511398676318 400
-70.86262604580507 -23.61902416599705 90 5021.511782530053 400
-70.8626272610793 -23.61902504228416 100 5021.511949370439 400
-70.86262822045721 -23.61902508317228 120 5021.512081109594 400
-70.86262855632799 -23.6190249319615 140 5021.512127138553 400
-70.86262869152671 -23.61902488507315 160 5021.512145638495 400
-70.8626287460978 -23.6190247103433 180 5021.512153099868 400
-70.86262876960231 -23.61902473073692 200 5021.512156308737 400
-70.86262878015143 -23.61902470826109 220 5021.512157747265 400
-70.86262878531035 -23.61902455432634 240 5021.512158450863 200
-70.8626287881748 -23.61902471180929 260 5021.512158841875 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-15.domax-5.deltaEVar <==
0.000048219293631365	0.000001957235448568	-70.85921192879943 -23.61675600435346 20 5021.037743452138 500
0.000020022980028143	0.000000894793954847	-70.86120999370593 -23.61805600017691 25 5021.315574990824 400
0.000009856026252355	0.000000441695776026	-70.86193045077813 -23.6186220466851 30 5021.415405191632 400
0.000004329216460518	0.000000212805929895	-70.86232209504927 -23.6188491957814 35 5021.469761310075 400
0.000002483127282239	0.000000127627380883	-70.86245291378158 -23.61893083781555 40 5021.487873840358 400
0.000001441887459053	0.000000075871105082	-70.86252669877274 -23.61897223257027 45 5021.498071121957 400
0.000000936124764257	0.000000050313956687	-70.86256253844688 -23.61898722660318 50 5021.503022167441 400
0.000000387190388159	0.000000022346129890	-70.86260143737985 -23.61901462055382 60 5021.508394684312 400
0.000000168575300546	0.000000010365352129	-70.86261692901967 -23.61902036352212 70 5021.510530078727 400
0.000000079342783909	0.000000004875644316	-70.86262325227038 -23.61902232123985 80 5021.511398676318 400
0.000000039920951352	0.000000002473844827	-70.86262604580507 -23.61902416599705 90 5021.511782530053 400
0.000000022771231545	0.000000001399534560	-70.8626272610793 -23.61902504228416 100 5021.511949370439 400
0.000000009232672149	0.000000000557373025	-70.86262822045721 -23.61902508317228 120 5021.512081109594 400
0.000000004492927303	0.000000000244237562	-70.86262855632799 -23.6190249319615 140 5021.512127138553 400
0.000000002585028567	0.000000000112577745	-70.86262869152671 -23.61902488507315 160 5021.512145638495 400
0.000000001814931679	0.000000000058265663	-70.8626287460978 -23.6190247103433 180 5021.512153099868 400
0.000000001483240485	0.000000000033907715	-70.86262876960231 -23.61902473073692 200 5021.512156308737 400
0.000000001334373301	0.000000000022646416	-70.86262878015143 -23.61902470826109 220 5021.512157747265 400
0.000000001261571599	0.000000000017159769	-70.86262878531035 -23.61902455432634 240 5021.512158450863 200
0.000000001221149023	0.000000000014181998	-70.8626287881748 -23.61902471180929 260 5021.512158841875 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-15.domax-5.min <==
# E Ekin maxbdim <H^2> n-sweeps
-70.8626287881748 -23.61902471180929 260 5021.512158841875 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-31.domax-10 <==
# E Ekin maxbdim <H^2> n-sweeps
-70.85923454600811 -23.61675769395123 20 5021.04084395075 400
-70.86121306624257 -23.6180552147574 25 5021.315974352238 400
-70.86193088116889 -23.61862364695198 30 5021.415473258161 400
-70.8623215994661 -23.61885342060336 35 5021.46968946609 400
-70.86245505791622 -23.6189378276899 40 5021.488171572186 400
-70.86252651173281 -23.61897251799046 45 5021.498044373227 400
-70.8625625510373 -23.6189877662524 50 5021.503024056939 400
-70.86260149197038 -23.6190143852528 60 5021.508402745311 400
-70.86261701361691 -23.61902035149567 70 5021.510542005874 400
-70.86262335309203 -23.61902269147741 80 5021.511412857255 400
-70.86262612837896 -23.61902415739928 90 5021.511794190634 400
-70.86262733966701 -23.61902472765047 100 5021.511960479149 400
-70.86262830319117 -23.61902499677503 120 5021.512092782795 400
-70.86262863931043 -23.61902506040005 140 5021.512138849644 400
-70.86262877373031 -23.61902511519211 160 5021.512157242327 400
-70.86262882870774 -23.61902513547495 180 5021.51216475944 400
-70.86262885227609 -23.61902514468389 200 5021.512167977268 400
-70.8626288629094 -23.61902514691573 220 5021.512169427425 400
-70.86262886804985 -23.61902514972291 240 5021.512170128257 200
-70.8626288708121 -23.61902514999545 260 5021.512170505169 200
-70.86262887237616 -23.619025150537 280 5021.51217071837 200
-70.86262887329048 -23.61902515073645 300 5021.512170842891 200
-70.86262887430522 -23.61902515097447 350 5021.512170980941 200
-70.86262887462179 -23.61902515102731 400 5021.512171024013 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-31.domax-10.deltaEVar <==
0.000047900123865309	0.000001936369808466	-70.85923454600811 -23.61675769395123 20 5021.04084395075 400
0.000019979620972901	0.000000887607688572	-70.86121306624257 -23.6180552147574 25 5021.315974352238 400
0.000009849952659449	0.000000443103696264	-70.86193088116889 -23.61862364695198 30 5021.415473258161 400
0.000004336210036369	0.000000212485779957	-70.8623215994661 -23.61885342060336 35 5021.46968946609 400
0.000002452869660217	0.000000126403555007	-70.86245505791622 -23.6189378276899 40 5021.488171572186 400
0.000001444526931127	0.000000075823213937	-70.86252651173281 -23.61897251799046 45 5021.498044373227 400
0.000000935947090635	0.000000050334890451	-70.8625625510373 -23.6189877662524 50 5021.503024056939 400
0.000000386420016937	0.000000022410681174	-70.86260149197038 -23.6190143852528 60 5021.508402745311 400
0.000000167381480314	0.000000010352922282	-70.86261701361691 -23.61902035149567 70 5021.510542005874 400
0.000000077920007876	0.000000004854129639	-70.86262335309203 -23.61902269147741 80 5021.511412857255 400
0.000000038755684253	0.000000002465436128	-70.86262612837896 -23.61902415739928 90 5021.511794190634 400
0.000000021662216663	0.000000001393728897	-70.86262733966701 -23.61902472765047 100 5021.511960479149 400
0.000000008065146172	0.000000000546959687	-70.86262830319117 -23.61902499677503 120 5021.512092782795 400
0.000000003321894823	0.000000000234356743	-70.86262863931043 -23.61902506040005 140 5021.512138849644 400
0.000000001424986930	0.000000000103318706	-70.86262877373031 -23.61902511519211 160 5021.512157242327 400
0.000000000649155849	0.000000000048638479	-70.86262882870774 -23.61902513547495 180 5021.51216475944 400
0.000000000316563757	0.000000000024262858	-70.86262885227609 -23.61902514468389 200 5021.512167977268 400
0.000000000166508499	0.000000000012941248	-70.8626288629094 -23.61902514691573 220 5021.512169427425 400
0.000000000093967442	0.000000000007425061	-70.86262886804985 -23.61902514972291 240 5021.512170128257 200
0.000000000054987094	0.000000000004523825	-70.8626288708121 -23.61902514999545 260 5021.512170505169 200
0.000000000032915375	0.000000000002837917	-70.86262887237616 -23.619025150537 280 5021.51217071837 200
0.000000000020012664	0.000000000001830006	-70.86262887329048 -23.61902515073645 300 5021.512170842891 200
0.000000000005692846	0.000000000000682087	-70.86262887430522 -23.61902515097447 350 5021.512170980941 200
0.000000000001225470	0.000000000000324831	-70.86262887462179 -23.61902515102731 400 5021.512171024013 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-31.domax-10.min <==
# E Ekin maxbdim <H^2> n-sweeps
-70.86262887462179 -23.61902515102731 400 5021.512171024013 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-31.domax-5 <==
# E Ekin maxbdim <H^2> n-sweeps
-70.85923386978459 -23.61682524416576 20 5021.040780136087 500
-70.86121061543676 -23.61806506417376 25 5021.315646672186 400
-70.8619298177739 -23.61862097814362 30 5021.41532324632 400
-70.86232277067916 -23.61885272016653 35 5021.469855339391 400
-70.86245391316335 -23.61893155167729 40 5021.488012691992 400
-70.86252677526372 -23.61897191195832 45 5021.498081963574 400
-70.86256261534275 -23.61898702137028 50 5021.503033061432 400
-70.86260151367453 -23.61901438642106 60 5021.508405502012 400
-70.86261700538678 -23.61902006165041 70 5021.51054090482 400
-70.86262332881707 -23.61902201527409 80 5021.511409525884 400
-70.86262612034467 -23.61902394933354 90 5021.511793104069 400
-70.86262733744782 -23.61902472625806 100 5021.511960195216 400
-70.86262829715785 -23.61902481602129 120 5021.512091980006 400
-70.86262863297625 -23.61902465098933 140 5021.512138002301 400
-70.86262876813414 -23.61902459871782 160 5021.512156496774 400
-70.86262882281113 -23.61902446280038 180 5021.512163971664 400
-70.86262884658917 -23.61902463555384 200 5021.512167217521 400
-70.86262885674974 -23.61902445052477 220 5021.512168604057 400
-70.86262886211 -23.61902444384009 240 5021.512169334929 200
-70.8626288649163 -23.61902448584754 260 5021.512169717737 200
-70.86262886646463 -23.61902443066207 280 5021.512169928718 200
-70.86262886719635 -23.61902415807509 300 5021.512170028761 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-31.domax-5.deltaEVar <==
0.000047909666603573	0.000001942746114541	-70.85923386978459 -23.61682524416576 20 5021.040780136087 500
0.000020014206280402	0.000000891521666414	-70.86121061543676 -23.61806506417376 25 5021.315646672186 400
0.000009864959088182	0.000000443242419901	-70.8619298177739 -23.61862097814362 30 5021.41532324632 400
0.000004319682099449	0.000000212462589053	-70.86232277067916 -23.61885272016653 35 5021.469855339391 400
0.000002469024195946	0.000000127072636786	-70.86245391316335 -23.61893155167729 40 5021.488012691992 400
0.000001440808032828	0.000000075871290040	-70.86252677526372 -23.61897191195832 45 5021.498081963574 400
0.000000935039624301	0.000000050313143027	-70.86256261534275 -23.61898702137028 50 5021.503033061432 400
0.000000386113732083	0.000000022347089958	-70.86260151367453 -23.61901438642106 60 5021.508405502012 400
0.000000167497622350	0.000000010365938899	-70.86261700538678 -23.61902006165041 70 5021.51054090482 400
0.000000078262571514	0.000000004875836984	-70.86262332881707 -23.61902201527409 80 5021.511409525884 400
0.000000038869062632	0.000000002475810847	-70.86262612034467 -23.61902394933354 90 5021.511793104069 400
0.000000021693533452	0.000000001399819147	-70.86262733744782 -23.61902472625806 100 5021.511960195216 400
0.000000008150287241	0.000000000557371854	-70.86262829715785 -23.61902481602129 120 5021.512091980006 400
0.000000003411281572	0.000000000244387643	-70.86262863297625 -23.61902465098933 140 5021.512138002301 400
0.000000001503959022	0.000000000112791079	-70.86262876813414 -23.61902459871782 160 5021.512156496774 400
0.000000000732367693	0.000000000058181933	-70.86262882281113 -23.61902446280038 180 5021.512163971664 400
0.000000000396816495	0.000000000033469886	-70.86262884658917 -23.61902463555384 200 5021.512167217521 400
0.000000000253432455	0.000000000022821021	-70.86262885674974 -23.61902445052477 220 5021.512168604057 400
0.000000000177789481	0.000000000017083262	-70.86262886211 -23.61902444384009 240 5021.512169334929 200
0.000000000138187507	0.000000000014112923	-70.8626288649163 -23.61902448584754 260 5021.512169717737 200
0.000000000116337767	0.000000000012428875	-70.86262886646463 -23.61902443066207 280 5021.512169928718 200
0.000000000106011873	0.000000000011699970	-70.86262886719635 -23.61902415807509 300 5021.512170028761 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-31.domax-5.min <==
# E Ekin maxbdim <H^2> n-sweeps
-70.86262886719635 -23.61902415807509 300 5021.512170028761 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-63.domax-10 <==
# E Ekin maxbdim <H^2> n-sweeps
-70.85922039404015 -23.61674527921431 20 5021.038889164882 400
-70.8612130662416 -23.61805519550393 25 5021.315974351885 400
-70.86193778364303 -23.61863750347525 30 5021.41643202872 400
-70.862319791155 -23.61885422917463 35 5021.469433539884 400
-70.8624551428929 -23.61894042544093 40 5021.488185171011 400
-70.86252640994662 -23.61897212707573 45 5021.498029494179 400
-70.86256242547543 -23.61898783414317 50 5021.503005917592 400
-70.86260130048022 -23.6190141936096 60 5021.508376464149 400
-70.86261701854976 -23.61902032225464 70 5021.510542630935 400
-70.8626233477255 -23.61902272078047 80 5021.511412170479 400
-70.86262612470742 -23.61902416346279 90 5021.511793672325 400
-70.86262733634136 -23.61902472123439 100 5021.511960022714 400
-70.86262830310858 -23.61902499726606 120 5021.512092771507 400
-70.86262863944347 -23.61902505984431 140 5021.512138867106 400
-70.86262877374308 -23.61902511493223 160 5021.512157243906 400
-70.86262882870898 -23.6190251353964 180 5021.512164759538 400
-70.86262885226098 -23.61902514471557 200 5021.512167975111 400
-70.86262886288431 -23.6190251467078 220 5021.512169424012 400
-70.86262886804482 -23.61902514974621 240 5021.512170127596 200
-70.86262887081364 -23.61902514994876 260 5021.512170505379 200
-70.86262887237555 -23.61902515050529 280 5021.5121707183 200
-70.86262887328883 -23.61902515073507 300 5021.512170842662 200
-70.86262887430587 -23.61902515099805 350 5021.512170980993 200
-70.86262887462382 -23.61902515101237 400 5021.512171024274 200
-70.86262887470863 -23.61902515115708 440 5021.512171035815 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-63.domax-10.deltaEVar <==
0.000048099833757318	0.000001946488108277	-70.85922039404015 -23.61674527921431 20 5021.038889164882 400
0.000019979620986589	0.000000887607645651	-70.8612130662416 -23.61805519550393 25 5021.315974351885 400
0.000009752546251451	0.000000439225426369	-70.86193778364303 -23.61863750347525 30 5021.41643202872 400
0.000004361728580187	0.000000212556682139	-70.862319791155 -23.61885422917463 35 5021.469433539884 400
0.000002451670485400	0.000000126713324775	-70.8624551428929 -23.61894042544093 40 5021.488185171011 400
0.000001445963318566	0.000000075732923439	-70.86252640994662 -23.61897212707573 45 5021.498029494179 400
0.000000937718995967	0.000000050266370198	-70.86256242547543 -23.61898783414317 50 5021.503005917592 400
0.000000389122289814	0.000000022581510145	-70.86260130048022 -23.6190141936096 60 5021.508376464149 400
0.000000167311868869	0.000000010338176062	-70.86261701854976 -23.61902032225464 70 5021.510542630935 400
0.000000077995739331	0.000000004868825768	-70.8626233477255 -23.61902272078047 80 5021.511412170479 400
0.000000038807496330	0.000000002465842566	-70.86262612470742 -23.61902416346279 90 5021.511793672325 400
0.000000021709147606	0.000000001396694854	-70.86262733634136 -23.61902472123439 100 5021.511960022714 400
0.000000008066311666	0.000000000547042747	-70.86262830310858 -23.61902499726606 120 5021.512092771507 400
0.000000003320017388	0.000000000234079311	-70.86262863944347 -23.61902505984431 140 5021.512138867106 400
0.000000001424806723	0.000000000103272738	-70.86262877374308 -23.61902511493223 160 5021.512157243906 400
0.000000000649138350	0.000000000048622997	-70.86262882870898 -23.6190251353964 180 5021.512164759538 400
0.000000000316776986	0.000000000024259765	-70.86262885226098 -23.61902514471557 200 5021.512167975111 400
0.000000000166862565	0.000000000012969703	-70.86262886288431 -23.6190251467078 220 5021.512169424012 400
0.000000000094038425	0.000000000007435392	-70.86262886804482 -23.61902514974621 240 5021.512170127596 200
0.000000000054965361	0.000000000004522180	-70.86262887081364 -23.61902514994876 260 5021.512170505379 200
0.000000000032923983	0.000000000002841193	-70.86262887237555 -23.61902515050529 280 5021.5121707183 200
0.000000000020035949	0.000000000001830971	-70.86262887328883 -23.61902515073507 300 5021.512170842662 200
0.000000000005683673	0.000000000000674097	-70.86262887430587 -23.61902515099805 350 5021.512170980993 200
0.000000000001196823	0.000000000000319514	-70.86262887462382 -23.61902515101237 400 5021.512171024274 200
0.000000000000000000	0.000000000000224180	-70.86262887470863 -23.61902515115708 440 5021.512171035815 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_1p5/energies.nph-63.domax-10.min <==
# E Ekin maxbdim <H^2> n-sweeps
-70.86262887470863 -23.61902515115708 440 5021.512171035815 200


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty1.o <==
Fri Aug 21 16:05:33 CEST 2020
L = 51 ,N = 25 ,t = 1 ,omega0 = 1 ,gamma = 2
bond dim = 20, trunc = 1e-14, cutph = 31, domax = 5, sweeps = 500, ndiry = 1, alphain = 1
Initial state:
Holstein_model_ground_state_dtypedouble_Labelint_L51_N25_t1_omega1_gamma1.5_bdim20_trunc1e-14_cutph31_domax5_sweeps500_ndirty30_alphain1_DMRGOM_2_isff.bin
start of computations: Fri Aug 21 16:05:33 2020

Hamiltonian constructed: Fri Aug 21 16:05:33 2020
elapsed time: 0.000669411s
Hamiltonian_sq computed: Fri Aug 21 16:05:33 2020
elapsed time: 0.0326159s
initial state read from file: Fri Aug 21 16:05:33 2020
elapsed time: 0.180205s
observables in initial state: Fri Aug 21 16:05:34 2020
elapsed time: 1.38986s
initial state
density of fermions at every site:
[0.450242 0.523296 0.454281 0.525526 0.453444 0.527743 0.451966 0.529874 0.450418 0.531905 0.448862 0.533716 0.447432 0.535333 0.446166 0.536806 0.44511 0.538009 0.444182 0.538875 0.443557 0.539451 0.443239 0.539724 0.443163 0.539674 0.443377 0.539387 0.443955 0.53886 0.444785 0.538026 0.445843 0.536891 0.44711 0.535486 0.448547 0.533873 0.45013 0.532081 0.451825 0.530159 0.453578 0.528109 0.455347 0.525953 0.457005 0.523715 0.458015 0.521479 0.454472]
density of phonons at every site:
[0.726511 0.796259 0.654935 0.801839 0.645459 0.807184 0.640101 0.812189 0.635772 0.816918 0.631894 0.821052 0.628433 0.824724 0.62544 0.828044 0.623 0.830779 0.620862 0.832732 0.619409 0.834021 0.618668 0.834643 0.618479 0.834532 0.618964 0.833886 0.620264 0.8327 0.622142 0.830813 0.624544 0.828256 0.62744 0.825082 0.630759 0.82145 0.634454 0.817372 0.638492 0.812965 0.642833 0.80823 0.647622 0.803159 0.653382 0.797745 0.663248 0.792165 0.735869]
number of blocks
2 4 6 8 10 12 14 16 18 20 22 24 26 28 30 32 34 36 38 40 42 44 46 48 50 51 50 48 46 44 42 40 38 36 34 32 30 28 26 24 22 20 18 16 14 12 10 8 6 4 2 
swp  site energy                        var energy                    blocksvn                      bdim truncPrec                     

0    25   -1.0343539624842245e+02       4.1746763868923153e+00        8.2992719908832169e-01        0     7.0935705026586859e-06        
alpha 1
1    25   -1.0713470741014103e+02       3.4795268800917256e-01        4.2212271205764884e-01        20    1.2398274950031762e-06        
alpha 0.779768
2    25   -1.0723993005764281e+02       3.5906954064557794e-02        2.7310054320513660e-01        20    1.4547173654566592e-07        
alpha 0.469435
3    25   -1.0724671830256960e+02       6.5055268678406719e-03        2.7637807049230956e-01        20    7.8224982491548190e-08        
alpha 0.291172
4    25   -1.0724749133117449e+02       2.6630758948158473e-03        2.3076419405729065e-01        20    1.4008818216559860e-08        
alpha 0.175291
5    25   -1.0724809764898619e+02       1.6851761283760425e-03        2.9696150908110341e-01        20    1.7309766064954601e-08        
alpha 0.108726
6    25   -1.0724814421105640e+02       1.5695083620812511e-03        2.4628168841870993e-01        20    2.9171893789481373e-09        
alpha 0.0654551
7    25   -1.0724839181198070e+02       1.4375676200870657e-03        3.4154065289738417e-01        20    5.2011670526042053e-09        
alpha 0.0405992
8    25   -1.0724842523130079e+02       1.4548759463650640e-03        2.7554841883925724e-01        20    9.7141095167785352e-10        
alpha 0.0244415
9    25   -1.0724857749681298e+02       1.4543056113325292e-03        3.9180431068673743e-01        20    3.7284946241555872e-09        
alpha 0.0151601
10   25   -1.0724861194184268e+02       1.5011673931439873e-03        3.1079796184156117e-01        20    2.2115788089749344e-09        
alpha 0.00912665
11   25   -1.0724871440273046e+02       1.5227694348141085e-03        4.4241335454426711e-01        20    3.5901426276296888e-09        
alpha 0.0056609
12   25   -1.0724874528700293e+02       1.5573313175991643e-03        3.4552419668791279e-01        20    2.4488169270142635e-09        
alpha 0.00340797
13   25   -1.0724881728953447e+02       1.5720090850663837e-03        4.8702872583227247e-01        20    2.0524406618704916e-09        
alpha 0.00211383
14   25   -1.0724884624569331e+02       1.6090776280179853e-03        3.7876000456344833e-01        20    1.8163808235271972e-09        
alpha 0.00127256
15   25   -1.0724890223573757e+02       1.6262454755633371e-03        5.2881986270199011e-01        20    2.3950229577351934e-09        
alpha 0.000789321
16   25   -1.0724893075760846e+02       1.6645105279167183e-03        4.1150542999048456e-01        20    2.6163819999425186e-09        
alpha 0.000475186
17   25   -1.0724897381458446e+02       1.6720957610232290e-03        5.6627695377636345e-01        20    1.5843052425523751e-09        
alpha 0.000294739
18   25   -1.0724900200475156e+02       1.7066513482859591e-03        4.4245807879243043e-01        20    2.3631884227270916e-09        
alpha 0.000177438
19   25   -1.0724904040187803e+02       1.6821147055452457e-03        6.0066656314698963e-01        20    2.2907264973781594e-09        
alpha 0.000110058
20   25   -1.0724906653881155e+02       1.7231358324352186e-03        4.7108200391873778e-01        20    1.4155266958582047e-09        
alpha 6.75887e-05
21   25   -1.0724909888458625e+02       1.6996498325170251e-03        6.3126457807891589e-01        20    1.1042787795290110e-09        
alpha 4.96491e-05
22   25   -1.0724912324831934e+02       1.7368042554153362e-03        4.9753729191593166e-01        20    9.9071151282714709e-10        
alpha 3.7952e-05
23   25   -1.0724914967656031e+02       1.7196973876707489e-03        6.5822782711956362e-01        20    7.9534023811334009e-10        
alpha 3.11033e-05
24   25   -1.0724917493693630e+02       1.7628002842684509e-03        5.2330450660063388e-01        20    8.5100626545653313e-10        
alpha 2.49883e-05
25   25   -1.0724919632837427e+02       1.7499632176622981e-03        6.8328640286196962e-01        20    1.2429829387983204e-09        
alpha 2.23976e-05
26   25   -1.0724921858658865e+02       1.7875276844279142e-03        5.4599671659076776e-01        20    8.6583618053026612e-10        
alpha 1.96799e-05
27   25   -1.0724923659055996e+02       1.7823984762799228e-03        7.0539850370061707e-01        20    8.6478757488350766e-10        
alpha 1.81741e-05
28   25   -1.0724925847767624e+02       1.8221500868094154e-03        5.6752719327244538e-01        20    5.7523046326224403e-09        
alpha 1.81741e-05
29   25   -1.0724927249879349e+02       1.8243652011733502e-03        7.2553680168325241e-01        20    5.3387594345366551e-10        
alpha 1.66173e-05
30   25   -1.0724929233040440e+02       1.8574873793113511e-03        5.8662391175683481e-01        20    7.8735405972807371e-09        
alpha 1.69513e-05
31   25   -1.0724930294203132e+02       1.8657206346688326e-03        7.4224249975279699e-01        20    4.8321935341988365e-10        
alpha 1.50434e-05
32   25   -1.0724932185297959e+02       1.8996957896888489e-03        6.0360095375237610e-01        20    8.5743355748846284e-09        
alpha 1.62899e-05
33   25   -1.0724933090619390e+02       1.9115230570605490e-03        7.5728670078543092e-01        20    4.2452641402235258e-10        
alpha 1.44564e-05
34   25   -1.0724935044586738e+02       1.9474404871289153e-03        6.1960365297226061e-01        20    9.1091145737465240e-09        
alpha 1.64528e-05
35   25   -1.0724935849372022e+02       1.9598979797592619e-03        7.7114302952710023e-01        20    4.0993308747516721e-10        
alpha 1.40313e-05
36   25   -1.0724938308014740e+02       2.0115065653953934e-03        6.3530150643693206e-01        20    9.8100014778168543e-09        
alpha 1.71208e-05
37   25   -1.0724939015914110e+02       2.0226594533596653e-03        7.8409492024100780e-01        20    3.5329994485522320e-10        
alpha 1.44564e-05
38   25   -1.0724949713976675e+02       2.2957092332944740e-03        6.5660762491841129e-01        20    1.0741141753811689e-08        
alpha 2.17389e-05
39   25   -1.0724951143832627e+02       2.3199066090455744e-03        8.0323479054316393e-01        20    5.7617022264366824e-10        
alpha 1.85394e-05
40   25   -1.0731858604255818e+02       1.6864366165464162e-02        1.9249466938145129e-01        20    1.4682814963862256e-09        
alpha 3.07954e-05
41   25   -1.0731887101547440e+02       1.5586567298669252e-02        1.9185867241204738e-01        20    1.1152434531425115e-10        
alpha 3.87148e-05
42   25   -1.0732160736160667e+02       1.7888268594106194e-03        1.9220872870489597e-01        20    9.4013463680653331e-11        
alpha 5.65054e-05
43   25   -1.0732163188814647e+02       1.6543388119316660e-03        1.9323891884989280e-01        20    1.6738499475366098e-11        
alpha 4.02868e-05
44   25   -1.0732169883712059e+02       1.4943142232368700e-03        1.9255970787607354e-01        20    3.2438274288892899e-11        
alpha 3.53985e-05
45   25   -1.0732170268523716e+02       1.4783143196837045e-03        1.9352406827208093e-01        20    5.9290350407081860e-12        
alpha 2.23976e-05
46   25   -1.0732170696186418e+02       1.4973356628615875e-03        1.9264216773484616e-01        20    1.4575007867279055e-12        
alpha 1.53458e-05
47   25   -1.0732170823843379e+02       1.4944727681722725e-03        1.9358419401278926e-01        20    1.9551027463649007e-13        
alpha 1.06194e-05
48   25   -1.0732170917448431e+02       1.4978289800637867e-03        1.9266289123526464e-01        20    5.5033755330669010e-13        
alpha 6.92277e-06
49   25   -1.0732170961809476e+02       1.4973942998040002e-03        1.9359413473389417e-01        20    1.2778667013435552e-13        
alpha 4.88688e-06
50   25   -1.0732170987437330e+02       1.4984374683990609e-03        1.9266704918920177e-01        20    5.0059956180348308e-13        
alpha 3.18576e-06
51   25   -1.0732171003003840e+02       1.4985011366661638e-03        1.9359440165442443e-01        20    1.9695356456850277e-13        
alpha 2.38722e-06
52   25   -1.0732171016649612e+02       1.4982441225583898e-03        1.9266757306087545e-01        20    3.4794389591752406e-13        
alpha 1.58751e-06
53   25   -1.0732171024431365e+02       1.4983308137743734e-03        1.9359329783165424e-01        20    2.5279778270714814e-13        
alpha 1.26277e-06
54   25   -1.0732171030439966e+02       1.4979371444496792e-03        1.9266739683070239e-01        20    2.0583534876550402e-13        
alpha 8.56626e-07
55   25   -1.0732171035482899e+02       1.4980296036810614e-03        1.9359240312090492e-01        20    1.8007817459420039e-13        
alpha 7.37854e-07
56   25   -1.0732171037787181e+02       1.4977866558183450e-03        1.9266724615106046e-01        20    3.1741276274033225e-13        
alpha 5.20862e-07
57   25   -1.0732171040635073e+02       1.4979127936385339e-03        1.9359179391387304e-01        20    2.1405099914773018e-13        
alpha 4.62238e-07
58   25   -1.0732171041345597e+02       1.4977834307501325e-03        1.9266712565438227e-01        20    4.2099657093785936e-13        
alpha 3.49838e-07
59   25   -1.0732171042969917e+02       1.4978942963352893e-03        1.9359147000679114e-01        20    1.8240964294591322e-13        
alpha 3.29564e-07
60   25   -1.0732171043324787e+02       1.4978295366745442e-03        1.9266708480335232e-01        20    4.6329606817607782e-13        
alpha 2.72793e-07
61   25   -1.0732171044233078e+02       1.4979130337451352e-03        1.9359126774394089e-01        20    2.1282975382064251e-13        
alpha 2.62149e-07
62   25   -1.0732171044272253e+02       1.4978786202846095e-03        1.9266706250636034e-01        20    3.3284486278262193e-13        
alpha 2.14843e-07
63   25   -1.0732171044739236e+02       1.4979402749304427e-03        1.9359115972802546e-01        20    2.0694557179012918e-13        
alpha 2.14843e-07
64   25   -1.0732171044792838e+02       1.4979218922235304e-03        1.9266706010229098e-01        20    3.1252778143198157e-13        
alpha 1.90662e-07
65   25   -1.0732171045050515e+02       1.4979669285821728e-03        1.9359110328697579e-01        20    3.3140157285060923e-13        
alpha 1.83222e-07
66   25   -1.0732171045096749e+02       1.4979528623371152e-03        1.9266706801250416e-01        20    3.2251978865360797e-13        
alpha 1.86905e-07
67   25   -1.0732171045245454e+02       1.4979750631027855e-03        1.9359106382428612e-01        20    1.7275070263167436e-13        
alpha 1.86905e-07
68   25   -1.0732171045244826e+02       1.4979731859057210e-03        1.9266708623784845e-01        20    5.4545257199833941e-13        
alpha 1.88774e-07
69   25   -1.0732171045523286e+02       1.4979906918597408e-03        1.9359106486145319e-01        20    2.6412205755832474e-13        
alpha 1.96439e-07
70   25   -1.0732171045450914e+02       1.4979963470977964e-03        1.9266709615071900e-01        20    4.5752290844802701e-13        
alpha 1.69203e-07
71   25   -1.0732171045435754e+02       1.4980130254116375e-03        1.9359105156770082e-01        20    3.3362201889985954e-13        
alpha 1.72604e-07
72   25   -1.0732171045555819e+02       1.4980058022047160e-03        1.9266709715976607e-01        20    4.1189274213593308e-13        
alpha 1.79612e-07
73   25   -1.0732171045608460e+02       1.4980165506131016e-03        1.9359105160332274e-01        20    2.6056934387952424e-13        
alpha 1.69203e-07
74   25   -1.0732171045470859e+02       1.4980276027927175e-03        1.9266709543777313e-01        20    4.1500136660488351e-13        
alpha 1.72604e-07
75   25   -1.0732171045518980e+02       1.4980403448134894e-03        1.9359104011705269e-01        20    1.8429702208777599e-13        
alpha 1.70895e-07
76   25   -1.0732171045509401e+02       1.4980417108745314e-03        1.9266710343624732e-01        20    4.3476333644321130e-13        
alpha 1.53177e-07
77   25   -1.0732171045438358e+02       1.4980518553784350e-03        1.9359103422293711e-01        20    9.4813046302988369e-14        
alpha 1.45743e-07
78   25   -1.0732171045401134e+02       1.4980567339080153e-03        1.9266709747159216e-01        20    4.4586556668946287e-13        
alpha 1.472e-07
79   25   -1.0732171045498558e+02       1.4980540654505603e-03        1.9359102976059359e-01        20    2.1938006966593093e-13        
alpha 1.53177e-07
80   25   -1.0732171045502649e+02       1.4980535943323048e-03        1.9266710303855647e-01        20    3.0753177782116836e-13        
alpha 1.41456e-07
81   25   -1.0732171045421526e+02       1.4980654050305020e-03        1.9359102085601676e-01        20    1.3500311979441904e-13        
alpha 1.472e-07
82   25   -1.0732171045471419e+02       1.4980599062255351e-03        1.9266710400272330e-01        20    4.4197978610327482e-13        
alpha 1.56256e-07
83   25   -1.0732171045586563e+02       1.4980801479396177e-03        1.9359103252711227e-01        20    3.1530333899354446e-13        
alpha 1.64226e-07
84   25   -1.0732171045500392e+02       1.4980672822275665e-03        1.9266711534691930e-01        20    3.6037839379332581e-13        
alpha 1.69203e-07
85   25   -1.0732171045421524e+02       1.4980757714511128e-03        1.9359103566352903e-01        20    1.2956302697375577e-13        
alpha 1.626e-07
86   25   -1.0732171045577337e+02       1.4980684736656258e-03        1.9266710519748448e-01        20    4.8461235024888083e-13        
alpha 1.69203e-07
87   25   -1.0732171045814451e+02       1.4980607575125759e-03        1.9359104448522130e-01        20    2.4036328483134639e-13        
alpha 1.77834e-07
88   25   -1.0732171045731812e+02       1.4980652285885299e-03        1.9266711196292985e-01        20    3.7803093988486580e-13        
alpha 1.65869e-07
89   25   -1.0732171045522021e+02       1.4980713531258516e-03        1.9359105366452078e-01        20    2.6190161150907443e-13        
alpha 1.70895e-07
90   25   -1.0732171045514386e+02       1.4980748455855064e-03        1.9266712120080157e-01        20    4.7495340993464197e-13        
alpha 1.64226e-07
91   25   -1.0732171045539538e+02       1.4980753840063699e-03        1.9359106094624054e-01        20    1.5987211554602254e-13        
alpha 1.64226e-07
92   25   -1.0732171045486483e+02       1.4980754185671685e-03        1.9266712699170185e-01        20    3.1630253971570710e-13        
alpha 1.81408e-07
93   25   -1.0732171045556061e+02       1.4980773721617879e-03        1.9359103576636547e-01        20    2.5934809855243657e-13        
alpha 1.72604e-07
94   25   -1.0732171045624175e+02       1.4980709565861616e-03        1.9266711774506246e-01        20    3.1608049511078207e-13        
alpha 1.60991e-07
95   25   -1.0732171045574609e+02       1.4980761789047392e-03        1.9359105434523280e-01        20    3.9701575360595598e-13        
alpha 1.54709e-07
96   25   -1.0732171045670161e+02       1.4980723808548646e-03        1.9266713241202460e-01        20    5.4956039718945249e-13        
alpha 1.70895e-07
97   25   -1.0732171045669214e+02       1.4980693867983064e-03        1.9359105433953125e-01        20    1.6997514507011147e-13        
alpha 1.67527e-07
98   25   -1.0732171045530791e+02       1.4980755804572254e-03        1.9266712490424387e-01        20    3.8269387658829146e-13        
alpha 1.626e-07
99   25   -1.0732171045529708e+02       1.4980808300606441e-03        1.9359103942993963e-01        20    2.2981616609740740e-13        
alpha 1.56256e-07
100  25   -1.0732171045564560e+02       1.4980779869802063e-03        1.9266710468462656e-01        20    1.3755663275105690e-13        
alpha 1.59397e-07
101  25   -1.0732171045565912e+02       1.4980828127590939e-03        1.9359106008545346e-01        20    3.2396307858562068e-13        
alpha 1.56256e-07
102  25   -1.0732171045570925e+02       1.4980782889324473e-03        1.9266710842066501e-01        20    1.1957101975212936e-13        
alpha 1.57818e-07
103  25   -1.0732171045650315e+02       1.4980766645749100e-03        1.9359103154262072e-01        20    1.2234657731369225e-13        
alpha 1.67527e-07
104  25   -1.0732171045671541e+02       1.4980750511313090e-03        1.9266710666613351e-01        20    1.2634338020234281e-13        
alpha 1.60991e-07
105  25   -1.0732171045636619e+02       1.4980768992245430e-03        1.9359102821854410e-01        20    1.3478107518949400e-13        
alpha 1.59397e-07
106  25   -1.0732171045693052e+02       1.4980749747337541e-03        1.9266710666871828e-01        20    1.7452705947107461e-13        
alpha 1.59397e-07
107  25   -1.0732171045700163e+02       1.4980742635088973e-03        1.9359104421782763e-01        20    9.6145313932538556e-14        
alpha 1.60991e-07
108  25   -1.0732171045701645e+02       1.4980732212279690e-03        1.9266710968855022e-01        20    2.0650148258027912e-13        
alpha 1.59397e-07
109  25   -1.0732171045759370e+02       1.4980742998886853e-03        1.9359104385539266e-01        20    2.1516122217235534e-13        
alpha 1.67527e-07
110  25   -1.0732171045752533e+02       1.4980738742451649e-03        1.9266711016080870e-01        20    3.7880809600210341e-13        
alpha 1.65869e-07
111  25   -1.0732171045772718e+02       1.4980676460254472e-03        1.9359105325314374e-01        20    2.3836488338702111e-13        
alpha 1.65869e-07
112  25   -1.0732171045780308e+02       1.4980660344008356e-03        1.9266709872678855e-01        20    2.9143354396410359e-13        
alpha 1.57818e-07
113  25   -1.0732171045615169e+02       1.4980713949626079e-03        1.9359103124626478e-01        20    2.1604940059205546e-13        
alpha 1.626e-07
114  25   -1.0732171045711992e+02       1.4980816304159816e-03        1.9266709740064336e-01        20    4.3420822493089872e-13        
alpha 1.67527e-07
115  25   -1.0732171045693740e+02       1.4980684100009967e-03        1.9359103762389637e-01        20    1.0869083411080283e-13        
alpha 1.59397e-07
116  25   -1.0732171045514319e+02       1.4980718788137892e-03        1.9266709036032273e-01        20    8.2822637637036678e-14        
alpha 1.59397e-07
117  25   -1.0732171045516539e+02       1.4980790165282087e-03        1.9359102517006074e-01        20    2.7089441800853820e-13        
alpha 1.60991e-07
118  25   -1.0732171045636407e+02       1.4980680207372643e-03        1.9266710009647200e-01        20    1.0791367799356522e-13        
alpha 1.59397e-07
119  25   -1.0732171045551583e+02       1.4980748910602415e-03        1.9359101609841856e-01        20    1.6908696665041134e-13        
alpha 1.54709e-07
120  25   -1.0732171045384560e+02       1.4980847245169571e-03        1.9266709593655881e-01        20    1.7041923427996153e-13        
alpha 1.54709e-07
121  25   -1.0732171045428657e+02       1.4980880496295867e-03        1.9359101917008248e-01        20    2.2959412149248237e-13        
alpha 1.45743e-07
122  25   -1.0732171045411238e+02       1.4980847190599889e-03        1.9266709801310383e-01        20    7.0166095156309893e-14        
alpha 1.34591e-07
123  25   -1.0732171045408190e+02       1.4980873456806876e-03        1.9359100977896385e-01        20    1.3422596367718143e-13        
alpha 1.50159e-07
124  25   -1.0732171045441906e+02       1.4980845717218472e-03        1.9266709756293132e-01        20    1.3988810110276972e-13        
alpha 1.472e-07
125  25   -1.0732171045479615e+02       1.4980828655097866e-03        1.9359101487144803e-01        20    1.5487611193520934e-13        
alpha 1.50159e-07
126  25   -1.0732171045618149e+02       1.4980801061028615e-03        1.9266710521296948e-01        20    1.8485213360008856e-13        
alpha 1.64226e-07
127  25   -1.0732171045669429e+02       1.4980763990024570e-03        1.9359103286042814e-01        20    7.7826634026223473e-14        
alpha 1.48672e-07
128  25   -1.0732171045518294e+02       1.4980834475863958e-03        1.9266710490130609e-01        20    1.3433698597964394e-13        
alpha 1.56256e-07
129  25   -1.0732171045455496e+02       1.4980891664890805e-03        1.9359102066398884e-01        20    1.4710455076283324e-13        
alpha 1.60991e-07
130  25   -1.0732171045413004e+02       1.4980865380493924e-03        1.9266709610890892e-01        20    1.4654943925052066e-13        
alpha 1.56256e-07
131  25   -1.0732171045366429e+02       1.4980893083702540e-03        1.9359101285018393e-01        20    1.7386092565629951e-13        
alpha 1.48672e-07
132  25   -1.0732171045452371e+02       1.4980858086346416e-03        1.9266709838361795e-01        20    1.5076828674409626e-13        
alpha 1.54709e-07
133  25   -1.0732171045448843e+02       1.4980871201260015e-03        1.9359101423562550e-01        20    1.8329782136561334e-13        
alpha 1.60991e-07
134  25   -1.0732171045397006e+02       1.4980836640461348e-03        1.9266709656974629e-01        20    1.1435297153639112e-13        
alpha 1.67527e-07
135  25   -1.0732171045599185e+02       1.4980771666159853e-03        1.9359103341983547e-01        20    1.3467005288703149e-13        
alpha 1.79612e-07
136  25   -1.0732171045638725e+02       1.4980728137743426e-03        1.9266710565674883e-01        20    7.0832228971084987e-14        
alpha 1.79612e-07
137  25   -1.0732171045596739e+02       1.4980768246459775e-03        1.9359102293849983e-01        20    1.3644640972643174e-13        
alpha 1.626e-07
138  25   -1.0732171045642505e+02       1.4980737269070232e-03        1.9266710320775354e-01        20    1.4421797089880783e-13        
alpha 1.626e-07
139  25   -1.0732171045763258e+02       1.4980665346229216e-03        1.9359105476817406e-01        20    2.0183854587685346e-13        
alpha 1.76073e-07
140  25   -1.0732171045791773e+02       1.4980644591560122e-03        1.9266711330509698e-01        20    1.8351986597053838e-13        
alpha 2.02391e-07
141  25   -1.0732171045469408e+02       1.4980780815676553e-03        1.9359103458064603e-01        20    9.2703622556200571e-14        
alpha 2.08524e-07
142  25   -1.0732171045316109e+02       1.4980836458562408e-03        1.9266709475218752e-01        20    4.0412118096355698e-14        
alpha 1.96439e-07
143  25   -1.0732171045407597e+02       1.4980847627157345e-03        1.9359101520027652e-01        20    1.3500311979441904e-13        
alpha 1.85054e-07
144  25   -1.0732171045396743e+02       1.4980856631154893e-03        1.9266710105237270e-01        20    5.3401727484470030e-14        
alpha 1.64226e-07
145  25   -1.0732171045367797e+02       1.4980896448832937e-03        1.9359102423915134e-01        20    1.2900791546144319e-13        
alpha 1.50159e-07
146  25   -1.0732171045434100e+02       1.4980860378273064e-03        1.9266710324610636e-01        20    2.1938006966593093e-13        
alpha 1.53177e-07
147  25   -1.0732171045469698e+02       1.4980840187490685e-03        1.9359102971825212e-01        20    1.8229862064345070e-13        
alpha 1.45743e-07
148  25   -1.0732171045438163e+02       1.4980874802859034e-03        1.9266710181115371e-01        20    6.3393734706096438e-14        
alpha 1.57818e-07
149  25   -1.0732171045359787e+02       1.4980931173340650e-03        1.9359101489573011e-01        20    8.9261931179862586e-14        
alpha 1.50159e-07
150  25   -1.0732171045225748e+02       1.4980976466176799e-03        1.9266709317452371e-01        20    1.3156142841808105e-13        
alpha 1.5166e-07
151  25   -1.0732171045203125e+02       1.4981013500801055e-03        1.9359100747420468e-01        20    1.3589129821411916e-13        
alpha 1.443e-07
152  25   -1.0732171045231139e+02       1.4980999876570422e-03        1.9266709143277758e-01        20    1.2079226507921703e-13        
alpha 1.48672e-07
153  25   -1.0732171045228728e+02       1.4980991218180861e-03        1.9359100784074565e-01        20    1.0746958878371515e-13        
alpha 1.42871e-07
154  25   -1.0732171045202223e+02       1.4981023523432668e-03        1.9266709033944121e-01        20    9.2481577951275540e-14        
alpha 1.42871e-07
155  25   -1.0732171045215496e+02       1.4981002077547600e-03        1.9359100572060692e-01        20    1.7175150190951172e-13        
alpha 1.41456e-07
156  25   -1.0732171045439138e+02       1.4980863161326852e-03        1.9266709305534205e-01        20    1.1846079672750420e-13        
alpha 1.64226e-07
157  25   -1.0732171045451838e+02       1.4980874748289352e-03        1.9359101277533425e-01        20    2.1560531138220540e-13        
alpha 1.54709e-07
158  25   -1.0732171045373488e+02       1.4980904670665041e-03        1.9266709796425976e-01        20    1.1068923555512811e-13        
alpha 1.54709e-07
159  25   -1.0732171045402639e+02       1.4980889664002461e-03        1.9359102921168694e-01        20    1.1035616864774056e-13        
alpha 1.70895e-07
160  25   -1.0732171045371676e+02       1.4980891173763666e-03        1.9266710411955087e-01        20    1.0536016503692736e-13        
alpha 1.64226e-07
161  25   -1.0732171045511339e+02       1.4980849991843570e-03        1.9359105171120203e-01        20    1.1080025785759062e-13        
alpha 1.81408e-07
162  25   -1.0732171045513678e+02       1.4980824671511073e-03        1.9266711084160643e-01        20    1.5920598173124745e-13        
alpha 1.7433e-07
163  25   -1.0732171045480125e+02       1.4980829528212780e-03        1.9359104547022388e-01        20    2.3447910280083306e-13        
alpha 1.67527e-07
164  25   -1.0732171045589800e+02       1.4980773667048197e-03        1.9266711109982959e-01        20    1.6164847238542279e-13        
alpha 1.59397e-07
165  25   -1.0732171045596618e+02       1.4980778760218527e-03        1.9359104107490374e-01        20    8.6930462828149757e-14        
alpha 1.5166e-07
166  25   -1.0732171045619290e+02       1.4980753094278043e-03        1.9266711154130436e-01        20    1.4921397450962104e-13        
alpha 1.5166e-07
167  25   -1.0732171045567888e+02       1.4980779142206302e-03        1.9359103297142866e-01        20    1.2079226507921703e-13        
alpha 1.443e-07
168  25   -1.0732171045603459e+02       1.4980755713622784e-03        1.9266710586311123e-01        20    6.4059868520871532e-14        
alpha 1.53177e-07
169  25   -1.0732171045744278e+02       1.4980709347582888e-03        1.9359103694890725e-01        20    1.6109336087311021e-13        
alpha 1.76073e-07
170  25   -1.0732171045620464e+02       1.4980796368035953e-03        1.9266711646531015e-01        20    2.4069635173873394e-13        
alpha 1.81408e-07
171  25   -1.0732171045598696e+02       1.4980811884015566e-03        1.9359103792044793e-01        20    2.0772272790736679e-13        
alpha 1.79612e-07
172  25   -1.0732171045696774e+02       1.4980735013523372e-03        1.9266710677409610e-01        20    1.1401990462900358e-13        
alpha 1.70895e-07
173  25   -1.0732171045663080e+02       1.4980746018409263e-03        1.9359103802229272e-01        20    2.5546231796624852e-13        
alpha 1.72604e-07
174  25   -1.0732171045588194e+02       1.4980781688791467e-03        1.9266710743824048e-01        20    2.1338486533295509e-13        
alpha 1.57818e-07
175  25   -1.0732171045585213e+02       1.4980786800151691e-03        1.9359103580348744e-01        20    2.2293278334473143e-13        
alpha 1.70895e-07
176  25   -1.0732171045651550e+02       1.4980858359194826e-03        1.9266710734162484e-01        20    2.5623947408348613e-13        
alpha 1.69203e-07
177  25   -1.0732171045627337e+02       1.4980785563238896e-03        1.9359104726254073e-01        20    2.3470114740575809e-13        
alpha 1.60991e-07
178  25   -1.0732171045521078e+02       1.4980792002461385e-03        1.9266710681000990e-01        20    1.5010215292932116e-13        
alpha 1.59397e-07
179  25   -1.0732171045631186e+02       1.4980750875110971e-03        1.9359103764560656e-01        20    2.4114044094858400e-13        
alpha 1.70895e-07
180  25   -1.0732171045643140e+02       1.4980738487793133e-03        1.9266710736705070e-01        20    1.2700951401711791e-13        
alpha 1.57818e-07
181  25   -1.0732171045566858e+02       1.4980789965193253e-03        1.9359103488261298e-01        20    2.1005419625907962e-13        
alpha 1.65869e-07
182  25   -1.0732171045607370e+02       1.4980742325860774e-03        1.9266710520467234e-01        20    1.6719958750854857e-13        
alpha 1.70895e-07
183  25   -1.0732171045599328e+02       1.4980789692344842e-03        1.9359102501677636e-01        20    2.3203661214665772e-13        
alpha 1.65869e-07
184  25   -1.0732171045586539e+02       1.4980732721596723e-03        1.9266709885278552e-01        20    6.8056671409522096e-14        
alpha 1.65869e-07
185  25   -1.0732171045532203e+02       1.4980786181695294e-03        1.9359103001727954e-01        20    2.6423307986078726e-13        
alpha 1.72604e-07
186  25   -1.0732171045497249e+02       1.4980810792621924e-03        1.9266710278915397e-01        20    1.1235457009206584e-13        
alpha 1.64226e-07
187  25   -1.0732171045430827e+02       1.4980850446590921e-03        1.9359102177010074e-01        20    8.2045481519799068e-14        
alpha 1.53177e-07
188  25   -1.0732171045494567e+02       1.4980808718974004e-03        1.9266709914301119e-01        20    1.6830981053317373e-13        
alpha 1.54709e-07
189  25   -1.0732171045566209e+02       1.4980782689235639e-03        1.9359102675940928e-01        20    6.1395333261771157e-14        
alpha 1.443e-07
190  25   -1.0732171045464419e+02       1.4980854721216019e-03        1.9266710376784327e-01        20    1.4865886299730846e-13        
alpha 1.472e-07
191  25   -1.0732171045382682e+02       1.4980900123191532e-03        1.9359102095134922e-01        20    1.1801670751765414e-13        
alpha 1.48672e-07
192  25   -1.0732171045555157e+02       1.4980804298829753e-03        1.9266709993442155e-01        20    1.5598633495983449e-13        
alpha 1.50159e-07
193  25   -1.0732171045646072e+02       1.4980767773522530e-03        1.9359103200463304e-01        20    2.5657254099087368e-13        
alpha 1.53177e-07
194  25   -1.0732171045568566e+02       1.4980766427470371e-03        1.9266710648492580e-01        20    1.8662849043948881e-13        
alpha 1.5166e-07
195  25   -1.0732171045574756e+02       1.4980789874243783e-03        1.9359102883149379e-01        20    1.7774670624248756e-13        
alpha 1.56256e-07
196  25   -1.0732171045483712e+02       1.4980773339630105e-03        1.9266709852865629e-01        20    1.0791367799356522e-13        
alpha 1.626e-07
197  25   -1.0732171045404786e+02       1.4980812447902281e-03        1.9359102021485616e-01        20    1.8185453143360064e-13        
alpha 1.56256e-07
198  25   -1.0732171045402507e+02       1.4980829819251085e-03        1.9266710098076681e-01        20    1.5376588891058418e-13        
alpha 1.54709e-07
199  25   -1.0732171045475332e+02       1.4980823416408384e-03        1.9359102785704133e-01        20    1.6497914145929826e-13        
alpha 1.53177e-07
200  25   -1.0732171045501168e+02       1.4980834384914488e-03        1.9266710284762331e-01        20    1.7152945730458669e-13        
alpha 1.57818e-07
201  25   -1.0732171045457119e+02       1.4980885334807681e-03        1.9359102492102725e-01        20    2.0827783941967937e-13        
alpha 1.56256e-07
202  25   -1.0732171045395999e+02       1.4980862724769395e-03        1.9266709955737063e-01        20    1.1135536936990320e-13        
alpha 1.5166e-07
203  25   -1.0732171045402018e+02       1.4980906016717199e-03        1.9359102062358777e-01        20    1.6153745008296028e-13        
alpha 1.38669e-07
204  25   -1.0732171045460814e+02       1.4980841424403479e-03        1.9266709938942758e-01        20    7.8936857050848630e-14        
alpha 1.45743e-07
205  25   -1.0732171045545758e+02       1.4981002532294951e-03        1.9359102839640346e-01        20    3.1086244689504383e-13        
alpha 1.48672e-07
206  25   -1.0732171045473606e+02       1.4980903415562352e-03        1.9266710727117095e-01        20    2.0994317395661710e-13        
alpha 1.5166e-07
207  25   -1.0732171045422295e+02       1.4980878204369219e-03        1.9359103791370394e-01        20    1.8751666885918894e-13        
alpha 1.53177e-07
208  25   -1.0732171045418147e+02       1.4980849155108444e-03        1.9266709707080715e-01        20    1.1790568521519162e-13        
alpha 1.60991e-07
209  25   -1.0732171045404451e+02       1.4980868872953579e-03        1.9359102016827209e-01        20    1.4732659536775827e-13        
alpha 1.57818e-07
210  25   -1.0732171045396105e+02       1.4980911328166258e-03        1.9266709559592415e-01        20    1.8185453143360064e-13        
alpha 1.59397e-07
211  25   -1.0732171045396997e+02       1.4980878477217630e-03        1.9359101871526815e-01        20    1.7130741269966165e-13        
alpha 1.59397e-07
212  25   -1.0732171045408191e+02       1.4980939940869575e-03        1.9266710685414606e-01        20    5.2446935683292395e-13        
alpha 1.7433e-07
213  25   -1.0732171045388634e+02       1.4980901523813372e-03        1.9359102380619853e-01        20    2.1749269052406817e-13        
alpha 1.76073e-07
214  25   -1.0732171045345642e+02       1.4980936230131192e-03        1.9266709961907055e-01        20    1.7896795156957523e-13        
alpha 1.77834e-07
215  25   -1.0732171045413018e+02       1.4980961186665809e-03        1.9359102560488847e-01        20    2.1371793224034263e-13        
alpha 1.70895e-07
216  25   -1.0732171045397413e+02       1.4980906762502855e-03        1.9266710042702587e-01        20    1.0724754417879012e-13        
alpha 1.626e-07
217  25   -1.0732171045377466e+02       1.4980935138737550e-03        1.9359103690913360e-01        20    8.7818641247849882e-14        
alpha 1.50159e-07
218  25   -1.0732171045458173e+02       1.4981091899244348e-03        1.9266710325308400e-01        20    2.2681856393091948e-13        
alpha 1.56256e-07
219  25   -1.0732171045443319e+02       1.4980883479438489e-03        1.9359105731891194e-01        20    1.3400391907225639e-13        
alpha 1.50159e-07
220  25   -1.0732171045430734e+02       1.4980956257204525e-03        1.9266709466710003e-01        20    2.5401902803423582e-13        
alpha 1.53177e-07
221  25   -1.0732171045379496e+02       1.4980907508288510e-03        1.9359102847200735e-01        20    1.3367085216486885e-13        
alpha 1.50159e-07
222  25   -1.0732171045326736e+02       1.4980928935983684e-03        1.9266709084444822e-01        20    8.8928864272475039e-14        
alpha 1.45743e-07
223  25   -1.0732171045342164e+02       1.4980933101469418e-03        1.9359101637853859e-01        20    1.8973711490843925e-13        
alpha 1.40056e-07
224  25   -1.0732171045425073e+02       1.4980916894273832e-03        1.9266709608481294e-01        20    1.7974510768681284e-13        
alpha 1.443e-07
225  25   -1.0732171045442054e+02       1.4980919386289315e-03        1.9359102422503280e-01        20    1.6187051699034782e-13        
alpha 1.40056e-07
226  25   -1.0732171045375782e+02       1.4980865380493924e-03        1.9266709675824448e-01        20    1.4233059175694507e-13        
alpha 1.5166e-07
227  25   -1.0732171045311021e+02       1.4980904816184193e-03        1.9359101319480015e-01        20    1.1401990462900358e-13        
alpha 1.472e-07
228  25   -1.0732171045488666e+02       1.4980838313931599e-03        1.9266709391846004e-01        20    1.4910295220715852e-13        
alpha 1.60991e-07
229  25   -1.0732171045525952e+02       1.4980832766013918e-03        1.9359101766122017e-01        20    1.2367884494324244e-13        
alpha 1.472e-07
230  25   -1.0732171045392323e+02       1.4980893920437666e-03        1.9266709873117147e-01        20    1.2245759961615477e-13        
alpha 1.57818e-07
231  25   -1.0732171045381841e+02       1.4980917385400971e-03        1.9359102172039053e-01        20    1.1368683772161603e-13        
alpha 1.53177e-07
232  25   -1.0732171045398339e+02       1.4980957985244459e-03        1.9266711171995396e-01        20    5.8653082390947020e-13        
alpha 1.45743e-07
233  25   -1.0732171045356299e+02       1.4980934010964120e-03        1.9359102084395746e-01        20    1.3389289676979388e-13        
alpha 1.37296e-07
234  25   -1.0732171045288339e+02       1.4980934975028504e-03        1.9266709815429969e-01        20    1.1235457009206584e-13        
alpha 1.42871e-07
235  25   -1.0732171045383146e+02       1.4980941032263217e-03        1.9359102808851661e-01        20    3.5649261320713777e-13        
alpha 1.53177e-07
236  25   -1.0732171045591623e+02       1.4980737723817583e-03        1.9266710068295012e-01        20    3.7392311469375272e-13        
alpha 1.64226e-07
237  25   -1.0732171045572250e+02       1.4980756604927592e-03        1.9359101582467386e-01        20    1.5620837956475953e-13        
alpha 1.48672e-07
238  25   -1.0732171045428366e+02       1.4980837531766156e-03        1.9266710111408070e-01        20    3.8613556796462944e-13        
alpha 1.59397e-07
239  25   -1.0732171045431241e+02       1.4980825144448318e-03        1.9359102154430277e-01        20    1.3322676295501878e-13        
alpha 1.64226e-07
240  25   -1.0732171045444778e+02       1.4980866963014705e-03        1.9266710181571672e-01        20    3.1208369222213150e-13        
alpha 1.626e-07
241  25   -1.0732171045426227e+02       1.4980881423980463e-03        1.9359102126918909e-01        20    1.4055423491754482e-13        
alpha 1.50159e-07
242  25   -1.0732171045514393e+02       1.4980789728724631e-03        1.9266710053077479e-01        20    2.7866597918091429e-13        
alpha 1.5166e-07
243  25   -1.0732171045596155e+02       1.4980770429247059e-03        1.9359102775770712e-01        20    1.3622436512150671e-13        
alpha 1.57818e-07
244  25   -1.0732171045533762e+02       1.4980796950112563e-03        1.9266711183243224e-01        20    3.7370107008882769e-13        
alpha 1.56256e-07
245  25   -1.0732171045541523e+02       1.4980728828959400e-03        1.9359104593143300e-01        20    1.0824674490095276e-13        
alpha 1.56256e-07
246  25   -1.0732171045520766e+02       1.4980783980718115e-03        1.9266711102509473e-01        20    3.6648462042876417e-13        
alpha 1.53177e-07
247  25   -1.0732171045495909e+02       1.4980805663071806e-03        1.9359103533177918e-01        20    1.7141843500212417e-13        
alpha 1.472e-07
248  25   -1.0732171045543504e+02       1.4980783635110129e-03        1.9266710910599585e-01        20    6.2994054417231382e-13        
alpha 1.48672e-07
249  25   -1.0732171045544484e+02       1.4980788218963426e-03        1.9359104248853995e-01        20    9.9031893796563963e-14        
alpha 1.45743e-07
250  25   -1.0732171045514751e+02       1.4980818214098690e-03        1.9266710789681524e-01        20    3.7903014060702844e-13        
alpha 1.38669e-07
251  25   -1.0732171045470159e+02       1.4980848682171199e-03        1.9359103148765960e-01        20    9.7921670771938807e-14        
alpha 1.33258e-07
252  25   -1.0732171045643835e+02       1.4980779524194077e-03        1.9266710739710011e-01        20    3.9357406222961799e-13        
alpha 1.59397e-07
253  25   -1.0732171045693350e+02       1.4980755422584480e-03        1.9359103203747088e-01        20    1.7130741269966165e-13        
alpha 1.57818e-07
254  25   -1.0732171045489989e+02       1.4980789874243783e-03        1.9266710338112661e-01        20    3.1707969583294471e-13        
alpha 1.65869e-07
255  25   -1.0732171045480852e+02       1.4980786763771903e-03        1.9359103596745025e-01        20    1.8396395518038844e-13        
alpha 1.56256e-07
256  25   -1.0732171045483211e+02       1.4980830874264939e-03        1.9266710409505849e-01        20    4.5918824298496475e-13        
alpha 1.54709e-07
257  25   -1.0732171045441670e+02       1.4980846444814233e-03        1.9359103187105658e-01        20    1.9140244944537699e-13        
alpha 1.45743e-07
258  25   -1.0732171045600863e+02       1.4980738687881967e-03        1.9266710136875573e-01        20    5.2524651295016156e-13        
alpha 1.59397e-07
259  25   -1.0732171045670967e+02       1.4980729392846115e-03        1.9359104689213702e-01        20    2.3281376826389533e-13        
alpha 1.64226e-07
260  25   -1.0732171045502166e+02       1.4980848100094590e-03        1.9266710288734820e-01        20    2.2848389846785722e-13        
alpha 1.64226e-07
261  25   -1.0732171045455408e+02       1.4980839259806089e-03        1.9359104117073364e-01        20    2.1249668691325496e-13        
alpha 1.65869e-07
262  25   -1.0732171045484138e+02       1.4980815158196492e-03        1.9266710440892176e-01        20    4.3187675657918589e-13        
alpha 1.626e-07
263  25   -1.0732171045448729e+02       1.4980832511355402e-03        1.9359102948966053e-01        20    1.4066525722000733e-13        
alpha 1.56256e-07
264  25   -1.0732171045382236e+02       1.4980879368522437e-03        1.9266710269102258e-01        20    4.2843506520284791e-13        
alpha 1.56256e-07
265  25   -1.0732171045417856e+02       1.4980898340581916e-03        1.9359102229683320e-01        20    1.7796875084741259e-13        
alpha 1.53177e-07
266  25   -1.0732171045404634e+02       1.4980898467911175e-03        1.9266710280438964e-01        20    4.4764192352886312e-13        
alpha 1.50159e-07
267  25   -1.0732171045455911e+02       1.4980894484324381e-03        1.9359103425183294e-01        20    2.1072033007385471e-13        
alpha 1.59397e-07
268  25   -1.0732171045497131e+02       1.4980837750044884e-03        1.9266711088278621e-01        20    5.0681681074138396e-13        
alpha 1.56256e-07
269  25   -1.0732171045428026e+02       1.4980870910221711e-03        1.9359103368817232e-01        20    1.3622436512150671e-13        
alpha 1.48672e-07
270  25   -1.0732171045367630e+02       1.4980899086367572e-03        1.9266710443180807e-01        20    4.2410519540680980e-13        
alpha 1.443e-07
271  25   -1.0732171045377558e+02       1.4980933356127935e-03        1.9359101840709717e-01        20    1.8363088827300089e-13        
alpha 1.38669e-07
272  25   -1.0732171045278929e+02       1.4980940250097774e-03        1.9266709589444975e-01        20    3.0442315335221792e-13        
alpha 1.40056e-07
273  25   -1.0732171045269706e+02       1.4981075182731729e-03        1.9359101208974111e-01        20    2.5124347047267293e-13        
alpha 1.54709e-07
274  25   -1.0732171045319026e+02       1.4980945325078210e-03        1.9266709371283963e-01        20    2.4502622153477205e-13        
alpha 1.60991e-07
275  25   -1.0732171045367335e+02       1.4980932173784822e-03        1.9359101156251007e-01        20    7.0499162063697440e-14        
alpha 1.64226e-07
276  25   -1.0732171045366438e+02       1.4980936703068437e-03        1.9266709800378323e-01        20    2.2570834090629432e-13        
alpha 1.67527e-07
277  25   -1.0732171045270741e+02       1.4980948271841044e-03        1.9359100922212735e-01        20    7.2386541205560206e-14        
alpha 1.626e-07
278  25   -1.0732171045253340e+02       1.4980958385422127e-03        1.9266709806226071e-01        20    2.3914203950425872e-13        
alpha 1.57818e-07
279  25   -1.0732171045408144e+02       1.4980881551309722e-03        1.9359101639809792e-01        20    9.0261131902025227e-14        
alpha 1.64226e-07
280  25   -1.0732171045602968e+02       1.4980837313487427e-03        1.9266710442923179e-01        20    3.2729374765949615e-13        
alpha 1.81408e-07
281  25   -1.0732171045539653e+02       1.4980817595642293e-03        1.9359102359518446e-01        20    1.1901590823981678e-13        
alpha 1.81408e-07
282  25   -1.0732171045394442e+02       1.4980867199483328e-03        1.9266710350002156e-01        20    3.1841196346249490e-13        
alpha 1.77834e-07
283  25   -1.0732171045387005e+02       1.4980903324612882e-03        1.9359102406768811e-01        20    1.4654943925052066e-13        
alpha 1.70895e-07
284  25   -1.0732171045424083e+02       1.4980940704845125e-03        1.9266710316097577e-01        20    3.2684965844964609e-13        
alpha 1.626e-07
285  25   -1.0732171045452867e+02       1.4980893702158937e-03        1.9359102977354492e-01        20    1.8673951274195133e-13        
alpha 1.64226e-07
286  25   -1.0732171045426396e+02       1.4980938685766887e-03        1.9266710167333845e-01        20    3.1907809727726999e-13        
alpha 1.69203e-07
287  25   -1.0732171045520619e+02       1.4980870691942982e-03        1.9359104835849203e-01        20    2.7422508708241367e-13        
alpha 1.7433e-07
288  25   -1.0732171045564917e+02       1.4980857085902244e-03        1.9266710807311146e-01        20    5.1714188487039792e-13        
alpha 1.626e-07
289  25   -1.0732171045618540e+02       1.4980824744270649e-03        1.9359103916454018e-01        20    9.0927265716800321e-14        
alpha 1.60991e-07
290  25   -1.0732171045638617e+02       1.4980848918639822e-03        1.9266710318016214e-01        20    4.0112357879706906e-13        
alpha 1.50159e-07
291  25   -1.0732171045489626e+02       1.4980865398683818e-03        1.9359103670147992e-01        20    2.5268676040468563e-13        
alpha 1.56256e-07
292  25   -1.0732171045536846e+02       1.4980794894654537e-03        1.9266710708494694e-01        20    3.7825298448979083e-13        
alpha 1.64226e-07
293  25   -1.0732171045548520e+02       1.4980802679929184e-03        1.9359104016787154e-01        20    9.2259533346350509e-14        
alpha 1.56256e-07
294  25   -1.0732171045527321e+02       1.4980809373810189e-03        1.9266710941587278e-01        20    3.6348701826227625e-13        
alpha 1.56256e-07
295  25   -1.0732171045536735e+02       1.4980814557929989e-03        1.9359103003684036e-01        20    1.2101430968414206e-13        
alpha 1.54709e-07
296  25   -1.0732171045442837e+02       1.4980911146267317e-03        1.9266709961000678e-01        20    3.4683367289289890e-13        
alpha 1.5166e-07
297  25   -1.0732171045404026e+02       1.4980899195506936e-03        1.9359102780131779e-01        20    1.4033219031261979e-13        
alpha 1.59397e-07
298  25   -1.0732171045507062e+02       1.4980823234509444e-03        1.9266709698062925e-01        20    3.6570746431152656e-13        
alpha 1.626e-07
299  25   -1.0732171045473325e+02       1.4980859141360270e-03        1.9359101892147373e-01        20    1.2101430968414206e-13        
alpha 1.54709e-07
300  25   -1.0732171045379644e+02       1.4980876767367590e-03        1.9266709626464043e-01        20    3.4627856138058632e-13        
alpha 1.54709e-07
301  25   -1.0732171045475819e+02       1.4980880732764490e-03        1.9359102261928923e-01        20    1.0913492332065289e-13        
alpha 1.50159e-07
302  25   -1.0732171045461179e+02       1.4980884170654463e-03        1.9266710363737222e-01        20    4.4519943287468777e-13        
alpha 1.40056e-07
303  25   -1.0732171045414597e+02       1.4980879259383073e-03        1.9359102155217567e-01        20    1.2767564783189300e-13        
alpha 1.48672e-07
304  25   -1.0732171045338063e+02       1.4980915639171144e-03        1.9266709718306529e-01        20    3.4894309663968670e-13        
alpha 1.37296e-07
305  25   -1.0732171045257820e+02       1.4980964624555781e-03        1.9359100897586035e-01        20    9.0039087297100195e-14        
alpha 1.38669e-07
306  25   -1.0732171045284925e+02       1.4980934156483272e-03        1.9266709411684249e-01        20    2.8221869285971479e-13        
alpha 1.40056e-07
307  25   -1.0732171045326200e+02       1.4980922278482467e-03        1.9359100914167121e-01        20    1.0746958878371515e-13        
alpha 1.41456e-07
308  25   -1.0732171045457093e+02       1.4980844825913664e-03        1.9266709723848960e-01        20    2.3625545964023331e-13        
alpha 1.54709e-07
309  25   -1.0732171045546804e+02       1.4980863543314626e-03        1.9359102076098789e-01        20    1.5487611193520934e-13        
alpha 1.57818e-07
310  25   -1.0732171045568819e+02       1.4980831219872925e-03        1.9266710420113550e-01        20    3.3129055054814671e-13        
alpha 1.69203e-07
311  25   -1.0732171045573207e+02       1.4980800806370098e-03        1.9359102946288614e-01        20    1.9573231924141510e-13        
alpha 1.626e-07
312  25   -1.0732171045561708e+02       1.4980818104959326e-03        1.9266710951398341e-01        20    3.3717473257866004e-13        
alpha 1.60991e-07
313  25   -1.0732171045652075e+02       1.4980775285948766e-03        1.9359103328995000e-01        20    2.0117241206207837e-13        
alpha 1.67527e-07
314  25   -1.0732171045597650e+02       1.4980783926148433e-03        1.9266710776774434e-01        20    3.5593750169482519e-13        
alpha 1.56256e-07
315  25   -1.0732171045512254e+02       1.4980836658651242e-03        1.9359103671119365e-01        20    2.3803181647963356e-13        
alpha 1.626e-07
316  25   -1.0732171045571390e+02       1.4980787836975651e-03        1.9266710902318418e-01        20    3.5582647939236267e-13        
alpha 1.48672e-07
317  25   -1.0732171045641502e+02       1.4980757550802082e-03        1.9359103164312241e-01        20    1.0014211682118912e-13        
alpha 1.59397e-07
318  25   -1.0732171045588764e+02       1.4980743235355476e-03        1.9266711499035122e-01        20    4.5097259260273859e-13        
alpha 1.60991e-07
319  25   -1.0732171045583925e+02       1.4980786218075082e-03        1.9359102577818091e-01        20    1.0647038806155251e-13        
alpha 1.57818e-07
320  25   -1.0732171045551868e+02       1.4980779851612169e-03        1.9266710147549679e-01        20    3.4228175849193576e-13        
alpha 1.56256e-07
321  25   -1.0732171045604322e+02       1.4980841460783267e-03        1.9359103222248128e-01        20    2.9598545836506673e-13        
alpha 1.70895e-07
322  25   -1.0732171045587498e+02       1.4980789292167174e-03        1.9266710388980698e-01        20    3.6637359812630166e-13        
alpha 1.57818e-07
323  25   -1.0732171045465547e+02       1.4980806117819156e-03        1.9359103717148163e-01        20    1.1424194923392861e-13        
alpha 1.65869e-07
324  25   -1.0732171045561208e+02       1.4980787873355439e-03        1.9266710430421910e-01        20    2.8921309791485328e-13        
alpha 1.67527e-07
325  25   -1.0732171045550122e+02       1.4980797241150867e-03        1.9359103121501309e-01        20    1.8562928971732617e-13        
alpha 1.57818e-07
326  25   -1.0732171045588154e+02       1.4980748746893369e-03        1.9266711188997732e-01        20    5.7498450445336857e-13        
alpha 1.56256e-07
327  25   -1.0732171045542228e+02       1.4980810992710758e-03        1.9359104245045958e-01        20    2.7633451082920146e-13        
alpha 1.5166e-07
328  25   -1.0732171045473274e+02       1.4980822852521669e-03        1.9266711091528763e-01        20    4.3132164506687332e-13        
alpha 1.5166e-07
329  25   -1.0732171045554870e+02       1.4980778687458951e-03        1.9359103876982392e-01        20    1.3056222769591841e-13        
alpha 1.48672e-07
330  25   -1.0732171045642866e+02       1.4980732848925982e-03        1.9266710792724867e-01        20    4.4508841057222526e-13        
alpha 1.57818e-07
331  25   -1.0732171045610069e+02       1.4980761752667604e-03        1.9359103516701384e-01        20    7.3274719625260332e-14        
alpha 1.42871e-07
332  25   -1.0732171045518473e+02       1.4980786327214446e-03        1.9266711168466005e-01        20    5.2002846473442332e-13        
alpha 1.5166e-07
333  25   -1.0732171045459073e+02       1.4980813975853380e-03        1.9359102981983076e-01        20    1.3455903058456897e-13        
alpha 1.48672e-07
334  25   -1.0732171045473109e+02       1.4980834585003322e-03        1.9266710954628566e-01        20    4.3665071558507407e-13        
alpha 1.472e-07
335  25   -1.0732171045480858e+02       1.4980872401793022e-03        1.9359103057089333e-01        20    2.8066438062523957e-13        
alpha 1.45743e-07
336  25   -1.0732171045378036e+02       1.4980860596551793e-03        1.9266710412756269e-01        20    2.9720670369215441e-13        
alpha 1.5166e-07
337  25   -1.0732171045388510e+02       1.4980864325480070e-03        1.9359102970335781e-01        20    1.5498713423767185e-13        
alpha 1.443e-07
338  25   -1.0732171045424775e+02       1.4980842843215214e-03        1.9266710591053612e-01        20    3.5771385853422544e-13        
alpha 1.5166e-07
339  25   -1.0732171045366420e+02       1.4980899268266512e-03        1.9359102367906098e-01        20    8.6930462828149757e-14        
alpha 1.45743e-07
340  25   -1.0732171045211345e+02       1.4980987143644597e-03        1.9266710181133165e-01        20    3.1508129438861943e-13        
alpha 1.472e-07
341  25   -1.0732171045135111e+02       1.4981022250140086e-03        1.9359100825343190e-01        20    1.4388490399142029e-13        
alpha 1.41456e-07
342  25   -1.0732171045195000e+02       1.4980987143644597e-03        1.9266709609084212e-01        20    2.8921309791485328e-13        
alpha 1.41456e-07
343  25   -1.0732171045258889e+02       1.4980980067775818e-03        1.9359101520430375e-01        20    2.1138646388862981e-13        
alpha 1.34591e-07
344  25   -1.0732171045236024e+02       1.4980974356149090e-03        1.9266709762876971e-01        20    2.4791280139879746e-13        
alpha 1.443e-07
345  25   -1.0732171045313183e+02       1.4980927790020360e-03        1.9359101835045550e-01        20    1.3755663275105690e-13        
alpha 1.56256e-07
346  25   -1.0732171045393818e+02       1.4980898704379797e-03        1.9266710171579937e-01        20    3.3317792969000948e-13        
alpha 1.626e-07
347  25   -1.0732171045503405e+02       1.4980851992731914e-03        1.9359102186443644e-01        20    2.2304380564719395e-13        
alpha 1.69203e-07
348  25   -1.0732171045511588e+02       1.4980811756686307e-03        1.9266710567957382e-01        20    3.8424818882276668e-13        
alpha 1.54709e-07
349  25   -1.0732171045363415e+02       1.4980869473220082e-03        1.9359102362647468e-01        20    1.0413891970983968e-13        
alpha 1.59397e-07
350  25   -1.0732171045327200e+02       1.4980904688854935e-03        1.9266710474087653e-01        20    4.2377212849942225e-13        
alpha 1.472e-07
351  25   -1.0732171045372488e+02       1.4980890300648753e-03        1.9359102585322616e-01        20    1.9073631563060189e-13        
alpha 1.48672e-07
352  25   -1.0732171045536874e+02       1.4980809319240507e-03        1.9266710546026794e-01        20    3.5726976932437537e-13        
alpha 1.69203e-07
353  25   -1.0732171045531209e+02       1.4980809501139447e-03        1.9359102404776929e-01        20    1.2922996006636822e-13        
alpha 1.65869e-07
354  25   -1.0732171045630349e+02       1.4980827545514330e-03        1.9266711202665840e-01        20    5.9341420666214617e-13        
alpha 1.79612e-07
355  25   -1.0732171045720555e+02       1.4980750529502984e-03        1.9359103878592618e-01        20    2.1160850849355484e-13        
alpha 1.79612e-07
356  25   -1.0732171045619309e+02       1.4980805735831382e-03        1.9266709668701770e-01        20    6.5858429820764286e-13        
alpha 1.7433e-07
357  25   -1.0732171045616694e+02       1.4980771647969959e-03        1.9359104888668022e-01        20    2.0006218903745321e-13        
alpha 1.65869e-07
358  25   -1.0732171045543507e+02       1.4980807354731951e-03        1.9266709941881732e-01        20    4.6107562212682751e-13        
alpha 1.60991e-07
359  25   -1.0732171045522573e+02       1.4980774794821627e-03        1.9359104323063048e-01        20    9.1482377229112899e-14        
alpha 1.60991e-07
360  25   -1.0732171045513303e+02       1.4980802261561621e-03        1.9266710589657179e-01        20    3.4683367289289890e-13        
alpha 1.54709e-07
361  25   -1.0732171045520572e+02       1.4980799496697728e-03        1.9359102862747143e-01        20    1.4099832412739488e-13        
alpha 1.41456e-07
362  25   -1.0732171045588433e+02       1.4980794221628457e-03        1.9266710202221277e-01        20    4.0245584642661925e-13        
alpha 1.48672e-07
363  25   -1.0732171045584805e+02       1.4980780670157401e-03        1.9359103523687227e-01        20    1.1424194923392861e-13        
alpha 1.59397e-07
364  25   -1.0732171045638076e+02       1.4980831656430382e-03        1.9266710100579415e-01        20    5.8897331456364554e-13        
alpha 1.59397e-07
365  25   -1.0732171045699323e+02       1.4980709529481828e-03        1.9359105160581344e-01        20    1.4699352846037073e-13        
alpha 1.53177e-07
366  25   -1.0732171045706393e+02       1.4980700198066188e-03        1.9266710476457613e-01        20    4.3764991630723671e-13        
alpha 1.626e-07
367  25   -1.0732171045710277e+02       1.4980706564529100e-03        1.9359104465526100e-01        20    2.0672352718520415e-13        
alpha 1.59397e-07
368  25   -1.0732171045876491e+02       1.4980631531216204e-03        1.9266711689878979e-01        20    1.0685896612017132e-12        
alpha 1.69203e-07
369  25   -1.0732171045871453e+02       1.4980612832005136e-03        1.9359105842266408e-01        20    2.4524826613969708e-13        
alpha 1.76073e-07
370  25   -1.0732171045705584e+02       1.4980619453126565e-03        1.9266711191893549e-01        20    5.9863225487788441e-13        
alpha 1.72604e-07
371  25   -1.0732171045600764e+02       1.4980685045884456e-03        1.9359103311812459e-01        20    1.5998313784848506e-13        
alpha 1.60991e-07
372  25   -1.0732171045505621e+02       1.4980707583163166e-03        1.9266710120368499e-01        20    4.1000536299407031e-13        
alpha 1.57818e-07
373  25   -1.0732171045487095e+02       1.4980755477154162e-03        1.9359101274137633e-01        20    1.4388490399142029e-13        
alpha 1.59397e-07
374  25   -1.0732171045441851e+02       1.4980817813921021e-03        1.9266709831732712e-01        20    3.7048142331741474e-13        
alpha 1.5166e-07
375  25   -1.0732171045474072e+02       1.4980805044615408e-03        1.9359101165438400e-01        20    2.2781776465308212e-13        
alpha 1.56256e-07
376  25   -1.0732171045537571e+02       1.4980794203438563e-03        1.9266710111167687e-01        20    3.6681768733615172e-13        
alpha 1.56256e-07
377  25   -1.0732171045700274e+02       1.4980687101342482e-03        1.9359105748243044e-01        20    1.5554224574998443e-13        
alpha 1.90662e-07
378  25   -1.0732171045743370e+02       1.4980773539718939e-03        1.9266712003941200e-01        20    4.6118664442929003e-13        
alpha 1.92568e-07
379  25   -1.0732171045742223e+02       1.4980677278799703e-03        1.9359105581633779e-01        20    1.6031620475587260e-13        
alpha 2.06459e-07
380  25   -1.0732171045733185e+02       1.4980642681621248e-03        1.9266711206817494e-01        20    7.2553074659253980e-13        
alpha 1.77834e-07
381  25   -1.0732171045649635e+02       1.4980719097366091e-03        1.9359103740350278e-01        20    1.7141843500212417e-13        
alpha 1.81408e-07
382  25   -1.0732171045496561e+02       1.4980824271333404e-03        1.9266710899250480e-01        20    5.9419136277938378e-13        
alpha 1.72604e-07
383  25   -1.0732171045492471e+02       1.4980841824581148e-03        1.9359102758655033e-01        20    1.1590728377086634e-13        
alpha 1.626e-07
384  25   -1.0732171045578224e+02       1.4980802861828124e-03        1.9266711214874233e-01        20    4.9393822365573214e-13        
alpha 1.57818e-07
385  25   -1.0732171045573538e+02       1.4980770010879496e-03        1.9359102699356953e-01        20    9.2703622556200571e-14        
alpha 1.57818e-07
386  25   -1.0732171045548458e+02       1.4980786327214446e-03        1.9266710691556821e-01        20    6.2239102760486276e-13        
alpha 1.48672e-07
387  25   -1.0732171045505672e+02       1.4980828455009032e-03        1.9359102996282343e-01        20    6.4170890823334048e-14        
alpha 1.54709e-07
388  25   -1.0732171045484671e+02       1.4980815321905538e-03        1.9266711108120629e-01        20    4.3443026953582375e-13        
alpha 1.48672e-07
389  25   -1.0732171045404819e+02       1.4980908599682152e-03        1.9359102159025418e-01        20    1.0547118733938987e-13        
alpha 1.54709e-07
390  25   -1.0732171045404284e+02       1.4980857358750654e-03        1.9266710499028175e-01        20    3.4861002973229915e-13        
alpha 1.60991e-07
391  25   -1.0732171045433702e+02       1.4980893374740845e-03        1.9359101596170364e-01        20    1.4044321261508230e-13        
alpha 1.64226e-07
392  25   -1.0732171045440825e+02       1.4980895339249400e-03        1.9266710344378815e-01        20    4.4575454438700035e-13        
alpha 1.59397e-07
393  25   -1.0732171045520073e+02       1.4980871656007366e-03        1.9359102874220060e-01        20    1.8229862064345070e-13        
alpha 1.59397e-07
394  25   -1.0732171045547844e+02       1.4980778469180223e-03        1.9266711129404487e-01        20    3.6126657221302594e-13        
alpha 1.626e-07
395  25   -1.0732171045455325e+02       1.4980804808146786e-03        1.9359103331575950e-01        20    1.4799272918253337e-13        
alpha 1.64226e-07
396  25   -1.0732171045519924e+02       1.4980859032220906e-03        1.9266711227875971e-01        20    5.2780002590679942e-13        
alpha 1.81408e-07
397  25   -1.0732171045554546e+02       1.4980806681705872e-03        1.9359103794575655e-01        20    1.5176748746625890e-13        
alpha 1.7433e-07
398  25   -1.0732171045513098e+02       1.4980887317506131e-03        1.9266711633860115e-01        20    3.9079850466805510e-13        
alpha 1.72604e-07
399  25   -1.0732171045480712e+02       1.4980926353018731e-03        1.9359104430560273e-01        20    1.7563728249569976e-13        
alpha 1.59397e-07
400  25   -1.0732171045468047e+02       1.4980821270000888e-03        1.9266710850702304e-01        20    3.6881608878047700e-13        
alpha 1.60991e-07
401  25   -1.0732171045459413e+02       1.4980877804191550e-03        1.9359102780623816e-01        20    1.1912693054227930e-13        
alpha 1.54709e-07
402  25   -1.0732171045553825e+02       1.4980793621361954e-03        1.9266710072830381e-01        20    4.3320902420873608e-13        
alpha 1.85054e-07
403  25   -1.0732171045571816e+02       1.4980801624915330e-03        1.9359102180697788e-01        20    1.4777068457760834e-13        
alpha 1.60991e-07
404  25   -1.0732171045390703e+02       1.4980859432398574e-03        1.9266710183668428e-01        20    4.3853809472693683e-13        
alpha 1.57818e-07
405  25   -1.0732171045463305e+02       1.4980841369833797e-03        1.9359102782280949e-01        20    3.0142555118573000e-13        
alpha 1.64226e-07
406  25   -1.0732171045500694e+02       1.4980872674641432e-03        1.9266710781710106e-01        20    4.8183679268731794e-13        
alpha 1.72604e-07
407  25   -1.0732171045479906e+02       1.4980897740315413e-03        1.9359104769562288e-01        20    3.0875302314825603e-13        
alpha 1.67527e-07
408  25   -1.0732171045376275e+02       1.4980886298872065e-03        1.9266710767324557e-01        20    3.5293989952833726e-13        
alpha 1.60991e-07
409  25   -1.0732171045323220e+02       1.4980949745222460e-03        1.9359102076073137e-01        20    1.4899192990469601e-13        
alpha 1.626e-07
410  25   -1.0732171045430687e+02       1.4980898904468631e-03        1.9266710042342367e-01        20    4.1988634791323420e-13        
alpha 1.626e-07
411  25   -1.0732171045546812e+02       1.4980835167079931e-03        1.9359101565252615e-01        20    1.1091128016005314e-13        
alpha 1.60991e-07
412  25   -1.0732171045532827e+02       1.4980846990511054e-03        1.9266709837652388e-01        20    3.9523939676655573e-13        
alpha 1.64226e-07
413  25   -1.0732171045628264e+02       1.4980770938564092e-03        1.9359101150916516e-01        20    1.0380585280245214e-13        
alpha 1.57818e-07
414  25   -1.0732171045599692e+02       1.4980799260229105e-03        1.9266710513690025e-01        20    3.8669067947694202e-13        
alpha 1.50159e-07
415  25   -1.0732171045466092e+02       1.4980856376496376e-03        1.9359102704513839e-01        20    2.4991120284312274e-13        
alpha 1.54709e-07
416  25   -1.0732171045398479e+02       1.4980860232753912e-03        1.9266710418400279e-01        20    3.7303493627405260e-13        
alpha 1.42871e-07
417  25   -1.0732171045350586e+02       1.4980912965256721e-03        1.9359102480377663e-01        20    1.5631940186722204e-13        
alpha 1.40056e-07
418  25   -1.0732171045405815e+02       1.4980882169766119e-03        1.9266710281753180e-01        20    2.7844393457598926e-13        
alpha 1.5166e-07
419  25   -1.0732171045346155e+02       1.4980951636971440e-03        1.9359101537964862e-01        20    2.0383694732117874e-13        
alpha 1.472e-07
420  25   -1.0732171045301635e+02       1.4980939104134450e-03        1.9266710154750225e-01        20    2.6167956690414940e-13        
alpha 1.54709e-07
421  25   -1.0732171045372048e+02       1.4980916039348813e-03        1.9359101780789248e-01        20    2.3148150063434514e-13        
alpha 1.59397e-07
422  25   -1.0732171045435682e+02       1.4980891119193984e-03        1.9266711198106271e-01        20    4.0623060471034478e-13        
alpha 1.56256e-07
423  25   -1.0732171045510577e+02       1.4980861942603951e-03        1.9359104848320957e-01        20    2.7877700148337681e-13        
alpha 1.53177e-07
424  25   -1.0732171045497491e+02       1.4980840387579519e-03        1.9266712193406541e-01        20    4.4797499043625066e-13        
alpha 1.5166e-07
425  25   -1.0732171045409422e+02       1.4980888827267336e-03        1.9359103374108561e-01        20    1.5609735726229701e-13        
alpha 1.50159e-07
426  25   -1.0732171045566125e+02       1.4980746527726296e-03        1.9266710532103096e-01        20    3.3817393330082268e-13        
alpha 1.626e-07
427  25   -1.0732171045640770e+02       1.4980708619987126e-03        1.9359104767522003e-01        20    1.6309176231743550e-13        
alpha 1.69203e-07
428  25   -1.0732171045594902e+02       1.4980755713622784e-03        1.9266710312248958e-01        20    2.8144153674247718e-13        
alpha 1.626e-07
429  25   -1.0732171045557590e+02       1.4980765790824080e-03        1.9359103830559782e-01        20    1.8629542353210127e-13        
alpha 1.53177e-07
430  25   -1.0732171045564286e+02       1.4980742398620350e-03        1.9266710802341197e-01        20    7.2331030054328949e-13        
alpha 1.53177e-07
431  25   -1.0732171045609937e+02       1.4980740725150099e-03        1.9359104921471351e-01        20    2.3159252293680765e-13        
alpha 1.48672e-07
432  25   -1.0732171045611118e+02       1.4980715586716542e-03        1.9266711129490385e-01        20    4.9948933877885793e-13        
alpha 1.48672e-07
433  25   -1.0732171045611074e+02       1.4980742071202258e-03        1.9359104152475973e-01        20    2.4735768988648488e-13        
alpha 1.38669e-07
434  25   -1.0732171045528401e+02       1.4980781579652103e-03        1.9266710751761396e-01        20    4.1544545581473358e-13        
alpha 1.38669e-07
435  25   -1.0732171045523467e+02       1.4980786290834658e-03        1.9359102657358548e-01        20    1.7796875084741259e-13        
alpha 1.54709e-07
436  25   -1.0732171045573972e+02       1.4980771811679006e-03        1.9266710395338296e-01        20    5.2891024893142458e-13        
alpha 1.48672e-07
437  25   -1.0732171045616440e+02       1.4980751820985461e-03        1.9359103833502861e-01        20    1.5865087021893487e-13        
alpha 1.57818e-07
438  25   -1.0732171045595656e+02       1.4980740470491583e-03        1.9266711195418004e-01        20    5.4634075041803953e-13        
alpha 1.57818e-07
439  25   -1.0732171045552730e+02       1.4980778905737679e-03        1.9359104892772114e-01        20    1.0291767438275201e-13        
alpha 1.56256e-07
440  25   -1.0732171045534346e+02       1.4980765463405987e-03        1.9266710383780183e-01        20    3.1696867353048219e-13        
alpha 1.54709e-07
441  25   -1.0732171045512720e+02       1.4980820742493961e-03        1.9359103015023635e-01        20    1.9639845305619019e-13        
alpha 1.5166e-07
442  25   -1.0732171045537768e+02       1.4980746145738522e-03        1.9266710206480531e-01        20    4.3098857815948577e-13        
alpha 1.50159e-07
443  25   -1.0732171045566497e+02       1.4980748655943898e-03        1.9359103071743555e-01        20    1.7308376953906190e-13        
alpha 1.48672e-07
444  25   -1.0732171045561117e+02       1.4980747782828985e-03        1.9266710372960069e-01        20    4.0734082773496993e-13        
alpha 1.57818e-07
445  25   -1.0732171045522304e+02       1.4980770756665152e-03        1.9359102250102514e-01        20    1.3700152123874432e-13        
alpha 1.472e-07
446  25   -1.0732171045422547e+02       1.4980816831666743e-03        1.9266710349010877e-01        20    5.1125770283988459e-13        
alpha 1.443e-07
447  25   -1.0732171045462373e+02       1.4980808100517606e-03        1.9359101904670620e-01        20    9.0039087297100195e-14        
alpha 1.5166e-07
448  25   -1.0732171045505393e+02       1.4980791675043292e-03        1.9266710429734019e-01        20    3.2429614549300823e-13        
alpha 1.472e-07
449  25   -1.0732171045598001e+02       1.4980769046815112e-03        1.9359102499982830e-01        20    1.7108536809473662e-13        
alpha 1.53177e-07
450  25   -1.0732171045703893e+02       1.4980720097810263e-03        1.9266710369563164e-01        20    3.5416114485542494e-13        
alpha 1.56256e-07
451  25   -1.0732171045655262e+02       1.4980759733589366e-03        1.9359102954311166e-01        20    1.9406698470447736e-13        
alpha 1.60991e-07
452  25   -1.0732171045670617e+02       1.4980686592025449e-03        1.9266710570342374e-01        20    3.2840397068412130e-13        
alpha 1.65869e-07
453  25   -1.0732171045716032e+02       1.4980750274844468e-03        1.9359102444187640e-01        20    3.0264679651281767e-13        
alpha 1.65869e-07
454  25   -1.0732171045640698e+02       1.4980719442974078e-03        1.9266710739129755e-01        20    4.7362114230509178e-13        
alpha 1.60991e-07
455  25   -1.0732171045776525e+02       1.4980673113313969e-03        1.9359104998696855e-01        20    3.2318592246838307e-13        
alpha 1.57818e-07
456  25   -1.0732171045867307e+02       1.4980651976657100e-03        1.9266712557338556e-01        20    3.6748382115092681e-13        
alpha 1.626e-07
457  25   -1.0732171045714107e+02       1.4980650557845365e-03        1.9359104343977807e-01        20    1.9051427102567686e-13        
alpha 1.65869e-07
458  25   -1.0732171045683815e+02       1.4980691739765462e-03        1.9266712052591953e-01        20    4.6407322429331543e-13        
alpha 1.65869e-07
459  25   -1.0732171045660736e+02       1.4980685918999370e-03        1.9359106544044632e-01        20    2.2748469774569458e-13        
alpha 1.626e-07
460  25   -1.0732171045659661e+02       1.4980662599555217e-03        1.9266711428957031e-01        20    3.7081449022480228e-13        
alpha 1.60991e-07
461  25   -1.0732171045831544e+02       1.4980615851527546e-03        1.9359106652036057e-01        20    2.4824586830618500e-13        
alpha 1.69203e-07
462  25   -1.0732171045882265e+02       1.4980615433159983e-03        1.9266711819130011e-01        20    4.7317705309524172e-13        
alpha 1.67527e-07
463  25   -1.0732171045944997e+02       1.4980567011662060e-03        1.9359106958839625e-01        20    1.9262369477246466e-13        
alpha 1.626e-07
464  25   -1.0732171045932088e+02       1.4980627202021424e-03        1.9266712061367247e-01        20    5.1114668053742207e-13        
alpha 1.57818e-07
465  25   -1.0732171045817458e+02       1.4980623218434630e-03        1.9359107127120118e-01        20    2.2892798767770728e-13        
alpha 1.626e-07
466  25   -1.0732171045759254e+02       1.4980655796534847e-03        1.9266712350938509e-01        20    4.4442227675745016e-13        
alpha 1.53177e-07
467  25   -1.0732171045807229e+02       1.4980669457145268e-03        1.9359107024891792e-01        20    2.8277380437202737e-13        
alpha 1.69203e-07
468  25   -1.0732171045885519e+02       1.4980590949562611e-03        1.9266712633402472e-01        20    6.2228000530240024e-13        
alpha 1.79612e-07
469  25   -1.0732171045824572e+02       1.4980624036979862e-03        1.9359108350326845e-01        20    1.6309176231743550e-13        
alpha 1.72604e-07
470  25   -1.0732171045833233e+02       1.4980613650550367e-03        1.9266712296787009e-01        20    6.2483351825903810e-13        
alpha 1.57818e-07
471  25   -1.0732171045840337e+02       1.4980641426518559e-03        1.9359109351267961e-01        20    2.0106138975961585e-13        
alpha 1.45743e-07
472  25   -1.0732171045906520e+02       1.4980598261900013e-03        1.9266712068387640e-01        20    5.1769699638271049e-13        
alpha 1.38669e-07
473  25   -1.0732171045853606e+02       1.4980596461100504e-03        1.9359105663015869e-01        20    1.6764367671839864e-13        
alpha 1.41456e-07
474  25   -1.0732171045654445e+02       1.4980685173213715e-03        1.9266710618950830e-01        20    3.9790393202565610e-13        
alpha 1.57818e-07
475  25   -1.0732171045450056e+02       1.4980778978497256e-03        1.9359102786215568e-01        20    9.5257135512838431e-14        
alpha 1.70895e-07
476  25   -1.0732171045392781e+02       1.4980810447013937e-03        1.9266709922727501e-01        20    3.7303493627405260e-13        
alpha 1.48672e-07
477  25   -1.0732171045395386e+02       1.4980859359638998e-03        1.9359102524970523e-01        20    1.1290968160437842e-13        
alpha 1.45743e-07
478  25   -1.0732171045360799e+02       1.4980877313064411e-03        1.9266710037577195e-01        20    4.1311398746302075e-13        
alpha 1.38669e-07
479  25   -1.0732171045337404e+02       1.4980910491431132e-03        1.9359102365576925e-01        20    1.9895196601282805e-13        
alpha 1.35937e-07
480  25   -1.0732171045311900e+02       1.4980900796217611e-03        1.9266709955640962e-01        20    4.1133763062362050e-13        
alpha 1.5166e-07
481  25   -1.0732171045357073e+02       1.4980917294451501e-03        1.9359103790028304e-01        20    1.6309176231743550e-13        
alpha 1.50159e-07
482  25   -1.0732171045354508e+02       1.4980922114773421e-03        1.9266710802098264e-01        20    3.9257486150745535e-13        
alpha 1.38669e-07
483  25   -1.0732171045312060e+02       1.4980945070419693e-03        1.9359102608344161e-01        20    1.1202150318467829e-13        
alpha 1.443e-07
484  25   -1.0732171045234848e+02       1.4980943633418065e-03        1.9266710283638977e-01        20    3.8713476868679209e-13        
alpha 1.38669e-07
485  25   -1.0732171045247483e+02       1.4980961095716339e-03        1.9359101790708660e-01        20    1.5776269179923474e-13        
alpha 1.33258e-07
486  25   -1.0732171045261373e+02       1.4980993873905391e-03        1.9266710174790150e-01        20    4.3653969328261155e-13        
alpha 1.29339e-07
487  25   -1.0732171045256429e+02       1.4980973610363435e-03        1.9359101848850069e-01        20    1.9706458687096529e-13        
alpha 1.34591e-07
488  25   -1.0732171045246254e+02       1.4981007552705705e-03        1.9266711189023036e-01        20    5.8553162318730756e-13        
alpha 1.37296e-07
489  25   -1.0732171045348528e+02       1.4980921951064374e-03        1.9359102884551388e-01        20    2.7555735471196385e-13        
alpha 1.5166e-07
490  25   -1.0732171045467356e+02       1.4980875857872888e-03        1.9266711059225472e-01        20    6.6635585938001896e-13        
alpha 1.626e-07
491  25   -1.0732171045385437e+02       1.4980885880504502e-03        1.9359102974531744e-01        20    4.0567549319803220e-13        
alpha 1.59397e-07
492  25   -1.0732171045326812e+02       1.4980897758505307e-03        1.9266711124242564e-01        20    4.7839510131097995e-13        
alpha 1.626e-07
493  25   -1.0732171045326994e+02       1.4980895211920142e-03        1.9359102620373114e-01        20    1.6175949468788531e-13        
alpha 1.48672e-07
494  25   -1.0732171045284066e+02       1.4980946980358567e-03        1.9266710443151497e-01        20    5.6155080585540418e-13        
alpha 1.45743e-07
495  25   -1.0732171045376322e+02       1.4980917694629170e-03        1.9359103217513340e-01        20    5.3190785109791250e-13        
alpha 1.5166e-07
496  25   -1.0732171045456050e+02       1.4980889645812567e-03        1.9266710899960754e-01        20    4.4286796452297494e-13        
alpha 1.472e-07
497  25   -1.0732171045378739e+02       1.4980907435528934e-03        1.9359103705405181e-01        20    1.4566126083082054e-13        
alpha 1.5166e-07
498  25   -1.0732171045381527e+02       1.4980968389863847e-03        1.9266710631496176e-01        20    4.1688874574674628e-13        
alpha 1.48672e-07
499  25   -1.0732171045413719e+02       1.4980921787355328e-03        1.9359103109331868e-01        20    1.5709655798445965e-13        
alpha 1.48672e-07DMRG finished: Fri Aug 21 16:20:12 2020
elapsed time: 878.804s
Norm from mpsOM: 1.000000000000006
energy: -107.3217104536745
bond dimensions in the state
10 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 19 20 20 20 10 
number of blocks
2 4 6 8 10 12 14 16 18 20 22 24 26 28 30 32 34 36 38 40 42 44 46 48 50 51 50 48 46 44 42 40 38 36 34 32 30 28 26 24 22 20 18 16 14 12 10 8 6 4 2 
E = -107.3217104536738, kinetic energy = -14.20449250547987, maximal bond dimension = 20
density of fermions at every site:
[0.07062593559242104 0.8925898021973698 0.08262324456162236 0.914477534347157 0.08098756898018314 0.9185809753544539 0.08052554509091138 0.9193984339569933 0.08042511387971153 0.9195605453045946 0.08039182857110805 0.9196031714017666 0.0803218628974859 0.9196744140602638 0.08030871917119303 0.9196907818922757 0.08029710054998307 0.9196990768909654 0.08023651571471754 0.9197611492615448 0.08022658926545689 0.9197722462536637 0.08020783171743984 0.9197858006596347 0.08007024345660073 0.9198693798488852 0.0799876617961149 0.920007063342028 0.07997817979083661 0.920020486922705 0.0799783085971201 0.92002160587393 0.07997822015045578 0.9200229694818989 0.07997683268600504 0.9200266775244071 0.07997267673579223 0.9200303146310824 0.07996882417050684 0.9200299875833724 0.07996868757604107 0.9200047459750375 0.07998583600396367 0.9198420231640606 0.08010189127443362 0.919017826411071 0.08062958629621375 0.9148559447203192 0.08247631285433633 0.8927827934935282 0.07062313206626757]
density of phonons at every site;
[0.1469950656707934 3.334031353436807 0.1080971264956 3.431987135664755 0.1004332331207231 3.450351365888439 0.09858926333456983 3.454001231179367 0.09819976956609611 3.454726342726845 0.09807600441782229 3.45491462869014 0.09781200987075053 3.455232350940944 0.09777824894086048 3.455289013770561 0.09772172074595853 3.455339881970789 0.09750866565721091 3.455602209890279 0.09747181058243096 3.455652689480138 0.09741032692943404 3.455714287044572 0.09695697289385188 3.456132839413595 0.09671054115775334 3.456780401344818 0.09667696245340683 3.456845032211631 0.09667735844681309 3.456850482851517 0.09667702165609572 3.456856600792583 0.09667206283364492 3.456872565906361 0.09665764688594207 3.45688923495499 0.09664450190904918 3.456887494049449 0.09664411976977906 3.45677263521776 0.09670967161651919 3.456045951362503 0.09715413641754189 3.45236254000653 0.09922376610519651 3.433732833602392 0.1076100210779515 3.33491277943014 0.1469721282704145]
displacement at every site;
[0.282503717467526 3.570359123078129 0.3304930259232717 3.65791025390723 0.3239503880471284 3.674324050992591 0.3221020008818247 3.677593982372575 0.3217000267089276 3.678242594889184 0.3215669443900745 3.67841297918249 0.3212873983088158 3.678697646990797 0.3212348256482792 3.678763102280373 0.3211883579928386 3.67879629143132 0.3209459974230444 3.679044570039646 0.3209062909807598 3.679088959653467 0.3208312630852277 3.6791431770748 0.3202808909803804 3.679477470667673 0.3199505687162411 3.680028198459325 0.3199126433597356 3.680081892621876 0.319913125668038 3.680086353751064 0.3199127730166509 3.680091814991269 0.319907229585163 3.680106650503068 0.3198905946347456 3.680121248468226 0.3198751909101751 3.680119891450573 0.3198746584887852 3.680018946117428 0.3199430653201789 3.679368302981804 0.320407554690438 3.676071238274059 0.3225182722912437 3.659423841726861 0.3299052299013516 3.571131167283339 0.2824925463362337]
program finished: Fri Aug 21 16:20:14 2020
elapsed time: 881.2244821850001s
Fri Aug 21 16:20:14 CEST 2020


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty1.o.alphas <==
0    25   -1.0343539624842245e+02       4.1746763868923153e+00        8.2992719908832169e-01        0     7.0935705026586859e-06         1
1    25   -1.0713470741014103e+02       3.4795268800917256e-01        4.2212271205764884e-01        20    1.2398274950031762e-06         0.779768
2    25   -1.0723993005764281e+02       3.5906954064557794e-02        2.7310054320513660e-01        20    1.4547173654566592e-07         0.469435
3    25   -1.0724671830256960e+02       6.5055268678406719e-03        2.7637807049230956e-01        20    7.8224982491548190e-08         0.291172
4    25   -1.0724749133117449e+02       2.6630758948158473e-03        2.3076419405729065e-01        20    1.4008818216559860e-08         0.175291
5    25   -1.0724809764898619e+02       1.6851761283760425e-03        2.9696150908110341e-01        20    1.7309766064954601e-08         0.108726
6    25   -1.0724814421105640e+02       1.5695083620812511e-03        2.4628168841870993e-01        20    2.9171893789481373e-09         0.0654551
7    25   -1.0724839181198070e+02       1.4375676200870657e-03        3.4154065289738417e-01        20    5.2011670526042053e-09         0.0405992
8    25   -1.0724842523130079e+02       1.4548759463650640e-03        2.7554841883925724e-01        20    9.7141095167785352e-10         0.0244415
9    25   -1.0724857749681298e+02       1.4543056113325292e-03        3.9180431068673743e-01        20    3.7284946241555872e-09         0.0151601
10   25   -1.0724861194184268e+02       1.5011673931439873e-03        3.1079796184156117e-01        20    2.2115788089749344e-09         0.00912665
11   25   -1.0724871440273046e+02       1.5227694348141085e-03        4.4241335454426711e-01        20    3.5901426276296888e-09         0.0056609
12   25   -1.0724874528700293e+02       1.5573313175991643e-03        3.4552419668791279e-01        20    2.4488169270142635e-09         0.00340797
13   25   -1.0724881728953447e+02       1.5720090850663837e-03        4.8702872583227247e-01        20    2.0524406618704916e-09         0.00211383
14   25   -1.0724884624569331e+02       1.6090776280179853e-03        3.7876000456344833e-01        20    1.8163808235271972e-09         0.00127256
15   25   -1.0724890223573757e+02       1.6262454755633371e-03        5.2881986270199011e-01        20    2.3950229577351934e-09         0.000789321
16   25   -1.0724893075760846e+02       1.6645105279167183e-03        4.1150542999048456e-01        20    2.6163819999425186e-09         0.000475186
17   25   -1.0724897381458446e+02       1.6720957610232290e-03        5.6627695377636345e-01        20    1.5843052425523751e-09         0.000294739
18   25   -1.0724900200475156e+02       1.7066513482859591e-03        4.4245807879243043e-01        20    2.3631884227270916e-09         0.000177438
19   25   -1.0724904040187803e+02       1.6821147055452457e-03        6.0066656314698963e-01        20    2.2907264973781594e-09         0.000110058
20   25   -1.0724906653881155e+02       1.7231358324352186e-03        4.7108200391873778e-01        20    1.4155266958582047e-09         6.75887e-05
21   25   -1.0724909888458625e+02       1.6996498325170251e-03        6.3126457807891589e-01        20    1.1042787795290110e-09         4.96491e-05
22   25   -1.0724912324831934e+02       1.7368042554153362e-03        4.9753729191593166e-01        20    9.9071151282714709e-10         3.7952e-05
23   25   -1.0724914967656031e+02       1.7196973876707489e-03        6.5822782711956362e-01        20    7.9534023811334009e-10         3.11033e-05
24   25   -1.0724917493693630e+02       1.7628002842684509e-03        5.2330450660063388e-01        20    8.5100626545653313e-10         2.49883e-05
25   25   -1.0724919632837427e+02       1.7499632176622981e-03        6.8328640286196962e-01        20    1.2429829387983204e-09         2.23976e-05
26   25   -1.0724921858658865e+02       1.7875276844279142e-03        5.4599671659076776e-01        20    8.6583618053026612e-10         1.96799e-05
27   25   -1.0724923659055996e+02       1.7823984762799228e-03        7.0539850370061707e-01        20    8.6478757488350766e-10         1.81741e-05
28   25   -1.0724925847767624e+02       1.8221500868094154e-03        5.6752719327244538e-01        20    5.7523046326224403e-09         1.81741e-05
29   25   -1.0724927249879349e+02       1.8243652011733502e-03        7.2553680168325241e-01        20    5.3387594345366551e-10         1.66173e-05
30   25   -1.0724929233040440e+02       1.8574873793113511e-03        5.8662391175683481e-01        20    7.8735405972807371e-09         1.69513e-05
31   25   -1.0724930294203132e+02       1.8657206346688326e-03        7.4224249975279699e-01        20    4.8321935341988365e-10         1.50434e-05
32   25   -1.0724932185297959e+02       1.8996957896888489e-03        6.0360095375237610e-01        20    8.5743355748846284e-09         1.62899e-05
33   25   -1.0724933090619390e+02       1.9115230570605490e-03        7.5728670078543092e-01        20    4.2452641402235258e-10         1.44564e-05
34   25   -1.0724935044586738e+02       1.9474404871289153e-03        6.1960365297226061e-01        20    9.1091145737465240e-09         1.64528e-05
35   25   -1.0724935849372022e+02       1.9598979797592619e-03        7.7114302952710023e-01        20    4.0993308747516721e-10         1.40313e-05
36   25   -1.0724938308014740e+02       2.0115065653953934e-03        6.3530150643693206e-01        20    9.8100014778168543e-09         1.71208e-05
37   25   -1.0724939015914110e+02       2.0226594533596653e-03        7.8409492024100780e-01        20    3.5329994485522320e-10         1.44564e-05
38   25   -1.0724949713976675e+02       2.2957092332944740e-03        6.5660762491841129e-01        20    1.0741141753811689e-08         2.17389e-05
39   25   -1.0724951143832627e+02       2.3199066090455744e-03        8.0323479054316393e-01        20    5.7617022264366824e-10         1.85394e-05
40   25   -1.0731858604255818e+02       1.6864366165464162e-02        1.9249466938145129e-01        20    1.4682814963862256e-09         3.07954e-05
41   25   -1.0731887101547440e+02       1.5586567298669252e-02        1.9185867241204738e-01        20    1.1152434531425115e-10         3.87148e-05
42   25   -1.0732160736160667e+02       1.7888268594106194e-03        1.9220872870489597e-01        20    9.4013463680653331e-11         5.65054e-05
43   25   -1.0732163188814647e+02       1.6543388119316660e-03        1.9323891884989280e-01        20    1.6738499475366098e-11         4.02868e-05
44   25   -1.0732169883712059e+02       1.4943142232368700e-03        1.9255970787607354e-01        20    3.2438274288892899e-11         3.53985e-05
45   25   -1.0732170268523716e+02       1.4783143196837045e-03        1.9352406827208093e-01        20    5.9290350407081860e-12         2.23976e-05
46   25   -1.0732170696186418e+02       1.4973356628615875e-03        1.9264216773484616e-01        20    1.4575007867279055e-12         1.53458e-05
47   25   -1.0732170823843379e+02       1.4944727681722725e-03        1.9358419401278926e-01        20    1.9551027463649007e-13         1.06194e-05
48   25   -1.0732170917448431e+02       1.4978289800637867e-03        1.9266289123526464e-01        20    5.5033755330669010e-13         6.92277e-06
49   25   -1.0732170961809476e+02       1.4973942998040002e-03        1.9359413473389417e-01        20    1.2778667013435552e-13         4.88688e-06
50   25   -1.0732170987437330e+02       1.4984374683990609e-03        1.9266704918920177e-01        20    5.0059956180348308e-13         3.18576e-06
51   25   -1.0732171003003840e+02       1.4985011366661638e-03        1.9359440165442443e-01        20    1.9695356456850277e-13         2.38722e-06
52   25   -1.0732171016649612e+02       1.4982441225583898e-03        1.9266757306087545e-01        20    3.4794389591752406e-13         1.58751e-06
53   25   -1.0732171024431365e+02       1.4983308137743734e-03        1.9359329783165424e-01        20    2.5279778270714814e-13         1.26277e-06
54   25   -1.0732171030439966e+02       1.4979371444496792e-03        1.9266739683070239e-01        20    2.0583534876550402e-13         8.56626e-07
55   25   -1.0732171035482899e+02       1.4980296036810614e-03        1.9359240312090492e-01        20    1.8007817459420039e-13         7.37854e-07
56   25   -1.0732171037787181e+02       1.4977866558183450e-03        1.9266724615106046e-01        20    3.1741276274033225e-13         5.20862e-07
57   25   -1.0732171040635073e+02       1.4979127936385339e-03        1.9359179391387304e-01        20    2.1405099914773018e-13         4.62238e-07
58   25   -1.0732171041345597e+02       1.4977834307501325e-03        1.9266712565438227e-01        20    4.2099657093785936e-13         3.49838e-07
59   25   -1.0732171042969917e+02       1.4978942963352893e-03        1.9359147000679114e-01        20    1.8240964294591322e-13         3.29564e-07
60   25   -1.0732171043324787e+02       1.4978295366745442e-03        1.9266708480335232e-01        20    4.6329606817607782e-13         2.72793e-07
61   25   -1.0732171044233078e+02       1.4979130337451352e-03        1.9359126774394089e-01        20    2.1282975382064251e-13         2.62149e-07
62   25   -1.0732171044272253e+02       1.4978786202846095e-03        1.9266706250636034e-01        20    3.3284486278262193e-13         2.14843e-07
63   25   -1.0732171044739236e+02       1.4979402749304427e-03        1.9359115972802546e-01        20    2.0694557179012918e-13         2.14843e-07
64   25   -1.0732171044792838e+02       1.4979218922235304e-03        1.9266706010229098e-01        20    3.1252778143198157e-13         1.90662e-07
65   25   -1.0732171045050515e+02       1.4979669285821728e-03        1.9359110328697579e-01        20    3.3140157285060923e-13         1.83222e-07
66   25   -1.0732171045096749e+02       1.4979528623371152e-03        1.9266706801250416e-01        20    3.2251978865360797e-13         1.86905e-07
67   25   -1.0732171045245454e+02       1.4979750631027855e-03        1.9359106382428612e-01        20    1.7275070263167436e-13         1.86905e-07
68   25   -1.0732171045244826e+02       1.4979731859057210e-03        1.9266708623784845e-01        20    5.4545257199833941e-13         1.88774e-07
69   25   -1.0732171045523286e+02       1.4979906918597408e-03        1.9359106486145319e-01        20    2.6412205755832474e-13         1.96439e-07
70   25   -1.0732171045450914e+02       1.4979963470977964e-03        1.9266709615071900e-01        20    4.5752290844802701e-13         1.69203e-07
71   25   -1.0732171045435754e+02       1.4980130254116375e-03        1.9359105156770082e-01        20    3.3362201889985954e-13         1.72604e-07
72   25   -1.0732171045555819e+02       1.4980058022047160e-03        1.9266709715976607e-01        20    4.1189274213593308e-13         1.79612e-07
73   25   -1.0732171045608460e+02       1.4980165506131016e-03        1.9359105160332274e-01        20    2.6056934387952424e-13         1.69203e-07
74   25   -1.0732171045470859e+02       1.4980276027927175e-03        1.9266709543777313e-01        20    4.1500136660488351e-13         1.72604e-07
75   25   -1.0732171045518980e+02       1.4980403448134894e-03        1.9359104011705269e-01        20    1.8429702208777599e-13         1.70895e-07
76   25   -1.0732171045509401e+02       1.4980417108745314e-03        1.9266710343624732e-01        20    4.3476333644321130e-13         1.53177e-07
77   25   -1.0732171045438358e+02       1.4980518553784350e-03        1.9359103422293711e-01        20    9.4813046302988369e-14         1.45743e-07
78   25   -1.0732171045401134e+02       1.4980567339080153e-03        1.9266709747159216e-01        20    4.4586556668946287e-13         1.472e-07
79   25   -1.0732171045498558e+02       1.4980540654505603e-03        1.9359102976059359e-01        20    2.1938006966593093e-13         1.53177e-07
80   25   -1.0732171045502649e+02       1.4980535943323048e-03        1.9266710303855647e-01        20    3.0753177782116836e-13         1.41456e-07
81   25   -1.0732171045421526e+02       1.4980654050305020e-03        1.9359102085601676e-01        20    1.3500311979441904e-13         1.472e-07
82   25   -1.0732171045471419e+02       1.4980599062255351e-03        1.9266710400272330e-01        20    4.4197978610327482e-13         1.56256e-07
83   25   -1.0732171045586563e+02       1.4980801479396177e-03        1.9359103252711227e-01        20    3.1530333899354446e-13         1.64226e-07
84   25   -1.0732171045500392e+02       1.4980672822275665e-03        1.9266711534691930e-01        20    3.6037839379332581e-13         1.69203e-07
85   25   -1.0732171045421524e+02       1.4980757714511128e-03        1.9359103566352903e-01        20    1.2956302697375577e-13         1.626e-07
86   25   -1.0732171045577337e+02       1.4980684736656258e-03        1.9266710519748448e-01        20    4.8461235024888083e-13         1.69203e-07
87   25   -1.0732171045814451e+02       1.4980607575125759e-03        1.9359104448522130e-01        20    2.4036328483134639e-13         1.77834e-07
88   25   -1.0732171045731812e+02       1.4980652285885299e-03        1.9266711196292985e-01        20    3.7803093988486580e-13         1.65869e-07
89   25   -1.0732171045522021e+02       1.4980713531258516e-03        1.9359105366452078e-01        20    2.6190161150907443e-13         1.70895e-07
90   25   -1.0732171045514386e+02       1.4980748455855064e-03        1.9266712120080157e-01        20    4.7495340993464197e-13         1.64226e-07
91   25   -1.0732171045539538e+02       1.4980753840063699e-03        1.9359106094624054e-01        20    1.5987211554602254e-13         1.64226e-07
92   25   -1.0732171045486483e+02       1.4980754185671685e-03        1.9266712699170185e-01        20    3.1630253971570710e-13         1.81408e-07
93   25   -1.0732171045556061e+02       1.4980773721617879e-03        1.9359103576636547e-01        20    2.5934809855243657e-13         1.72604e-07
94   25   -1.0732171045624175e+02       1.4980709565861616e-03        1.9266711774506246e-01        20    3.1608049511078207e-13         1.60991e-07
95   25   -1.0732171045574609e+02       1.4980761789047392e-03        1.9359105434523280e-01        20    3.9701575360595598e-13         1.54709e-07
96   25   -1.0732171045670161e+02       1.4980723808548646e-03        1.9266713241202460e-01        20    5.4956039718945249e-13         1.70895e-07
97   25   -1.0732171045669214e+02       1.4980693867983064e-03        1.9359105433953125e-01        20    1.6997514507011147e-13         1.67527e-07
98   25   -1.0732171045530791e+02       1.4980755804572254e-03        1.9266712490424387e-01        20    3.8269387658829146e-13         1.626e-07
99   25   -1.0732171045529708e+02       1.4980808300606441e-03        1.9359103942993963e-01        20    2.2981616609740740e-13         1.56256e-07
100  25   -1.0732171045564560e+02       1.4980779869802063e-03        1.9266710468462656e-01        20    1.3755663275105690e-13         1.59397e-07
101  25   -1.0732171045565912e+02       1.4980828127590939e-03        1.9359106008545346e-01        20    3.2396307858562068e-13         1.56256e-07
102  25   -1.0732171045570925e+02       1.4980782889324473e-03        1.9266710842066501e-01        20    1.1957101975212936e-13         1.57818e-07
103  25   -1.0732171045650315e+02       1.4980766645749100e-03        1.9359103154262072e-01        20    1.2234657731369225e-13         1.67527e-07
104  25   -1.0732171045671541e+02       1.4980750511313090e-03        1.9266710666613351e-01        20    1.2634338020234281e-13         1.60991e-07
105  25   -1.0732171045636619e+02       1.4980768992245430e-03        1.9359102821854410e-01        20    1.3478107518949400e-13         1.59397e-07
106  25   -1.0732171045693052e+02       1.4980749747337541e-03        1.9266710666871828e-01        20    1.7452705947107461e-13         1.59397e-07
107  25   -1.0732171045700163e+02       1.4980742635088973e-03        1.9359104421782763e-01        20    9.6145313932538556e-14         1.60991e-07
108  25   -1.0732171045701645e+02       1.4980732212279690e-03        1.9266710968855022e-01        20    2.0650148258027912e-13         1.59397e-07
109  25   -1.0732171045759370e+02       1.4980742998886853e-03        1.9359104385539266e-01        20    2.1516122217235534e-13         1.67527e-07
110  25   -1.0732171045752533e+02       1.4980738742451649e-03        1.9266711016080870e-01        20    3.7880809600210341e-13         1.65869e-07
111  25   -1.0732171045772718e+02       1.4980676460254472e-03        1.9359105325314374e-01        20    2.3836488338702111e-13         1.65869e-07
112  25   -1.0732171045780308e+02       1.4980660344008356e-03        1.9266709872678855e-01        20    2.9143354396410359e-13         1.57818e-07
113  25   -1.0732171045615169e+02       1.4980713949626079e-03        1.9359103124626478e-01        20    2.1604940059205546e-13         1.626e-07
114  25   -1.0732171045711992e+02       1.4980816304159816e-03        1.9266709740064336e-01        20    4.3420822493089872e-13         1.67527e-07
115  25   -1.0732171045693740e+02       1.4980684100009967e-03        1.9359103762389637e-01        20    1.0869083411080283e-13         1.59397e-07
116  25   -1.0732171045514319e+02       1.4980718788137892e-03        1.9266709036032273e-01        20    8.2822637637036678e-14         1.59397e-07
117  25   -1.0732171045516539e+02       1.4980790165282087e-03        1.9359102517006074e-01        20    2.7089441800853820e-13         1.60991e-07
118  25   -1.0732171045636407e+02       1.4980680207372643e-03        1.9266710009647200e-01        20    1.0791367799356522e-13         1.59397e-07
119  25   -1.0732171045551583e+02       1.4980748910602415e-03        1.9359101609841856e-01        20    1.6908696665041134e-13         1.54709e-07
120  25   -1.0732171045384560e+02       1.4980847245169571e-03        1.9266709593655881e-01        20    1.7041923427996153e-13         1.54709e-07
121  25   -1.0732171045428657e+02       1.4980880496295867e-03        1.9359101917008248e-01        20    2.2959412149248237e-13         1.45743e-07
122  25   -1.0732171045411238e+02       1.4980847190599889e-03        1.9266709801310383e-01        20    7.0166095156309893e-14         1.34591e-07
123  25   -1.0732171045408190e+02       1.4980873456806876e-03        1.9359100977896385e-01        20    1.3422596367718143e-13         1.50159e-07
124  25   -1.0732171045441906e+02       1.4980845717218472e-03        1.9266709756293132e-01        20    1.3988810110276972e-13         1.472e-07
125  25   -1.0732171045479615e+02       1.4980828655097866e-03        1.9359101487144803e-01        20    1.5487611193520934e-13         1.50159e-07
126  25   -1.0732171045618149e+02       1.4980801061028615e-03        1.9266710521296948e-01        20    1.8485213360008856e-13         1.64226e-07
127  25   -1.0732171045669429e+02       1.4980763990024570e-03        1.9359103286042814e-01        20    7.7826634026223473e-14         1.48672e-07
128  25   -1.0732171045518294e+02       1.4980834475863958e-03        1.9266710490130609e-01        20    1.3433698597964394e-13         1.56256e-07
129  25   -1.0732171045455496e+02       1.4980891664890805e-03        1.9359102066398884e-01        20    1.4710455076283324e-13         1.60991e-07
130  25   -1.0732171045413004e+02       1.4980865380493924e-03        1.9266709610890892e-01        20    1.4654943925052066e-13         1.56256e-07
131  25   -1.0732171045366429e+02       1.4980893083702540e-03        1.9359101285018393e-01        20    1.7386092565629951e-13         1.48672e-07
132  25   -1.0732171045452371e+02       1.4980858086346416e-03        1.9266709838361795e-01        20    1.5076828674409626e-13         1.54709e-07
133  25   -1.0732171045448843e+02       1.4980871201260015e-03        1.9359101423562550e-01        20    1.8329782136561334e-13         1.60991e-07
134  25   -1.0732171045397006e+02       1.4980836640461348e-03        1.9266709656974629e-01        20    1.1435297153639112e-13         1.67527e-07
135  25   -1.0732171045599185e+02       1.4980771666159853e-03        1.9359103341983547e-01        20    1.3467005288703149e-13         1.79612e-07
136  25   -1.0732171045638725e+02       1.4980728137743426e-03        1.9266710565674883e-01        20    7.0832228971084987e-14         1.79612e-07
137  25   -1.0732171045596739e+02       1.4980768246459775e-03        1.9359102293849983e-01        20    1.3644640972643174e-13         1.626e-07
138  25   -1.0732171045642505e+02       1.4980737269070232e-03        1.9266710320775354e-01        20    1.4421797089880783e-13         1.626e-07
139  25   -1.0732171045763258e+02       1.4980665346229216e-03        1.9359105476817406e-01        20    2.0183854587685346e-13         1.76073e-07
140  25   -1.0732171045791773e+02       1.4980644591560122e-03        1.9266711330509698e-01        20    1.8351986597053838e-13         2.02391e-07
141  25   -1.0732171045469408e+02       1.4980780815676553e-03        1.9359103458064603e-01        20    9.2703622556200571e-14         2.08524e-07
142  25   -1.0732171045316109e+02       1.4980836458562408e-03        1.9266709475218752e-01        20    4.0412118096355698e-14         1.96439e-07
143  25   -1.0732171045407597e+02       1.4980847627157345e-03        1.9359101520027652e-01        20    1.3500311979441904e-13         1.85054e-07
144  25   -1.0732171045396743e+02       1.4980856631154893e-03        1.9266710105237270e-01        20    5.3401727484470030e-14         1.64226e-07
145  25   -1.0732171045367797e+02       1.4980896448832937e-03        1.9359102423915134e-01        20    1.2900791546144319e-13         1.50159e-07
146  25   -1.0732171045434100e+02       1.4980860378273064e-03        1.9266710324610636e-01        20    2.1938006966593093e-13         1.53177e-07
147  25   -1.0732171045469698e+02       1.4980840187490685e-03        1.9359102971825212e-01        20    1.8229862064345070e-13         1.45743e-07
148  25   -1.0732171045438163e+02       1.4980874802859034e-03        1.9266710181115371e-01        20    6.3393734706096438e-14         1.57818e-07
149  25   -1.0732171045359787e+02       1.4980931173340650e-03        1.9359101489573011e-01        20    8.9261931179862586e-14         1.50159e-07
150  25   -1.0732171045225748e+02       1.4980976466176799e-03        1.9266709317452371e-01        20    1.3156142841808105e-13         1.5166e-07
151  25   -1.0732171045203125e+02       1.4981013500801055e-03        1.9359100747420468e-01        20    1.3589129821411916e-13         1.443e-07
152  25   -1.0732171045231139e+02       1.4980999876570422e-03        1.9266709143277758e-01        20    1.2079226507921703e-13         1.48672e-07
153  25   -1.0732171045228728e+02       1.4980991218180861e-03        1.9359100784074565e-01        20    1.0746958878371515e-13         1.42871e-07
154  25   -1.0732171045202223e+02       1.4981023523432668e-03        1.9266709033944121e-01        20    9.2481577951275540e-14         1.42871e-07
155  25   -1.0732171045215496e+02       1.4981002077547600e-03        1.9359100572060692e-01        20    1.7175150190951172e-13         1.41456e-07
156  25   -1.0732171045439138e+02       1.4980863161326852e-03        1.9266709305534205e-01        20    1.1846079672750420e-13         1.64226e-07
157  25   -1.0732171045451838e+02       1.4980874748289352e-03        1.9359101277533425e-01        20    2.1560531138220540e-13         1.54709e-07
158  25   -1.0732171045373488e+02       1.4980904670665041e-03        1.9266709796425976e-01        20    1.1068923555512811e-13         1.54709e-07
159  25   -1.0732171045402639e+02       1.4980889664002461e-03        1.9359102921168694e-01        20    1.1035616864774056e-13         1.70895e-07
160  25   -1.0732171045371676e+02       1.4980891173763666e-03        1.9266710411955087e-01        20    1.0536016503692736e-13         1.64226e-07
161  25   -1.0732171045511339e+02       1.4980849991843570e-03        1.9359105171120203e-01        20    1.1080025785759062e-13         1.81408e-07
162  25   -1.0732171045513678e+02       1.4980824671511073e-03        1.9266711084160643e-01        20    1.5920598173124745e-13         1.7433e-07
163  25   -1.0732171045480125e+02       1.4980829528212780e-03        1.9359104547022388e-01        20    2.3447910280083306e-13         1.67527e-07
164  25   -1.0732171045589800e+02       1.4980773667048197e-03        1.9266711109982959e-01        20    1.6164847238542279e-13         1.59397e-07
165  25   -1.0732171045596618e+02       1.4980778760218527e-03        1.9359104107490374e-01        20    8.6930462828149757e-14         1.5166e-07
166  25   -1.0732171045619290e+02       1.4980753094278043e-03        1.9266711154130436e-01        20    1.4921397450962104e-13         1.5166e-07
167  25   -1.0732171045567888e+02       1.4980779142206302e-03        1.9359103297142866e-01        20    1.2079226507921703e-13         1.443e-07
168  25   -1.0732171045603459e+02       1.4980755713622784e-03        1.9266710586311123e-01        20    6.4059868520871532e-14         1.53177e-07
169  25   -1.0732171045744278e+02       1.4980709347582888e-03        1.9359103694890725e-01        20    1.6109336087311021e-13         1.76073e-07
170  25   -1.0732171045620464e+02       1.4980796368035953e-03        1.9266711646531015e-01        20    2.4069635173873394e-13         1.81408e-07
171  25   -1.0732171045598696e+02       1.4980811884015566e-03        1.9359103792044793e-01        20    2.0772272790736679e-13         1.79612e-07
172  25   -1.0732171045696774e+02       1.4980735013523372e-03        1.9266710677409610e-01        20    1.1401990462900358e-13         1.70895e-07
173  25   -1.0732171045663080e+02       1.4980746018409263e-03        1.9359103802229272e-01        20    2.5546231796624852e-13         1.72604e-07
174  25   -1.0732171045588194e+02       1.4980781688791467e-03        1.9266710743824048e-01        20    2.1338486533295509e-13         1.57818e-07
175  25   -1.0732171045585213e+02       1.4980786800151691e-03        1.9359103580348744e-01        20    2.2293278334473143e-13         1.70895e-07
176  25   -1.0732171045651550e+02       1.4980858359194826e-03        1.9266710734162484e-01        20    2.5623947408348613e-13         1.69203e-07
177  25   -1.0732171045627337e+02       1.4980785563238896e-03        1.9359104726254073e-01        20    2.3470114740575809e-13         1.60991e-07
178  25   -1.0732171045521078e+02       1.4980792002461385e-03        1.9266710681000990e-01        20    1.5010215292932116e-13         1.59397e-07
179  25   -1.0732171045631186e+02       1.4980750875110971e-03        1.9359103764560656e-01        20    2.4114044094858400e-13         1.70895e-07
180  25   -1.0732171045643140e+02       1.4980738487793133e-03        1.9266710736705070e-01        20    1.2700951401711791e-13         1.57818e-07
181  25   -1.0732171045566858e+02       1.4980789965193253e-03        1.9359103488261298e-01        20    2.1005419625907962e-13         1.65869e-07
182  25   -1.0732171045607370e+02       1.4980742325860774e-03        1.9266710520467234e-01        20    1.6719958750854857e-13         1.70895e-07
183  25   -1.0732171045599328e+02       1.4980789692344842e-03        1.9359102501677636e-01        20    2.3203661214665772e-13         1.65869e-07
184  25   -1.0732171045586539e+02       1.4980732721596723e-03        1.9266709885278552e-01        20    6.8056671409522096e-14         1.65869e-07
185  25   -1.0732171045532203e+02       1.4980786181695294e-03        1.9359103001727954e-01        20    2.6423307986078726e-13         1.72604e-07
186  25   -1.0732171045497249e+02       1.4980810792621924e-03        1.9266710278915397e-01        20    1.1235457009206584e-13         1.64226e-07
187  25   -1.0732171045430827e+02       1.4980850446590921e-03        1.9359102177010074e-01        20    8.2045481519799068e-14         1.53177e-07
188  25   -1.0732171045494567e+02       1.4980808718974004e-03        1.9266709914301119e-01        20    1.6830981053317373e-13         1.54709e-07
189  25   -1.0732171045566209e+02       1.4980782689235639e-03        1.9359102675940928e-01        20    6.1395333261771157e-14         1.443e-07
190  25   -1.0732171045464419e+02       1.4980854721216019e-03        1.9266710376784327e-01        20    1.4865886299730846e-13         1.472e-07
191  25   -1.0732171045382682e+02       1.4980900123191532e-03        1.9359102095134922e-01        20    1.1801670751765414e-13         1.48672e-07
192  25   -1.0732171045555157e+02       1.4980804298829753e-03        1.9266709993442155e-01        20    1.5598633495983449e-13         1.50159e-07
193  25   -1.0732171045646072e+02       1.4980767773522530e-03        1.9359103200463304e-01        20    2.5657254099087368e-13         1.53177e-07
194  25   -1.0732171045568566e+02       1.4980766427470371e-03        1.9266710648492580e-01        20    1.8662849043948881e-13         1.5166e-07
195  25   -1.0732171045574756e+02       1.4980789874243783e-03        1.9359102883149379e-01        20    1.7774670624248756e-13         1.56256e-07
196  25   -1.0732171045483712e+02       1.4980773339630105e-03        1.9266709852865629e-01        20    1.0791367799356522e-13         1.626e-07
197  25   -1.0732171045404786e+02       1.4980812447902281e-03        1.9359102021485616e-01        20    1.8185453143360064e-13         1.56256e-07
198  25   -1.0732171045402507e+02       1.4980829819251085e-03        1.9266710098076681e-01        20    1.5376588891058418e-13         1.54709e-07
199  25   -1.0732171045475332e+02       1.4980823416408384e-03        1.9359102785704133e-01        20    1.6497914145929826e-13         1.53177e-07
200  25   -1.0732171045501168e+02       1.4980834384914488e-03        1.9266710284762331e-01        20    1.7152945730458669e-13         1.57818e-07
201  25   -1.0732171045457119e+02       1.4980885334807681e-03        1.9359102492102725e-01        20    2.0827783941967937e-13         1.56256e-07
202  25   -1.0732171045395999e+02       1.4980862724769395e-03        1.9266709955737063e-01        20    1.1135536936990320e-13         1.5166e-07
203  25   -1.0732171045402018e+02       1.4980906016717199e-03        1.9359102062358777e-01        20    1.6153745008296028e-13         1.38669e-07
204  25   -1.0732171045460814e+02       1.4980841424403479e-03        1.9266709938942758e-01        20    7.8936857050848630e-14         1.45743e-07
205  25   -1.0732171045545758e+02       1.4981002532294951e-03        1.9359102839640346e-01        20    3.1086244689504383e-13         1.48672e-07
206  25   -1.0732171045473606e+02       1.4980903415562352e-03        1.9266710727117095e-01        20    2.0994317395661710e-13         1.5166e-07
207  25   -1.0732171045422295e+02       1.4980878204369219e-03        1.9359103791370394e-01        20    1.8751666885918894e-13         1.53177e-07
208  25   -1.0732171045418147e+02       1.4980849155108444e-03        1.9266709707080715e-01        20    1.1790568521519162e-13         1.60991e-07
209  25   -1.0732171045404451e+02       1.4980868872953579e-03        1.9359102016827209e-01        20    1.4732659536775827e-13         1.57818e-07
210  25   -1.0732171045396105e+02       1.4980911328166258e-03        1.9266709559592415e-01        20    1.8185453143360064e-13         1.59397e-07
211  25   -1.0732171045396997e+02       1.4980878477217630e-03        1.9359101871526815e-01        20    1.7130741269966165e-13         1.59397e-07
212  25   -1.0732171045408191e+02       1.4980939940869575e-03        1.9266710685414606e-01        20    5.2446935683292395e-13         1.7433e-07
213  25   -1.0732171045388634e+02       1.4980901523813372e-03        1.9359102380619853e-01        20    2.1749269052406817e-13         1.76073e-07
214  25   -1.0732171045345642e+02       1.4980936230131192e-03        1.9266709961907055e-01        20    1.7896795156957523e-13         1.77834e-07
215  25   -1.0732171045413018e+02       1.4980961186665809e-03        1.9359102560488847e-01        20    2.1371793224034263e-13         1.70895e-07
216  25   -1.0732171045397413e+02       1.4980906762502855e-03        1.9266710042702587e-01        20    1.0724754417879012e-13         1.626e-07
217  25   -1.0732171045377466e+02       1.4980935138737550e-03        1.9359103690913360e-01        20    8.7818641247849882e-14         1.50159e-07
218  25   -1.0732171045458173e+02       1.4981091899244348e-03        1.9266710325308400e-01        20    2.2681856393091948e-13         1.56256e-07
219  25   -1.0732171045443319e+02       1.4980883479438489e-03        1.9359105731891194e-01        20    1.3400391907225639e-13         1.50159e-07
220  25   -1.0732171045430734e+02       1.4980956257204525e-03        1.9266709466710003e-01        20    2.5401902803423582e-13         1.53177e-07
221  25   -1.0732171045379496e+02       1.4980907508288510e-03        1.9359102847200735e-01        20    1.3367085216486885e-13         1.50159e-07
222  25   -1.0732171045326736e+02       1.4980928935983684e-03        1.9266709084444822e-01        20    8.8928864272475039e-14         1.45743e-07
223  25   -1.0732171045342164e+02       1.4980933101469418e-03        1.9359101637853859e-01        20    1.8973711490843925e-13         1.40056e-07
224  25   -1.0732171045425073e+02       1.4980916894273832e-03        1.9266709608481294e-01        20    1.7974510768681284e-13         1.443e-07
225  25   -1.0732171045442054e+02       1.4980919386289315e-03        1.9359102422503280e-01        20    1.6187051699034782e-13         1.40056e-07
226  25   -1.0732171045375782e+02       1.4980865380493924e-03        1.9266709675824448e-01        20    1.4233059175694507e-13         1.5166e-07
227  25   -1.0732171045311021e+02       1.4980904816184193e-03        1.9359101319480015e-01        20    1.1401990462900358e-13         1.472e-07
228  25   -1.0732171045488666e+02       1.4980838313931599e-03        1.9266709391846004e-01        20    1.4910295220715852e-13         1.60991e-07
229  25   -1.0732171045525952e+02       1.4980832766013918e-03        1.9359101766122017e-01        20    1.2367884494324244e-13         1.472e-07
230  25   -1.0732171045392323e+02       1.4980893920437666e-03        1.9266709873117147e-01        20    1.2245759961615477e-13         1.57818e-07
231  25   -1.0732171045381841e+02       1.4980917385400971e-03        1.9359102172039053e-01        20    1.1368683772161603e-13         1.53177e-07
232  25   -1.0732171045398339e+02       1.4980957985244459e-03        1.9266711171995396e-01        20    5.8653082390947020e-13         1.45743e-07
233  25   -1.0732171045356299e+02       1.4980934010964120e-03        1.9359102084395746e-01        20    1.3389289676979388e-13         1.37296e-07
234  25   -1.0732171045288339e+02       1.4980934975028504e-03        1.9266709815429969e-01        20    1.1235457009206584e-13         1.42871e-07
235  25   -1.0732171045383146e+02       1.4980941032263217e-03        1.9359102808851661e-01        20    3.5649261320713777e-13         1.53177e-07
236  25   -1.0732171045591623e+02       1.4980737723817583e-03        1.9266710068295012e-01        20    3.7392311469375272e-13         1.64226e-07
237  25   -1.0732171045572250e+02       1.4980756604927592e-03        1.9359101582467386e-01        20    1.5620837956475953e-13         1.48672e-07
238  25   -1.0732171045428366e+02       1.4980837531766156e-03        1.9266710111408070e-01        20    3.8613556796462944e-13         1.59397e-07
239  25   -1.0732171045431241e+02       1.4980825144448318e-03        1.9359102154430277e-01        20    1.3322676295501878e-13         1.64226e-07
240  25   -1.0732171045444778e+02       1.4980866963014705e-03        1.9266710181571672e-01        20    3.1208369222213150e-13         1.626e-07
241  25   -1.0732171045426227e+02       1.4980881423980463e-03        1.9359102126918909e-01        20    1.4055423491754482e-13         1.50159e-07
242  25   -1.0732171045514393e+02       1.4980789728724631e-03        1.9266710053077479e-01        20    2.7866597918091429e-13         1.5166e-07
243  25   -1.0732171045596155e+02       1.4980770429247059e-03        1.9359102775770712e-01        20    1.3622436512150671e-13         1.57818e-07
244  25   -1.0732171045533762e+02       1.4980796950112563e-03        1.9266711183243224e-01        20    3.7370107008882769e-13         1.56256e-07
245  25   -1.0732171045541523e+02       1.4980728828959400e-03        1.9359104593143300e-01        20    1.0824674490095276e-13         1.56256e-07
246  25   -1.0732171045520766e+02       1.4980783980718115e-03        1.9266711102509473e-01        20    3.6648462042876417e-13         1.53177e-07
247  25   -1.0732171045495909e+02       1.4980805663071806e-03        1.9359103533177918e-01        20    1.7141843500212417e-13         1.472e-07
248  25   -1.0732171045543504e+02       1.4980783635110129e-03        1.9266710910599585e-01        20    6.2994054417231382e-13         1.48672e-07
249  25   -1.0732171045544484e+02       1.4980788218963426e-03        1.9359104248853995e-01        20    9.9031893796563963e-14         1.45743e-07
250  25   -1.0732171045514751e+02       1.4980818214098690e-03        1.9266710789681524e-01        20    3.7903014060702844e-13         1.38669e-07
251  25   -1.0732171045470159e+02       1.4980848682171199e-03        1.9359103148765960e-01        20    9.7921670771938807e-14         1.33258e-07
252  25   -1.0732171045643835e+02       1.4980779524194077e-03        1.9266710739710011e-01        20    3.9357406222961799e-13         1.59397e-07
253  25   -1.0732171045693350e+02       1.4980755422584480e-03        1.9359103203747088e-01        20    1.7130741269966165e-13         1.57818e-07
254  25   -1.0732171045489989e+02       1.4980789874243783e-03        1.9266710338112661e-01        20    3.1707969583294471e-13         1.65869e-07
255  25   -1.0732171045480852e+02       1.4980786763771903e-03        1.9359103596745025e-01        20    1.8396395518038844e-13         1.56256e-07
256  25   -1.0732171045483211e+02       1.4980830874264939e-03        1.9266710409505849e-01        20    4.5918824298496475e-13         1.54709e-07
257  25   -1.0732171045441670e+02       1.4980846444814233e-03        1.9359103187105658e-01        20    1.9140244944537699e-13         1.45743e-07
258  25   -1.0732171045600863e+02       1.4980738687881967e-03        1.9266710136875573e-01        20    5.2524651295016156e-13         1.59397e-07
259  25   -1.0732171045670967e+02       1.4980729392846115e-03        1.9359104689213702e-01        20    2.3281376826389533e-13         1.64226e-07
260  25   -1.0732171045502166e+02       1.4980848100094590e-03        1.9266710288734820e-01        20    2.2848389846785722e-13         1.64226e-07
261  25   -1.0732171045455408e+02       1.4980839259806089e-03        1.9359104117073364e-01        20    2.1249668691325496e-13         1.65869e-07
262  25   -1.0732171045484138e+02       1.4980815158196492e-03        1.9266710440892176e-01        20    4.3187675657918589e-13         1.626e-07
263  25   -1.0732171045448729e+02       1.4980832511355402e-03        1.9359102948966053e-01        20    1.4066525722000733e-13         1.56256e-07
264  25   -1.0732171045382236e+02       1.4980879368522437e-03        1.9266710269102258e-01        20    4.2843506520284791e-13         1.56256e-07
265  25   -1.0732171045417856e+02       1.4980898340581916e-03        1.9359102229683320e-01        20    1.7796875084741259e-13         1.53177e-07
266  25   -1.0732171045404634e+02       1.4980898467911175e-03        1.9266710280438964e-01        20    4.4764192352886312e-13         1.50159e-07
267  25   -1.0732171045455911e+02       1.4980894484324381e-03        1.9359103425183294e-01        20    2.1072033007385471e-13         1.59397e-07
268  25   -1.0732171045497131e+02       1.4980837750044884e-03        1.9266711088278621e-01        20    5.0681681074138396e-13         1.56256e-07
269  25   -1.0732171045428026e+02       1.4980870910221711e-03        1.9359103368817232e-01        20    1.3622436512150671e-13         1.48672e-07
270  25   -1.0732171045367630e+02       1.4980899086367572e-03        1.9266710443180807e-01        20    4.2410519540680980e-13         1.443e-07
271  25   -1.0732171045377558e+02       1.4980933356127935e-03        1.9359101840709717e-01        20    1.8363088827300089e-13         1.38669e-07
272  25   -1.0732171045278929e+02       1.4980940250097774e-03        1.9266709589444975e-01        20    3.0442315335221792e-13         1.40056e-07
273  25   -1.0732171045269706e+02       1.4981075182731729e-03        1.9359101208974111e-01        20    2.5124347047267293e-13         1.54709e-07
274  25   -1.0732171045319026e+02       1.4980945325078210e-03        1.9266709371283963e-01        20    2.4502622153477205e-13         1.60991e-07
275  25   -1.0732171045367335e+02       1.4980932173784822e-03        1.9359101156251007e-01        20    7.0499162063697440e-14         1.64226e-07
276  25   -1.0732171045366438e+02       1.4980936703068437e-03        1.9266709800378323e-01        20    2.2570834090629432e-13         1.67527e-07
277  25   -1.0732171045270741e+02       1.4980948271841044e-03        1.9359100922212735e-01        20    7.2386541205560206e-14         1.626e-07
278  25   -1.0732171045253340e+02       1.4980958385422127e-03        1.9266709806226071e-01        20    2.3914203950425872e-13         1.57818e-07
279  25   -1.0732171045408144e+02       1.4980881551309722e-03        1.9359101639809792e-01        20    9.0261131902025227e-14         1.64226e-07
280  25   -1.0732171045602968e+02       1.4980837313487427e-03        1.9266710442923179e-01        20    3.2729374765949615e-13         1.81408e-07
281  25   -1.0732171045539653e+02       1.4980817595642293e-03        1.9359102359518446e-01        20    1.1901590823981678e-13         1.81408e-07
282  25   -1.0732171045394442e+02       1.4980867199483328e-03        1.9266710350002156e-01        20    3.1841196346249490e-13         1.77834e-07
283  25   -1.0732171045387005e+02       1.4980903324612882e-03        1.9359102406768811e-01        20    1.4654943925052066e-13         1.70895e-07
284  25   -1.0732171045424083e+02       1.4980940704845125e-03        1.9266710316097577e-01        20    3.2684965844964609e-13         1.626e-07
285  25   -1.0732171045452867e+02       1.4980893702158937e-03        1.9359102977354492e-01        20    1.8673951274195133e-13         1.64226e-07
286  25   -1.0732171045426396e+02       1.4980938685766887e-03        1.9266710167333845e-01        20    3.1907809727726999e-13         1.69203e-07
287  25   -1.0732171045520619e+02       1.4980870691942982e-03        1.9359104835849203e-01        20    2.7422508708241367e-13         1.7433e-07
288  25   -1.0732171045564917e+02       1.4980857085902244e-03        1.9266710807311146e-01        20    5.1714188487039792e-13         1.626e-07
289  25   -1.0732171045618540e+02       1.4980824744270649e-03        1.9359103916454018e-01        20    9.0927265716800321e-14         1.60991e-07
290  25   -1.0732171045638617e+02       1.4980848918639822e-03        1.9266710318016214e-01        20    4.0112357879706906e-13         1.50159e-07
291  25   -1.0732171045489626e+02       1.4980865398683818e-03        1.9359103670147992e-01        20    2.5268676040468563e-13         1.56256e-07
292  25   -1.0732171045536846e+02       1.4980794894654537e-03        1.9266710708494694e-01        20    3.7825298448979083e-13         1.64226e-07
293  25   -1.0732171045548520e+02       1.4980802679929184e-03        1.9359104016787154e-01        20    9.2259533346350509e-14         1.56256e-07
294  25   -1.0732171045527321e+02       1.4980809373810189e-03        1.9266710941587278e-01        20    3.6348701826227625e-13         1.56256e-07
295  25   -1.0732171045536735e+02       1.4980814557929989e-03        1.9359103003684036e-01        20    1.2101430968414206e-13         1.54709e-07
296  25   -1.0732171045442837e+02       1.4980911146267317e-03        1.9266709961000678e-01        20    3.4683367289289890e-13         1.5166e-07
297  25   -1.0732171045404026e+02       1.4980899195506936e-03        1.9359102780131779e-01        20    1.4033219031261979e-13         1.59397e-07
298  25   -1.0732171045507062e+02       1.4980823234509444e-03        1.9266709698062925e-01        20    3.6570746431152656e-13         1.626e-07
299  25   -1.0732171045473325e+02       1.4980859141360270e-03        1.9359101892147373e-01        20    1.2101430968414206e-13         1.54709e-07
300  25   -1.0732171045379644e+02       1.4980876767367590e-03        1.9266709626464043e-01        20    3.4627856138058632e-13         1.54709e-07
301  25   -1.0732171045475819e+02       1.4980880732764490e-03        1.9359102261928923e-01        20    1.0913492332065289e-13         1.50159e-07
302  25   -1.0732171045461179e+02       1.4980884170654463e-03        1.9266710363737222e-01        20    4.4519943287468777e-13         1.40056e-07
303  25   -1.0732171045414597e+02       1.4980879259383073e-03        1.9359102155217567e-01        20    1.2767564783189300e-13         1.48672e-07
304  25   -1.0732171045338063e+02       1.4980915639171144e-03        1.9266709718306529e-01        20    3.4894309663968670e-13         1.37296e-07
305  25   -1.0732171045257820e+02       1.4980964624555781e-03        1.9359100897586035e-01        20    9.0039087297100195e-14         1.38669e-07
306  25   -1.0732171045284925e+02       1.4980934156483272e-03        1.9266709411684249e-01        20    2.8221869285971479e-13         1.40056e-07
307  25   -1.0732171045326200e+02       1.4980922278482467e-03        1.9359100914167121e-01        20    1.0746958878371515e-13         1.41456e-07
308  25   -1.0732171045457093e+02       1.4980844825913664e-03        1.9266709723848960e-01        20    2.3625545964023331e-13         1.54709e-07
309  25   -1.0732171045546804e+02       1.4980863543314626e-03        1.9359102076098789e-01        20    1.5487611193520934e-13         1.57818e-07
310  25   -1.0732171045568819e+02       1.4980831219872925e-03        1.9266710420113550e-01        20    3.3129055054814671e-13         1.69203e-07
311  25   -1.0732171045573207e+02       1.4980800806370098e-03        1.9359102946288614e-01        20    1.9573231924141510e-13         1.626e-07
312  25   -1.0732171045561708e+02       1.4980818104959326e-03        1.9266710951398341e-01        20    3.3717473257866004e-13         1.60991e-07
313  25   -1.0732171045652075e+02       1.4980775285948766e-03        1.9359103328995000e-01        20    2.0117241206207837e-13         1.67527e-07
314  25   -1.0732171045597650e+02       1.4980783926148433e-03        1.9266710776774434e-01        20    3.5593750169482519e-13         1.56256e-07
315  25   -1.0732171045512254e+02       1.4980836658651242e-03        1.9359103671119365e-01        20    2.3803181647963356e-13         1.626e-07
316  25   -1.0732171045571390e+02       1.4980787836975651e-03        1.9266710902318418e-01        20    3.5582647939236267e-13         1.48672e-07
317  25   -1.0732171045641502e+02       1.4980757550802082e-03        1.9359103164312241e-01        20    1.0014211682118912e-13         1.59397e-07
318  25   -1.0732171045588764e+02       1.4980743235355476e-03        1.9266711499035122e-01        20    4.5097259260273859e-13         1.60991e-07
319  25   -1.0732171045583925e+02       1.4980786218075082e-03        1.9359102577818091e-01        20    1.0647038806155251e-13         1.57818e-07
320  25   -1.0732171045551868e+02       1.4980779851612169e-03        1.9266710147549679e-01        20    3.4228175849193576e-13         1.56256e-07
321  25   -1.0732171045604322e+02       1.4980841460783267e-03        1.9359103222248128e-01        20    2.9598545836506673e-13         1.70895e-07
322  25   -1.0732171045587498e+02       1.4980789292167174e-03        1.9266710388980698e-01        20    3.6637359812630166e-13         1.57818e-07
323  25   -1.0732171045465547e+02       1.4980806117819156e-03        1.9359103717148163e-01        20    1.1424194923392861e-13         1.65869e-07
324  25   -1.0732171045561208e+02       1.4980787873355439e-03        1.9266710430421910e-01        20    2.8921309791485328e-13         1.67527e-07
325  25   -1.0732171045550122e+02       1.4980797241150867e-03        1.9359103121501309e-01        20    1.8562928971732617e-13         1.57818e-07
326  25   -1.0732171045588154e+02       1.4980748746893369e-03        1.9266711188997732e-01        20    5.7498450445336857e-13         1.56256e-07
327  25   -1.0732171045542228e+02       1.4980810992710758e-03        1.9359104245045958e-01        20    2.7633451082920146e-13         1.5166e-07
328  25   -1.0732171045473274e+02       1.4980822852521669e-03        1.9266711091528763e-01        20    4.3132164506687332e-13         1.5166e-07
329  25   -1.0732171045554870e+02       1.4980778687458951e-03        1.9359103876982392e-01        20    1.3056222769591841e-13         1.48672e-07
330  25   -1.0732171045642866e+02       1.4980732848925982e-03        1.9266710792724867e-01        20    4.4508841057222526e-13         1.57818e-07
331  25   -1.0732171045610069e+02       1.4980761752667604e-03        1.9359103516701384e-01        20    7.3274719625260332e-14         1.42871e-07
332  25   -1.0732171045518473e+02       1.4980786327214446e-03        1.9266711168466005e-01        20    5.2002846473442332e-13         1.5166e-07
333  25   -1.0732171045459073e+02       1.4980813975853380e-03        1.9359102981983076e-01        20    1.3455903058456897e-13         1.48672e-07
334  25   -1.0732171045473109e+02       1.4980834585003322e-03        1.9266710954628566e-01        20    4.3665071558507407e-13         1.472e-07
335  25   -1.0732171045480858e+02       1.4980872401793022e-03        1.9359103057089333e-01        20    2.8066438062523957e-13         1.45743e-07
336  25   -1.0732171045378036e+02       1.4980860596551793e-03        1.9266710412756269e-01        20    2.9720670369215441e-13         1.5166e-07
337  25   -1.0732171045388510e+02       1.4980864325480070e-03        1.9359102970335781e-01        20    1.5498713423767185e-13         1.443e-07
338  25   -1.0732171045424775e+02       1.4980842843215214e-03        1.9266710591053612e-01        20    3.5771385853422544e-13         1.5166e-07
339  25   -1.0732171045366420e+02       1.4980899268266512e-03        1.9359102367906098e-01        20    8.6930462828149757e-14         1.45743e-07
340  25   -1.0732171045211345e+02       1.4980987143644597e-03        1.9266710181133165e-01        20    3.1508129438861943e-13         1.472e-07
341  25   -1.0732171045135111e+02       1.4981022250140086e-03        1.9359100825343190e-01        20    1.4388490399142029e-13         1.41456e-07
342  25   -1.0732171045195000e+02       1.4980987143644597e-03        1.9266709609084212e-01        20    2.8921309791485328e-13         1.41456e-07
343  25   -1.0732171045258889e+02       1.4980980067775818e-03        1.9359101520430375e-01        20    2.1138646388862981e-13         1.34591e-07
344  25   -1.0732171045236024e+02       1.4980974356149090e-03        1.9266709762876971e-01        20    2.4791280139879746e-13         1.443e-07
345  25   -1.0732171045313183e+02       1.4980927790020360e-03        1.9359101835045550e-01        20    1.3755663275105690e-13         1.56256e-07
346  25   -1.0732171045393818e+02       1.4980898704379797e-03        1.9266710171579937e-01        20    3.3317792969000948e-13         1.626e-07
347  25   -1.0732171045503405e+02       1.4980851992731914e-03        1.9359102186443644e-01        20    2.2304380564719395e-13         1.69203e-07
348  25   -1.0732171045511588e+02       1.4980811756686307e-03        1.9266710567957382e-01        20    3.8424818882276668e-13         1.54709e-07
349  25   -1.0732171045363415e+02       1.4980869473220082e-03        1.9359102362647468e-01        20    1.0413891970983968e-13         1.59397e-07
350  25   -1.0732171045327200e+02       1.4980904688854935e-03        1.9266710474087653e-01        20    4.2377212849942225e-13         1.472e-07
351  25   -1.0732171045372488e+02       1.4980890300648753e-03        1.9359102585322616e-01        20    1.9073631563060189e-13         1.48672e-07
352  25   -1.0732171045536874e+02       1.4980809319240507e-03        1.9266710546026794e-01        20    3.5726976932437537e-13         1.69203e-07
353  25   -1.0732171045531209e+02       1.4980809501139447e-03        1.9359102404776929e-01        20    1.2922996006636822e-13         1.65869e-07
354  25   -1.0732171045630349e+02       1.4980827545514330e-03        1.9266711202665840e-01        20    5.9341420666214617e-13         1.79612e-07
355  25   -1.0732171045720555e+02       1.4980750529502984e-03        1.9359103878592618e-01        20    2.1160850849355484e-13         1.79612e-07
356  25   -1.0732171045619309e+02       1.4980805735831382e-03        1.9266709668701770e-01        20    6.5858429820764286e-13         1.7433e-07
357  25   -1.0732171045616694e+02       1.4980771647969959e-03        1.9359104888668022e-01        20    2.0006218903745321e-13         1.65869e-07
358  25   -1.0732171045543507e+02       1.4980807354731951e-03        1.9266709941881732e-01        20    4.6107562212682751e-13         1.60991e-07
359  25   -1.0732171045522573e+02       1.4980774794821627e-03        1.9359104323063048e-01        20    9.1482377229112899e-14         1.60991e-07
360  25   -1.0732171045513303e+02       1.4980802261561621e-03        1.9266710589657179e-01        20    3.4683367289289890e-13         1.54709e-07
361  25   -1.0732171045520572e+02       1.4980799496697728e-03        1.9359102862747143e-01        20    1.4099832412739488e-13         1.41456e-07
362  25   -1.0732171045588433e+02       1.4980794221628457e-03        1.9266710202221277e-01        20    4.0245584642661925e-13         1.48672e-07
363  25   -1.0732171045584805e+02       1.4980780670157401e-03        1.9359103523687227e-01        20    1.1424194923392861e-13         1.59397e-07
364  25   -1.0732171045638076e+02       1.4980831656430382e-03        1.9266710100579415e-01        20    5.8897331456364554e-13         1.59397e-07
365  25   -1.0732171045699323e+02       1.4980709529481828e-03        1.9359105160581344e-01        20    1.4699352846037073e-13         1.53177e-07
366  25   -1.0732171045706393e+02       1.4980700198066188e-03        1.9266710476457613e-01        20    4.3764991630723671e-13         1.626e-07
367  25   -1.0732171045710277e+02       1.4980706564529100e-03        1.9359104465526100e-01        20    2.0672352718520415e-13         1.59397e-07
368  25   -1.0732171045876491e+02       1.4980631531216204e-03        1.9266711689878979e-01        20    1.0685896612017132e-12         1.69203e-07
369  25   -1.0732171045871453e+02       1.4980612832005136e-03        1.9359105842266408e-01        20    2.4524826613969708e-13         1.76073e-07
370  25   -1.0732171045705584e+02       1.4980619453126565e-03        1.9266711191893549e-01        20    5.9863225487788441e-13         1.72604e-07
371  25   -1.0732171045600764e+02       1.4980685045884456e-03        1.9359103311812459e-01        20    1.5998313784848506e-13         1.60991e-07
372  25   -1.0732171045505621e+02       1.4980707583163166e-03        1.9266710120368499e-01        20    4.1000536299407031e-13         1.57818e-07
373  25   -1.0732171045487095e+02       1.4980755477154162e-03        1.9359101274137633e-01        20    1.4388490399142029e-13         1.59397e-07
374  25   -1.0732171045441851e+02       1.4980817813921021e-03        1.9266709831732712e-01        20    3.7048142331741474e-13         1.5166e-07
375  25   -1.0732171045474072e+02       1.4980805044615408e-03        1.9359101165438400e-01        20    2.2781776465308212e-13         1.56256e-07
376  25   -1.0732171045537571e+02       1.4980794203438563e-03        1.9266710111167687e-01        20    3.6681768733615172e-13         1.56256e-07
377  25   -1.0732171045700274e+02       1.4980687101342482e-03        1.9359105748243044e-01        20    1.5554224574998443e-13         1.90662e-07
378  25   -1.0732171045743370e+02       1.4980773539718939e-03        1.9266712003941200e-01        20    4.6118664442929003e-13         1.92568e-07
379  25   -1.0732171045742223e+02       1.4980677278799703e-03        1.9359105581633779e-01        20    1.6031620475587260e-13         2.06459e-07
380  25   -1.0732171045733185e+02       1.4980642681621248e-03        1.9266711206817494e-01        20    7.2553074659253980e-13         1.77834e-07
381  25   -1.0732171045649635e+02       1.4980719097366091e-03        1.9359103740350278e-01        20    1.7141843500212417e-13         1.81408e-07
382  25   -1.0732171045496561e+02       1.4980824271333404e-03        1.9266710899250480e-01        20    5.9419136277938378e-13         1.72604e-07
383  25   -1.0732171045492471e+02       1.4980841824581148e-03        1.9359102758655033e-01        20    1.1590728377086634e-13         1.626e-07
384  25   -1.0732171045578224e+02       1.4980802861828124e-03        1.9266711214874233e-01        20    4.9393822365573214e-13         1.57818e-07
385  25   -1.0732171045573538e+02       1.4980770010879496e-03        1.9359102699356953e-01        20    9.2703622556200571e-14         1.57818e-07
386  25   -1.0732171045548458e+02       1.4980786327214446e-03        1.9266710691556821e-01        20    6.2239102760486276e-13         1.48672e-07
387  25   -1.0732171045505672e+02       1.4980828455009032e-03        1.9359102996282343e-01        20    6.4170890823334048e-14         1.54709e-07
388  25   -1.0732171045484671e+02       1.4980815321905538e-03        1.9266711108120629e-01        20    4.3443026953582375e-13         1.48672e-07
389  25   -1.0732171045404819e+02       1.4980908599682152e-03        1.9359102159025418e-01        20    1.0547118733938987e-13         1.54709e-07
390  25   -1.0732171045404284e+02       1.4980857358750654e-03        1.9266710499028175e-01        20    3.4861002973229915e-13         1.60991e-07
391  25   -1.0732171045433702e+02       1.4980893374740845e-03        1.9359101596170364e-01        20    1.4044321261508230e-13         1.64226e-07
392  25   -1.0732171045440825e+02       1.4980895339249400e-03        1.9266710344378815e-01        20    4.4575454438700035e-13         1.59397e-07
393  25   -1.0732171045520073e+02       1.4980871656007366e-03        1.9359102874220060e-01        20    1.8229862064345070e-13         1.59397e-07
394  25   -1.0732171045547844e+02       1.4980778469180223e-03        1.9266711129404487e-01        20    3.6126657221302594e-13         1.626e-07
395  25   -1.0732171045455325e+02       1.4980804808146786e-03        1.9359103331575950e-01        20    1.4799272918253337e-13         1.64226e-07
396  25   -1.0732171045519924e+02       1.4980859032220906e-03        1.9266711227875971e-01        20    5.2780002590679942e-13         1.81408e-07
397  25   -1.0732171045554546e+02       1.4980806681705872e-03        1.9359103794575655e-01        20    1.5176748746625890e-13         1.7433e-07
398  25   -1.0732171045513098e+02       1.4980887317506131e-03        1.9266711633860115e-01        20    3.9079850466805510e-13         1.72604e-07
399  25   -1.0732171045480712e+02       1.4980926353018731e-03        1.9359104430560273e-01        20    1.7563728249569976e-13         1.59397e-07
400  25   -1.0732171045468047e+02       1.4980821270000888e-03        1.9266710850702304e-01        20    3.6881608878047700e-13         1.60991e-07
401  25   -1.0732171045459413e+02       1.4980877804191550e-03        1.9359102780623816e-01        20    1.1912693054227930e-13         1.54709e-07
402  25   -1.0732171045553825e+02       1.4980793621361954e-03        1.9266710072830381e-01        20    4.3320902420873608e-13         1.85054e-07
403  25   -1.0732171045571816e+02       1.4980801624915330e-03        1.9359102180697788e-01        20    1.4777068457760834e-13         1.60991e-07
404  25   -1.0732171045390703e+02       1.4980859432398574e-03        1.9266710183668428e-01        20    4.3853809472693683e-13         1.57818e-07
405  25   -1.0732171045463305e+02       1.4980841369833797e-03        1.9359102782280949e-01        20    3.0142555118573000e-13         1.64226e-07
406  25   -1.0732171045500694e+02       1.4980872674641432e-03        1.9266710781710106e-01        20    4.8183679268731794e-13         1.72604e-07
407  25   -1.0732171045479906e+02       1.4980897740315413e-03        1.9359104769562288e-01        20    3.0875302314825603e-13         1.67527e-07
408  25   -1.0732171045376275e+02       1.4980886298872065e-03        1.9266710767324557e-01        20    3.5293989952833726e-13         1.60991e-07
409  25   -1.0732171045323220e+02       1.4980949745222460e-03        1.9359102076073137e-01        20    1.4899192990469601e-13         1.626e-07
410  25   -1.0732171045430687e+02       1.4980898904468631e-03        1.9266710042342367e-01        20    4.1988634791323420e-13         1.626e-07
411  25   -1.0732171045546812e+02       1.4980835167079931e-03        1.9359101565252615e-01        20    1.1091128016005314e-13         1.60991e-07
412  25   -1.0732171045532827e+02       1.4980846990511054e-03        1.9266709837652388e-01        20    3.9523939676655573e-13         1.64226e-07
413  25   -1.0732171045628264e+02       1.4980770938564092e-03        1.9359101150916516e-01        20    1.0380585280245214e-13         1.57818e-07
414  25   -1.0732171045599692e+02       1.4980799260229105e-03        1.9266710513690025e-01        20    3.8669067947694202e-13         1.50159e-07
415  25   -1.0732171045466092e+02       1.4980856376496376e-03        1.9359102704513839e-01        20    2.4991120284312274e-13         1.54709e-07
416  25   -1.0732171045398479e+02       1.4980860232753912e-03        1.9266710418400279e-01        20    3.7303493627405260e-13         1.42871e-07
417  25   -1.0732171045350586e+02       1.4980912965256721e-03        1.9359102480377663e-01        20    1.5631940186722204e-13         1.40056e-07
418  25   -1.0732171045405815e+02       1.4980882169766119e-03        1.9266710281753180e-01        20    2.7844393457598926e-13         1.5166e-07
419  25   -1.0732171045346155e+02       1.4980951636971440e-03        1.9359101537964862e-01        20    2.0383694732117874e-13         1.472e-07
420  25   -1.0732171045301635e+02       1.4980939104134450e-03        1.9266710154750225e-01        20    2.6167956690414940e-13         1.54709e-07
421  25   -1.0732171045372048e+02       1.4980916039348813e-03        1.9359101780789248e-01        20    2.3148150063434514e-13         1.59397e-07
422  25   -1.0732171045435682e+02       1.4980891119193984e-03        1.9266711198106271e-01        20    4.0623060471034478e-13         1.56256e-07
423  25   -1.0732171045510577e+02       1.4980861942603951e-03        1.9359104848320957e-01        20    2.7877700148337681e-13         1.53177e-07
424  25   -1.0732171045497491e+02       1.4980840387579519e-03        1.9266712193406541e-01        20    4.4797499043625066e-13         1.5166e-07
425  25   -1.0732171045409422e+02       1.4980888827267336e-03        1.9359103374108561e-01        20    1.5609735726229701e-13         1.50159e-07
426  25   -1.0732171045566125e+02       1.4980746527726296e-03        1.9266710532103096e-01        20    3.3817393330082268e-13         1.626e-07
427  25   -1.0732171045640770e+02       1.4980708619987126e-03        1.9359104767522003e-01        20    1.6309176231743550e-13         1.69203e-07
428  25   -1.0732171045594902e+02       1.4980755713622784e-03        1.9266710312248958e-01        20    2.8144153674247718e-13         1.626e-07
429  25   -1.0732171045557590e+02       1.4980765790824080e-03        1.9359103830559782e-01        20    1.8629542353210127e-13         1.53177e-07
430  25   -1.0732171045564286e+02       1.4980742398620350e-03        1.9266710802341197e-01        20    7.2331030054328949e-13         1.53177e-07
431  25   -1.0732171045609937e+02       1.4980740725150099e-03        1.9359104921471351e-01        20    2.3159252293680765e-13         1.48672e-07
432  25   -1.0732171045611118e+02       1.4980715586716542e-03        1.9266711129490385e-01        20    4.9948933877885793e-13         1.48672e-07
433  25   -1.0732171045611074e+02       1.4980742071202258e-03        1.9359104152475973e-01        20    2.4735768988648488e-13         1.38669e-07
434  25   -1.0732171045528401e+02       1.4980781579652103e-03        1.9266710751761396e-01        20    4.1544545581473358e-13         1.38669e-07
435  25   -1.0732171045523467e+02       1.4980786290834658e-03        1.9359102657358548e-01        20    1.7796875084741259e-13         1.54709e-07
436  25   -1.0732171045573972e+02       1.4980771811679006e-03        1.9266710395338296e-01        20    5.2891024893142458e-13         1.48672e-07
437  25   -1.0732171045616440e+02       1.4980751820985461e-03        1.9359103833502861e-01        20    1.5865087021893487e-13         1.57818e-07
438  25   -1.0732171045595656e+02       1.4980740470491583e-03        1.9266711195418004e-01        20    5.4634075041803953e-13         1.57818e-07
439  25   -1.0732171045552730e+02       1.4980778905737679e-03        1.9359104892772114e-01        20    1.0291767438275201e-13         1.56256e-07
440  25   -1.0732171045534346e+02       1.4980765463405987e-03        1.9266710383780183e-01        20    3.1696867353048219e-13         1.54709e-07
441  25   -1.0732171045512720e+02       1.4980820742493961e-03        1.9359103015023635e-01        20    1.9639845305619019e-13         1.5166e-07
442  25   -1.0732171045537768e+02       1.4980746145738522e-03        1.9266710206480531e-01        20    4.3098857815948577e-13         1.50159e-07
443  25   -1.0732171045566497e+02       1.4980748655943898e-03        1.9359103071743555e-01        20    1.7308376953906190e-13         1.48672e-07
444  25   -1.0732171045561117e+02       1.4980747782828985e-03        1.9266710372960069e-01        20    4.0734082773496993e-13         1.57818e-07
445  25   -1.0732171045522304e+02       1.4980770756665152e-03        1.9359102250102514e-01        20    1.3700152123874432e-13         1.472e-07
446  25   -1.0732171045422547e+02       1.4980816831666743e-03        1.9266710349010877e-01        20    5.1125770283988459e-13         1.443e-07
447  25   -1.0732171045462373e+02       1.4980808100517606e-03        1.9359101904670620e-01        20    9.0039087297100195e-14         1.5166e-07
448  25   -1.0732171045505393e+02       1.4980791675043292e-03        1.9266710429734019e-01        20    3.2429614549300823e-13         1.472e-07
449  25   -1.0732171045598001e+02       1.4980769046815112e-03        1.9359102499982830e-01        20    1.7108536809473662e-13         1.53177e-07
450  25   -1.0732171045703893e+02       1.4980720097810263e-03        1.9266710369563164e-01        20    3.5416114485542494e-13         1.56256e-07
451  25   -1.0732171045655262e+02       1.4980759733589366e-03        1.9359102954311166e-01        20    1.9406698470447736e-13         1.60991e-07
452  25   -1.0732171045670617e+02       1.4980686592025449e-03        1.9266710570342374e-01        20    3.2840397068412130e-13         1.65869e-07
453  25   -1.0732171045716032e+02       1.4980750274844468e-03        1.9359102444187640e-01        20    3.0264679651281767e-13         1.65869e-07
454  25   -1.0732171045640698e+02       1.4980719442974078e-03        1.9266710739129755e-01        20    4.7362114230509178e-13         1.60991e-07
455  25   -1.0732171045776525e+02       1.4980673113313969e-03        1.9359104998696855e-01        20    3.2318592246838307e-13         1.57818e-07
456  25   -1.0732171045867307e+02       1.4980651976657100e-03        1.9266712557338556e-01        20    3.6748382115092681e-13         1.626e-07
457  25   -1.0732171045714107e+02       1.4980650557845365e-03        1.9359104343977807e-01        20    1.9051427102567686e-13         1.65869e-07
458  25   -1.0732171045683815e+02       1.4980691739765462e-03        1.9266712052591953e-01        20    4.6407322429331543e-13         1.65869e-07
459  25   -1.0732171045660736e+02       1.4980685918999370e-03        1.9359106544044632e-01        20    2.2748469774569458e-13         1.626e-07
460  25   -1.0732171045659661e+02       1.4980662599555217e-03        1.9266711428957031e-01        20    3.7081449022480228e-13         1.60991e-07
461  25   -1.0732171045831544e+02       1.4980615851527546e-03        1.9359106652036057e-01        20    2.4824586830618500e-13         1.69203e-07
462  25   -1.0732171045882265e+02       1.4980615433159983e-03        1.9266711819130011e-01        20    4.7317705309524172e-13         1.67527e-07
463  25   -1.0732171045944997e+02       1.4980567011662060e-03        1.9359106958839625e-01        20    1.9262369477246466e-13         1.626e-07
464  25   -1.0732171045932088e+02       1.4980627202021424e-03        1.9266712061367247e-01        20    5.1114668053742207e-13         1.57818e-07
465  25   -1.0732171045817458e+02       1.4980623218434630e-03        1.9359107127120118e-01        20    2.2892798767770728e-13         1.626e-07
466  25   -1.0732171045759254e+02       1.4980655796534847e-03        1.9266712350938509e-01        20    4.4442227675745016e-13         1.53177e-07
467  25   -1.0732171045807229e+02       1.4980669457145268e-03        1.9359107024891792e-01        20    2.8277380437202737e-13         1.69203e-07
468  25   -1.0732171045885519e+02       1.4980590949562611e-03        1.9266712633402472e-01        20    6.2228000530240024e-13         1.79612e-07
469  25   -1.0732171045824572e+02       1.4980624036979862e-03        1.9359108350326845e-01        20    1.6309176231743550e-13         1.72604e-07
470  25   -1.0732171045833233e+02       1.4980613650550367e-03        1.9266712296787009e-01        20    6.2483351825903810e-13         1.57818e-07
471  25   -1.0732171045840337e+02       1.4980641426518559e-03        1.9359109351267961e-01        20    2.0106138975961585e-13         1.45743e-07
472  25   -1.0732171045906520e+02       1.4980598261900013e-03        1.9266712068387640e-01        20    5.1769699638271049e-13         1.38669e-07
473  25   -1.0732171045853606e+02       1.4980596461100504e-03        1.9359105663015869e-01        20    1.6764367671839864e-13         1.41456e-07
474  25   -1.0732171045654445e+02       1.4980685173213715e-03        1.9266710618950830e-01        20    3.9790393202565610e-13         1.57818e-07
475  25   -1.0732171045450056e+02       1.4980778978497256e-03        1.9359102786215568e-01        20    9.5257135512838431e-14         1.70895e-07
476  25   -1.0732171045392781e+02       1.4980810447013937e-03        1.9266709922727501e-01        20    3.7303493627405260e-13         1.48672e-07
477  25   -1.0732171045395386e+02       1.4980859359638998e-03        1.9359102524970523e-01        20    1.1290968160437842e-13         1.45743e-07
478  25   -1.0732171045360799e+02       1.4980877313064411e-03        1.9266710037577195e-01        20    4.1311398746302075e-13         1.38669e-07
479  25   -1.0732171045337404e+02       1.4980910491431132e-03        1.9359102365576925e-01        20    1.9895196601282805e-13         1.35937e-07
480  25   -1.0732171045311900e+02       1.4980900796217611e-03        1.9266709955640962e-01        20    4.1133763062362050e-13         1.5166e-07
481  25   -1.0732171045357073e+02       1.4980917294451501e-03        1.9359103790028304e-01        20    1.6309176231743550e-13         1.50159e-07
482  25   -1.0732171045354508e+02       1.4980922114773421e-03        1.9266710802098264e-01        20    3.9257486150745535e-13         1.38669e-07
483  25   -1.0732171045312060e+02       1.4980945070419693e-03        1.9359102608344161e-01        20    1.1202150318467829e-13         1.443e-07
484  25   -1.0732171045234848e+02       1.4980943633418065e-03        1.9266710283638977e-01        20    3.8713476868679209e-13         1.38669e-07
485  25   -1.0732171045247483e+02       1.4980961095716339e-03        1.9359101790708660e-01        20    1.5776269179923474e-13         1.33258e-07
486  25   -1.0732171045261373e+02       1.4980993873905391e-03        1.9266710174790150e-01        20    4.3653969328261155e-13         1.29339e-07
487  25   -1.0732171045256429e+02       1.4980973610363435e-03        1.9359101848850069e-01        20    1.9706458687096529e-13         1.34591e-07
488  25   -1.0732171045246254e+02       1.4981007552705705e-03        1.9266711189023036e-01        20    5.8553162318730756e-13         1.37296e-07
489  25   -1.0732171045348528e+02       1.4980921951064374e-03        1.9359102884551388e-01        20    2.7555735471196385e-13         1.5166e-07
490  25   -1.0732171045467356e+02       1.4980875857872888e-03        1.9266711059225472e-01        20    6.6635585938001896e-13         1.626e-07
491  25   -1.0732171045385437e+02       1.4980885880504502e-03        1.9359102974531744e-01        20    4.0567549319803220e-13         1.59397e-07
492  25   -1.0732171045326812e+02       1.4980897758505307e-03        1.9266711124242564e-01        20    4.7839510131097995e-13         1.626e-07
493  25   -1.0732171045326994e+02       1.4980895211920142e-03        1.9359102620373114e-01        20    1.6175949468788531e-13         1.48672e-07
494  25   -1.0732171045284066e+02       1.4980946980358567e-03        1.9266710443151497e-01        20    5.6155080585540418e-13         1.45743e-07
495  25   -1.0732171045376322e+02       1.4980917694629170e-03        1.9359103217513340e-01        20    5.3190785109791250e-13         1.5166e-07
496  25   -1.0732171045456050e+02       1.4980889645812567e-03        1.9266710899960754e-01        20    4.4286796452297494e-13         1.472e-07
497  25   -1.0732171045378739e+02       1.4980907435528934e-03        1.9359103705405181e-01        20    1.4566126083082054e-13         1.5166e-07
498  25   -1.0732171045381527e+02       1.4980968389863847e-03        1.9266710631496176e-01        20    4.1688874574674628e-13         1.48672e-07
499  25   -1.0732171045413719e+02       1.4980921787355328e-03        1.9359103109331868e-01        20    1.5709655798445965e-13         1.48672e-07


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty1.o.alphasmin <==
0.036211817668484796	0.036213353214610077	0    25   -1.0343539624842245e+02       4.1746763868923153e+00        8.2992719908832169e-01        0     7.0935705026586859e-06         1
0.001742453120700089	0.001744043584804385	1    25   -1.0713470741014103e+02       3.4795268800917256e-01        4.2212271205764884e-01        20    1.2398274950031762e-06         0.779768
0.000762011725838637	0.000763603752021627	2    25   -1.0723993005764281e+02       3.5906954064557794e-02        2.7310054320513660e-01        20    1.4547173654566592e-07         0.469435
0.000698760358545578	0.000700352485503192	3    25   -1.0724671830256960e+02       6.5055268678406719e-03        2.7637807049230956e-01        20    7.8224982491548190e-08         0.291172
0.000691557448700211	0.000693149587133791	4    25   -1.0724749133117449e+02       2.6630758948158473e-03        2.3076419405729065e-01        20    1.4008818216559860e-08         0.175291
0.000685907913213828	0.000687500060648475	5    25   -1.0724809764898619e+02       1.6851761283760425e-03        2.9696150908110341e-01        20    1.7309766064954601e-08         0.108726
0.000685474058125136	0.000687066206251019	6    25   -1.0724814421105640e+02       1.5695083620812511e-03        2.4628168841870993e-01        20    2.9171893789481373e-09         0.0654551
0.000683166967386086	0.000684759119187718	7    25   -1.0724839181198070e+02       1.4375676200870657e-03        3.4154065289738417e-01        20    5.2011670526042053e-09         0.0405992
0.000682855573540918	0.000684447725838675	8    25   -1.0724842523130079e+02       1.4548759463650640e-03        2.7554841883925724e-01        20    9.7141095167785352e-10         0.0244415
0.000681436797120582	0.000683028951678791	9    25   -1.0724857749681298e+02       1.4543056113325292e-03        3.9180431068673743e-01        20    3.7284946241555872e-09         0.0151601
0.000681115845939758	0.000682708001009319	10   25   -1.0724861194184268e+02       1.5011673931439873e-03        3.1079796184156117e-01        20    2.2115788089749344e-09         0.00912665
0.000680161138012150	0.000681753294602791	11   25   -1.0724871440273046e+02       1.5227694348141085e-03        4.4241335454426711e-01        20    3.5901426276296888e-09         0.0056609
0.000679873365180933	0.000681465522230065	12   25   -1.0724874528700293e+02       1.5573313175991643e-03        3.4552419668791279e-01        20    2.4488169270142635e-09         0.00340797
0.000679202461491160	0.000680794619609203	13   25   -1.0724881728953447e+02       1.5720090850663837e-03        4.8702872583227247e-01        20    2.0524406618704916e-09         0.00211383
0.000678932654396994	0.000680524812944904	14   25   -1.0724884624569331e+02       1.6090776280179853e-03        3.7876000456344833e-01        20    1.8163808235271972e-09         0.00127256
0.000678410951527926	0.000680003110907034	15   25   -1.0724890223573757e+02       1.6262454755633371e-03        5.2881986270199011e-01        20    2.3950229577351934e-09         0.000789321
0.000678145191032981	0.000679737350835510	16   25   -1.0724893075760846e+02       1.6645105279167183e-03        4.1150542999048456e-01        20    2.6163819999425186e-09         0.000475186
0.000677743995638166	0.000679336156079896	17   25   -1.0724897381458446e+02       1.6720957610232290e-03        5.6627695377636345e-01        20    1.5843052425523751e-09         0.000294739
0.000677481325885892	0.000679073486746118	18   25   -1.0724900200475156e+02       1.7066513482859591e-03        4.4245807879243043e-01        20    2.3631884227270916e-09         0.000177438
0.000677123549940041	0.000678715711370290	19   25   -1.0724904040187803e+02       1.6821147055452457e-03        6.0066656314698963e-01        20    2.2907264973781594e-09         0.000110058
0.000676880011764884	0.000678472173583148	20   25   -1.0724906653881155e+02       1.7231358324352186e-03        4.7108200391873778e-01        20    1.4155266958582047e-09         6.75887e-05
0.000676578620978607	0.000678170783277058	21   25   -1.0724909888458625e+02       1.6996498325170251e-03        6.3126457807891589e-01        20    1.1042787795290110e-09         4.96491e-05
0.000676351605093511	0.000677943767753653	22   25   -1.0724912324831934e+02       1.7368042554153362e-03        4.9753729191593166e-01        20    9.9071151282714709e-10         3.7952e-05
0.000676105352579859	0.000677697515632341	23   25   -1.0724914967656031e+02       1.7196973876707489e-03        6.5822782711956362e-01        20    7.9534023811334009e-10         3.11033e-05
0.000675869981974212	0.000677462145401695	24   25   -1.0724917493693630e+02       1.7628002842684509e-03        5.2330450660063388e-01        20    8.5100626545653313e-10         2.49883e-05
0.000675670661278721	0.000677262825023770	25   25   -1.0724919632837427e+02       1.7499632176622981e-03        6.8328640286196962e-01        20    1.2429829387983204e-09         2.23976e-05
0.000675463264152038	0.000677055428227521	26   25   -1.0724921858658865e+02       1.7875276844279142e-03        5.4599671659076776e-01        20    8.6583618053026612e-10         1.96799e-05
0.000675295507122888	0.000676887671465648	27   25   -1.0724923659055996e+02       1.7823984762799228e-03        7.0539850370061707e-01        20    8.6478757488350766e-10         1.81741e-05
0.000675091567806357	0.000676683732474041	28   25   -1.0724925847767624e+02       1.8221500868094154e-03        5.6752719327244538e-01        20    5.7523046326224403e-09         1.81741e-05
0.000674960922131871	0.000676553087007705	29   25   -1.0724927249879349e+02       1.8243652011733502e-03        7.2553680168325241e-01        20    5.3387594345366551e-10         1.66173e-05
0.000674776135560495	0.000676368300730739	30   25   -1.0724929233040440e+02       1.8574873793113511e-03        5.8662391175683481e-01        20    7.8735405972807371e-09         1.69513e-05
0.000674677258764043	0.000676269424091821	31   25   -1.0724930294203132e+02       1.8657206346688326e-03        7.4224249975279699e-01        20    4.8321935341988365e-10         1.50434e-05
0.000674501050723852	0.000676093216332372	32   25   -1.0724932185297959e+02       1.8996957896888489e-03        6.0360095375237610e-01        20    8.5743355748846284e-09         1.62899e-05
0.000674416694871981	0.000676008860614900	33   25   -1.0724933090619390e+02       1.9115230570605490e-03        7.5728670078543092e-01        20    4.2452641402235258e-10         1.44564e-05
0.000674234628509115	0.000675826794542109	34   25   -1.0724935044586738e+02       1.9474404871289153e-03        6.1960365297226061e-01        20    9.1091145737465240e-09         1.64528e-05
0.000674159640393424	0.000675751806545893	35   25   -1.0724935849372022e+02       1.9598979797592619e-03        7.7114302952710023e-01        20    4.0993308747516721e-10         1.40313e-05
0.000673930549493971	0.000675522716011437	36   25   -1.0724938308014740e+02       2.0115065653953934e-03        6.3530150643693206e-01        20    9.8100014778168543e-09         1.71208e-05
0.000673864588993811	0.000675456755616367	37   25   -1.0724939015914110e+02       2.0226594533596653e-03        7.8409492024100780e-01        20    3.5329994485522320e-10         1.44564e-05
0.000672867767146749	0.000674459935357482	38   25   -1.0724949713976675e+02       2.2957092332944740e-03        6.5660762491841129e-01        20    1.0741141753811689e-08         2.17389e-05
0.000672734536326454	0.000674326704749455	39   25   -1.0724951143832627e+02       2.3199066090455744e-03        8.0323479054316393e-01        20    5.7617022264366824e-10         1.85394e-05
0.000029112626684892	0.000030705820552226	40   25   -1.0731858604255818e+02       1.6864366165464162e-02        1.9249466938145129e-01        20    1.4682814963862256e-09         3.07954e-05
0.000026457311977364	0.000028050510075253	41   25   -1.0731887101547440e+02       1.5586567298669252e-02        1.9185867241204738e-01        20    1.1152434531425115e-10         3.87148e-05
0.000000960642938494	0.000002553881658702	42   25   -1.0732160736160667e+02       1.7888268594106194e-03        1.9220872870489597e-01        20    9.4013463680653331e-11         5.65054e-05
0.000000732110056424	0.000002325349140740	43   25   -1.0732163188814647e+02       1.6543388119316660e-03        1.9323891884989280e-01        20    1.6738499475366098e-11         4.02868e-05
0.000000108294298798	0.000001701534377002	44   25   -1.0732169883712059e+02       1.4943142232368700e-03        1.9255970787607354e-01        20    3.2438274288892899e-11         3.53985e-05
0.000000072438398314	0.000001665678533645	45   25   -1.0732170268523716e+02       1.4783143196837045e-03        1.9352406827208093e-01        20    5.9290350407081860e-12         2.23976e-05
0.000000032589732078	0.000001625829930897	46   25   -1.0732170696186418e+02       1.4973356628615875e-03        1.9264216773484616e-01        20    1.4575007867279055e-12         1.53458e-05
0.000000020694938335	0.000001613935156106	47   25   -1.0732170823843379e+02       1.4944727681722725e-03        1.9358419401278926e-01        20    1.9551027463649007e-13         1.06194e-05
0.000000011973026282	0.000001605213257949	48   25   -1.0732170917448431e+02       1.4978289800637867e-03        1.9266289123526464e-01        20    5.5033755330669010e-13         6.92277e-06
0.000000007839562064	0.000001601079800317	49   25   -1.0732170961809476e+02       1.4973942998040002e-03        1.9359413473389417e-01        20    1.2778667013435552e-13         4.88688e-06
0.000000005451615218	0.000001598691857276	50   25   -1.0732170987437330e+02       1.4984374683990609e-03        1.9266704918920177e-01        20    5.0059956180348308e-13         3.18576e-06
0.000000004001162189	0.000001597241406558	51   25   -1.0732171003003840e+02       1.4985011366661638e-03        1.9359440165442443e-01        20    1.9695356456850277e-13         2.38722e-06
0.000000002729679286	0.000001595969925680	52   25   -1.0732171016649612e+02       1.4982441225583898e-03        1.9266757306087545e-01        20    3.4794389591752406e-13         1.58751e-06
0.000000002004592725	0.000001595244840274	53   25   -1.0732171024431365e+02       1.4983308137743734e-03        1.9359329783165424e-01        20    2.5279778270714814e-13         1.26277e-06
0.000000001444724551	0.000001594684972993	54   25   -1.0732171030439966e+02       1.4979371444496792e-03        1.9266739683070239e-01        20    2.0583534876550402e-13         8.56626e-07
0.000000000974835190	0.000001594215084380	55   25   -1.0732171035482899e+02       1.4980296036810614e-03        1.9359240312090492e-01        20    1.8007817459420039e-13         7.37854e-07
0.000000000760127281	0.000001594000376813	56   25   -1.0732171037787181e+02       1.4977866558183450e-03        1.9266724615106046e-01        20    3.1741276274033225e-13         5.20862e-07
0.000000000494766993	0.000001593735016948	57   25   -1.0732171040635073e+02       1.4979127936385339e-03        1.9359179391387304e-01        20    2.1405099914773018e-13         4.62238e-07
0.000000000428561936	0.000001593668811996	58   25   -1.0732171041345597e+02       1.4977834307501325e-03        1.9266712565438227e-01        20    4.2099657093785936e-13         3.49838e-07
0.000000000277211385	0.000001593517461686	59   25   -1.0732171042969917e+02       1.4978942963352893e-03        1.9359147000679114e-01        20    1.8240964294591322e-13         3.29564e-07
0.000000000244145382	0.000001593484395736	60   25   -1.0732171043324787e+02       1.4978295366745442e-03        1.9266708480335232e-01        20    4.6329606817607782e-13         2.72793e-07
0.000000000159512832	0.000001593399763321	61   25   -1.0732171044233078e+02       1.4979130337451352e-03        1.9359126774394089e-01        20    2.1282975382064251e-13         2.62149e-07
0.000000000155862592	0.000001593396113087	62   25   -1.0732171044272253e+02       1.4978786202846095e-03        1.9266706250636034e-01        20    3.3284486278262193e-13         2.14843e-07
0.000000000112350147	0.000001593352600711	63   25   -1.0732171044739236e+02       1.4979402749304427e-03        1.9359115972802546e-01        20    2.0694557179012918e-13         2.14843e-07
0.000000000107355631	0.000001593347606203	64   25   -1.0732171044792838e+02       1.4979218922235304e-03        1.9266706010229098e-01        20    3.1252778143198157e-13         1.90662e-07
0.000000000083345858	0.000001593323596468	65   25   -1.0732171045050515e+02       1.4979669285821728e-03        1.9359110328697579e-01        20    3.3140157285060923e-13         1.83222e-07
0.000000000079037876	0.000001593319288493	66   25   -1.0732171045096749e+02       1.4979528623371152e-03        1.9266706801250416e-01        20    3.2251978865360797e-13         1.86905e-07
0.000000000065181872	0.000001593305432511	67   25   -1.0732171045245454e+02       1.4979750631027855e-03        1.9359106382428612e-01        20    1.7275070263167436e-13         1.86905e-07
0.000000000065240388	0.000001593305491027	68   25   -1.0732171045244826e+02       1.4979731859057210e-03        1.9266708623784845e-01        20    5.4545257199833941e-13         1.88774e-07
0.000000000039294100	0.000001593279544780	69   25   -1.0732171045523286e+02       1.4979906918597408e-03        1.9359106486145319e-01        20    2.6412205755832474e-13         1.96439e-07
0.000000000046037563	0.000001593286288233	70   25   -1.0732171045450914e+02       1.4979963470977964e-03        1.9266709615071900e-01        20    4.5752290844802701e-13         1.69203e-07
0.000000000047450138	0.000001593287700806	71   25   -1.0732171045435754e+02       1.4980130254116375e-03        1.9359105156770082e-01        20    3.3362201889985954e-13         1.72604e-07
0.000000000036262747	0.000001593276513432	72   25   -1.0732171045555819e+02       1.4980058022047160e-03        1.9266709715976607e-01        20    4.1189274213593308e-13         1.79612e-07
0.000000000031357775	0.000001593271608468	73   25   -1.0732171045608460e+02       1.4980165506131016e-03        1.9359105160332274e-01        20    2.6056934387952424e-13         1.69203e-07
0.000000000044179132	0.000001593284429804	74   25   -1.0732171045470859e+02       1.4980276027927175e-03        1.9266709543777313e-01        20    4.1500136660488351e-13         1.72604e-07
0.000000000039695323	0.000001593279946003	75   25   -1.0732171045518980e+02       1.4980403448134894e-03        1.9359104011705269e-01        20    1.8429702208777599e-13         1.70895e-07
0.000000000040587873	0.000001593280838552	76   25   -1.0732171045509401e+02       1.4980417108745314e-03        1.9266710343624732e-01        20    4.3476333644321130e-13         1.53177e-07
0.000000000047207503	0.000001593287458171	77   25   -1.0732171045438358e+02       1.4980518553784350e-03        1.9359103422293711e-01        20    9.4813046302988369e-14         1.45743e-07
0.000000000050675953	0.000001593290926616	78   25   -1.0732171045401134e+02       1.4980567339080153e-03        1.9266709747159216e-01        20    4.4586556668946287e-13         1.472e-07
0.000000000041598200	0.000001593281848877	79   25   -1.0732171045498558e+02       1.4980540654505603e-03        1.9359102976059359e-01        20    2.1938006966593093e-13         1.53177e-07
0.000000000041217010	0.000001593281467687	80   25   -1.0732171045502649e+02       1.4980535943323048e-03        1.9266710303855647e-01        20    3.0753177782116836e-13         1.41456e-07
0.000000000048775872	0.000001593289026537	81   25   -1.0732171045421526e+02       1.4980654050305020e-03        1.9359102085601676e-01        20    1.3500311979441904e-13         1.472e-07
0.000000000044126952	0.000001593284377625	82   25   -1.0732171045471419e+02       1.4980599062255351e-03        1.9266710400272330e-01        20    4.4197978610327482e-13         1.56256e-07
0.000000000033398089	0.000001593273648778	83   25   -1.0732171045586563e+02       1.4980801479396177e-03        1.9359103252711227e-01        20    3.1530333899354446e-13         1.64226e-07
0.000000000041427312	0.000001593281677989	84   25   -1.0732171045500392e+02       1.4980672822275665e-03        1.9266711534691930e-01        20    3.6037839379332581e-13         1.69203e-07
0.000000000048776058	0.000001593289026724	85   25   -1.0732171045421524e+02       1.4980757714511128e-03        1.9359103566352903e-01        20    1.2956302697375577e-13         1.626e-07
0.000000000034257747	0.000001593274508435	86   25   -1.0732171045577337e+02       1.4980684736656258e-03        1.9266710519748448e-01        20    4.8461235024888083e-13         1.69203e-07
0.000000000012163988	0.000001593252414712	87   25   -1.0732171045814451e+02       1.4980607575125759e-03        1.9359104448522130e-01        20    2.4036328483134639e-13         1.77834e-07
0.000000000019864108	0.000001593260114819	88   25   -1.0732171045731812e+02       1.4980652285885299e-03        1.9266711196292985e-01        20    3.7803093988486580e-13         1.65869e-07
0.000000000039411970	0.000001593279662650	89   25   -1.0732171045522021e+02       1.4980713531258516e-03        1.9359105366452078e-01        20    2.6190161150907443e-13         1.70895e-07
0.000000000040123382	0.000001593280374061	90   25   -1.0732171045514386e+02       1.4980748455855064e-03        1.9266712120080157e-01        20    4.7495340993464197e-13         1.64226e-07
0.000000000037779774	0.000001593278030457	91   25   -1.0732171045539538e+02       1.4980753840063699e-03        1.9359106094624054e-01        20    1.5987211554602254e-13         1.64226e-07
0.000000000042723322	0.000001593282973997	92   25   -1.0732171045486483e+02       1.4980754185671685e-03        1.9266712699170185e-01        20    3.1630253971570710e-13         1.81408e-07
0.000000000036240198	0.000001593276490883	93   25   -1.0732171045556061e+02       1.4980773721617879e-03        1.9359103576636547e-01        20    2.5934809855243657e-13         1.72604e-07
0.000000000029893486	0.000001593270144181	94   25   -1.0732171045624175e+02       1.4980709565861616e-03        1.9266711774506246e-01        20    3.1608049511078207e-13         1.60991e-07
0.000000000034511936	0.000001593274762624	95   25   -1.0732171045574609e+02       1.4980761789047392e-03        1.9359105434523280e-01        20    3.9701575360595598e-13         1.54709e-07
0.000000000025608612	0.000001593265859314	96   25   -1.0732171045670161e+02       1.4980723808548646e-03        1.9266713241202460e-01        20    5.4956039718945249e-13         1.70895e-07
0.000000000025696851	0.000001593265947553	97   25   -1.0732171045669214e+02       1.4980693867983064e-03        1.9359105433953125e-01        20    1.6997514507011147e-13         1.67527e-07
0.000000000038594800	0.000001593278845482	98   25   -1.0732171045530791e+02       1.4980755804572254e-03        1.9266712490424387e-01        20    3.8269387658829146e-13         1.626e-07
0.000000000038695712	0.000001593278946393	99   25   -1.0732171045529708e+02       1.4980808300606441e-03        1.9359103942993963e-01        20    2.2981616609740740e-13         1.56256e-07
0.000000000035448280	0.000001593275698966	100  25   -1.0732171045564560e+02       1.4980779869802063e-03        1.9266710468462656e-01        20    1.3755663275105690e-13         1.59397e-07
0.000000000035322303	0.000001593275572990	101  25   -1.0732171045565912e+02       1.4980828127590939e-03        1.9359106008545346e-01        20    3.2396307858562068e-13         1.56256e-07
0.000000000034855203	0.000001593275105890	102  25   -1.0732171045570925e+02       1.4980782889324473e-03        1.9266710842066501e-01        20    1.1957101975212936e-13         1.57818e-07
0.000000000027457818	0.000001593267708517	103  25   -1.0732171045650315e+02       1.4980766645749100e-03        1.9359103154262072e-01        20    1.2234657731369225e-13         1.67527e-07
0.000000000025480026	0.000001593265730729	104  25   -1.0732171045671541e+02       1.4980750511313090e-03        1.9266710666613351e-01        20    1.2634338020234281e-13         1.60991e-07
0.000000000028733981	0.000001593268984678	105  25   -1.0732171045636619e+02       1.4980768992245430e-03        1.9359102821854410e-01        20    1.3478107518949400e-13         1.59397e-07
0.000000000023475679	0.000001593263726384	106  25   -1.0732171045693052e+02       1.4980749747337541e-03        1.9266710666871828e-01        20    1.7452705947107461e-13         1.59397e-07
0.000000000022813091	0.000001593263063798	107  25   -1.0732171045700163e+02       1.4980742635088973e-03        1.9359104421782763e-01        20    9.6145313932538556e-14         1.60991e-07
0.000000000022675002	0.000001593262925709	108  25   -1.0732171045701645e+02       1.4980732212279690e-03        1.9266710968855022e-01        20    2.0650148258027912e-13         1.59397e-07
0.000000000017296314	0.000001593257547029	109  25   -1.0732171045759370e+02       1.4980742998886853e-03        1.9359104385539266e-01        20    2.1516122217235534e-13         1.67527e-07
0.000000000017933371	0.000001593258184085	110  25   -1.0732171045752533e+02       1.4980738742451649e-03        1.9266711016080870e-01        20    3.7880809600210341e-13         1.65869e-07
0.000000000016052577	0.000001593256303294	111  25   -1.0732171045772718e+02       1.4980676460254472e-03        1.9359105325314374e-01        20    2.3836488338702111e-13         1.65869e-07
0.000000000015345357	0.000001593255596076	112  25   -1.0732171045780308e+02       1.4980660344008356e-03        1.9266709872678855e-01        20    2.9143354396410359e-13         1.57818e-07
0.000000000030732645	0.000001593270983339	113  25   -1.0732171045615169e+02       1.4980713949626079e-03        1.9359103124626478e-01        20    2.1604940059205546e-13         1.626e-07
0.000000000021710891	0.000001593261961600	114  25   -1.0732171045711992e+02       1.4980816304159816e-03        1.9266709740064336e-01        20    4.3420822493089872e-13         1.67527e-07
0.000000000023411572	0.000001593263662278	115  25   -1.0732171045693740e+02       1.4980684100009967e-03        1.9359103762389637e-01        20    1.0869083411080283e-13         1.59397e-07
0.000000000040129625	0.000001593280380304	116  25   -1.0732171045514319e+02       1.4980718788137892e-03        1.9266709036032273e-01        20    8.2822637637036678e-14         1.59397e-07
0.000000000039922770	0.000001593280173450	117  25   -1.0732171045516539e+02       1.4980790165282087e-03        1.9359102517006074e-01        20    2.7089441800853820e-13         1.60991e-07
0.000000000028753735	0.000001593269004432	118  25   -1.0732171045636407e+02       1.4980680207372643e-03        1.9266710009647200e-01        20    1.0791367799356522e-13         1.59397e-07
0.000000000036657448	0.000001593276908132	119  25   -1.0732171045551583e+02       1.4980748910602415e-03        1.9359101609841856e-01        20    1.6908696665041134e-13         1.54709e-07
0.000000000052220282	0.000001593292470942	120  25   -1.0732171045384560e+02       1.4980847245169571e-03        1.9266709593655881e-01        20    1.7041923427996153e-13         1.54709e-07
0.000000000048111421	0.000001593288362087	121  25   -1.0732171045428657e+02       1.4980880496295867e-03        1.9359101917008248e-01        20    2.2959412149248237e-13         1.45743e-07
0.000000000049734485	0.000001593289985149	122  25   -1.0732171045411238e+02       1.4980847190599889e-03        1.9266709801310383e-01        20    7.0166095156309893e-14         1.34591e-07
0.000000000050018491	0.000001593290269154	123  25   -1.0732171045408190e+02       1.4980873456806876e-03        1.9359100977896385e-01        20    1.3422596367718143e-13         1.50159e-07
0.000000000046876908	0.000001593287127577	124  25   -1.0732171045441906e+02       1.4980845717218472e-03        1.9266709756293132e-01        20    1.3988810110276972e-13         1.472e-07
0.000000000043363267	0.000001593283613941	125  25   -1.0732171045479615e+02       1.4980828655097866e-03        1.9359101487144803e-01        20    1.5487611193520934e-13         1.50159e-07
0.000000000030454975	0.000001593270705669	126  25   -1.0732171045618149e+02       1.4980801061028615e-03        1.9266710521296948e-01        20    1.8485213360008856e-13         1.64226e-07
0.000000000025676818	0.000001593265927520	127  25   -1.0732171045669429e+02       1.4980763990024570e-03        1.9359103286042814e-01        20    7.7826634026223473e-14         1.48672e-07
0.000000000039759243	0.000001593280009923	128  25   -1.0732171045518294e+02       1.4980834475863958e-03        1.9266710490130609e-01        20    1.3433698597964394e-13         1.56256e-07
0.000000000045610622	0.000001593285861293	129  25   -1.0732171045455496e+02       1.4980891664890805e-03        1.9359102066398884e-01        20    1.4710455076283324e-13         1.60991e-07
0.000000000049569933	0.000001593289820597	130  25   -1.0732171045413004e+02       1.4980865380493924e-03        1.9266709610890892e-01        20    1.4654943925052066e-13         1.56256e-07
0.000000000053909689	0.000001593294160346	131  25   -1.0732171045366429e+02       1.4980893083702540e-03        1.9359101285018393e-01        20    1.7386092565629951e-13         1.48672e-07
0.000000000045901803	0.000001593286152473	132  25   -1.0732171045452371e+02       1.4980858086346416e-03        1.9266709838361795e-01        20    1.5076828674409626e-13         1.54709e-07
0.000000000046230534	0.000001593286481203	133  25   -1.0732171045448843e+02       1.4980871201260015e-03        1.9359101423562550e-01        20    1.8329782136561334e-13         1.60991e-07
0.000000000051060591	0.000001593291311253	134  25   -1.0732171045397006e+02       1.4980836640461348e-03        1.9266709656974629e-01        20    1.1435297153639112e-13         1.67527e-07
0.000000000032221999	0.000001593272472690	135  25   -1.0732171045599185e+02       1.4980771666159853e-03        1.9359103341983547e-01        20    1.3467005288703149e-13         1.79612e-07
0.000000000028537749	0.000001593268788446	136  25   -1.0732171045638725e+02       1.4980728137743426e-03        1.9266710565674883e-01        20    7.0832228971084987e-14         1.79612e-07
0.000000000032449911	0.000001593272700603	137  25   -1.0732171045596739e+02       1.4980768246459775e-03        1.9359102293849983e-01        20    1.3644640972643174e-13         1.626e-07
0.000000000028185537	0.000001593268436235	138  25   -1.0732171045642505e+02       1.4980737269070232e-03        1.9266710320775354e-01        20    1.4421797089880783e-13         1.626e-07
0.000000000016934039	0.000001593257184755	139  25   -1.0732171045763258e+02       1.4980665346229216e-03        1.9359105476817406e-01        20    2.0183854587685346e-13         1.76073e-07
0.000000000014277074	0.000001593254527794	140  25   -1.0732171045791773e+02       1.4980644591560122e-03        1.9266711330509698e-01        20    1.8351986597053838e-13         2.02391e-07
0.000000000044314333	0.000001593284565005	141  25   -1.0732171045469408e+02       1.4980780815676553e-03        1.9359103458064603e-01        20    9.2703622556200571e-14         2.08524e-07
0.000000000058598395	0.000001593298849045	142  25   -1.0732171045316109e+02       1.4980836458562408e-03        1.9266709475218752e-01        20    4.0412118096355698e-14         1.96439e-07
0.000000000050073745	0.000001593290324409	143  25   -1.0732171045407597e+02       1.4980847627157345e-03        1.9359101520027652e-01        20    1.3500311979441904e-13         1.85054e-07
0.000000000051085097	0.000001593291335759	144  25   -1.0732171045396743e+02       1.4980856631154893e-03        1.9266710105237270e-01        20    5.3401727484470030e-14         1.64226e-07
0.000000000053782221	0.000001593294032879	145  25   -1.0732171045367797e+02       1.4980896448832937e-03        1.9359102423915134e-01        20    1.2900791546144319e-13         1.50159e-07
0.000000000047604254	0.000001593287854921	146  25   -1.0732171045434100e+02       1.4980860378273064e-03        1.9266710324610636e-01        20    2.1938006966593093e-13         1.53177e-07
0.000000000044287311	0.000001593284537984	147  25   -1.0732171045469698e+02       1.4980840187490685e-03        1.9359102971825212e-01        20    1.8229862064345070e-13         1.45743e-07
0.000000000047225673	0.000001593287476341	148  25   -1.0732171045438163e+02       1.4980874802859034e-03        1.9266710181115371e-01        20    6.3393734706096438e-14         1.57818e-07
0.000000000054528576	0.000001593294779232	149  25   -1.0732171045359787e+02       1.4980931173340650e-03        1.9359101489573011e-01        20    8.9261931179862586e-14         1.50159e-07
0.000000000067018034	0.000001593307268670	150  25   -1.0732171045225748e+02       1.4980976466176799e-03        1.9266709317452371e-01        20    1.3156142841808105e-13         1.5166e-07
0.000000000069125995	0.000001593309376628	151  25   -1.0732171045203125e+02       1.4981013500801055e-03        1.9359100747420468e-01        20    1.3589129821411916e-13         1.443e-07
0.000000000066515712	0.000001593306766349	152  25   -1.0732171045231139e+02       1.4980999876570422e-03        1.9266709143277758e-01        20    1.2079226507921703e-13         1.48672e-07
0.000000000066740364	0.000001593306991000	153  25   -1.0732171045228728e+02       1.4980991218180861e-03        1.9359100784074565e-01        20    1.0746958878371515e-13         1.42871e-07
0.000000000069210041	0.000001593309460674	154  25   -1.0732171045202223e+02       1.4981023523432668e-03        1.9266709033944121e-01        20    9.2481577951275540e-14         1.42871e-07
0.000000000067973292	0.000001593308223927	155  25   -1.0732171045215496e+02       1.4981002077547600e-03        1.9359100572060692e-01        20    1.7175150190951172e-13         1.41456e-07
0.000000000047134825	0.000001593287385493	156  25   -1.0732171045439138e+02       1.4980863161326852e-03        1.9266709305534205e-01        20    1.1846079672750420e-13         1.64226e-07
0.000000000045951467	0.000001593286202136	157  25   -1.0732171045451838e+02       1.4980874748289352e-03        1.9359101277533425e-01        20    2.1560531138220540e-13         1.54709e-07
0.000000000053251947	0.000001593293502605	158  25   -1.0732171045373488e+02       1.4980904670665041e-03        1.9266709796425976e-01        20    1.1068923555512811e-13         1.54709e-07
0.000000000050535721	0.000001593290786383	159  25   -1.0732171045402639e+02       1.4980889664002461e-03        1.9359102921168694e-01        20    1.1035616864774056e-13         1.70895e-07
0.000000000053420785	0.000001593293671443	160  25   -1.0732171045371676e+02       1.4980891173763666e-03        1.9266710411955087e-01        20    1.0536016503692736e-13         1.64226e-07
0.000000000040407295	0.000001593280657973	161  25   -1.0732171045511339e+02       1.4980849991843570e-03        1.9359105171120203e-01        20    1.1080025785759062e-13         1.81408e-07
0.000000000040189352	0.000001593280440031	162  25   -1.0732171045513678e+02       1.4980824671511073e-03        1.9266711084160643e-01        20    1.5920598173124745e-13         1.7433e-07
0.000000000043315746	0.000001593283566420	163  25   -1.0732171045480125e+02       1.4980829528212780e-03        1.9359104547022388e-01        20    2.3447910280083306e-13         1.67527e-07
0.000000000033096472	0.000001593273347162	164  25   -1.0732171045589800e+02       1.4980773667048197e-03        1.9266711109982959e-01        20    1.6164847238542279e-13         1.59397e-07
0.000000000032461186	0.000001593272711877	165  25   -1.0732171045596618e+02       1.4980778760218527e-03        1.9359104107490374e-01        20    8.6930462828149757e-14         1.5166e-07
0.000000000030348659	0.000001593270599354	166  25   -1.0732171045619290e+02       1.4980753094278043e-03        1.9266711154130436e-01        20    1.4921397450962104e-13         1.5166e-07
0.000000000035138184	0.000001593275388871	167  25   -1.0732171045567888e+02       1.4980779142206302e-03        1.9359103297142866e-01        20    1.2079226507921703e-13         1.443e-07
0.000000000031823757	0.000001593272074449	168  25   -1.0732171045603459e+02       1.4980755713622784e-03        1.9266710586311123e-01        20    6.4059868520871532e-14         1.53177e-07
0.000000000018702553	0.000001593258953266	169  25   -1.0732171045744278e+02       1.4980709347582888e-03        1.9359103694890725e-01        20    1.6109336087311021e-13         1.76073e-07
0.000000000030239268	0.000001593270489963	170  25   -1.0732171045620464e+02       1.4980796368035953e-03        1.9266711646531015e-01        20    2.4069635173873394e-13         1.81408e-07
0.000000000032267563	0.000001593272518254	171  25   -1.0732171045598696e+02       1.4980811884015566e-03        1.9359103792044793e-01        20    2.0772272790736679e-13         1.79612e-07
0.000000000023128871	0.000001593263379577	172  25   -1.0732171045696774e+02       1.4980735013523372e-03        1.9266710677409610e-01        20    1.1401990462900358e-13         1.70895e-07
0.000000000026268404	0.000001593266519105	173  25   -1.0732171045663080e+02       1.4980746018409263e-03        1.9359103802229272e-01        20    2.5546231796624852e-13         1.72604e-07
0.000000000033246116	0.000001593273496806	174  25   -1.0732171045588194e+02       1.4980781688791467e-03        1.9266710743824048e-01        20    2.1338486533295509e-13         1.57818e-07
0.000000000033523879	0.000001593273774568	175  25   -1.0732171045585213e+02       1.4980786800151691e-03        1.9359103580348744e-01        20    2.2293278334473143e-13         1.70895e-07
0.000000000027342743	0.000001593267593443	176  25   -1.0732171045651550e+02       1.4980858359194826e-03        1.9266710734162484e-01        20    2.5623947408348613e-13         1.69203e-07
0.000000000029598857	0.000001593269849553	177  25   -1.0732171045627337e+02       1.4980785563238896e-03        1.9359104726254073e-01        20    2.3470114740575809e-13         1.60991e-07
0.000000000039499836	0.000001593279750516	178  25   -1.0732171045521078e+02       1.4980792002461385e-03        1.9266710681000990e-01        20    1.5010215292932116e-13         1.59397e-07
0.000000000029240216	0.000001593269490912	179  25   -1.0732171045631186e+02       1.4980750875110971e-03        1.9359103764560656e-01        20    2.4114044094858400e-13         1.70895e-07
0.000000000028126369	0.000001593268377067	180  25   -1.0732171045643140e+02       1.4980738487793133e-03        1.9266710736705070e-01        20    1.2700951401711791e-13         1.57818e-07
0.000000000035234157	0.000001593275484844	181  25   -1.0732171045566858e+02       1.4980789965193253e-03        1.9359103488261298e-01        20    2.1005419625907962e-13         1.65869e-07
0.000000000031459338	0.000001593271710031	182  25   -1.0732171045607370e+02       1.4980742325860774e-03        1.9266710520467234e-01        20    1.6719958750854857e-13         1.70895e-07
0.000000000032208674	0.000001593272459366	183  25   -1.0732171045599328e+02       1.4980789692344842e-03        1.9359102501677636e-01        20    2.3203661214665772e-13         1.65869e-07
0.000000000033400325	0.000001593273651015	184  25   -1.0732171045586539e+02       1.4980732721596723e-03        1.9266709885278552e-01        20    6.8056671409522096e-14         1.65869e-07
0.000000000038463233	0.000001593278713915	185  25   -1.0732171045532203e+02       1.4980786181695294e-03        1.9359103001727954e-01        20    2.6423307986078726e-13         1.72604e-07
0.000000000041720170	0.000001593281970846	186  25   -1.0732171045497249e+02       1.4980810792621924e-03        1.9266710278915397e-01        20    1.1235457009206584e-13         1.64226e-07
0.000000000047909225	0.000001593288159892	187  25   -1.0732171045430827e+02       1.4980850446590921e-03        1.9359102177010074e-01        20    8.2045481519799068e-14         1.53177e-07
0.000000000041970073	0.000001593282220749	188  25   -1.0732171045494567e+02       1.4980808718974004e-03        1.9266709914301119e-01        20    1.6830981053317373e-13         1.54709e-07
0.000000000035294629	0.000001593275545316	189  25   -1.0732171045566209e+02       1.4980782689235639e-03        1.9359102675940928e-01        20    6.1395333261771157e-14         1.443e-07
0.000000000044779197	0.000001593285029869	190  25   -1.0732171045464419e+02       1.4980854721216019e-03        1.9266710376784327e-01        20    1.4865886299730846e-13         1.472e-07
0.000000000052395270	0.000001593292645930	191  25   -1.0732171045382682e+02       1.4980900123191532e-03        1.9359102095134922e-01        20    1.1801670751765414e-13         1.48672e-07
0.000000000036324430	0.000001593276575115	192  25   -1.0732171045555157e+02       1.4980804298829753e-03        1.9266709993442155e-01        20    1.5598633495983449e-13         1.50159e-07
0.000000000027853171	0.000001593268103870	193  25   -1.0732171045646072e+02       1.4980767773522530e-03        1.9359103200463304e-01        20    2.5657254099087368e-13         1.53177e-07
0.000000000035075009	0.000001593275325696	194  25   -1.0732171045568566e+02       1.4980766427470371e-03        1.9266710648492580e-01        20    1.8662849043948881e-13         1.5166e-07
0.000000000034498239	0.000001593274748927	195  25   -1.0732171045574756e+02       1.4980789874243783e-03        1.9359102883149379e-01        20    1.7774670624248756e-13         1.56256e-07
0.000000000042981518	0.000001593283232192	196  25   -1.0732171045483712e+02       1.4980773339630105e-03        1.9266709852865629e-01        20    1.0791367799356522e-13         1.626e-07
0.000000000050335668	0.000001593290586331	197  25   -1.0732171045404786e+02       1.4980812447902281e-03        1.9359102021485616e-01        20    1.8185453143360064e-13         1.56256e-07
0.000000000050548020	0.000001593290798683	198  25   -1.0732171045402507e+02       1.4980829819251085e-03        1.9266710098076681e-01        20    1.5376588891058418e-13         1.54709e-07
0.000000000043762348	0.000001593284013021	199  25   -1.0732171045475332e+02       1.4980823416408384e-03        1.9359102785704133e-01        20    1.6497914145929826e-13         1.53177e-07
0.000000000041355006	0.000001593281605683	200  25   -1.0732171045501168e+02       1.4980834384914488e-03        1.9266710284762331e-01        20    1.7152945730458669e-13         1.57818e-07
0.000000000045459395	0.000001593285710065	201  25   -1.0732171045457119e+02       1.4980885334807681e-03        1.9359102492102725e-01        20    2.0827783941967937e-13         1.56256e-07
0.000000000051154421	0.000001593291405083	202  25   -1.0732171045395999e+02       1.4980862724769395e-03        1.9266709955737063e-01        20    1.1135536936990320e-13         1.5166e-07
0.000000000050593584	0.000001593290844247	203  25   -1.0732171045402018e+02       1.4980906016717199e-03        1.9359102062358777e-01        20    1.6153745008296028e-13         1.38669e-07
0.000000000045115103	0.000001593285365774	204  25   -1.0732171045460814e+02       1.4980841424403479e-03        1.9266709938942758e-01        20    7.8936857050848630e-14         1.45743e-07
0.000000000037200208	0.000001593277450892	205  25   -1.0732171045545758e+02       1.4981002532294951e-03        1.9359102839640346e-01        20    3.1086244689504383e-13         1.48672e-07
0.000000000043923172	0.000001593284173845	206  25   -1.0732171045473606e+02       1.4980903415562352e-03        1.9266710727117095e-01        20    2.0994317395661710e-13         1.5166e-07
0.000000000048704218	0.000001593288954884	207  25   -1.0732171045422295e+02       1.4980878204369219e-03        1.9359103791370394e-01        20    1.8751666885918894e-13         1.53177e-07
0.000000000049090720	0.000001593289341384	208  25   -1.0732171045418147e+02       1.4980849155108444e-03        1.9266709707080715e-01        20    1.1790568521519162e-13         1.60991e-07
0.000000000050366883	0.000001593290617545	209  25   -1.0732171045404451e+02       1.4980868872953579e-03        1.9359102016827209e-01        20    1.4732659536775827e-13         1.57818e-07
0.000000000051144545	0.000001593291395206	210  25   -1.0732171045396105e+02       1.4980911328166258e-03        1.9266709559592415e-01        20    1.8185453143360064e-13         1.59397e-07
0.000000000051061430	0.000001593291312092	211  25   -1.0732171045396997e+02       1.4980878477217630e-03        1.9359101871526815e-01        20    1.7130741269966165e-13         1.59397e-07
0.000000000050018398	0.000001593290269061	212  25   -1.0732171045408191e+02       1.4980939940869575e-03        1.9266710685414606e-01        20    5.2446935683292395e-13         1.7433e-07
0.000000000051840676	0.000001593292091336	213  25   -1.0732171045388634e+02       1.4980901523813372e-03        1.9359102380619853e-01        20    2.1749269052406817e-13         1.76073e-07
0.000000000055846575	0.000001593296097229	214  25   -1.0732171045345642e+02       1.4980936230131192e-03        1.9266709961907055e-01        20    1.7896795156957523e-13         1.77834e-07
0.000000000049568629	0.000001593289819293	215  25   -1.0732171045413018e+02       1.4980961186665809e-03        1.9359102560488847e-01        20    2.1371793224034263e-13         1.70895e-07
0.000000000051022668	0.000001593291273330	216  25   -1.0732171045397413e+02       1.4980906762502855e-03        1.9266710042702587e-01        20    1.0724754417879012e-13         1.626e-07
0.000000000052881285	0.000001593293131944	217  25   -1.0732171045377466e+02       1.4980935138737550e-03        1.9359103690913360e-01        20    8.7818641247849882e-14         1.50159e-07
0.000000000045361185	0.000001593285611856	218  25   -1.0732171045458173e+02       1.4981091899244348e-03        1.9266710325308400e-01        20    2.2681856393091948e-13         1.56256e-07
0.000000000046745248	0.000001593286995917	219  25   -1.0732171045443319e+02       1.4980883479438489e-03        1.9359105731891194e-01        20    1.3400391907225639e-13         1.50159e-07
0.000000000047917891	0.000001593288168557	220  25   -1.0732171045430734e+02       1.4980956257204525e-03        1.9266709466710003e-01        20    2.5401902803423582e-13         1.53177e-07
0.000000000052692134	0.000001593292942794	221  25   -1.0732171045379496e+02       1.4980907508288510e-03        1.9359102847200735e-01        20    1.3367085216486885e-13         1.50159e-07
0.000000000057608195	0.000001593297858846	222  25   -1.0732171045326736e+02       1.4980928935983684e-03        1.9266709084444822e-01        20    8.8928864272475039e-14         1.45743e-07
0.000000000056170648	0.000001593296421301	223  25   -1.0732171045342164e+02       1.4980933101469418e-03        1.9359101637853859e-01        20    1.8973711490843925e-13         1.40056e-07
0.000000000048445370	0.000001593288696036	224  25   -1.0732171045425073e+02       1.4980916894273832e-03        1.9266709608481294e-01        20    1.7974510768681284e-13         1.443e-07
0.000000000046863118	0.000001593287113786	225  25   -1.0732171045442054e+02       1.4980919386289315e-03        1.9359102422503280e-01        20    1.6187051699034782e-13         1.40056e-07
0.000000000053038197	0.000001593293288855	226  25   -1.0732171045375782e+02       1.4980865380493924e-03        1.9266709675824448e-01        20    1.4233059175694507e-13         1.5166e-07
0.000000000059072484	0.000001593299323133	227  25   -1.0732171045311021e+02       1.4980904816184193e-03        1.9359101319480015e-01        20    1.1401990462900358e-13         1.472e-07
0.000000000042519915	0.000001593282770590	228  25   -1.0732171045488666e+02       1.4980838313931599e-03        1.9266709391846004e-01        20    1.4910295220715852e-13         1.60991e-07
0.000000000039045688	0.000001593279296369	229  25   -1.0732171045525952e+02       1.4980832766013918e-03        1.9359101766122017e-01        20    1.2367884494324244e-13         1.472e-07
0.000000000051496943	0.000001593291747604	230  25   -1.0732171045392323e+02       1.4980893920437666e-03        1.9266709873117147e-01        20    1.2245759961615477e-13         1.57818e-07
0.000000000052473633	0.000001593292724292	231  25   -1.0732171045381841e+02       1.4980917385400971e-03        1.9359102172039053e-01        20    1.1368683772161603e-13         1.53177e-07
0.000000000050936385	0.000001593291187047	232  25   -1.0732171045398339e+02       1.4980957985244459e-03        1.9266711171995396e-01        20    5.8653082390947020e-13         1.45743e-07
0.000000000054853580	0.000001593295104235	233  25   -1.0732171045356299e+02       1.4980934010964120e-03        1.9359102084395746e-01        20    1.3389289676979388e-13         1.37296e-07
0.000000000061185942	0.000001593301436588	234  25   -1.0732171045288339e+02       1.4980934975028504e-03        1.9266709815429969e-01        20    1.1235457009206584e-13         1.42871e-07
0.000000000052352036	0.000001593292602695	235  25   -1.0732171045383146e+02       1.4980941032263217e-03        1.9359102808851661e-01        20    3.5649261320713777e-13         1.53177e-07
0.000000000032926609	0.000001593273177300	236  25   -1.0732171045591623e+02       1.4980737723817583e-03        1.9266710068295012e-01        20    3.7392311469375272e-13         1.64226e-07
0.000000000034731742	0.000001593274982430	237  25   -1.0732171045572250e+02       1.4980756604927592e-03        1.9359101582467386e-01        20    1.5620837956475953e-13         1.48672e-07
0.000000000048138536	0.000001593288389202	238  25   -1.0732171045428366e+02       1.4980837531766156e-03        1.9266710111408070e-01        20    3.8613556796462944e-13         1.59397e-07
0.000000000047870650	0.000001593288121316	239  25   -1.0732171045431241e+02       1.4980825144448318e-03        1.9359102154430277e-01        20    1.3322676295501878e-13         1.64226e-07
0.000000000046609302	0.000001593286859971	240  25   -1.0732171045444778e+02       1.4980866963014705e-03        1.9266710181571672e-01        20    3.1208369222213150e-13         1.626e-07
0.000000000048337843	0.000001593288588509	241  25   -1.0732171045426227e+02       1.4980881423980463e-03        1.9359102126918909e-01        20    1.4055423491754482e-13         1.50159e-07
0.000000000040122730	0.000001593280373409	242  25   -1.0732171045514393e+02       1.4980789728724631e-03        1.9266710053077479e-01        20    2.7866597918091429e-13         1.5166e-07
0.000000000032504327	0.000001593272755018	243  25   -1.0732171045596155e+02       1.4980770429247059e-03        1.9359102775770712e-01        20    1.3622436512150671e-13         1.57818e-07
0.000000000038317969	0.000001593278568651	244  25   -1.0732171045533762e+02       1.4980796950112563e-03        1.9266711183243224e-01        20    3.7370107008882769e-13         1.56256e-07
0.000000000037594816	0.000001593277845499	245  25   -1.0732171045541523e+02       1.4980728828959400e-03        1.9359104593143300e-01        20    1.0824674490095276e-13         1.56256e-07
0.000000000039528908	0.000001593279779588	246  25   -1.0732171045520766e+02       1.4980783980718115e-03        1.9266711102509473e-01        20    3.6648462042876417e-13         1.53177e-07
0.000000000041845028	0.000001593282095705	247  25   -1.0732171045495909e+02       1.4980805663071806e-03        1.9359103533177918e-01        20    1.7141843500212417e-13         1.472e-07
0.000000000037410231	0.000001593277660915	248  25   -1.0732171045543504e+02       1.4980783635110129e-03        1.9266710910599585e-01        20    6.2994054417231382e-13         1.48672e-07
0.000000000037318917	0.000001593277569600	249  25   -1.0732171045544484e+02       1.4980788218963426e-03        1.9359104248853995e-01        20    9.9031893796563963e-14         1.45743e-07
0.000000000040089372	0.000001593280340051	250  25   -1.0732171045514751e+02       1.4980818214098690e-03        1.9266710789681524e-01        20    3.7903014060702844e-13         1.38669e-07
0.000000000044244356	0.000001593284495029	251  25   -1.0732171045470159e+02       1.4980848682171199e-03        1.9359103148765960e-01        20    9.7921670771938807e-14         1.33258e-07
0.000000000028061610	0.000001593268312308	252  25   -1.0732171045643835e+02       1.4980779524194077e-03        1.9266710739710011e-01        20    3.9357406222961799e-13         1.59397e-07
0.000000000023447912	0.000001593263698617	253  25   -1.0732171045693350e+02       1.4980755422584480e-03        1.9359103203747088e-01        20    1.7130741269966165e-13         1.57818e-07
0.000000000042396641	0.000001593282647316	254  25   -1.0732171045489989e+02       1.4980789874243783e-03        1.9266710338112661e-01        20    3.1707969583294471e-13         1.65869e-07
0.000000000043248006	0.000001593283498680	255  25   -1.0732171045480852e+02       1.4980786763771903e-03        1.9359103596745025e-01        20    1.8396395518038844e-13         1.56256e-07
0.000000000043028200	0.000001593283278874	256  25   -1.0732171045483211e+02       1.4980830874264939e-03        1.9266710409505849e-01        20    4.5918824298496475e-13         1.54709e-07
0.000000000046898898	0.000001593287149567	257  25   -1.0732171045441670e+02       1.4980846444814233e-03        1.9359103187105658e-01        20    1.9140244944537699e-13         1.45743e-07
0.000000000032065646	0.000001593272316338	258  25   -1.0732171045600863e+02       1.4980738687881967e-03        1.9266710136875573e-01        20    5.2524651295016156e-13         1.59397e-07
0.000000000025533510	0.000001593265784213	259  25   -1.0732171045670967e+02       1.4980729392846115e-03        1.9359104689213702e-01        20    2.3281376826389533e-13         1.64226e-07
0.000000000041262015	0.000001593281512692	260  25   -1.0732171045502166e+02       1.4980848100094590e-03        1.9266710288734820e-01        20    2.2848389846785722e-13         1.64226e-07
0.000000000045618822	0.000001593285869492	261  25   -1.0732171045455408e+02       1.4980839259806089e-03        1.9359104117073364e-01        20    2.1249668691325496e-13         1.65869e-07
0.000000000042941824	0.000001593283192499	262  25   -1.0732171045484138e+02       1.4980815158196492e-03        1.9266710440892176e-01        20    4.3187675657918589e-13         1.626e-07
0.000000000046241156	0.000001593286491826	263  25   -1.0732171045448729e+02       1.4980832511355402e-03        1.9359102948966053e-01        20    1.4066525722000733e-13         1.56256e-07
0.000000000052436827	0.000001593292687487	264  25   -1.0732171045382236e+02       1.4980879368522437e-03        1.9266710269102258e-01        20    4.2843506520284791e-13         1.56256e-07
0.000000000049117834	0.000001593289368499	265  25   -1.0732171045417856e+02       1.4980898340581916e-03        1.9359102229683320e-01        20    1.7796875084741259e-13         1.53177e-07
0.000000000050349831	0.000001593290600494	266  25   -1.0732171045404634e+02       1.4980898467911175e-03        1.9266710280438964e-01        20    4.4764192352886312e-13         1.50159e-07
0.000000000045571954	0.000001593285822624	267  25   -1.0732171045455911e+02       1.4980894484324381e-03        1.9359103425183294e-01        20    2.1072033007385471e-13         1.59397e-07
0.000000000041731165	0.000001593281981841	268  25   -1.0732171045497131e+02       1.4980837750044884e-03        1.9266711088278621e-01        20    5.0681681074138396e-13         1.56256e-07
0.000000000048170216	0.000001593288420882	269  25   -1.0732171045428026e+02       1.4980870910221711e-03        1.9359103368817232e-01        20    1.3622436512150671e-13         1.48672e-07
0.000000000053797782	0.000001593294048439	270  25   -1.0732171045367630e+02       1.4980899086367572e-03        1.9266710443180807e-01        20    4.2410519540680980e-13         1.443e-07
0.000000000052872713	0.000001593293123372	271  25   -1.0732171045377558e+02       1.4980933356127935e-03        1.9359101840709717e-01        20    1.8363088827300089e-13         1.38669e-07
0.000000000062062745	0.000001593302313390	272  25   -1.0732171045278929e+02       1.4980940250097774e-03        1.9266709589444975e-01        20    3.0442315335221792e-13         1.40056e-07
0.000000000062922124	0.000001593303172767	273  25   -1.0732171045269706e+02       1.4981075182731729e-03        1.9359101208974111e-01        20    2.5124347047267293e-13         1.54709e-07
0.000000000058326596	0.000001593298577246	274  25   -1.0732171045319026e+02       1.4980945325078210e-03        1.9266709371283963e-01        20    2.4502622153477205e-13         1.60991e-07
0.000000000053825270	0.000001593294075927	275  25   -1.0732171045367335e+02       1.4980932173784822e-03        1.9359101156251007e-01        20    7.0499162063697440e-14         1.64226e-07
0.000000000053908850	0.000001593294159507	276  25   -1.0732171045366438e+02       1.4980936703068437e-03        1.9266709800378323e-01        20    2.2570834090629432e-13         1.67527e-07
0.000000000062825685	0.000001593303076328	277  25   -1.0732171045270741e+02       1.4980948271841044e-03        1.9359100922212735e-01        20    7.2386541205560206e-14         1.626e-07
0.000000000064447072	0.000001593304697712	278  25   -1.0732171045253340e+02       1.4980958385422127e-03        1.9266709806226071e-01        20    2.3914203950425872e-13         1.57818e-07
0.000000000050022777	0.000001593290273440	279  25   -1.0732171045408144e+02       1.4980881551309722e-03        1.9359101639809792e-01        20    9.0261131902025227e-14         1.64226e-07
0.000000000031869507	0.000001593272120199	280  25   -1.0732171045602968e+02       1.4980837313487427e-03        1.9266710442923179e-01        20    3.2729374765949615e-13         1.81408e-07
0.000000000037769059	0.000001593278019742	281  25   -1.0732171045539653e+02       1.4980817595642293e-03        1.9359102359518446e-01        20    1.1901590823981678e-13         1.81408e-07
0.000000000051299499	0.000001593291550160	282  25   -1.0732171045394442e+02       1.4980867199483328e-03        1.9266710350002156e-01        20    3.1841196346249490e-13         1.77834e-07
0.000000000051992462	0.000001593292243123	283  25   -1.0732171045387005e+02       1.4980903324612882e-03        1.9359102406768811e-01        20    1.4654943925052066e-13         1.70895e-07
0.000000000048537616	0.000001593288788282	284  25   -1.0732171045424083e+02       1.4980940704845125e-03        1.9266710316097577e-01        20    3.2684965844964609e-13         1.626e-07
0.000000000045855587	0.000001593286106257	285  25   -1.0732171045452867e+02       1.4980893702158937e-03        1.9359102977354492e-01        20    1.8673951274195133e-13         1.64226e-07
0.000000000048322096	0.000001593288572762	286  25   -1.0732171045426396e+02       1.4980938685766887e-03        1.9266710167333845e-01        20    3.1907809727726999e-13         1.69203e-07
0.000000000039542605	0.000001593279793285	287  25   -1.0732171045520619e+02       1.4980870691942982e-03        1.9359104835849203e-01        20    2.7422508708241367e-13         1.7433e-07
0.000000000035415015	0.000001593275665702	288  25   -1.0732171045564917e+02       1.4980857085902244e-03        1.9266710807311146e-01        20    5.1714188487039792e-13         1.626e-07
0.000000000030418542	0.000001593270669237	289  25   -1.0732171045618540e+02       1.4980824744270649e-03        1.9359103916454018e-01        20    9.0927265716800321e-14         1.60991e-07
0.000000000028547812	0.000001593268798509	290  25   -1.0732171045638617e+02       1.4980848918639822e-03        1.9266710318016214e-01        20    4.0112357879706906e-13         1.50159e-07
0.000000000042430464	0.000001593282681140	291  25   -1.0732171045489626e+02       1.4980865398683818e-03        1.9359103670147992e-01        20    2.5268676040468563e-13         1.56256e-07
0.000000000038030609	0.000001593278281291	292  25   -1.0732171045536846e+02       1.4980794894654537e-03        1.9266710708494694e-01        20    3.7825298448979083e-13         1.64226e-07
0.000000000036942851	0.000001593277193536	293  25   -1.0732171045548520e+02       1.4980802679929184e-03        1.9359104016787154e-01        20    9.2259533346350509e-14         1.56256e-07
0.000000000038918127	0.000001593279168808	294  25   -1.0732171045527321e+02       1.4980809373810189e-03        1.9266710941587278e-01        20    3.6348701826227625e-13         1.56256e-07
0.000000000038040952	0.000001593278291634	295  25   -1.0732171045536735e+02       1.4980814557929989e-03        1.9359103003684036e-01        20    1.2101430968414206e-13         1.54709e-07
0.000000000046790160	0.000001593287040828	296  25   -1.0732171045442837e+02       1.4980911146267317e-03        1.9266709961000678e-01        20    3.4683367289289890e-13         1.5166e-07
0.000000000050406483	0.000001593290657146	297  25   -1.0732171045404026e+02       1.4980899195506936e-03        1.9359102780131779e-01        20    1.4033219031261979e-13         1.59397e-07
0.000000000040805816	0.000001593281056494	298  25   -1.0732171045507062e+02       1.4980823234509444e-03        1.9266709698062925e-01        20    3.6570746431152656e-13         1.626e-07
0.000000000043949355	0.000001593284200028	299  25   -1.0732171045473325e+02       1.4980859141360270e-03        1.9359101892147373e-01        20    1.2101430968414206e-13         1.54709e-07
0.000000000052678344	0.000001593292929003	300  25   -1.0732171045379644e+02       1.4980876767367590e-03        1.9266709626464043e-01        20    3.4627856138058632e-13         1.54709e-07
0.000000000043716970	0.000001593283967643	301  25   -1.0732171045475819e+02       1.4980880732764490e-03        1.9359102261928923e-01        20    1.0913492332065289e-13         1.50159e-07
0.000000000045081093	0.000001593285331764	302  25   -1.0732171045461179e+02       1.4980884170654463e-03        1.9266710363737222e-01        20    4.4519943287468777e-13         1.40056e-07
0.000000000049421501	0.000001593289672165	303  25   -1.0732171045414597e+02       1.4980879259383073e-03        1.9359102155217567e-01        20    1.2767564783189300e-13         1.48672e-07
0.000000000056552770	0.000001593296803423	304  25   -1.0732171045338063e+02       1.4980915639171144e-03        1.9266709718306529e-01        20    3.4894309663968670e-13         1.37296e-07
0.000000000064029635	0.000001593304280276	305  25   -1.0732171045257820e+02       1.4980964624555781e-03        1.9359100897586035e-01        20    9.0039087297100195e-14         1.38669e-07
0.000000000061504051	0.000001593301754696	306  25   -1.0732171045284925e+02       1.4980934156483272e-03        1.9266709411684249e-01        20    2.8221869285971479e-13         1.40056e-07
0.000000000057658138	0.000001593297908789	307  25   -1.0732171045326200e+02       1.4980922278482467e-03        1.9359100914167121e-01        20    1.0746958878371515e-13         1.41456e-07
0.000000000045461817	0.000001593285712488	308  25   -1.0732171045457093e+02       1.4980844825913664e-03        1.9266709723848960e-01        20    2.3625545964023331e-13         1.54709e-07
0.000000000037102744	0.000001593277353428	309  25   -1.0732171045546804e+02       1.4980863543314626e-03        1.9359102076098789e-01        20    1.5487611193520934e-13         1.57818e-07
0.000000000035051435	0.000001593275302123	310  25   -1.0732171045568819e+02       1.4980831219872925e-03        1.9266710420113550e-01        20    3.3129055054814671e-13         1.69203e-07
0.000000000034642571	0.000001593274893259	311  25   -1.0732171045573207e+02       1.4980800806370098e-03        1.9359102946288614e-01        20    1.9573231924141510e-13         1.626e-07
0.000000000035714023	0.000001593275964709	312  25   -1.0732171045561708e+02       1.4980818104959326e-03        1.9266710951398341e-01        20    3.3717473257866004e-13         1.60991e-07
0.000000000027293825	0.000001593267544525	313  25   -1.0732171045652075e+02       1.4980775285948766e-03        1.9359103328995000e-01        20    2.0117241206207837e-13         1.67527e-07
0.000000000032365026	0.000001593272615718	314  25   -1.0732171045597650e+02       1.4980783926148433e-03        1.9266710776774434e-01        20    3.5593750169482519e-13         1.56256e-07
0.000000000040322037	0.000001593280572716	315  25   -1.0732171045512254e+02       1.4980836658651242e-03        1.9359103671119365e-01        20    2.3803181647963356e-13         1.626e-07
0.000000000034811875	0.000001593275062563	316  25   -1.0732171045571390e+02       1.4980787836975651e-03        1.9266710902318418e-01        20    3.5582647939236267e-13         1.48672e-07
0.000000000028278994	0.000001593268529692	317  25   -1.0732171045641502e+02       1.4980757550802082e-03        1.9359103164312241e-01        20    1.0014211682118912e-13         1.59397e-07
0.000000000033193004	0.000001593273443694	318  25   -1.0732171045588764e+02       1.4980743235355476e-03        1.9266711499035122e-01        20    4.5097259260273859e-13         1.60991e-07
0.000000000033643892	0.000001593273894581	319  25   -1.0732171045583925e+02       1.4980786218075082e-03        1.9359102577818091e-01        20    1.0647038806155251e-13         1.57818e-07
0.000000000036630892	0.000001593276881577	320  25   -1.0732171045551868e+02       1.4980779851612169e-03        1.9266710147549679e-01        20    3.4228175849193576e-13         1.56256e-07
0.000000000031743344	0.000001593271994037	321  25   -1.0732171045604322e+02       1.4980841460783267e-03        1.9359103222248128e-01        20    2.9598545836506673e-13         1.70895e-07
0.000000000033310967	0.000001593273561657	322  25   -1.0732171045587498e+02       1.4980789292167174e-03        1.9266710388980698e-01        20    3.6637359812630166e-13         1.57818e-07
0.000000000044674092	0.000001593284924764	323  25   -1.0732171045465547e+02       1.4980806117819156e-03        1.9359103717148163e-01        20    1.1424194923392861e-13         1.65869e-07
0.000000000035760612	0.000001593276011298	324  25   -1.0732171045561208e+02       1.4980787873355439e-03        1.9266710430421910e-01        20    2.8921309791485328e-13         1.67527e-07
0.000000000036793581	0.000001593277044265	325  25   -1.0732171045550122e+02       1.4980797241150867e-03        1.9359103121501309e-01        20    1.8562928971732617e-13         1.57818e-07
0.000000000033249843	0.000001593273500533	326  25   -1.0732171045588154e+02       1.4980748746893369e-03        1.9266711188997732e-01        20    5.7498450445336857e-13         1.56256e-07
0.000000000037529126	0.000001593277779809	327  25   -1.0732171045542228e+02       1.4980810992710758e-03        1.9359104245045958e-01        20    2.7633451082920146e-13         1.5166e-07
0.000000000043954108	0.000001593284204780	328  25   -1.0732171045473274e+02       1.4980822852521669e-03        1.9266711091528763e-01        20    4.3132164506687332e-13         1.5166e-07
0.000000000036351172	0.000001593276601857	329  25   -1.0732171045554870e+02       1.4980778687458951e-03        1.9359103876982392e-01        20    1.3056222769591841e-13         1.48672e-07
0.000000000028151899	0.000001593268402598	330  25   -1.0732171045642866e+02       1.4980732848925982e-03        1.9266710792724867e-01        20    4.4508841057222526e-13         1.57818e-07
0.000000000031207851	0.000001593271458545	331  25   -1.0732171045610069e+02       1.4980761752667604e-03        1.9359103516701384e-01        20    7.3274719625260332e-14         1.42871e-07
0.000000000039742564	0.000001593279993244	332  25   -1.0732171045518473e+02       1.4980786327214446e-03        1.9266711168466005e-01        20    5.2002846473442332e-13         1.5166e-07
0.000000000045277325	0.000001593285527996	333  25   -1.0732171045459073e+02       1.4980813975853380e-03        1.9359102981983076e-01        20    1.3455903058456897e-13         1.48672e-07
0.000000000043969482	0.000001593284220155	334  25   -1.0732171045473109e+02       1.4980834585003322e-03        1.9266710954628566e-01        20    4.3665071558507407e-13         1.472e-07
0.000000000043247447	0.000001593283498121	335  25   -1.0732171045480858e+02       1.4980872401793022e-03        1.9359103057089333e-01        20    2.8066438062523957e-13         1.45743e-07
0.000000000052828174	0.000001593293078833	336  25   -1.0732171045378036e+02       1.4980860596551793e-03        1.9266710412756269e-01        20    2.9720670369215441e-13         1.5166e-07
0.000000000051852230	0.000001593292102890	337  25   -1.0732171045388510e+02       1.4980864325480070e-03        1.9359102970335781e-01        20    1.5498713423767185e-13         1.443e-07
0.000000000048473137	0.000001593288723803	338  25   -1.0732171045424775e+02       1.4980842843215214e-03        1.9266710591053612e-01        20    3.5771385853422544e-13         1.5166e-07
0.000000000053910527	0.000001593294161184	339  25   -1.0732171045366420e+02       1.4980899268266512e-03        1.9359102367906098e-01        20    8.6930462828149757e-14         1.45743e-07
0.000000000068360073	0.000001593308610707	340  25   -1.0732171045211345e+02       1.4980987143644597e-03        1.9266710181133165e-01        20    3.1508129438861943e-13         1.472e-07
0.000000000075463389	0.000001593315714012	341  25   -1.0732171045135111e+02       1.4981022250140086e-03        1.9359100825343190e-01        20    1.4388490399142029e-13         1.41456e-07
0.000000000069883064	0.000001593310133696	342  25   -1.0732171045195000e+02       1.4980987143644597e-03        1.9266709609084212e-01        20    2.8921309791485328e-13         1.41456e-07
0.000000000063930028	0.000001593304180670	343  25   -1.0732171045258889e+02       1.4980980067775818e-03        1.9359101520430375e-01        20    2.1138646388862981e-13         1.34591e-07
0.000000000066060539	0.000001593306311176	344  25   -1.0732171045236024e+02       1.4980974356149090e-03        1.9266709762876971e-01        20    2.4791280139879746e-13         1.443e-07
0.000000000058871033	0.000001593299121683	345  25   -1.0732171045313183e+02       1.4980927790020360e-03        1.9359101835045550e-01        20    1.3755663275105690e-13         1.56256e-07
0.000000000051357642	0.000001593291608303	346  25   -1.0732171045393818e+02       1.4980898704379797e-03        1.9266710171579937e-01        20    3.3317792969000948e-13         1.626e-07
0.000000000041146567	0.000001593281397245	347  25   -1.0732171045503405e+02       1.4980851992731914e-03        1.9359102186443644e-01        20    2.2304380564719395e-13         1.69203e-07
0.000000000040384094	0.000001593280634772	348  25   -1.0732171045511588e+02       1.4980811756686307e-03        1.9266710567957382e-01        20    3.8424818882276668e-13         1.54709e-07
0.000000000054190527	0.000001593294441183	349  25   -1.0732171045363415e+02       1.4980869473220082e-03        1.9359102362647468e-01        20    1.0413891970983968e-13         1.59397e-07
0.000000000057564960	0.000001593297815612	350  25   -1.0732171045327200e+02       1.4980904688854935e-03        1.9266710474087653e-01        20    4.2377212849942225e-13         1.472e-07
0.000000000053345124	0.000001593293595782	351  25   -1.0732171045372488e+02       1.4980890300648753e-03        1.9359102585322616e-01        20    1.9073631563060189e-13         1.48672e-07
0.000000000038028000	0.000001593278278682	352  25   -1.0732171045536874e+02       1.4980809319240507e-03        1.9266710546026794e-01        20    3.5726976932437537e-13         1.69203e-07
0.000000000038555852	0.000001593278806534	353  25   -1.0732171045531209e+02       1.4980809501139447e-03        1.9359102404776929e-01        20    1.2922996006636822e-13         1.65869e-07
0.000000000029318206	0.000001593269568902	354  25   -1.0732171045630349e+02       1.4980827545514330e-03        1.9266711202665840e-01        20    5.9341420666214617e-13         1.79612e-07
0.000000000020913010	0.000001593261163720	355  25   -1.0732171045720555e+02       1.4980750529502984e-03        1.9359103878592618e-01        20    2.1160850849355484e-13         1.79612e-07
0.000000000030346889	0.000001593270597583	356  25   -1.0732171045619309e+02       1.4980805735831382e-03        1.9266709668701770e-01        20    6.5858429820764286e-13         1.7433e-07
0.000000000030590549	0.000001593270841243	357  25   -1.0732171045616694e+02       1.4980771647969959e-03        1.9359104888668022e-01        20    2.0006218903745321e-13         1.65869e-07
0.000000000037409952	0.000001593277660635	358  25   -1.0732171045543507e+02       1.4980807354731951e-03        1.9266709941881732e-01        20    4.6107562212682751e-13         1.60991e-07
0.000000000039360536	0.000001593279611216	359  25   -1.0732171045522573e+02       1.4980774794821627e-03        1.9359104323063048e-01        20    9.1482377229112899e-14         1.60991e-07
0.000000000040224294	0.000001593280474973	360  25   -1.0732171045513303e+02       1.4980802261561621e-03        1.9266710589657179e-01        20    3.4683367289289890e-13         1.54709e-07
0.000000000039546984	0.000001593279797664	361  25   -1.0732171045520572e+02       1.4980799496697728e-03        1.9359102862747143e-01        20    1.4099832412739488e-13         1.41456e-07
0.000000000033223846	0.000001593273474536	362  25   -1.0732171045588433e+02       1.4980794221628457e-03        1.9266710202221277e-01        20    4.0245584642661925e-13         1.48672e-07
0.000000000033561895	0.000001593273812585	363  25   -1.0732171045584805e+02       1.4980780670157401e-03        1.9359103523687227e-01        20    1.1424194923392861e-13         1.59397e-07
0.000000000028598221	0.000001593268848918	364  25   -1.0732171045638076e+02       1.4980831656430382e-03        1.9266710100579415e-01        20    5.8897331456364554e-13         1.59397e-07
0.000000000022891361	0.000001593263142067	365  25   -1.0732171045699323e+02       1.4980709529481828e-03        1.9359105160581344e-01        20    1.4699352846037073e-13         1.53177e-07
0.000000000022232594	0.000001593262483301	366  25   -1.0732171045706393e+02       1.4980700198066188e-03        1.9266710476457613e-01        20    4.3764991630723671e-13         1.626e-07
0.000000000021870691	0.000001593262121399	367  25   -1.0732171045710277e+02       1.4980706564529100e-03        1.9359104465526100e-01        20    2.0672352718520415e-13         1.59397e-07
0.000000000006383238	0.000001593246633971	368  25   -1.0732171045876491e+02       1.4980631531216204e-03        1.9266711689878979e-01        20    1.0685896612017132e-12         1.69203e-07
0.000000000006852668	0.000001593247103400	369  25   -1.0732171045871453e+02       1.4980612832005136e-03        1.9359105842266408e-01        20    2.4524826613969708e-13         1.76073e-07
0.000000000022307975	0.000001593262558682	370  25   -1.0732171045705584e+02       1.4980619453126565e-03        1.9266711191893549e-01        20    5.9863225487788441e-13         1.72604e-07
0.000000000032074871	0.000001593272325563	371  25   -1.0732171045600764e+02       1.4980685045884456e-03        1.9359103311812459e-01        20    1.5998313784848506e-13         1.60991e-07
0.000000000040940085	0.000001593281190763	372  25   -1.0732171045505621e+02       1.4980707583163166e-03        1.9266710120368499e-01        20    4.1000536299407031e-13         1.57818e-07
0.000000000042666297	0.000001593282916972	373  25   -1.0732171045487095e+02       1.4980755477154162e-03        1.9359101274137633e-01        20    1.4388490399142029e-13         1.59397e-07
0.000000000046882033	0.000001593287132702	374  25   -1.0732171045441851e+02       1.4980817813921021e-03        1.9266709831732712e-01        20    3.7048142331741474e-13         1.5166e-07
0.000000000043879752	0.000001593284130425	375  25   -1.0732171045474072e+02       1.4980805044615408e-03        1.9359101165438400e-01        20    2.2781776465308212e-13         1.56256e-07
0.000000000037963055	0.000001593278213738	376  25   -1.0732171045537571e+02       1.4980794203438563e-03        1.9266710111167687e-01        20    3.6681768733615172e-13         1.56256e-07
0.000000000022802749	0.000001593263053455	377  25   -1.0732171045700274e+02       1.4980687101342482e-03        1.9359105748243044e-01        20    1.5554224574998443e-13         1.90662e-07
0.000000000018787159	0.000001593259037872	378  25   -1.0732171045743370e+02       1.4980773539718939e-03        1.9266712003941200e-01        20    4.6118664442929003e-13         1.92568e-07
0.000000000018894034	0.000001593259144746	379  25   -1.0732171045742223e+02       1.4980677278799703e-03        1.9359105581633779e-01        20    1.6031620475587260e-13         2.06459e-07
0.000000000019736174	0.000001593259986886	380  25   -1.0732171045733185e+02       1.4980642681621248e-03        1.9266711206817494e-01        20    7.2553074659253980e-13         1.77834e-07
0.000000000027521179	0.000001593267771878	381  25   -1.0732171045649635e+02       1.4980719097366091e-03        1.9359103740350278e-01        20    1.7141843500212417e-13         1.81408e-07
0.000000000041784276	0.000001593282034953	382  25   -1.0732171045496561e+02       1.4980824271333404e-03        1.9266710899250480e-01        20    5.9419136277938378e-13         1.72604e-07
0.000000000042165373	0.000001593282416049	383  25   -1.0732171045492471e+02       1.4980841824581148e-03        1.9359102758655033e-01        20    1.1590728377086634e-13         1.626e-07
0.000000000034175098	0.000001593274425787	384  25   -1.0732171045578224e+02       1.4980802861828124e-03        1.9266711214874233e-01        20    4.9393822365573214e-13         1.57818e-07
0.000000000034611729	0.000001593274862417	385  25   -1.0732171045573538e+02       1.4980770010879496e-03        1.9359102699356953e-01        20    9.2703622556200571e-14         1.57818e-07
0.000000000036948628	0.000001593277199313	386  25   -1.0732171045548458e+02       1.4980786327214446e-03        1.9266710691556821e-01        20    6.2239102760486276e-13         1.48672e-07
0.000000000040935333	0.000001593281186011	387  25   -1.0732171045505672e+02       1.4980828455009032e-03        1.9359102996282343e-01        20    6.4170890823334048e-14         1.54709e-07
0.000000000042892160	0.000001593283142835	388  25   -1.0732171045484671e+02       1.4980815321905538e-03        1.9266711108120629e-01        20    4.3443026953582375e-13         1.48672e-07
0.000000000050332593	0.000001593290583256	389  25   -1.0732171045404819e+02       1.4980908599682152e-03        1.9359102159025418e-01        20    1.0547118733938987e-13         1.54709e-07
0.000000000050382443	0.000001593290633106	390  25   -1.0732171045404284e+02       1.4980857358750654e-03        1.9266710499028175e-01        20    3.4861002973229915e-13         1.60991e-07
0.000000000047641339	0.000001593287892006	391  25   -1.0732171045433702e+02       1.4980893374740845e-03        1.9359101596170364e-01        20    1.4044321261508230e-13         1.64226e-07
0.000000000046977634	0.000001593287228302	392  25   -1.0732171045440825e+02       1.4980895339249400e-03        1.9266710344378815e-01        20    4.4575454438700035e-13         1.59397e-07
0.000000000039593480	0.000001593279844160	393  25   -1.0732171045520073e+02       1.4980871656007366e-03        1.9359102874220060e-01        20    1.8229862064345070e-13         1.59397e-07
0.000000000037005840	0.000001593277256524	394  25   -1.0732171045547844e+02       1.4980778469180223e-03        1.9266711129404487e-01        20    3.6126657221302594e-13         1.626e-07
0.000000000045626556	0.000001593285877226	395  25   -1.0732171045455325e+02       1.4980804808146786e-03        1.9359103331575950e-01        20    1.4799272918253337e-13         1.64226e-07
0.000000000039607364	0.000001593279858043	396  25   -1.0732171045519924e+02       1.4980859032220906e-03        1.9266711227875971e-01        20    5.2780002590679942e-13         1.81408e-07
0.000000000036381362	0.000001593276632047	397  25   -1.0732171045554546e+02       1.4980806681705872e-03        1.9359103794575655e-01        20    1.5176748746625890e-13         1.7433e-07
0.000000000040243395	0.000001593280494074	398  25   -1.0732171045513098e+02       1.4980887317506131e-03        1.9266711633860115e-01        20    3.9079850466805510e-13         1.72604e-07
0.000000000043261051	0.000001593283511725	399  25   -1.0732171045480712e+02       1.4980926353018731e-03        1.9359104430560273e-01        20    1.7563728249569976e-13         1.59397e-07
0.000000000044441148	0.000001593284691820	400  25   -1.0732171045468047e+02       1.4980821270000888e-03        1.9266710850702304e-01        20    3.6881608878047700e-13         1.60991e-07
0.000000000045245645	0.000001593285496316	401  25   -1.0732171045459413e+02       1.4980877804191550e-03        1.9359102780623816e-01        20    1.1912693054227930e-13         1.54709e-07
0.000000000036448543	0.000001593276699228	402  25   -1.0732171045553825e+02       1.4980793621361954e-03        1.9266710072830381e-01        20    4.3320902420873608e-13         1.85054e-07
0.000000000034772182	0.000001593275022869	403  25   -1.0732171045571816e+02       1.4980801624915330e-03        1.9359102180697788e-01        20    1.4777068457760834e-13         1.60991e-07
0.000000000051647891	0.000001593291898552	404  25   -1.0732171045390703e+02       1.4980859432398574e-03        1.9266710183668428e-01        20    4.3853809472693683e-13         1.57818e-07
0.000000000044882997	0.000001593285133668	405  25   -1.0732171045463305e+02       1.4980841369833797e-03        1.9359102782280949e-01        20    3.0142555118573000e-13         1.64226e-07
0.000000000041399172	0.000001593281649849	406  25   -1.0732171045500694e+02       1.4980872674641432e-03        1.9266710781710106e-01        20    4.8183679268731794e-13         1.72604e-07
0.000000000043336152	0.000001593283586826	407  25   -1.0732171045479906e+02       1.4980897740315413e-03        1.9359104769562288e-01        20    3.0875302314825603e-13         1.67527e-07
0.000000000052992260	0.000001593293242919	408  25   -1.0732171045376275e+02       1.4980886298872065e-03        1.9266710767324557e-01        20    3.5293989952833726e-13         1.60991e-07
0.000000000057935808	0.000001593298186459	409  25   -1.0732171045323220e+02       1.4980949745222460e-03        1.9359102076073137e-01        20    1.4899192990469601e-13         1.626e-07
0.000000000047922270	0.000001593288172937	410  25   -1.0732171045430687e+02       1.4980898904468631e-03        1.9266710042342367e-01        20    4.1988634791323420e-13         1.626e-07
0.000000000037101999	0.000001593277352683	411  25   -1.0732171045546812e+02       1.4980835167079931e-03        1.9359101565252615e-01        20    1.1091128016005314e-13         1.60991e-07
0.000000000038405090	0.000001593278655772	412  25   -1.0732171045532827e+02       1.4980846990511054e-03        1.9266709837652388e-01        20    3.9523939676655573e-13         1.64226e-07
0.000000000029512482	0.000001593269763178	413  25   -1.0732171045628264e+02       1.4980770938564092e-03        1.9359101150916516e-01        20    1.0380585280245214e-13         1.57818e-07
0.000000000032174757	0.000001593272425449	414  25   -1.0732171045599692e+02       1.4980799260229105e-03        1.9266710513690025e-01        20    3.8669067947694202e-13         1.50159e-07
0.000000000044623310	0.000001593284873982	415  25   -1.0732171045466092e+02       1.4980856376496376e-03        1.9359102704513839e-01        20    2.4991120284312274e-13         1.54709e-07
0.000000000050923340	0.000001593291174002	416  25   -1.0732171045398479e+02       1.4980860232753912e-03        1.9266710418400279e-01        20    3.7303493627405260e-13         1.42871e-07
0.000000000055385904	0.000001593295636559	417  25   -1.0732171045350586e+02       1.4980912965256721e-03        1.9359102480377663e-01        20    1.5631940186722204e-13         1.40056e-07
0.000000000050239788	0.000001593290490451	418  25   -1.0732171045405815e+02       1.4980882169766119e-03        1.9266710281753180e-01        20    2.7844393457598926e-13         1.5166e-07
0.000000000055798775	0.000001593296049429	419  25   -1.0732171045346155e+02       1.4980951636971440e-03        1.9359101537964862e-01        20    2.0383694732117874e-13         1.472e-07
0.000000000059947051	0.000001593300197698	420  25   -1.0732171045301635e+02       1.4980939104134450e-03        1.9266710154750225e-01        20    2.6167956690414940e-13         1.54709e-07
0.000000000053386123	0.000001593293636781	421  25   -1.0732171045372048e+02       1.4980916039348813e-03        1.9359101780789248e-01        20    2.3148150063434514e-13         1.59397e-07
0.000000000047456847	0.000001593287707514	422  25   -1.0732171045435682e+02       1.4980891119193984e-03        1.9266711198106271e-01        20    4.0623060471034478e-13         1.56256e-07
0.000000000040478296	0.000001593280728975	423  25   -1.0732171045510577e+02       1.4980861942603951e-03        1.9359104848320957e-01        20    2.7877700148337681e-13         1.53177e-07
0.000000000041697621	0.000001593281948297	424  25   -1.0732171045497491e+02       1.4980840387579519e-03        1.9266712193406541e-01        20    4.4797499043625066e-13         1.5166e-07
0.000000000049903696	0.000001593290154359	425  25   -1.0732171045409422e+02       1.4980888827267336e-03        1.9359103374108561e-01        20    1.5609735726229701e-13         1.50159e-07
0.000000000035302456	0.000001593275553143	426  25   -1.0732171045566125e+02       1.4980746527726296e-03        1.9266710532103096e-01        20    3.3817393330082268e-13         1.626e-07
0.000000000028347200	0.000001593268597898	427  25   -1.0732171045640770e+02       1.4980708619987126e-03        1.9359104767522003e-01        20    1.6309176231743550e-13         1.69203e-07
0.000000000032621079	0.000001593272871770	428  25   -1.0732171045594902e+02       1.4980755713622784e-03        1.9266710312248958e-01        20    2.8144153674247718e-13         1.626e-07
0.000000000036097729	0.000001593276348414	429  25   -1.0732171045557590e+02       1.4980765790824080e-03        1.9359103830559782e-01        20    1.8629542353210127e-13         1.53177e-07
0.000000000035473810	0.000001593275724497	430  25   -1.0732171045564286e+02       1.4980742398620350e-03        1.9266710802341197e-01        20    7.2331030054328949e-13         1.53177e-07
0.000000000031220151	0.000001593271470844	431  25   -1.0732171045609937e+02       1.4980740725150099e-03        1.9359104921471351e-01        20    2.3159252293680765e-13         1.48672e-07
0.000000000031110108	0.000001593271360801	432  25   -1.0732171045611118e+02       1.4980715586716542e-03        1.9266711129490385e-01        20    4.9948933877885793e-13         1.48672e-07
0.000000000031114208	0.000001593271364901	433  25   -1.0732171045611074e+02       1.4980742071202258e-03        1.9359104152475973e-01        20    2.4735768988648488e-13         1.38669e-07
0.000000000038817495	0.000001593279068177	434  25   -1.0732171045528401e+02       1.4980781579652103e-03        1.9266710751761396e-01        20    4.1544545581473358e-13         1.38669e-07
0.000000000039277235	0.000001593279527915	435  25   -1.0732171045523467e+02       1.4980786290834658e-03        1.9359102657358548e-01        20    1.7796875084741259e-13         1.54709e-07
0.000000000034571290	0.000001593274821978	436  25   -1.0732171045573972e+02       1.4980771811679006e-03        1.9266710395338296e-01        20    5.2891024893142458e-13         1.48672e-07
0.000000000030614216	0.000001593270864910	437  25   -1.0732171045616440e+02       1.4980751820985461e-03        1.9359103833502861e-01        20    1.5865087021893487e-13         1.57818e-07
0.000000000032550823	0.000001593272801514	438  25   -1.0732171045595656e+02       1.4980740470491583e-03        1.9266711195418004e-01        20    5.4634075041803953e-13         1.57818e-07
0.000000000036550573	0.000001593276801258	439  25   -1.0732171045552730e+02       1.4980778905737679e-03        1.9359104892772114e-01        20    1.0291767438275201e-13         1.56256e-07
0.000000000038263553	0.000001593278514235	440  25   -1.0732171045534346e+02       1.4980765463405987e-03        1.9266710383780183e-01        20    3.1696867353048219e-13         1.54709e-07
0.000000000040278616	0.000001593280529295	441  25   -1.0732171045512720e+02       1.4980820742493961e-03        1.9359103015023635e-01        20    1.9639845305619019e-13         1.5166e-07
0.000000000037944699	0.000001593278195382	442  25   -1.0732171045537768e+02       1.4980746145738522e-03        1.9266710206480531e-01        20    4.3098857815948577e-13         1.50159e-07
0.000000000035267794	0.000001593275518481	443  25   -1.0732171045566497e+02       1.4980748655943898e-03        1.9359103071743555e-01        20    1.7308376953906190e-13         1.48672e-07
0.000000000035769091	0.000001593276019777	444  25   -1.0732171045561117e+02       1.4980747782828985e-03        1.9266710372960069e-01        20    4.0734082773496993e-13         1.57818e-07
0.000000000039385600	0.000001593279636281	445  25   -1.0732171045522304e+02       1.4980770756665152e-03        1.9359102250102514e-01        20    1.3700152123874432e-13         1.472e-07
0.000000000048680737	0.000001593288931403	446  25   -1.0732171045422547e+02       1.4980816831666743e-03        1.9266710349010877e-01        20    5.1125770283988459e-13         1.443e-07
0.000000000044969839	0.000001593285220510	447  25   -1.0732171045462373e+02       1.4980808100517606e-03        1.9359101904670620e-01        20    9.0039087297100195e-14         1.5166e-07
0.000000000040961330	0.000001593281212008	448  25   -1.0732171045505393e+02       1.4980791675043292e-03        1.9266710429734019e-01        20    3.2429614549300823e-13         1.472e-07
0.000000000032332321	0.000001593272583013	449  25   -1.0732171045598001e+02       1.4980769046815112e-03        1.9359102499982830e-01        20    1.7108536809473662e-13         1.53177e-07
0.000000000022465538	0.000001593262716246	450  25   -1.0732171045703893e+02       1.4980720097810263e-03        1.9266710369563164e-01        20    3.5416114485542494e-13         1.56256e-07
0.000000000026996868	0.000001593267247568	451  25   -1.0732171045655262e+02       1.4980759733589366e-03        1.9359102954311166e-01        20    1.9406698470447736e-13         1.60991e-07
0.000000000025566123	0.000001593265816825	452  25   -1.0732171045670617e+02       1.4980686592025449e-03        1.9266710570342374e-01        20    3.2840397068412130e-13         1.65869e-07
0.000000000021334453	0.000001593261585162	453  25   -1.0732171045716032e+02       1.4980750274844468e-03        1.9359102444187640e-01        20    3.0264679651281767e-13         1.65869e-07
0.000000000028353909	0.000001593268604607	454  25   -1.0732171045640698e+02       1.4980719442974078e-03        1.9266710739129755e-01        20    4.7362114230509178e-13         1.60991e-07
0.000000000015697849	0.000001593255948567	455  25   -1.0732171045776525e+02       1.4980673113313969e-03        1.9359104998696855e-01        20    3.2318592246838307e-13         1.57818e-07
0.000000000007238983	0.000001593247489714	456  25   -1.0732171045867307e+02       1.4980651976657100e-03        1.9266712557338556e-01        20    3.6748382115092681e-13         1.626e-07
0.000000000021513820	0.000001593261764529	457  25   -1.0732171045714107e+02       1.4980650557845365e-03        1.9359104343977807e-01        20    1.9051427102567686e-13         1.65869e-07
0.000000000024336362	0.000001593264587066	458  25   -1.0732171045683815e+02       1.4980691739765462e-03        1.9266712052591953e-01        20    4.6407322429331543e-13         1.65869e-07
0.000000000026486812	0.000001593266737513	459  25   -1.0732171045660736e+02       1.4980685918999370e-03        1.9359106544044632e-01        20    2.2748469774569458e-13         1.626e-07
0.000000000026586978	0.000001593266837679	460  25   -1.0732171045659661e+02       1.4980662599555217e-03        1.9266711428957031e-01        20    3.7081449022480228e-13         1.60991e-07
0.000000000010571300	0.000001593250822026	461  25   -1.0732171045831544e+02       1.4980615851527546e-03        1.9359106652036057e-01        20    2.4824586830618500e-13         1.69203e-07
0.000000000005845229	0.000001593246095963	462  25   -1.0732171045882265e+02       1.4980615433159983e-03        1.9266711819130011e-01        20    4.7317705309524172e-13         1.67527e-07
0.000000000000000000	0.000001593240250743	463  25   -1.0732171045944997e+02       1.4980567011662060e-03        1.9359106958839625e-01        20    1.9262369477246466e-13         1.626e-07
0.000000000001202832	0.000001593241453573	464  25   -1.0732171045932088e+02       1.4980627202021424e-03        1.9266712061367247e-01        20    5.1114668053742207e-13         1.57818e-07
0.000000000011883802	0.000001593252134526	465  25   -1.0732171045817458e+02       1.4980623218434630e-03        1.9359107127120118e-01        20    2.2892798767770728e-13         1.626e-07
0.000000000017307123	0.000001593257557838	466  25   -1.0732171045759254e+02       1.4980655796534847e-03        1.9266712350938509e-01        20    4.4442227675745016e-13         1.53177e-07
0.000000000012836918	0.000001593253087641	467  25   -1.0732171045807229e+02       1.4980669457145268e-03        1.9359107024891792e-01        20    2.8277380437202737e-13         1.69203e-07
0.000000000005542029	0.000001593245792763	468  25   -1.0732171045885519e+02       1.4980590949562611e-03        1.9266712633402472e-01        20    6.2228000530240024e-13         1.79612e-07
0.000000000011220936	0.000001593251471661	469  25   -1.0732171045824572e+02       1.4980624036979862e-03        1.9359108350326845e-01        20    1.6309176231743550e-13         1.72604e-07
0.000000000010413923	0.000001593250664649	470  25   -1.0732171045833233e+02       1.4980613650550367e-03        1.9266712296787009e-01        20    6.2483351825903810e-13         1.57818e-07
0.000000000009751988	0.000001593250002715	471  25   -1.0732171045840337e+02       1.4980641426518559e-03        1.9359109351267961e-01        20    2.0106138975961585e-13         1.45743e-07
0.000000000003585202	0.000001593243835939	472  25   -1.0732171045906520e+02       1.4980598261900013e-03        1.9266712068387640e-01        20    5.1769699638271049e-13         1.38669e-07
0.000000000008515612	0.000001593248766341	473  25   -1.0732171045853606e+02       1.4980596461100504e-03        1.9359105663015869e-01        20    1.6764367671839864e-13         1.41456e-07
0.000000000027072994	0.000001593267323694	474  25   -1.0732171045654445e+02       1.4980685173213715e-03        1.9266710618950830e-01        20    3.9790393202565610e-13         1.57818e-07
0.000000000046117509	0.000001593286368179	475  25   -1.0732171045450056e+02       1.4980778978497256e-03        1.9359102786215568e-01        20    9.5257135512838431e-14         1.70895e-07
0.000000000051454268	0.000001593291704929	476  25   -1.0732171045392781e+02       1.4980810447013937e-03        1.9266709922727501e-01        20    3.7303493627405260e-13         1.48672e-07
0.000000000051211539	0.000001593291462201	477  25   -1.0732171045395386e+02       1.4980859359638998e-03        1.9359102524970523e-01        20    1.1290968160437842e-13         1.45743e-07
0.000000000054434280	0.000001593294684936	478  25   -1.0732171045360799e+02       1.4980877313064411e-03        1.9266710037577195e-01        20    4.1311398746302075e-13         1.38669e-07
0.000000000056614174	0.000001593296864827	479  25   -1.0732171045337404e+02       1.4980910491431132e-03        1.9359102365576925e-01        20    1.9895196601282805e-13         1.35937e-07
0.000000000058990580	0.000001593299241229	480  25   -1.0732171045311900e+02       1.4980900796217611e-03        1.9266709955640962e-01        20    4.1133763062362050e-13         1.5166e-07
0.000000000054781460	0.000001593295032116	481  25   -1.0732171045357073e+02       1.4980917294451501e-03        1.9359103790028304e-01        20    1.6309176231743550e-13         1.50159e-07
0.000000000055020461	0.000001593295271116	482  25   -1.0732171045354508e+02       1.4980922114773421e-03        1.9266710802098264e-01        20    3.9257486150745535e-13         1.38669e-07
0.000000000058975672	0.000001593299226321	483  25   -1.0732171045312060e+02       1.4980945070419693e-03        1.9359102608344161e-01        20    1.1202150318467829e-13         1.443e-07
0.000000000066170116	0.000001593306420753	484  25   -1.0732171045234848e+02       1.4980943633418065e-03        1.9266710283638977e-01        20    3.8713476868679209e-13         1.38669e-07
0.000000000064992814	0.000001593305243454	485  25   -1.0732171045247483e+02       1.4980961095716339e-03        1.9359101790708660e-01        20    1.5776269179923474e-13         1.33258e-07
0.000000000063698575	0.000001593303949216	486  25   -1.0732171045261373e+02       1.4980993873905391e-03        1.9266710174790150e-01        20    4.3653969328261155e-13         1.29339e-07
0.000000000064159246	0.000001593304409887	487  25   -1.0732171045256429e+02       1.4980973610363435e-03        1.9359101848850069e-01        20    1.9706458687096529e-13         1.34591e-07
0.000000000065107330	0.000001593305357969	488  25   -1.0732171045246254e+02       1.4981007552705705e-03        1.9266711189023036e-01        20    5.8553162318730756e-13         1.37296e-07
0.000000000055577664	0.000001593295828319	489  25   -1.0732171045348528e+02       1.4980921951064374e-03        1.9359102884551388e-01        20    2.7555735471196385e-13         1.5166e-07
0.000000000044505534	0.000001593284756206	490  25   -1.0732171045467356e+02       1.4980875857872888e-03        1.9266711059225472e-01        20    6.6635585938001896e-13         1.626e-07
0.000000000052138565	0.000001593292389225	491  25   -1.0732171045385437e+02       1.4980885880504502e-03        1.9359102974531744e-01        20    4.0567549319803220e-13         1.59397e-07
0.000000000057601113	0.000001593297851764	492  25   -1.0732171045326812e+02       1.4980897758505307e-03        1.9266711124242564e-01        20    4.7839510131097995e-13         1.626e-07
0.000000000057584155	0.000001593297834806	493  25   -1.0732171045326994e+02       1.4980895211920142e-03        1.9359102620373114e-01        20    1.6175949468788531e-13         1.48672e-07
0.000000000061584091	0.000001593301834736	494  25   -1.0732171045284066e+02       1.4980946980358567e-03        1.9266710443151497e-01        20    5.6155080585540418e-13         1.45743e-07
0.000000000052987881	0.000001593293238539	495  25   -1.0732171045376322e+02       1.4980917694629170e-03        1.9359103217513340e-01        20    5.3190785109791250e-13         1.5166e-07
0.000000000045559002	0.000001593285809672	496  25   -1.0732171045456050e+02       1.4980889645812567e-03        1.9266710899960754e-01        20    4.4286796452297494e-13         1.472e-07
0.000000000052762670	0.000001593293013329	497  25   -1.0732171045378739e+02       1.4980907435528934e-03        1.9359103705405181e-01        20    1.4566126083082054e-13         1.5166e-07
0.000000000052502890	0.000001593292753550	498  25   -1.0732171045381527e+02       1.4980968389863847e-03        1.9266710631496176e-01        20    4.1688874574674628e-13         1.48672e-07
0.000000000049503311	0.000001593289753975	499  25   -1.0732171045413719e+02       1.4980921787355328e-03        1.9359103109331868e-01        20    1.5709655798445965e-13         1.48672e-07


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty1.o.densities <==
0	0.450242	0.07062593559242104
1	0.523296	0.8925898021973698
2	0.454281	0.08262324456162236
3	0.525526	0.914477534347157
4	0.453444	0.08098756898018314
5	0.527743	0.9185809753544539
6	0.451966	0.08052554509091138
7	0.529874	0.9193984339569933
8	0.450418	0.08042511387971153
9	0.531905	0.9195605453045946
10	0.448862	0.08039182857110805
11	0.533716	0.9196031714017666
12	0.447432	0.0803218628974859
13	0.535333	0.9196744140602638
14	0.446166	0.08030871917119303
15	0.536806	0.9196907818922757
16	0.44511	0.08029710054998307
17	0.538009	0.9196990768909654
18	0.444182	0.08023651571471754
19	0.538875	0.9197611492615448
20	0.443557	0.08022658926545689
21	0.539451	0.9197722462536637
22	0.443239	0.08020783171743984
23	0.539724	0.9197858006596347
24	0.443163	0.08007024345660073
25	0.539674	0.9198693798488852
26	0.443377	0.0799876617961149
27	0.539387	0.920007063342028
28	0.443955	0.07997817979083661
29	0.53886	0.920020486922705
30	0.444785	0.0799783085971201
31	0.538026	0.92002160587393
32	0.445843	0.07997822015045578
33	0.536891	0.9200229694818989
34	0.44711	0.07997683268600504
35	0.535486	0.9200266775244071
36	0.448547	0.07997267673579223
37	0.533873	0.9200303146310824
38	0.45013	0.07996882417050684
39	0.532081	0.9200299875833724
40	0.451825	0.07996868757604107
41	0.530159	0.9200047459750375
42	0.453578	0.07998583600396367
43	0.528109	0.9198420231640606
44	0.455347	0.08010189127443362
45	0.525953	0.919017826411071
46	0.457005	0.08062958629621375
47	0.523715	0.9148559447203192
48	0.458015	0.08247631285433633
49	0.521479	0.8927827934935282
50	0.454472	0.07062313206626757


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty1.o.min <==
463  25   -1.0732171045944997e+02       1.4980567011662060e-03        1.9359106958839625e-01        20    1.9262369477246466e-13         1.626e-07


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty30.o <==
Mon Aug 10 13:38:59 CEST 2020
L = 51 ,N = 25 ,t = 1 ,omega0 = 1 ,gamma = 2
bond dim = 20, trunc = 1e-14, cutph = 31, domax = 5, sweeps = 500, ndiry = 30, alphain = 1
Initial state:
Holstein_model_ground_state_dtypedouble_Labelint_L51_N25_t1_omega1_gamma1.5_bdim20_trunc1e-14_cutph31_domax5_sweeps500_ndirty30_alphain1_DMRGOM_2_isff.bin
start of computations: Mon Aug 10 13:38:59 2020

Hamiltonian constructed: Mon Aug 10 13:38:59 2020
elapsed time: 0.000754039s
Hamiltonian_sq computed: Mon Aug 10 13:39:00 2020
elapsed time: 0.0346673s
initial state read from file: Mon Aug 10 13:39:00 2020
elapsed time: 0.110286s
observables in initial state: Mon Aug 10 13:39:01 2020
elapsed time: 1.26101s
initial state
density of fermions at every site:
[0.450242 0.523296 0.454281 0.525526 0.453444 0.527743 0.451966 0.529874 0.450418 0.531905 0.448862 0.533716 0.447432 0.535333 0.446166 0.536806 0.44511 0.538009 0.444182 0.538875 0.443557 0.539451 0.443239 0.539724 0.443163 0.539674 0.443377 0.539387 0.443955 0.53886 0.444785 0.538026 0.445843 0.536891 0.44711 0.535486 0.448547 0.533873 0.45013 0.532081 0.451825 0.530159 0.453578 0.528109 0.455347 0.525953 0.457005 0.523715 0.458015 0.521479 0.454472]
density of phonons at every site:
[0.726511 0.796259 0.654935 0.801839 0.645459 0.807184 0.640101 0.812189 0.635772 0.816918 0.631894 0.821052 0.628433 0.824724 0.62544 0.828044 0.623 0.830779 0.620862 0.832732 0.619409 0.834021 0.618668 0.834643 0.618479 0.834532 0.618964 0.833886 0.620264 0.8327 0.622142 0.830813 0.624544 0.828256 0.62744 0.825082 0.630759 0.82145 0.634454 0.817372 0.638492 0.812965 0.642833 0.80823 0.647622 0.803159 0.653382 0.797745 0.663248 0.792165 0.735869]
number of blocks
2 4 6 8 10 12 14 16 18 20 22 24 26 28 30 32 34 36 38 40 42 44 46 48 50 51 50 48 46 44 42 40 38 36 34 32 30 28 26 24 22 20 18 16 14 12 10 8 6 4 2 
swp  site energy                        var energy                    blocksvn                      bdim truncPrec                     

0    25   -1.0343539624842245e+02       4.1746763868923153e+00        8.2992719908832169e-01        0     7.0935705026586859e-06        
alpha 1
1    25   -1.0713489669703959e+02       3.4819405587404617e-01        4.2714726698864919e-01        20    1.6143449573791102e-06        
alpha 1
2    25   -1.0723986848790472e+02       3.6057761677511735e-02        2.7846624922824081e-01        20    2.8658620410126900e-07        
alpha 1
3    25   -1.0724665607900012e+02       7.6939641330682207e-03        2.9065415972164327e-01        20    2.5006513593162083e-07        
alpha 1
4    25   -1.0724752931283905e+02       2.8306807071203366e-03        2.3792487253770236e-01        20    8.4260714627859556e-08        
alpha 1
5    25   -1.0724809343251475e+02       2.0126270956097869e-03        3.1813946967704515e-01        20    2.5445688378589182e-07        
alpha 1
6    25   -1.0724813658789240e+02       1.9282722423668019e-03        2.5677494654731720e-01        20    1.0022573726509165e-07        
alpha 1
7    25   -1.0724835118513130e+02       1.8512512378947577e-03        3.6438634009812371e-01        20    2.9862047346007614e-07        
alpha 1
8    25   -1.0724838432816446e+02       1.8668793054530397e-03        2.8541879662168324e-01        20    1.2586564279715162e-07        
alpha 1
9    25   -1.0724852703109886e+02       1.8086238596879411e-03        4.1407205277475240e-01        20    3.5436932765975371e-07        
alpha 1
10   25   -1.0724856212196680e+02       1.8443977533024736e-03        3.1958161242821170e-01        20    1.6365467025991620e-07        
alpha 1
11   25   -1.0724867448797285e+02       1.7930615704244701e-03        4.6702456173311913e-01        20    4.2417416523665707e-07        
alpha 1
12   25   -1.0724870820841502e+02       1.8241174384456826e-03        3.5646755101151778e-01        20    1.9648163651631023e-07        
alpha 1
13   25   -1.0724878472016054e+02       1.8236490559502272e-03        5.1447121872923485e-01        20    5.0211144275724706e-07        
alpha 1
14   25   -1.0724881588609071e+02       1.8473099389666459e-03        3.9026758683433854e-01        20    2.2448334957569926e-07        
alpha 1
15   25   -1.0724887272174377e+02       1.8391053836239735e-03        5.5603738956527260e-01        20    5.7380354290259561e-07        
alpha 1
16   25   -1.0724890609308704e+02       1.8732121243374422e-03        4.2373565852106432e-01        20    2.8552079978094724e-07        
alpha 1
17   25   -1.0724895249467511e+02       1.8644062583916821e-03        5.9602533016621007e-01        20    6.2067518136199595e-07        
alpha 1
18   25   -1.0724898225484498e+02       1.9039460585190682e-03        4.5613396246344412e-01        20    2.9179419913649696e-07        
alpha 1
19   25   -1.0724901806108892e+02       1.9000527772732312e-03        6.2999209966811676e-01        20    6.0838503346261064e-07        
alpha 1
20   25   -1.0724904623523990e+02       1.9365988555364311e-03        4.8534979419542845e-01        20    2.9391065070605293e-07        
alpha 1
21   25   -1.0724907499063364e+02       1.9499834452290088e-03        6.6086897675535961e-01        20    6.5373269864110739e-07        
alpha 1
22   25   -1.0724909934354659e+02       1.9800953959929757e-03        5.1169771457783519e-01        20    3.0089474079009193e-07        
alpha 1
23   25   -1.0724912175130058e+02       1.9824964474537410e-03        6.8647988542341809e-01        20    7.1350893848798336e-07        
alpha 1
24   25   -1.0724914382418913e+02       2.0167215152468998e-03        5.3420128435236547e-01        20    3.0414684337731757e-07        
alpha 1
25   25   -1.0724916142724489e+02       2.0183816304779612e-03        7.0784658941790179e-01        20    7.6158332784626026e-07        
alpha 1
26   25   -1.0724918178680214e+02       2.0522848571999930e-03        5.5438654666089682e-01        20    3.0731077915735483e-07        
alpha 1
27   25   -1.0724919774213906e+02       2.0496016786637483e-03        7.2696830539171176e-01        20    8.0858152817775419e-07        
alpha 1
28   25   -1.0724921630461276e+02       2.0869303407380357e-03        5.7292461123765026e-01        20    3.1084073126574907e-07        
alpha 1
29   25   -1.0724922904689933e+02       2.0863713343715062e-03        7.4368118445480891e-01        20    8.5304837016408896e-07        
alpha 1
30   25   -1.0724924824203303e+02       2.1094444800837664e-03        5.8932493368028038e-01        20    2.6957554577489162e-07        
alpha 0.772048
31   25   -1.0724928923618259e+02       1.9091246540483553e-03        7.4930464455990498e-01        20    4.6121659635911527e-07        
alpha 0.478871
32   25   -1.0724931820787228e+02       1.8691861059778603e-03        6.0460651125123199e-01        20    1.2859000497744688e-07        
alpha 0.288289
33   25   -1.0724935465812175e+02       1.7133302862930577e-03        7.5824391461111662e-01        20    1.0401411965066387e-07        
alpha 0.178814
34   25   -1.0724938110830666e+02       1.7086500738514587e-03        6.1936515983478735e-01        20    8.5489066603550157e-08        
alpha 0.10765
35   25   -1.0724940173867630e+02       1.6592250522080576e-03        7.7046326202396376e-01        20    1.6407017522368506e-08        
alpha 0.0667708
36   25   -1.0724942650511568e+02       1.6939169490797212e-03        6.3358334462558596e-01        20    7.8072070475165845e-08        
alpha 0.0401972
37   25   -1.0724943963240473e+02       1.6888731115614064e-03        7.8296699575307005e-01        20    2.3685602368317404e-09        
alpha 0.0249328
38   25   -1.0724952465901994e+02       1.8954736351588508e-03        6.5312927791229136e-01        20    7.7413497501233053e-08        
alpha 0.01501
39   25   -1.0724953623647789e+02       1.9089452216576319e-03        7.9941473828379850e-01        20    9.6562224882745795e-10        
alpha 0.0093101
40   25   -1.0731757448657625e+02       2.2488166110633756e-02        1.9316657849455154e-01        20    2.0028894098800265e-09        
alpha 0.0056609
41   25   -1.0731781358340032e+02       2.1348328858948662e-02        1.9179027588879977e-01        20    6.2284399859890982e-11        
alpha 0.00351123
42   25   -1.0732161434807851e+02       1.7323339343420230e-03        1.9258688935142007e-01        20    1.5398426977952795e-10        
alpha 0.00211383
43   25   -1.0732163629855427e+02       1.6071893296611961e-03        1.9327465969535010e-01        20    6.6797678499597168e-12        
alpha 0.00131112
44   25   -1.0732176152874626e+02       1.3241248216218082e-03        1.9310724000014245e-01        20    3.7032710231699184e-11        
alpha 0.000789321
45   25   -1.0732176720268545e+02       1.2966889116796665e-03        1.9359990831751564e-01        20    8.8640206286072498e-13        
alpha 0.000489585
46   25   -1.0732183693199360e+02       1.1489468361105537e-03        1.9323802870845150e-01        20    2.1966872765233347e-11        
alpha 0.000294739
47   25   -1.0732184248292394e+02       1.1186317515239352e-03        1.9364935230941213e-01        20    3.1563640590093200e-13        
alpha 0.000182815
48   25   -1.0732187345394469e+02       1.0548320296948077e-03        1.9328613415531590e-01        20    2.1265544880577636e-11        
alpha 0.000110058
49   25   -1.0732187395653793e+02       1.0543085936660646e-03        1.9365219895951338e-01        20    9.0039087297100195e-14        
alpha 6.82646e-05
50   25   -1.0732187803788166e+02       1.0437506698508514e-03        1.9331110852965572e-01        20    1.9510282278645263e-11        
alpha 4.10966e-05
51   25   -1.0732187826121454e+02       1.0438260615046602e-03        1.9365026184033035e-01        20    2.8332891588433995e-13        
alpha 2.54906e-05
52   25   -1.0732187986233663e+02       1.0388218433945440e-03        1.9331987211871984e-01        20    1.9294676967263058e-11        
alpha 1.59689e-05
53   25   -1.0732187998997165e+02       1.0388097234681481e-03        1.9364785815956223e-01        20    2.4291679778798425e-13        
alpha 9.90488e-06
54   25   -1.0732188089320813e+02       1.0361810964241158e-03        1.9332366807497875e-01        20    1.9306334309021622e-11        
alpha 6.71917e-06
55   25   -1.0732188094633034e+02       1.0361759432271356e-03        1.9364661125963456e-01        20    1.6509016376176078e-13        
alpha 4.2514e-06
56   25   -1.0732188127866036e+02       1.0359340139984852e-03        1.9332548170992431e-01        20    1.9064083645048413e-11        
alpha 3.00113e-06
57   25   -1.0732188131034813e+02       1.0359784700995078e-03        1.9364601532934447e-01        20    1.2545520178264269e-13        
alpha 1.93706e-06
58   25   -1.0732188139363667e+02       1.0364376448706025e-03        1.9332650495609444e-01        20    1.9334978063056951e-11        
alpha 1.43715e-06
59   25   -1.0732188140594641e+02       1.0364941390434979e-03        1.9364576935659839e-01        20    1.3189449532546860e-13        
alpha 9.7492e-07
60   25   -1.0732188142119874e+02       1.0368733383074868e-03        1.9332702090373255e-01        20    1.9122259331538771e-11        
alpha 7.23316e-07
61   25   -1.0732188142616918e+02       1.0369316751166480e-03        1.9364563727884973e-01        20    1.6664447599623600e-13        
alpha 5.15705e-07
62   25   -1.0732188143077158e+02       1.0371681710239500e-03        1.9332729805590176e-01        20    1.9141244145259861e-11        
alpha 4.0213e-07
63   25   -1.0732188143332893e+02       1.0372019587521208e-03        1.9364559262638825e-01        20    1.2223555501122974e-13        
alpha 3.13569e-07
64   25   -1.0732188143430506e+02       1.0373468503530603e-03        1.9332745485729025e-01        20    1.9214074775675272e-11        
alpha 2.5192e-07
65   25   -1.0732188143826119e+02       1.0373726454417920e-03        1.9364557721642914e-01        20    2.2504220709151923e-13        
alpha 2.3732e-07
66   25   -1.0732188143914257e+02       1.0374501107435208e-03        1.9332754716082470e-01        20    1.9141577212167249e-11        
alpha 2.12715e-07
67   25   -1.0732188143993594e+02       1.0374730591138359e-03        1.9364556099951649e-01        20    1.1313172620930345e-13        
alpha 2.06459e-07
68   25   -1.0732188143977255e+02       1.0375228393968428e-03        1.9332759110091230e-01        20    1.9059198663740062e-11        
alpha 1.88774e-07
69   25   -1.0732188143999237e+02       1.0375451511208666e-03        1.9364554411220380e-01        20    1.2567724638756772e-13        
alpha 1.86905e-07
70   25   -1.0732188144054201e+02       1.0375775073043769e-03        1.9332761372963386e-01        20    1.9241941373593363e-11        
alpha 1.77834e-07
71   25   -1.0732188144175086e+02       1.0375799865869340e-03        1.9364555962650271e-01        20    2.4280577548552174e-13        
alpha 1.76073e-07
72   25   -1.0732188144180819e+02       1.0375960810051765e-03        1.9332763190662527e-01        20    1.9099055670324105e-11        
alpha 1.69203e-07
73   25   -1.0732188144139174e+02       1.0376107238698751e-03        1.9364554689959282e-01        20    1.4543921622589551e-13        
alpha 1.59397e-07
74   25   -1.0732188144202212e+02       1.0376263053331058e-03        1.9332763382094595e-01        20    1.9032220244241671e-11        
alpha 1.54709e-07
75   25   -1.0732188144289724e+02       1.0376240534242243e-03        1.9364555210276274e-01        20    1.4721557306529576e-13        
alpha 1.53177e-07
76   25   -1.0732188144325423e+02       1.0376349473517621e-03        1.9332764144121334e-01        20    1.9212187396533409e-11        
alpha 1.53177e-07
77   25   -1.0732188144342963e+02       1.0376417540101102e-03        1.9364555442617709e-01        20    2.1094237467877974e-13        
alpha 1.45743e-07
78   25   -1.0732188144294413e+02       1.0376537702541100e-03        1.9332765421818598e-01        20    1.9154011710043051e-11        
alpha 1.472e-07
79   25   -1.0732188144237431e+02       1.0376643931522267e-03        1.9364554480902582e-01        20    1.6653345369377348e-13        
alpha 1.45743e-07
80   25   -1.0732188144195412e+02       1.0376622649346245e-03        1.9332763984627840e-01        20    1.9091506153756654e-11        
alpha 1.472e-07
81   25   -1.0732188144250338e+02       1.0376706632087007e-03        1.9364552811554431e-01        20    1.4532819392343299e-13        
alpha 1.45743e-07
82   25   -1.0732188144320374e+02       1.0376649534009630e-03        1.9332764082339418e-01        20    1.9087065261658154e-11        
alpha 1.50159e-07
83   25   -1.0732188144278032e+02       1.0376727059338009e-03        1.9364553753728611e-01        20    1.1368683772161603e-13        
alpha 1.48672e-07
84   25   -1.0732188144281272e+02       1.0376712125435006e-03        1.9332764340580150e-01        20    1.9080736990417790e-11        
alpha 1.48672e-07
85   25   -1.0732188144358844e+02       1.0376695900049526e-03        1.9364552926317827e-01        20    1.4122036873231991e-13        
alpha 1.50159e-07
86   25   -1.0732188144378321e+02       1.0376725713285850e-03        1.9332764137708369e-01        20    1.9099166692626568e-11        
alpha 1.45743e-07
87   25   -1.0732188144376704e+02       1.0376752325100824e-03        1.9364553615045121e-01        20    1.7441603716861209e-13        
alpha 1.5166e-07
88   25   -1.0732188144346129e+02       1.0376765749242622e-03        1.9332764138919065e-01        20    1.9032775355753984e-11        
alpha 1.472e-07
89   25   -1.0732188144335967e+02       1.0376802456448786e-03        1.9364552788245493e-01        20    1.7053025658242404e-13        
alpha 1.40056e-07
90   25   -1.0732188144349701e+02       1.0376793652540073e-03        1.9332763919587459e-01        20    1.9083290503374428e-11        
alpha 1.37296e-07
91   25   -1.0732188144321898e+02       1.0376816935604438e-03        1.9364552921917644e-01        20    1.3944401189291966e-13        
alpha 1.37296e-07
92   25   -1.0732188144391665e+02       1.0376953050581506e-03        1.9332764725598089e-01        20    1.9255819161401178e-11        
alpha 1.40056e-07
93   25   -1.0732188144457344e+02       1.0376798236393370e-03        1.9364555700850056e-01        20    1.3711254354120683e-13        
alpha 1.41456e-07
94   25   -1.0732188144461057e+02       1.0376769205322489e-03        1.9332765636152388e-01        20    1.9094059666713292e-11        
alpha 1.443e-07
95   25   -1.0732188144442701e+02       1.0376797890785383e-03        1.9364553949784735e-01        20    9.5257135512838431e-14        
alpha 1.5166e-07
96   25   -1.0732188144459961e+02       1.0376756545156240e-03        1.9332764428555724e-01        20    1.9104162696237381e-11        
alpha 1.5166e-07
97   25   -1.0732188144519891e+02       1.0376750578870997e-03        1.9364553842859980e-01        20    1.7752466163756253e-13        
alpha 1.472e-07
98   25   -1.0732188144469859e+02       1.0376793106843252e-03        1.9332764605653419e-01        20    1.9242718529710601e-11        
alpha 1.48672e-07
99   25   -1.0732188144464452e+02       1.0376826830906793e-03        1.9364554844203677e-01        20    1.0558220964185239e-13        
alpha 1.37296e-07
100  25   -1.0732188144453184e+02       1.0376791851740563e-03        1.9332764238772701e-01        20    1.9313883825589073e-11        
alpha 1.34591e-07
101  25   -1.0732188144367704e+02       1.0376841910328949e-03        1.9364554551141494e-01        20    1.2134737659152961e-13        
alpha 1.35937e-07
102  25   -1.0732188144401336e+02       1.0376846639701398e-03        1.9332764412609468e-01        20    1.9111490168199907e-11        
alpha 1.37296e-07
103  25   -1.0732188144486723e+02       1.0376853606430814e-03        1.9364554989178290e-01        20    3.0730973321624333e-13        
alpha 1.41456e-07
104  25   -1.0732188144497667e+02       1.0376805057603633e-03        1.9332765676211180e-01        20    1.9294899011867983e-11        
alpha 1.59397e-07
105  25   -1.0732188144458402e+02       1.0376815280324081e-03        1.9364556619802487e-01        20    1.6031620475587260e-13        
alpha 1.48672e-07
106  25   -1.0732188144488053e+02       1.0376797417848138e-03        1.9332764900684749e-01        20    1.9198309608725594e-11        
alpha 1.443e-07
107  25   -1.0732188144517765e+02       1.0376818136137445e-03        1.9364554208416571e-01        20    2.0750068330244176e-13        
alpha 1.37296e-07
108  25   -1.0732188144558563e+02       1.0376792743045371e-03        1.9332764552111767e-01        20    1.9272694551375480e-11        
alpha 1.472e-07
109  25   -1.0732188144554863e+02       1.0376810641901102e-03        1.9364555161187755e-01        20    1.6153745008296028e-13        
alpha 1.50159e-07
110  25   -1.0732188144499131e+02       1.0376798109064111e-03        1.9332764780305581e-01        20    1.9130252937316072e-11        
alpha 1.40056e-07
111  25   -1.0732188144466609e+02       1.0376810696470784e-03        1.9364554628364511e-01        20    1.7463808177353712e-13        
alpha 1.41456e-07
112  25   -1.0732188144436027e+02       1.0376837435615016e-03        1.9332764428211621e-01        20    1.9142576412889412e-11        
alpha 1.443e-07
113  25   -1.0732188144603448e+02       1.0376814661867684e-03        1.9364554604247824e-01        20    2.1316282072803006e-13        
alpha 1.57818e-07
114  25   -1.0732188144646426e+02       1.0376794780313503e-03        1.9332766032019030e-01        20    1.9228396652692936e-11        
alpha 1.65869e-07
115  25   -1.0732188144535252e+02       1.0376798200013582e-03        1.9364556816667963e-01        20    1.2856382625159313e-13        
alpha 1.626e-07
116  25   -1.0732188144366604e+02       1.0376879654359072e-03        1.9332764273915473e-01        20    1.8998358441990604e-11        
alpha 1.67527e-07
117  25   -1.0732188144306073e+02       1.0376936097600264e-03        1.9364552301736931e-01        20    1.4344081478157023e-13        
alpha 1.72604e-07
118  25   -1.0732188144303451e+02       1.0376944846939296e-03        1.9332762722764962e-01        20    1.8999357642712766e-11        
alpha 1.60991e-07
119  25   -1.0732188144202479e+02       1.0376981790614082e-03        1.9364550386230173e-01        20    1.7730261703263750e-13        
alpha 1.59397e-07
120  25   -1.0732188144199017e+02       1.0376985446782783e-03        1.9332762340384047e-01        20    1.9022339259322507e-11        
alpha 1.54709e-07
121  25   -1.0732188144160990e+02       1.0377012004028074e-03        1.9364549644064386e-01        20    1.6542323066914832e-13        
alpha 1.472e-07
122  25   -1.0732188144165332e+02       1.0377016296843067e-03        1.9332762310681084e-01        20    1.9084400726399053e-11        
alpha 1.38669e-07
123  25   -1.0732188144191937e+02       1.0377108446846250e-03        1.9364551003128516e-01        20    1.9551027463649007e-13        
alpha 1.41456e-07
124  25   -1.0732188144166196e+02       1.0377014277764829e-03        1.9332763164456201e-01        20    1.9080070856603015e-11        
alpha 1.5166e-07
125  25   -1.0732188144202277e+02       1.0376971022196813e-03        1.9364550764522262e-01        20    1.7652546091539989e-13        
alpha 1.60991e-07
126  25   -1.0732188144240708e+02       1.0376992722740397e-03        1.9332762421010766e-01        20    1.9006130003162980e-11        
alpha 1.64226e-07
127  25   -1.0732188144239002e+02       1.0376976279076189e-03        1.9364549363957576e-01        20    8.1268325402561459e-14        
alpha 1.60991e-07
128  25   -1.0732188144247505e+02       1.0376989066571696e-03        1.9332762471544943e-01        20    1.9150347974061788e-11        
alpha 1.57818e-07
129  25   -1.0732188144273032e+02       1.0376976351835765e-03        1.9364549152281083e-01        20    1.1723955140041653e-13        
alpha 1.626e-07
130  25   -1.0732188144291172e+02       1.0376989757787669e-03        1.9332762458355049e-01        20    1.9174439813696154e-11        
alpha 1.626e-07
131  25   -1.0732188144511596e+02       1.0377015951235080e-03        1.9364554008500925e-01        20    6.6058269965196814e-14        
alpha 1.77834e-07
132  25   -1.0732188144454675e+02       1.0376881618867628e-03        1.9332765538426316e-01        20    1.9089840819219717e-11        
alpha 1.64226e-07
133  25   -1.0732188144435948e+02       1.0376901791460114e-03        1.9364554141725410e-01        20    1.1157741397482823e-13        
alpha 1.70895e-07
134  25   -1.0732188144521936e+02       1.0376861318945885e-03        1.9332764151806547e-01        20    1.9040102827716510e-11        
alpha 1.67527e-07
135  25   -1.0732188144541107e+02       1.0376913141953992e-03        1.9364553543400817e-01        20    1.7164047960704920e-13        
alpha 1.626e-07
136  25   -1.0732188144517063e+02       1.0376847458246630e-03        1.9332763855587332e-01        20    1.9031554110426896e-11        
alpha 1.5166e-07
137  25   -1.0732188144527527e+02       1.0376892478234367e-03        1.9364553273808988e-01        20    1.7064127888488656e-13        
alpha 1.443e-07
138  25   -1.0732188144618132e+02       1.0376816499046981e-03        1.9332763740871151e-01        20    1.9239720927544113e-11        
alpha 1.5166e-07
139  25   -1.0732188144626824e+02       1.0376817426731577e-03        1.9364553823306793e-01        20    1.2545520178264269e-13        
alpha 1.5166e-07
140  25   -1.0732188144593422e+02       1.0376824593549827e-03        1.9332764216220122e-01        20    1.9450663302222893e-11        
alpha 1.60991e-07
141  25   -1.0732188144644662e+02       1.0376808386354242e-03        1.9364556749007630e-01        20    2.0372592501871623e-13        
alpha 1.60991e-07
142  25   -1.0732188144777297e+02       1.0376704194641206e-03        1.9332765324039469e-01        20    1.9284018826226657e-11        
alpha 1.59397e-07
143  25   -1.0732188144753796e+02       1.0376705104135908e-03        1.9364555789489926e-01        20    1.6253665080512292e-13        
alpha 1.54709e-07
144  25   -1.0732188144621080e+02       1.0376793579780497e-03        1.9332764614051859e-01        20    1.9074741786084815e-11        
alpha 1.57818e-07
145  25   -1.0732188144455587e+02       1.0376832178735640e-03        1.9364553155844663e-01        20    1.3045120539345589e-13        
alpha 1.60991e-07
146  25   -1.0732188144496840e+02       1.0376879508839920e-03        1.9332764185886653e-01        20    1.9327761613396888e-11        
alpha 1.64226e-07
147  25   -1.0732188144604868e+02       1.0376828904554714e-03        1.9364554119433816e-01        20    1.6631140908884845e-13        
alpha 1.72604e-07
148  25   -1.0732188144542886e+02       1.0376855552749475e-03        1.9332764183201842e-01        20    1.9088841618497554e-11        
alpha 1.59397e-07
149  25   -1.0732188144485735e+02       1.0376838781667175e-03        1.9364554538155129e-01        20    2.0672352718520415e-13        
alpha 1.64226e-07
150  25   -1.0732188144484607e+02       1.0376849677413702e-03        1.9332763974059999e-01        20    1.9218182600866385e-11        
alpha 1.54709e-07
151  25   -1.0732188144543855e+02       1.0376867830927949e-03        1.9364554999559497e-01        20    2.8943514251977831e-13        
alpha 1.472e-07
152  25   -1.0732188144522581e+02       1.0376894315413665e-03        1.9332764400959832e-01        20    1.9440227205791416e-11        
alpha 1.38669e-07
153  25   -1.0732188144424487e+02       1.0376900681876577e-03        1.9364554336826925e-01        20    1.7663648321786241e-13        
alpha 1.443e-07
154  25   -1.0732188144557375e+02       1.0376822629041271e-03        1.9332764908754874e-01        20    1.9244494886550001e-11        
alpha 1.57818e-07
155  25   -1.0732188144584256e+02       1.0376825630373787e-03        1.9364555560276553e-01        20    2.6978419498391304e-13        
alpha 1.472e-07
156  25   -1.0732188144494161e+02       1.0376860791438958e-03        1.9332765284806058e-01        20    1.9368506798400631e-11        
alpha 1.443e-07
157  25   -1.0732188144524095e+02       1.0376913069194416e-03        1.9364554285552213e-01        20    4.4109160768357469e-13        
alpha 1.48672e-07
158  25   -1.0732188144541200e+02       1.0376839054515585e-03        1.9332766688027467e-01        20    1.9602652834294076e-11        
alpha 1.50159e-07
159  25   -1.0732188144555944e+02       1.0376836653449573e-03        1.9364559688270483e-01        20    2.1238566461079245e-13        
alpha 1.54709e-07
160  25   -1.0732188144503144e+02       1.0376867758168373e-03        1.9332765730982568e-01        20    1.9189982936040906e-11        
alpha 1.5166e-07
161  25   -1.0732188144457166e+02       1.0376882491982542e-03        1.9364557931049828e-01        20    3.0619951019161817e-13        
alpha 1.53177e-07
162  25   -1.0732188144435531e+02       1.0376889222243335e-03        1.9332764702470523e-01        20    1.9081292101930103e-11        
alpha 1.45743e-07
163  25   -1.0732188144420650e+02       1.0376933150837431e-03        1.9364556271535388e-01        20    2.6723068202727518e-13        
alpha 1.42871e-07
164  25   -1.0732188144421806e+02       1.0376889749750262e-03        1.9332764488148188e-01        20    1.9196422229583732e-11        
alpha 1.41456e-07
165  25   -1.0732188144416165e+02       1.0376870104664704e-03        1.9364555085284543e-01        20    2.2459811788166917e-13        
alpha 1.40056e-07
166  25   -1.0732188144492247e+02       1.0376853024354205e-03        1.9332763945273526e-01        20    1.9062085243604088e-11        
alpha 1.37296e-07
167  25   -1.0732188144549778e+02       1.0376854461355833e-03        1.9364555470826500e-01        20    3.4228175849193576e-13        
alpha 1.40056e-07
168  25   -1.0732188144513825e+02       1.0376815298513975e-03        1.9332764760525514e-01        20    1.9179879906516817e-11        
alpha 1.40056e-07
169  25   -1.0732188144509860e+02       1.0376823593105655e-03        1.9364555217105306e-01        20    1.8274270985330077e-13        
alpha 1.38669e-07
170  25   -1.0732188144444491e+02       1.0376885766163468e-03        1.9332764076084319e-01        20    1.9124812844495409e-11        
alpha 1.42871e-07
171  25   -1.0732188144477655e+02       1.0376880891271867e-03        1.9364555633560332e-01        20    1.3589129821411916e-13        
alpha 1.57818e-07
172  25   -1.0732188144757089e+02       1.0376759382779710e-03        1.9332765050808776e-01        20    1.9351520386123866e-11        
alpha 1.7433e-07
173  25   -1.0732188144820205e+02       1.0376709615229629e-03        1.9364559229363668e-01        20    2.4136248555350903e-13        
alpha 1.77834e-07
174  25   -1.0732188144696624e+02       1.0376733971497742e-03        1.9332765938606777e-01        20    1.9231061187952037e-11        
alpha 1.65869e-07
175  25   -1.0732188144712593e+02       1.0376725058449665e-03        1.9364557263061716e-01        20    2.2681856393091948e-13        
alpha 1.59397e-07
176  25   -1.0732188144636721e+02       1.0376775881013600e-03        1.9332765024820808e-01        20    1.9158785669048939e-11        
alpha 1.57818e-07
177  25   -1.0732188144532320e+02       1.0376812042522943e-03        1.9364556044435813e-01        20    1.1790568521519162e-13        
alpha 1.57818e-07
178  25   -1.0732188144475502e+02       1.0376858972449554e-03        1.9332764292251284e-01        20    1.9063639555838563e-11        
alpha 1.5166e-07
179  25   -1.0732188144436330e+02       1.0376865102443844e-03        1.9364554096248718e-01        20    6.2061467076546251e-14        
alpha 1.48672e-07
180  25   -1.0732188144391476e+02       1.0376903101132484e-03        1.9332763736731753e-01        20    1.9060863998277000e-11        
alpha 1.42871e-07
181  25   -1.0732188144431242e+02       1.0376861100667156e-03        1.9364553234663032e-01        20    1.1290968160437842e-13        
alpha 1.472e-07
182  25   -1.0732188144476814e+02       1.0376877471571788e-03        1.9332764159816582e-01        20    1.9147128327290375e-11        
alpha 1.472e-07
183  25   -1.0732188144469498e+02       1.0376851023465861e-03        1.9364554085945102e-01        20    1.0491607582707729e-13        
alpha 1.45743e-07
184  25   -1.0732188144432176e+02       1.0376920272392454e-03        1.9332764772322578e-01        20    1.9275692153541968e-11        
alpha 1.472e-07
185  25   -1.0732188144420380e+02       1.0376921782153659e-03        1.9364554476671755e-01        20    2.0605739337042905e-13        
alpha 1.42871e-07
186  25   -1.0732188144459681e+02       1.0376883237768197e-03        1.9332764439689640e-01        20    1.9108381543730957e-11        
alpha 1.472e-07
187  25   -1.0732188144430830e+02       1.0376885365985800e-03        1.9364554297969894e-01        20    9.5923269327613525e-14        
alpha 1.40056e-07
188  25   -1.0732188144383011e+02       1.0376900281698909e-03        1.9332764185676496e-01        20    1.9268808770789292e-11        
alpha 1.35937e-07
189  25   -1.0732188144484802e+02       1.0376896498200949e-03        1.9364554089516747e-01        20    2.3148150063434514e-13        
alpha 1.53177e-07
190  25   -1.0732188144530247e+02       1.0376832306064898e-03        1.9332765018619116e-01        20    1.9099388737231493e-11        
alpha 1.472e-07
191  25   -1.0732188144497668e+02       1.0376869067840744e-03        1.9364555910468714e-01        20    1.9428902930940239e-13        
alpha 1.50159e-07
192  25   -1.0732188144431464e+02       1.0376884310971946e-03        1.9332764481962877e-01        20    1.9077961432856227e-11        
alpha 1.5166e-07
193  25   -1.0732188144378945e+02       1.0376920763519593e-03        1.9364554388584546e-01        20    1.3056222769591841e-13        
alpha 1.5166e-07
194  25   -1.0732188144522779e+02       1.0376851696491940e-03        1.9332764323973928e-01        20    1.9405366202818186e-11        
alpha 1.626e-07
195  25   -1.0732188144573269e+02       1.0376851678302046e-03        1.9364555850562906e-01        20    2.4424906541753444e-13        
alpha 1.56256e-07
196  25   -1.0732188144448092e+02       1.0376847894804087e-03        1.9332764518389028e-01        20    1.9130141915013610e-11        
alpha 1.54709e-07
197  25   -1.0732188144368818e+02       1.0376903574069729e-03        1.9364555574350958e-01        20    1.6497914145929826e-13        
alpha 1.50159e-07
198  25   -1.0732188144402468e+02       1.0376866794103989e-03        1.9332763977114895e-01        20    1.9111712212804832e-11        
alpha 1.40056e-07
199  25   -1.0732188144459731e+02       1.0376853788329754e-03        1.9364554121789931e-01        20    1.0325074129013956e-13        
alpha 1.45743e-07
200  25   -1.0732188144485436e+02       1.0376846130384365e-03        1.9332764075629724e-01        20    1.9119483773977208e-11        
alpha 1.41456e-07
201  25   -1.0732188144439000e+02       1.0376882291893708e-03        1.9364553871907117e-01        20    9.8476782284251385e-14        
alpha 1.443e-07
202  25   -1.0732188144381344e+02       1.0376925583841512e-03        1.9332763882105072e-01        20    1.9174439813696154e-11        
alpha 1.472e-07
203  25   -1.0732188144364999e+02       1.0376898426329717e-03        1.9364552889571282e-01        20    1.3833378886829450e-13        
alpha 1.472e-07
204  25   -1.0732188144309042e+02       1.0376923783042002e-03        1.9332763181163304e-01        20    1.9051982214079999e-11        
alpha 1.472e-07
205  25   -1.0732188144399647e+02       1.0376904901931994e-03        1.9364552013390837e-01        20    1.5210055437364645e-13        
alpha 1.443e-07
206  25   -1.0732188144417606e+02       1.0376884256402263e-03        1.9332763113188031e-01        20    1.8970380821770050e-11        
alpha 1.472e-07
207  25   -1.0732188144289515e+02       1.0376954178354936e-03        1.9364552020499493e-01        20    1.0080825063596421e-13        
alpha 1.53177e-07
208  25   -1.0732188144319726e+02       1.0376996633567614e-03        1.9332763385208251e-01        20    1.9173551635276453e-11        
alpha 1.56256e-07
209  25   -1.0732188144391002e+02       1.0376948030170752e-03        1.9364553442009017e-01        20    2.3114843372695759e-13        
alpha 1.45743e-07
210  25   -1.0732188144378306e+02       1.0376930968050146e-03        1.9332764092707391e-01        20    1.9102830428607831e-11        
alpha 1.45743e-07
211  25   -1.0732188144330954e+02       1.0376981626905035e-03        1.9364552957348602e-01        20    1.3844481117075702e-13        
alpha 1.45743e-07
212  25   -1.0732188144412454e+02       1.0376904556324007e-03        1.9332763177454004e-01        20    1.9136914275463823e-11        
alpha 1.53177e-07
213  25   -1.0732188144475313e+02       1.0376848349551437e-03        1.9364553073799390e-01        20    1.1957101975212936e-13        
alpha 1.53177e-07
214  25   -1.0732188144404387e+02       1.0376887876191176e-03        1.9332763438397563e-01        20    1.9066304091097663e-11        
alpha 1.53177e-07
215  25   -1.0732188144376831e+02       1.0376919508416904e-03        1.9364552312335084e-01        20    1.4066525722000733e-13        
alpha 1.5166e-07
216  25   -1.0732188144460443e+02       1.0376886912126793e-03        1.9332763714998688e-01        20    1.9220292024613173e-11        
alpha 1.59397e-07
217  25   -1.0732188144506323e+02       1.0376847458246630e-03        1.9364553956274133e-01        20    1.4022116801015727e-13        
alpha 1.54709e-07
218  25   -1.0732188144452270e+02       1.0376889404142275e-03        1.9332764325339358e-01        20    1.9161450204308039e-11        
alpha 1.38669e-07
219  25   -1.0732188144479767e+02       1.0376864502177341e-03        1.9364554649919799e-01        20    1.8851586958135158e-13        
alpha 1.37296e-07
220  25   -1.0732188144508535e+02       1.0376880127296317e-03        1.9332765100269697e-01        20    1.9341084289692390e-11        
alpha 1.40056e-07
221  25   -1.0732188144463588e+02       1.0376839454693254e-03        1.9364555236874084e-01        20    7.0721206668622472e-14        
alpha 1.41456e-07
222  25   -1.0732188144454817e+02       1.0376847185398219e-03        1.9332764490663715e-01        20    1.9095169889737917e-11        
alpha 1.5166e-07
223  25   -1.0732188144492196e+02       1.0376853097113781e-03        1.9364554529432221e-01        20    1.5099033134902129e-13        
alpha 1.48672e-07
224  25   -1.0732188144570500e+02       1.0376814479968743e-03        1.9332764094750368e-01        20    1.9267254458554817e-11        
alpha 1.54709e-07
225  25   -1.0732188144569477e+02       1.0376822556281695e-03        1.9364555132759367e-01        20    1.9051427102567686e-13        
alpha 1.48672e-07
226  25   -1.0732188144655578e+02       1.0376729114796035e-03        1.9332764388849918e-01        20    1.9263923789480941e-11        
alpha 1.53177e-07
227  25   -1.0732188144655574e+02       1.0376737245678669e-03        1.9364554728080371e-01        20    1.9306778398231472e-13        
alpha 1.5166e-07
228  25   -1.0732188144775894e+02       1.0376696263847407e-03        1.9332764714988396e-01        20    1.9105383941564469e-11        
alpha 1.72604e-07
229  25   -1.0732188144831494e+02       1.0376636382716242e-03        1.9364560597181305e-01        20    2.0683454948766666e-13        
alpha 1.70895e-07
230  25   -1.0732188144712126e+02       1.0376725858805003e-03        1.9332763945740747e-01        20    1.8731349804568254e-11        
alpha 1.626e-07
231  25   -1.0732188144787393e+02       1.0376696955063380e-03        1.9364561280782214e-01        20    2.6900703886667543e-13        
alpha 1.88774e-07
232  25   -1.0732188144691116e+02       1.0376734790042974e-03        1.9332764323714610e-01        20    1.8831380899086980e-11        
alpha 1.77834e-07
233  25   -1.0732188144736834e+02       1.0376753598393407e-03        1.9364556785845091e-01        20    2.3392399128852048e-13        
alpha 1.86905e-07
234  25   -1.0732188144728006e+02       1.0376694935985142e-03        1.9332763818881313e-01        20    1.9020673924785569e-11        
alpha 1.7433e-07
235  25   -1.0732188144589990e+02       1.0376863174315076e-03        1.9364556533754690e-01        20    2.6911806116913795e-13        
alpha 1.79612e-07
236  25   -1.0732188144588970e+02       1.0376816753705498e-03        1.9332764135585764e-01        20    1.9063306488931175e-11        
alpha 1.76073e-07
237  25   -1.0732188144635614e+02       1.0376810205343645e-03        1.9364559064010667e-01        20    2.0472512574087887e-13        
alpha 1.77834e-07
238  25   -1.0732188144653492e+02       1.0376794270996470e-03        1.9332764603218869e-01        20    1.9280133045640468e-11        
alpha 1.60991e-07
239  25   -1.0732188144682998e+02       1.0376804384577554e-03        1.9364558120570918e-01        20    2.6034729927459921e-13        
alpha 1.57818e-07
240  25   -1.0732188144710933e+02       1.0376770478615072e-03        1.9332764499694585e-01        20    1.9220625091520560e-11        
alpha 1.48672e-07
241  25   -1.0732188144675678e+02       1.0376808004366467e-03        1.9364556253163642e-01        20    1.8818280267396403e-13        
alpha 1.64226e-07
242  25   -1.0732188144607332e+02       1.0376782302046195e-03        1.9332763655883409e-01        20    1.9094503755923142e-11        
alpha 1.48672e-07
243  25   -1.0732188144639176e+02       1.0376816244388465e-03        1.9364554831985473e-01        20    2.1083135237631723e-13        
alpha 1.60991e-07
244  25   -1.0732188144692012e+02       1.0376829504821217e-03        1.9332764007412268e-01        20    1.9231061187952037e-11        
alpha 1.59397e-07
245  25   -1.0732188144665639e+02       1.0376814825576730e-03        1.9364557182233316e-01        20    3.7292391397159008e-13        
alpha 1.626e-07
246  25   -1.0732188144613788e+02       1.0376794998592231e-03        1.9332764217624207e-01        20    1.9106494164589094e-11        
alpha 1.53177e-07
247  25   -1.0732188144662865e+02       1.0376777809142368e-03        1.9364558920678512e-01        20    2.9842794901924208e-13        
alpha 1.59397e-07
248  25   -1.0732188144751991e+02       1.0376762620580848e-03        1.9332765169836236e-01        20    1.9189649869133518e-11        
alpha 1.48672e-07
249  25   -1.0732188144764137e+02       1.0376763493695762e-03        1.9364557710823321e-01        20    2.9876101592662963e-13        
alpha 1.48672e-07
250  25   -1.0732188144825348e+02       1.0376720219937852e-03        1.9332764771926042e-01        20    1.9178547638887267e-11        
alpha 1.5166e-07
251  25   -1.0732188144735684e+02       1.0376726713730022e-03        1.9364557423060011e-01        20    2.7056135110115065e-13        
alpha 1.67527e-07
252  25   -1.0732188144719147e+02       1.0376701648056041e-03        1.9332764159877544e-01        20    1.9045987009747023e-11        
alpha 1.59397e-07
253  25   -1.0732188144652005e+02       1.0376766713307006e-03        1.9364556373679090e-01        20    2.5479618415147343e-13        
alpha 1.5166e-07
254  25   -1.0732188144617210e+02       1.0376721584179904e-03        1.9332764009197706e-01        20    1.9145240948148512e-11        
alpha 1.48672e-07
255  25   -1.0732188144599031e+02       1.0376798763900297e-03        1.9364556117917775e-01        20    3.2474023470285829e-13        
alpha 1.57818e-07
256  25   -1.0732188144465640e+02       1.0376820646342821e-03        1.9332764181274734e-01        20    1.9030110820494883e-11        
alpha 1.57818e-07
257  25   -1.0732188144463645e+02       1.0376817845099140e-03        1.9364556150487947e-01        20    2.3381296898605797e-13        
alpha 1.57818e-07
258  25   -1.0732188144497226e+02       1.0376848549640272e-03        1.9332763539440970e-01        20    1.9003909557113730e-11        
alpha 1.5166e-07
259  25   -1.0732188144581659e+02       1.0376820009696530e-03        1.9364555254093915e-01        20    2.8232971516217731e-13        
alpha 1.53177e-07
260  25   -1.0732188144747224e+02       1.0376736154285027e-03        1.9332765511995018e-01        20    1.9266921391647429e-11        
alpha 1.59397e-07
261  25   -1.0732188144852307e+02       1.0376678474131040e-03        1.9364558003151219e-01        20    2.5879298704012399e-13        
alpha 1.85054e-07
262  25   -1.0732188144887758e+02       1.0376647169323405e-03        1.9332765214816588e-01        20    1.9240720128266275e-11        
alpha 1.7433e-07
263  25   -1.0732188144762094e+02       1.0376684931543423e-03        1.9364557242231134e-01        20    2.2359891715950653e-13        
alpha 1.7433e-07
264  25   -1.0732188144613609e+02       1.0376742975495290e-03        1.9332764383227316e-01        20    1.9154566821555363e-11        
alpha 1.72604e-07
265  25   -1.0732188144635127e+02       1.0376710397395073e-03        1.9364556049032652e-01        20    1.9473311851925246e-13        
alpha 1.70895e-07
266  25   -1.0732188144647252e+02       1.0376716509199468e-03        1.9332764130757490e-01        20    1.9215184998699897e-11        
alpha 1.53177e-07
267  25   -1.0732188144616619e+02       1.0376741975051118e-03        1.9364554724988375e-01        20    1.7563728249569976e-13        
alpha 1.50159e-07
268  25   -1.0732188144730353e+02       1.0376684531365754e-03        1.9332764250557166e-01        20    1.9269363882301604e-11        
alpha 1.53177e-07
269  25   -1.0732188144745621e+02       1.0376701884524664e-03        1.9364554078906487e-01        20    1.4510614931850796e-13        
alpha 1.60991e-07
270  25   -1.0732188144689945e+02       1.0376689133408945e-03        1.9332764300350028e-01        20    1.9112489368922070e-11        
alpha 1.53177e-07
271  25   -1.0732188144681271e+02       1.0376673035352724e-03        1.9364553274462154e-01        20    1.2501111257279263e-13        
alpha 1.56256e-07
272  25   -1.0732188144500894e+02       1.0376806458225474e-03        1.9332764523869445e-01        20    1.8709700455588063e-11        
alpha 1.59397e-07
273  25   -1.0732188144395137e+02       1.0376899954280816e-03        1.9364552818226116e-01        20    2.3869795029440866e-13        
alpha 1.64226e-07
274  25   -1.0732188144432234e+02       1.0376941409049323e-03        1.9332764361946136e-01        20    1.7287282716438312e-11        
alpha 1.5166e-07
275  25   -1.0732188144459681e+02       1.0376882346463390e-03        1.9364553016101282e-01        20    1.8007817459420039e-13        
alpha 1.472e-07
276  25   -1.0732188144443258e+02       1.0376877344242530e-03        1.9332764295593946e-01        20    1.7960077869361157e-11        
alpha 1.41456e-07
277  25   -1.0732188144606059e+02       1.0376819609518861e-03        1.9364553644121277e-01        20    1.8651746813702630e-13        
alpha 1.57818e-07
278  25   -1.0732188144623780e+02       1.0376808659202652e-03        1.9332764549703710e-01        20    1.9003021378694029e-11        
alpha 1.56256e-07
279  25   -1.0732188144576659e+02       1.0376827722211601e-03        1.9364555329630739e-01        20    3.5393910025049991e-13        
alpha 1.54709e-07
280  25   -1.0732188144552653e+02       1.0376840000390075e-03        1.9332764787681378e-01        20    1.9209078772064458e-11        
alpha 1.56256e-07
281  25   -1.0732188144628515e+02       1.0376792233728338e-03        1.9364555883903939e-01        20    2.1116441928370477e-13        
alpha 1.60991e-07
282  25   -1.0732188144694999e+02       1.0376742757216562e-03        1.9332764790617726e-01        20    1.9119372751674746e-11        
alpha 1.54709e-07
283  25   -1.0732188144656662e+02       1.0376784866821254e-03        1.9364555519605112e-01        20    1.9684254226604025e-13        
alpha 1.626e-07
284  25   -1.0732188144618762e+02       1.0376778336649295e-03        1.9332764316069748e-01        20    1.9015122809662444e-11        
alpha 1.54709e-07
285  25   -1.0732188144572345e+02       1.0376828922744608e-03        1.9364555077423293e-01        20    1.8351986597053838e-13        
alpha 1.56256e-07
286  25   -1.0732188144646750e+02       1.0376767022535205e-03        1.9332764153165849e-01        20    1.9028556508260408e-11        
alpha 1.54709e-07
287  25   -1.0732188144677239e+02       1.0376739919593092e-03        1.9364554724442740e-01        20    1.4499512701604544e-13        
alpha 1.48672e-07
288  25   -1.0732188144721597e+02       1.0376713053119602e-03        1.9332763719294238e-01        20    1.9115820037995945e-11        
alpha 1.48672e-07
289  25   -1.0732188144674602e+02       1.0376756417826982e-03        1.9364555676292394e-01        20    8.1934459217336553e-14        
alpha 1.5166e-07
290  25   -1.0732188144588102e+02       1.0376783375249943e-03        1.9332764595030785e-01        20    1.9347301538630290e-11        
alpha 1.48672e-07
291  25   -1.0732188144667802e+02       1.0376758764323313e-03        1.9364556923978601e-01        20    1.4233059175694507e-13        
alpha 1.54709e-07
292  25   -1.0732188144681749e+02       1.0376732425356749e-03        1.9332765983022263e-01        20    1.9193535649719706e-11        
alpha 1.54709e-07
293  25   -1.0732188144660601e+02       1.0376762784289895e-03        1.9364557887230677e-01        20    2.5934809855243657e-13        
alpha 1.57818e-07
294  25   -1.0732188144572523e+02       1.0376796453783754e-03        1.9332765752924597e-01        20    1.9111823235107295e-11        
alpha 1.59397e-07
295  25   -1.0732188144510074e+02       1.0376828213338740e-03        1.9364556328845453e-01        20    1.0491607582707729e-13        
alpha 1.64226e-07
296  25   -1.0732188144601116e+02       1.0376819827797590e-03        1.9332766149322042e-01        20    1.9434009956853515e-11        
alpha 1.54709e-07
297  25   -1.0732188144695164e+02       1.0376774516771547e-03        1.9364557485725681e-01        20    3.0375701953744283e-13        
alpha 1.626e-07
298  25   -1.0732188144872660e+02       1.0376731188443955e-03        1.9332766660985623e-01        20    1.9457435662673106e-11        
alpha 1.67527e-07
299  25   -1.0732188144871395e+02       1.0376699283369817e-03        1.9364560782954829e-01        20    2.9676261448230434e-13        
alpha 1.72604e-07
300  25   -1.0732188144738164e+02       1.0376757709309459e-03        1.9332765988451819e-01        20    1.9149126728734700e-11        
alpha 1.7433e-07
301  25   -1.0732188144658558e+02       1.0376826903666370e-03        1.9364557079029543e-01        20    1.9206858326015208e-13        
alpha 1.60991e-07
302  25   -1.0732188144621685e+02       1.0376890440966235e-03        1.9332764237111955e-01        20    1.9058421507622825e-11        
alpha 1.56256e-07
303  25   -1.0732188144595483e+02       1.0376861064287368e-03        1.9364555463196251e-01        20    2.3436808049837055e-13        
alpha 1.50159e-07
304  25   -1.0732188144568411e+02       1.0376872487540822e-03        1.9332763899358199e-01        20    1.9064194667350876e-11        
alpha 1.5166e-07
305  25   -1.0732188144508662e+02       1.0376910995546496e-03        1.9364553923830566e-01        20    1.9395596240201485e-13        
alpha 1.41456e-07
306  25   -1.0732188144490254e+02       1.0376953632658115e-03        1.9332763815516510e-01        20    1.9177104348955254e-11        
alpha 1.45743e-07
307  25   -1.0732188144481745e+02       1.0376965165050933e-03        1.9364553169478949e-01        20    1.3944401189291966e-13        
alpha 1.35937e-07
308  25   -1.0732188144409803e+02       1.0377012476965319e-03        1.9332763544471260e-01        20    1.9186985333874418e-11        
alpha 1.38669e-07
309  25   -1.0732188144408258e+02       1.0377038452134002e-03        1.9364553007791088e-01        20    2.5546231796624852e-13        
alpha 1.38669e-07
310  25   -1.0732188144460945e+02       1.0376995051046833e-03        1.9332763436268111e-01        20    1.9141244145259861e-11        
alpha 1.56256e-07
311  25   -1.0732188144494953e+02       1.0376996997365495e-03        1.9364553672381207e-01        20    2.0272672429655358e-13        
alpha 1.48672e-07
312  25   -1.0732188144563553e+02       1.0376960108260391e-03        1.9332764113217277e-01        20    1.9251156224697752e-11        
alpha 1.56256e-07
313  25   -1.0732188144627779e+02       1.0376953359809704e-03        1.9364555687785642e-01        20    2.7400304247748863e-13        
alpha 1.56256e-07
314  25   -1.0732188144581767e+02       1.0376912523497595e-03        1.9332764936974617e-01        20    1.9185875110849793e-11        
alpha 1.65869e-07
315  25   -1.0732188144542158e+02       1.0376922764407936e-03        1.9364555211736323e-01        20    1.4765966227514582e-13        
alpha 1.57818e-07
316  25   -1.0732188144547149e+02       1.0376924965385115e-03        1.9332764260104143e-01        20    1.9135248940926886e-11        
alpha 1.56256e-07
317  25   -1.0732188144542017e+02       1.0376949103374500e-03        1.9364555848608014e-01        20    1.5853984791647235e-13        
alpha 1.443e-07
318  25   -1.0732188144511271e+02       1.0376936479588039e-03        1.9332764594985397e-01        20    1.9101609183280743e-11        
alpha 1.53177e-07
319  25   -1.0732188144502759e+02       1.0376957070548087e-03        1.9364553785925909e-01        20    1.0413891970983968e-13        
alpha 1.50159e-07
320  25   -1.0732188144458429e+02       1.0376968530181330e-03        1.9332763513088649e-01        20    1.9194534850441869e-11        
alpha 1.45743e-07
321  25   -1.0732188144475360e+02       1.0376985010225326e-03        1.9364553330500339e-01        20    7.9602990865623724e-14        
alpha 1.37296e-07
322  25   -1.0732188144430623e+02       1.0376997506682528e-03        1.9332763608822098e-01        20    1.9151014107876563e-11        
alpha 1.42871e-07
323  25   -1.0732188144477055e+02       1.0376959817222087e-03        1.9364553160778905e-01        20    1.2267964422107980e-13        
alpha 1.41456e-07
324  25   -1.0732188144471758e+02       1.0376984919275856e-03        1.9332763297796271e-01        20    1.9043988608302698e-11        
alpha 1.472e-07
325  25   -1.0732188144432266e+02       1.0376994978287257e-03        1.9364552709857943e-01        20    1.1035616864774056e-13        
alpha 1.48672e-07
326  25   -1.0732188144443984e+02       1.0377010730735492e-03        1.9332763272355891e-01        20    1.9044210652907623e-11        
alpha 1.54709e-07
327  25   -1.0732188144455654e+02       1.0377050311944913e-03        1.9364552824304829e-01        20    3.4061642395499803e-13        
alpha 1.626e-07
328  25   -1.0732188144562286e+02       1.0376936370448675e-03        1.9332764130514013e-01        20    1.9103940651632456e-11        
alpha 1.626e-07
329  25   -1.0732188144483817e+02       1.0376974751125090e-03        1.9364552602609869e-01        20    8.9594998087250133e-14        
alpha 1.5166e-07
330  25   -1.0732188144409729e+02       1.0377038197475486e-03        1.9332764168537395e-01        20    1.9307777598953635e-11        
alpha 1.59397e-07
331  25   -1.0732188144370122e+02       1.0377008129580645e-03        1.9364552110894126e-01        20    1.4277468096679513e-13        
alpha 1.50159e-07
332  25   -1.0732188144363995e+02       1.0377052567491774e-03        1.9332763122903507e-01        20    1.9076407120621752e-11        
alpha 1.472e-07
333  25   -1.0732188144391849e+02       1.0377040944149485e-03        1.9364551660218188e-01        20    1.7841284005726266e-13        
alpha 1.40056e-07
334  25   -1.0732188144301345e+02       1.0377100352343405e-03        1.9332762816308158e-01        20    1.9013568497427968e-11        
alpha 1.54709e-07
335  25   -1.0732188144312931e+02       1.0377087492088322e-03        1.9364551206367131e-01        20    1.7097434579227411e-13        
alpha 1.53177e-07
336  25   -1.0732188144347576e+02       1.0377044400229352e-03        1.9332762839356984e-01        20    1.9029666731285033e-11        
alpha 1.50159e-07
337  25   -1.0732188144278540e+02       1.0377105609222781e-03        1.9364551677198241e-01        20    1.0857981180834031e-13        
alpha 1.443e-07
338  25   -1.0732188144270941e+02       1.0377214803156676e-03        1.9332763100597683e-01        20    1.9192203382090156e-11        
alpha 1.54709e-07
339  25   -1.0732188144314455e+02       1.0377110247645760e-03        1.9364552192956916e-01        20    9.7588603864551260e-14        
alpha 1.5166e-07
340  25   -1.0732188144330445e+02       1.0377068956586299e-03        1.9332763304646333e-01        20    1.9008572493817155e-11        
alpha 1.53177e-07
341  25   -1.0732188144273708e+02       1.0377107191743562e-03        1.9364551078261330e-01        20    1.2867484855405564e-13        
alpha 1.42871e-07
342  25   -1.0732188144305623e+02       1.0377104044891894e-03        1.9332763401713784e-01        20    1.9272916595980405e-11        
alpha 1.59397e-07
343  25   -1.0732188144467160e+02       1.0377073976997053e-03        1.9364551383656975e-01        20    1.9839685450051547e-13        
alpha 1.70895e-07
344  25   -1.0732188144440597e+02       1.0377010839874856e-03        1.9332763605043427e-01        20    1.9083956637189203e-11        
alpha 1.59397e-07
345  25   -1.0732188144352794e+02       1.0377051949035376e-03        1.9364551514602141e-01        20    7.4829031859735551e-14        
alpha 1.53177e-07
346  25   -1.0732188144353448e+02       1.0377054513810435e-03        1.9332762715758517e-01        20    1.8975265803078400e-11        
alpha 1.65869e-07
347  25   -1.0732188144399400e+02       1.0377036105637671e-03        1.9364551304725061e-01        20    1.0902390101819037e-13        
alpha 1.54709e-07
348  25   -1.0732188144410826e+02       1.0377038561273366e-03        1.9332763062509065e-01        20    1.9145129925846049e-11        
alpha 1.57818e-07
349  25   -1.0732188144386143e+02       1.0377034923294559e-03        1.9364551899638377e-01        20    9.9920072216264089e-14        
alpha 1.53177e-07
350  25   -1.0732188144377302e+02       1.0377046473877272e-03        1.9332763119305560e-01        20    1.9043322474487923e-11        
alpha 1.64226e-07
351  25   -1.0732188144410323e+02       1.0377019698353251e-03        1.9364553487785890e-01        20    5.9285909514983359e-14        
alpha 1.56256e-07
352  25   -1.0732188144468232e+02       1.0376998343417654e-03        1.9332763939270325e-01        20    1.9114598792668858e-11        
alpha 1.57818e-07
353  25   -1.0732188144420614e+02       1.0377121307101334e-03        1.9364551863574594e-01        20    2.5790480862042386e-13        
alpha 1.57818e-07
354  25   -1.0732188144332861e+02       1.0377048383816145e-03        1.9332763697766633e-01        20    1.9193424627417244e-11        
alpha 1.67527e-07
355  25   -1.0732188144495707e+02       1.0376950885984115e-03        1.9364553993898739e-01        20    7.0388139761234925e-14        
alpha 1.85054e-07
356  25   -1.0732188144480283e+02       1.0377013895777054e-03        1.9332764624580911e-01        20    1.9132695427970248e-11        
alpha 1.69203e-07
357  25   -1.0732188144333772e+02       1.0377055732533336e-03        1.9364552571390414e-01        20    7.2941652717872785e-14        
alpha 1.65869e-07
358  25   -1.0732188144468985e+02       1.0377033158874838e-03        1.9332764040716791e-01        20    1.9172441412251828e-11        
alpha 1.76073e-07
359  25   -1.0732188144564495e+02       1.0376974914834136e-03        1.9364554148652041e-01        20    1.3644640972643174e-13        
alpha 1.81408e-07
360  25   -1.0732188144553974e+02       1.0376939862908330e-03        1.9332765634700863e-01        20    1.9327539568791963e-11        
alpha 1.77834e-07
361  25   -1.0732188144585189e+02       1.0376906102465000e-03        1.9364555388087365e-01        20    1.1468603844377867e-13        
alpha 1.56256e-07
362  25   -1.0732188144603541e+02       1.0376919508416904e-03        1.9332765255418033e-01        20    1.9256041206006103e-11        
alpha 1.53177e-07
363  25   -1.0732188144610838e+02       1.0376917016401421e-03        1.9364556611744665e-01        20    1.3611334281904419e-13        
alpha 1.443e-07
364  25   -1.0732188144567333e+02       1.0376928767072968e-03        1.9332764839917765e-01        20    1.9155788066882451e-11        
alpha 1.48672e-07
365  25   -1.0732188144497786e+02       1.0376959235145478e-03        1.9364554481567425e-01        20    1.7918999617450027e-13        
alpha 1.48672e-07
366  25   -1.0732188144516928e+02       1.0376944628660567e-03        1.9332764108732531e-01        20    1.9151791263993800e-11        
alpha 1.472e-07
367  25   -1.0732188144510809e+02       1.0376959144196007e-03        1.9364552935369717e-01        20    1.1879386363489175e-13        
alpha 1.45743e-07
368  25   -1.0732188144388088e+02       1.0377010421507293e-03        1.9332763504627154e-01        20    1.9032442288846596e-11        
alpha 1.57818e-07
369  25   -1.0732188144298964e+02       1.0377053076808807e-03        1.9364551444246839e-01        20    1.4466206010865790e-13        
alpha 1.56256e-07
370  25   -1.0732188144286093e+02       1.0377070884715067e-03        1.9332762659533054e-01        20    1.8983148386553239e-11        
alpha 1.54709e-07
371  25   -1.0732188144297069e+02       1.0377093040006002e-03        1.9364549807256290e-01        20    1.5720758028692217e-13        
alpha 1.56256e-07
372  25   -1.0732188144314550e+02       1.0377059406891931e-03        1.9332762977789344e-01        20    1.9030443887402271e-11        
alpha 1.5166e-07
373  25   -1.0732188144315117e+02       1.0377073376730550e-03        1.9364549905474857e-01        20    1.7841284005726266e-13        
alpha 1.53177e-07
374  25   -1.0732188144313643e+02       1.0377097405580571e-03        1.9332762607353079e-01        20    1.8827495118500792e-11        
alpha 1.5166e-07
375  25   -1.0732188144276682e+02       1.0377161725045880e-03        1.9364549205113687e-01        20    1.9417800700693988e-13        
alpha 1.65869e-07
376  25   -1.0732188144284909e+02       1.0377140024502296e-03        1.9332762109044577e-01        20    1.0951239914902544e-11        
alpha 1.626e-07
377  25   -1.0732188144345216e+02       1.0377084254287183e-03        1.9364548586030780e-01        20    3.0875302314825603e-13        
alpha 1.72604e-07
378  25   -1.0732188144280694e+02       1.0377146372775314e-03        1.9332763600546193e-01        20    1.4962142635965847e-11        
alpha 1.81408e-07
379  25   -1.0732188144329075e+02       1.0377098496974213e-03        1.9364550606857409e-01        20    1.4288570326925765e-13        
alpha 1.90662e-07
380  25   -1.0732188144438928e+02       1.0377006328781135e-03        1.9332763724906391e-01        20    1.8891332942416739e-11        
alpha 1.70895e-07
381  25   -1.0732188144478491e+02       1.0377027247159276e-03        1.9364551029461735e-01        20    2.3292479056635784e-13        
alpha 1.7433e-07
382  25   -1.0732188144501798e+02       1.0376979862485314e-03        1.9332764131114497e-01        20    1.9074741786084815e-11        
alpha 1.626e-07
383  25   -1.0732188144555538e+02       1.0376934333180543e-03        1.9364552241652211e-01        20    2.0650148258027912e-13        
alpha 1.64226e-07
384  25   -1.0732188144483757e+02       1.0377005892223679e-03        1.9332764665354105e-01        20    1.9235057990840687e-11        
alpha 1.65869e-07
385  25   -1.0732188144524289e+02       1.0376959126006113e-03        1.9364553337861873e-01        20    1.7763568394002505e-13        
alpha 1.626e-07
386  25   -1.0732188144493874e+02       1.0376952523074578e-03        1.9332764372424674e-01        20    1.9053980615524324e-11        
alpha 1.56256e-07
387  25   -1.0732188144467061e+02       1.0376988338975934e-03        1.9364553169491089e-01        20    1.3999912340523224e-13        
alpha 1.57818e-07
388  25   -1.0732188144513458e+02       1.0376962036389159e-03        1.9332763946736706e-01        20    1.9047541321981498e-11        
alpha 1.60991e-07
389  25   -1.0732188144551456e+02       1.0376935915701324e-03        1.9364553593691486e-01        20    1.7419399256368706e-13        
alpha 1.5166e-07
390  25   -1.0732188144541671e+02       1.0376953032391611e-03        1.9332763881853590e-01        20    1.9038881582389422e-11        
alpha 1.53177e-07
391  25   -1.0732188144504472e+02       1.0376956142863492e-03        1.9364552917268818e-01        20    1.6198153929281034e-13        
alpha 1.41456e-07
392  25   -1.0732188144563412e+02       1.0376948612247361e-03        1.9332763366412012e-01        20    1.9156454200697226e-11        
alpha 1.38669e-07
393  25   -1.0732188144737628e+02       1.0376923437434016e-03        1.9364554969417469e-01        20    3.0353497493251780e-13        
alpha 1.57818e-07
394  25   -1.0732188144767240e+02       1.0376826448919019e-03        1.9332764167536168e-01        20    1.9041990206858372e-11        
alpha 1.5166e-07
395  25   -1.0732188144826326e+02       1.0376816444477299e-03        1.9364556311176515e-01        20    1.8385293287792592e-13        
alpha 1.65869e-07
396  25   -1.0732188144828064e+02       1.0376831214671256e-03        1.9332764802554170e-01        20    1.9299895015478796e-11        
alpha 1.56256e-07
397  25   -1.0732188144820391e+02       1.0376814971095882e-03        1.9364557182103459e-01        20    1.8718360195180139e-13        
alpha 1.5166e-07
398  25   -1.0732188144899128e+02       1.0376811624155380e-03        1.9332765173432911e-01        20    1.9171553233832128e-11        
alpha 1.443e-07
399  25   -1.0732188144875363e+02       1.0376789814472431e-03        1.9364558501396967e-01        20    4.3087755585702325e-13        
alpha 1.5166e-07
400  25   -1.0732188144861739e+02       1.0376756235928042e-03        1.9332765668533564e-01        20    1.9384160943047846e-11        
alpha 1.50159e-07
401  25   -1.0732188144831954e+02       1.0376809332228731e-03        1.9364558089231385e-01        20    3.6148861681795097e-13        
alpha 1.5166e-07
402  25   -1.0732188144774476e+02       1.0376814589108108e-03        1.9332765306660418e-01        20    1.9393375794152234e-11        
alpha 1.48672e-07
403  25   -1.0732188144782376e+02       1.0376847585575888e-03        1.9364558514121449e-01        20    2.3370194668359545e-13        
alpha 1.54709e-07
404  25   -1.0732188144766867e+02       1.0376827849540859e-03        1.9332765684232447e-01        20    1.9368173731493243e-11        
alpha 1.472e-07
405  25   -1.0732188144676300e+02       1.0376933914812980e-03        1.9364558158553941e-01        20    2.9021229863701592e-13        
alpha 1.472e-07
406  25   -1.0732188144624436e+02       1.0376939317211509e-03        1.9332765081599323e-01        20    1.9263479700271091e-11        
alpha 1.45743e-07
407  25   -1.0732188144529493e+02       1.0376973932579858e-03        1.9364556807308009e-01        20    2.7178259642823832e-13        
alpha 1.37296e-07
408  25   -1.0732188144537920e+02       1.0376976879342692e-03        1.9332764659364740e-01        20    1.9189427824528593e-11        
alpha 1.45743e-07
409  25   -1.0732188144532761e+02       1.0376963527960470e-03        1.9364555901211322e-01        20    1.7186252421197423e-13        
alpha 1.37296e-07
410  25   -1.0732188144531906e+02       1.0377019607403781e-03        1.9332764812385511e-01        20    1.9220958158427948e-11        
alpha 1.34591e-07
411  25   -1.0732188144632745e+02       1.0376917525718454e-03        1.9364555986958090e-01        20    7.6605388699135801e-14        
alpha 1.5166e-07
412  25   -1.0732188144580431e+02       1.0376955269748578e-03        1.9332764985949322e-01        20    1.9206303214502896e-11        
alpha 1.472e-07
413  25   -1.0732188144474752e+02       1.0377000307926210e-03        1.9364554608596113e-01        20    6.5947247662734299e-14        
alpha 1.48672e-07
414  25   -1.0732188144462116e+02       1.0377007019997109e-03        1.9332763976349357e-01        20    1.9146240148870675e-11        
alpha 1.48672e-07
415  25   -1.0732188144424876e+02       1.0377028775110375e-03        1.9364553251711172e-01        20    1.3000711618360583e-13        
alpha 1.443e-07
416  25   -1.0732188144395202e+02       1.0377066646469757e-03        1.9332763900799774e-01        20    1.9183432620195617e-11        
alpha 1.48672e-07
417  25   -1.0732188144400361e+02       1.0377057169534964e-03        1.9364552656269340e-01        20    1.1202150318467829e-13        
alpha 1.41456e-07
418  25   -1.0732188144433886e+02       1.0377013950346736e-03        1.9332764008231534e-01        20    1.9132140316457935e-11        
alpha 1.5166e-07
419  25   -1.0732188144413146e+02       1.0377001999586355e-03        1.9364552321970341e-01        20    1.2623235789988030e-13        
alpha 1.40056e-07
420  25   -1.0732188144370957e+02       1.0377022244938416e-03        1.9332763827227681e-01        20    1.9223844738291973e-11        
alpha 1.50159e-07
421  25   -1.0732188144642075e+02       1.0376924747106386e-03        1.9364554154175231e-01        20    2.4813484600372249e-13        
alpha 1.76073e-07
422  25   -1.0732188144659943e+02       1.0376905538578285e-03        1.9332767237567078e-01        20    1.9341861445809627e-11        
alpha 1.76073e-07
423  25   -1.0732188144545165e+02       1.0376974096288905e-03        1.9364556982556302e-01        20    2.0239365738916604e-13        
alpha 1.85054e-07
424  25   -1.0732188144498990e+02       1.0376988411735510e-03        1.9332765295864818e-01        20    1.9066859202609976e-11        
alpha 1.76073e-07
425  25   -1.0732188144463888e+02       1.0377016787970206e-03        1.9364554465247258e-01        20    1.6531220836668581e-13        
alpha 1.626e-07
426  25   -1.0732188144500903e+02       1.0376997652201680e-03        1.9332764529051430e-01        20    1.9178436616584804e-11        
alpha 1.60991e-07
427  25   -1.0732188144398559e+02       1.0377028829680057e-03        1.9364553380716396e-01        20    1.0835776720341528e-13        
alpha 1.59397e-07
428  25   -1.0732188144376268e+02       1.0377050130045973e-03        1.9332763626475019e-01        20    1.9076740187529140e-11        
alpha 1.59397e-07
429  25   -1.0732188144338025e+02       1.0377055568824289e-03        1.9364552086281517e-01        20    8.9594998087250133e-14        
alpha 1.48672e-07
430  25   -1.0732188144387405e+02       1.0377074249845464e-03        1.9332763100703670e-01        20    1.9065860001887813e-11        
alpha 1.48672e-07
431  25   -1.0732188144523941e+02       1.0376995087426621e-03        1.9364552104583882e-01        20    1.5665246877460959e-13        
alpha 1.57818e-07
432  25   -1.0732188144486986e+02       1.0377014586993027e-03        1.9332763537633171e-01        20    1.9226731318155998e-11        
alpha 1.54709e-07
433  25   -1.0732188144404401e+02       1.0377055405115243e-03        1.9364552773110974e-01        20    1.6131540547803525e-13        
alpha 1.50159e-07
434  25   -1.0732188144376462e+02       1.0377072667324683e-03        1.9332765037311550e-01        20    1.9195978140373882e-11        
alpha 1.50159e-07
435  25   -1.0732188144369137e+02       1.0377064591011731e-03        1.9364553074900048e-01        20    1.0202949596305189e-13        
alpha 1.40056e-07
436  25   -1.0732188144336848e+02       1.0377059134043520e-03        1.9332763556910831e-01        20    1.9061086042881925e-11        
alpha 1.48672e-07
437  25   -1.0732188144417549e+02       1.0377035905548837e-03        1.9364552250774339e-01        20    1.3644640972643174e-13        
alpha 1.472e-07
438  25   -1.0732188144443219e+02       1.0377029484516243e-03        1.9332763317459442e-01        20    1.9183543642498080e-11        
alpha 1.53177e-07
439  25   -1.0732188144335569e+02       1.0377104117651470e-03        1.9364552569054977e-01        20    1.7807977314987511e-13        
alpha 1.60991e-07
440  25   -1.0732188144314028e+02       1.0377061880717520e-03        1.9332763156090055e-01        20    1.9125812045217572e-11        
alpha 1.64226e-07
441  25   -1.0732188144377605e+02       1.0377053804404568e-03        1.9364551914287606e-01        20    2.1249668691325496e-13        
alpha 1.626e-07
442  25   -1.0732188144366185e+02       1.0377068701927783e-03        1.9332763131592037e-01        20    1.9101831227885668e-11        
alpha 1.54709e-07
443  25   -1.0732188144296627e+02       1.0377147809776943e-03        1.9364551900701121e-01        20    2.5413005033669833e-13        
alpha 1.57818e-07
444  25   -1.0732188144283795e+02       1.0377079579484416e-03        1.9332763177802939e-01        20    1.9049095634215973e-11        
alpha 1.626e-07
445  25   -1.0732188144361218e+02       1.0377054277341813e-03        1.9364553317885622e-01        20    1.1513012765362873e-13        
alpha 1.57818e-07
446  25   -1.0732188144391311e+02       1.0377054659329588e-03        1.9332764405361244e-01        20    1.9025780950698845e-11        
alpha 1.60991e-07
447  25   -1.0732188144359398e+02       1.0377043381595286e-03        1.9364552359567613e-01        20    1.6764367671839864e-13        
alpha 1.64226e-07
448  25   -1.0732188144479410e+02       1.0376990921940887e-03        1.9332763534512043e-01        20    1.9244383864247538e-11        
alpha 1.64226e-07
449  25   -1.0732188144548492e+02       1.0376965001341887e-03        1.9364552663117998e-01        20    1.1746159600534156e-13        
alpha 1.67527e-07
450  25   -1.0732188144522212e+02       1.0376946793257957e-03        1.9332763916999829e-01        20    1.9045987009747023e-11        
alpha 1.65869e-07
451  25   -1.0732188144613383e+02       1.0376898844697280e-03        1.9364554171566048e-01        20    1.2134737659152961e-13        
alpha 1.60991e-07
452  25   -1.0732188144498413e+02       1.0377026355854468e-03        1.9332763896960806e-01        20    1.9071189072406014e-11        
alpha 1.64226e-07
453  25   -1.0732188144380412e+02       1.0377051839896012e-03        1.9364553544451454e-01        20    1.4765966227514582e-13        
alpha 1.60991e-07
454  25   -1.0732188144403102e+02       1.0377006819908274e-03        1.9332763073404469e-01        20    1.9044210652907623e-11        
alpha 1.60991e-07
455  25   -1.0732188144441332e+02       1.0377009257354075e-03        1.9364552382684128e-01        20    1.8662849043948881e-13        
alpha 1.48672e-07
456  25   -1.0732188144491337e+02       1.0376992049714318e-03        1.9332762844700194e-01        20    1.9106050075379244e-11        
alpha 1.50159e-07
457  25   -1.0732188144441723e+02       1.0377037469879724e-03        1.9364552873023111e-01        20    2.2237767183241886e-13        
alpha 1.37296e-07
458  25   -1.0732188144321447e+02       1.0377072412666166e-03        1.9332762312309784e-01        20    1.9208856727459533e-11        
alpha 1.45743e-07
459  25   -1.0732188144340689e+02       1.0377082435297780e-03        1.9364553316565300e-01        20    1.4710455076283324e-13        
alpha 1.57818e-07
460  25   -1.0732188144363870e+02       1.0377100643381709e-03        1.9332762996515118e-01        20    1.9013457475125506e-11        
alpha 1.57818e-07
461  25   -1.0732188144433043e+02       1.0377050220995443e-03        1.9364552381453959e-01        20    8.9483975784787617e-14        
alpha 1.56256e-07
462  25   -1.0732188144497117e+02       1.0377010366937611e-03        1.9332763780346021e-01        20    1.9128365558174210e-11        
alpha 1.5166e-07
463  25   -1.0732188144415815e+02       1.0377060261816951e-03        1.9364553194670897e-01        20    1.6409096303959814e-13        
alpha 1.53177e-07
464  25   -1.0732188144359294e+02       1.0377078724559397e-03        1.9332763569066450e-01        20    1.9069634760171539e-11        
alpha 1.53177e-07
465  25   -1.0732188144359988e+02       1.0377110411354806e-03        1.9364552486995826e-01        20    2.3792079417717105e-13        
alpha 1.5166e-07
466  25   -1.0732188144415385e+02       1.0377020589658059e-03        1.9332763553307153e-01        20    1.9041768162253447e-11        
alpha 1.54709e-07
467  25   -1.0732188144423752e+02       1.0376999471191084e-03        1.9364552803733950e-01        20    1.6442402994698568e-13        
alpha 1.56256e-07
468  25   -1.0732188144378590e+02       1.0377035596320638e-03        1.9332763274583700e-01        20    1.9068968626356764e-11        
alpha 1.56256e-07
469  25   -1.0732188144396781e+02       1.0377035559940850e-03        1.9364551605946276e-01        20    1.1268763699945339e-13        
alpha 1.59397e-07
470  25   -1.0732188144418549e+02       1.0377005619375268e-03        1.9332762584016761e-01        20    1.8973489446239000e-11        
alpha 1.57818e-07
471  25   -1.0732188144419241e+02       1.0376998870924581e-03        1.9364551207618164e-01        20    9.4257934790675790e-14        
alpha 1.48672e-07
472  25   -1.0732188144382272e+02       1.0377043618063908e-03        1.9332762489316979e-01        20    1.8887669206435476e-11        
alpha 1.54709e-07
473  25   -1.0732188144443036e+02       1.0377033795521129e-03        1.9364550747540862e-01        20    1.0769163338864018e-13        
alpha 1.56256e-07
474  25   -1.0732188144458367e+02       1.0376996960985707e-03        1.9332762454163760e-01        20    1.9007351248490068e-11        
alpha 1.443e-07
475  25   -1.0732188144455438e+02       1.0377023390901741e-03        1.9364551677310160e-01        20    1.1590728377086634e-13        
alpha 1.64226e-07
476  25   -1.0732188144477023e+02       1.0377026919741184e-03        1.9332763049035978e-01        20    1.9075852009109440e-11        
alpha 1.69203e-07
477  25   -1.0732188144469130e+02       1.0377024191257078e-03        1.9364552885468447e-01        20    1.0358380819752711e-13        
alpha 1.60991e-07
478  25   -1.0732188144457874e+02       1.0377117923781043e-03        1.9332763159736999e-01        20    1.9143686635914037e-11        
alpha 1.60991e-07
479  25   -1.0732188144464662e+02       1.0377003236499149e-03        1.9364554499240447e-01        20    1.4943601911454607e-13        
alpha 1.70895e-07
480  25   -1.0732188144508537e+02       1.0376994487160118e-03        1.9332763032415265e-01        20    1.9171553233832128e-11        
alpha 1.67527e-07
481  25   -1.0732188144561593e+02       1.0377006365160923e-03        1.9364554981188156e-01        20    3.0297986342020522e-13        
alpha 1.72604e-07
482  25   -1.0732188144617083e+02       1.0377009384683333e-03        1.9332764376261699e-01        20    1.9192980538207394e-11        
alpha 1.70895e-07
483  25   -1.0732188144677045e+02       1.0376937570981681e-03        1.9364556259075230e-01        20    1.7952306308188781e-13        
alpha 1.65869e-07
484  25   -1.0732188144666495e+02       1.0376895770605188e-03        1.9332763793120836e-01        20    1.9042656340673147e-11        
alpha 1.72604e-07
485  25   -1.0732188144713501e+02       1.0376844784332206e-03        1.9364555392482732e-01        20    2.1305179842556754e-13        
alpha 1.69203e-07
486  25   -1.0732188144639544e+02       1.0376885074947495e-03        1.9332763452701890e-01        20    1.9072077250825714e-11        
alpha 1.626e-07
487  25   -1.0732188144571370e+02       1.0376934060332133e-03        1.9364553947810084e-01        20    1.6153745008296028e-13        
alpha 1.60991e-07
488  25   -1.0732188144566940e+02       1.0376935933891218e-03        1.9332763248721027e-01        20    1.9021340058600344e-11        
alpha 1.54709e-07
489  25   -1.0732188144515058e+02       1.0376972386438865e-03        1.9364553375044727e-01        20    1.0913492332065289e-13        
alpha 1.53177e-07
490  25   -1.0732188144600696e+02       1.0376935933891218e-03        1.9332763726853944e-01        20    1.9080070856603015e-11        
alpha 1.54709e-07
491  25   -1.0732188144571307e+02       1.0376938007539138e-03        1.9364553547417193e-01        20    1.1957101975212936e-13        
alpha 1.472e-07
492  25   -1.0732188144600620e+02       1.0376998106949031e-03        1.9332765381197844e-01        20    1.9490520308806936e-11        
alpha 1.54709e-07
493  25   -1.0732188144606083e+02       1.0376927111792611e-03        1.9364555102885325e-01        20    2.2259971643734389e-13        
alpha 1.54709e-07
494  25   -1.0732188144574197e+02       1.0376939935667906e-03        1.9332764085069534e-01        20    1.9024226638464370e-11        
alpha 1.443e-07
495  25   -1.0732188144611237e+02       1.0376971731602680e-03        1.9364555157516394e-01        20    1.6420198534206065e-13        
alpha 1.45743e-07
496  25   -1.0732188144541804e+02       1.0376964364695596e-03        1.9332763546555737e-01        20    1.9081403124232565e-11        
alpha 1.57818e-07
497  25   -1.0732188144545783e+02       1.0377001235610805e-03        1.9364554427602915e-01        20    3.1263880373444408e-13        
alpha 1.54709e-07
498  25   -1.0732188144669259e+02       1.0376909049227834e-03        1.9332763344671028e-01        20    1.9071189072406014e-11        
alpha 1.626e-07
499  25   -1.0732188144744032e+02       1.0376835234637838e-03        1.9364554600862063e-01        20    1.1013412404281553e-13        
alpha 1.626e-07DMRG finished: Mon Aug 10 13:50:56 2020
elapsed time: 716.984s
Norm from mpsOM: 0.999999999999993
energy: -107.3218814466006
bond dimensions in the state
10 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 10 
number of blocks
2 4 6 8 10 12 14 16 18 20 22 24 26 28 30 32 34 36 38 40 42 44 46 48 50 51 50 48 46 44 42 40 38 36 34 32 30 28 26 24 22 20 18 16 14 12 10 8 6 4 2 
E = -107.3218814466014, kinetic energy = -14.20483124033062, maximal bond dimension = 20
density of fermions at every site:
[0.07063501475851502 0.8925812482195611 0.08263054530751562 0.9144680278308162 0.08099526983709619 0.9185706904894244 0.08052981578959685 0.9193933130525798 0.08042731137914957 0.9195601462445017 0.0803928286467651 0.9196001448799906 0.08032524228409534 0.9196702271408932 0.08031455901923963 0.9196843096272506 0.08030377307934675 0.9196938164469691 0.08024188558289501 0.9197570058083095 0.08023317441382871 0.9197686480666338 0.08022991412731478 0.9197705719096374 0.08022719847669957 0.9197732304183899 0.08020967108806608 0.9197879452565083 0.08008064363909659 0.9198654005425873 0.08011760000141005 0.9199379635288305 0.08006042144741747 0.9198855019619105 0.08011495031974913 0.9199395714042464 0.08006217208672825 0.9198832107901237 0.0801332644264018 0.9199219201739289 0.08021552594403604 0.9197675871780704 0.08030157513083035 0.91955347638786 0.08038672359735978 0.9187335013704582 0.08080530188885911 0.9146708119379658 0.08250422361161977 0.8927080193590051 0.07057510408990596]
density of phonons at every site;
[0.1470303648928502 3.333995998519107 0.1081241963003034 3.431946497004484 0.1004629411263254 3.450308418006168 0.09860564961292316 3.453979521643406 0.09820834485270633 3.45472470080764 0.09807962106092701 3.454901014715742 0.09782406407820395 3.455213717307465 0.09779918637735929 3.455261144050369 0.09774645201177522 3.455316839249983 0.09752804772505091 3.455584022698724 0.09749499043876469 3.455636747271381 0.0974827076907331 3.455645428690323 0.09747352454165602 3.455657346713471 0.09741631735188355 3.455723411957002 0.09698942515828522 3.456115633065275 0.09713729911295327 3.456424478815841 0.09691581390224871 3.456210036700679 0.097127358318653 3.456431833818236 0.09692125492509499 3.456199732153356 0.09718735607492068 3.456353038521306 0.09742975975044389 3.45563501004642 0.09775257967729618 3.454664162887806 0.09807118347989897 3.451012813206072 0.09976366755472579 3.432818497689198 0.107659122705284 3.334532709396895 0.1467927198622622]
displacement at every site;
[0.2825400406950607 3.570324864275251 0.3305222399311785 3.657872204913351 0.3239811190399448 3.674282898571848 0.3221191248043244 3.677573422437098 0.3217089802949146 3.678240886470137 0.3215712819296745 3.678400572823042 0.3213009407567393 3.678680896024295 0.3212582312062968 3.678737184584474 0.3212150992131238 3.678775230704427 0.3209674748372414 3.679027986025725 0.3209326435857726 3.679074551267764 0.320919602923522 3.679082271831967 0.3209087338432181 3.679092887374474 0.3208386309076172 3.67915175114256 0.3203224773552785 3.679461555888747 0.3204703483523739 3.679751763291221 0.3202415791537305 3.679541955033649 0.3204597122618176 3.679758109484498 0.3202486070632021 3.679532803757251 0.3205329943232667 3.679687578816205 0.3208619757712148 3.679070296117232 0.3212062607296735 3.678213856729253 0.3215468026372228 3.674933964937673 0.3232211901992831 3.65868327218636 0.3300168714111089 3.570832069392544 0.2823004358977694]
program finished: Mon Aug 10 13:50:59 2020
elapsed time: 719.059630428s
Mon Aug 10 13:50:59 CEST 2020


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty30.o.alphas <==
0    25   -1.0343539624842245e+02       4.1746763868923153e+00        8.2992719908832169e-01        0     7.0935705026586859e-06         1
1    25   -1.0713489669703959e+02       3.4819405587404617e-01        4.2714726698864919e-01        20    1.6143449573791102e-06         1
2    25   -1.0723986848790472e+02       3.6057761677511735e-02        2.7846624922824081e-01        20    2.8658620410126900e-07         1
3    25   -1.0724665607900012e+02       7.6939641330682207e-03        2.9065415972164327e-01        20    2.5006513593162083e-07         1
4    25   -1.0724752931283905e+02       2.8306807071203366e-03        2.3792487253770236e-01        20    8.4260714627859556e-08         1
5    25   -1.0724809343251475e+02       2.0126270956097869e-03        3.1813946967704515e-01        20    2.5445688378589182e-07         1
6    25   -1.0724813658789240e+02       1.9282722423668019e-03        2.5677494654731720e-01        20    1.0022573726509165e-07         1
7    25   -1.0724835118513130e+02       1.8512512378947577e-03        3.6438634009812371e-01        20    2.9862047346007614e-07         1
8    25   -1.0724838432816446e+02       1.8668793054530397e-03        2.8541879662168324e-01        20    1.2586564279715162e-07         1
9    25   -1.0724852703109886e+02       1.8086238596879411e-03        4.1407205277475240e-01        20    3.5436932765975371e-07         1
10   25   -1.0724856212196680e+02       1.8443977533024736e-03        3.1958161242821170e-01        20    1.6365467025991620e-07         1
11   25   -1.0724867448797285e+02       1.7930615704244701e-03        4.6702456173311913e-01        20    4.2417416523665707e-07         1
12   25   -1.0724870820841502e+02       1.8241174384456826e-03        3.5646755101151778e-01        20    1.9648163651631023e-07         1
13   25   -1.0724878472016054e+02       1.8236490559502272e-03        5.1447121872923485e-01        20    5.0211144275724706e-07         1
14   25   -1.0724881588609071e+02       1.8473099389666459e-03        3.9026758683433854e-01        20    2.2448334957569926e-07         1
15   25   -1.0724887272174377e+02       1.8391053836239735e-03        5.5603738956527260e-01        20    5.7380354290259561e-07         1
16   25   -1.0724890609308704e+02       1.8732121243374422e-03        4.2373565852106432e-01        20    2.8552079978094724e-07         1
17   25   -1.0724895249467511e+02       1.8644062583916821e-03        5.9602533016621007e-01        20    6.2067518136199595e-07         1
18   25   -1.0724898225484498e+02       1.9039460585190682e-03        4.5613396246344412e-01        20    2.9179419913649696e-07         1
19   25   -1.0724901806108892e+02       1.9000527772732312e-03        6.2999209966811676e-01        20    6.0838503346261064e-07         1
20   25   -1.0724904623523990e+02       1.9365988555364311e-03        4.8534979419542845e-01        20    2.9391065070605293e-07         1
21   25   -1.0724907499063364e+02       1.9499834452290088e-03        6.6086897675535961e-01        20    6.5373269864110739e-07         1
22   25   -1.0724909934354659e+02       1.9800953959929757e-03        5.1169771457783519e-01        20    3.0089474079009193e-07         1
23   25   -1.0724912175130058e+02       1.9824964474537410e-03        6.8647988542341809e-01        20    7.1350893848798336e-07         1
24   25   -1.0724914382418913e+02       2.0167215152468998e-03        5.3420128435236547e-01        20    3.0414684337731757e-07         1
25   25   -1.0724916142724489e+02       2.0183816304779612e-03        7.0784658941790179e-01        20    7.6158332784626026e-07         1
26   25   -1.0724918178680214e+02       2.0522848571999930e-03        5.5438654666089682e-01        20    3.0731077915735483e-07         1
27   25   -1.0724919774213906e+02       2.0496016786637483e-03        7.2696830539171176e-01        20    8.0858152817775419e-07         1
28   25   -1.0724921630461276e+02       2.0869303407380357e-03        5.7292461123765026e-01        20    3.1084073126574907e-07         1
29   25   -1.0724922904689933e+02       2.0863713343715062e-03        7.4368118445480891e-01        20    8.5304837016408896e-07         1
30   25   -1.0724924824203303e+02       2.1094444800837664e-03        5.8932493368028038e-01        20    2.6957554577489162e-07         0.772048
31   25   -1.0724928923618259e+02       1.9091246540483553e-03        7.4930464455990498e-01        20    4.6121659635911527e-07         0.478871
32   25   -1.0724931820787228e+02       1.8691861059778603e-03        6.0460651125123199e-01        20    1.2859000497744688e-07         0.288289
33   25   -1.0724935465812175e+02       1.7133302862930577e-03        7.5824391461111662e-01        20    1.0401411965066387e-07         0.178814
34   25   -1.0724938110830666e+02       1.7086500738514587e-03        6.1936515983478735e-01        20    8.5489066603550157e-08         0.10765
35   25   -1.0724940173867630e+02       1.6592250522080576e-03        7.7046326202396376e-01        20    1.6407017522368506e-08         0.0667708
36   25   -1.0724942650511568e+02       1.6939169490797212e-03        6.3358334462558596e-01        20    7.8072070475165845e-08         0.0401972
37   25   -1.0724943963240473e+02       1.6888731115614064e-03        7.8296699575307005e-01        20    2.3685602368317404e-09         0.0249328
38   25   -1.0724952465901994e+02       1.8954736351588508e-03        6.5312927791229136e-01        20    7.7413497501233053e-08         0.01501
39   25   -1.0724953623647789e+02       1.9089452216576319e-03        7.9941473828379850e-01        20    9.6562224882745795e-10         0.0093101
40   25   -1.0731757448657625e+02       2.2488166110633756e-02        1.9316657849455154e-01        20    2.0028894098800265e-09         0.0056609
41   25   -1.0731781358340032e+02       2.1348328858948662e-02        1.9179027588879977e-01        20    6.2284399859890982e-11         0.00351123
42   25   -1.0732161434807851e+02       1.7323339343420230e-03        1.9258688935142007e-01        20    1.5398426977952795e-10         0.00211383
43   25   -1.0732163629855427e+02       1.6071893296611961e-03        1.9327465969535010e-01        20    6.6797678499597168e-12         0.00131112
44   25   -1.0732176152874626e+02       1.3241248216218082e-03        1.9310724000014245e-01        20    3.7032710231699184e-11         0.000789321
45   25   -1.0732176720268545e+02       1.2966889116796665e-03        1.9359990831751564e-01        20    8.8640206286072498e-13         0.000489585
46   25   -1.0732183693199360e+02       1.1489468361105537e-03        1.9323802870845150e-01        20    2.1966872765233347e-11         0.000294739
47   25   -1.0732184248292394e+02       1.1186317515239352e-03        1.9364935230941213e-01        20    3.1563640590093200e-13         0.000182815
48   25   -1.0732187345394469e+02       1.0548320296948077e-03        1.9328613415531590e-01        20    2.1265544880577636e-11         0.000110058
49   25   -1.0732187395653793e+02       1.0543085936660646e-03        1.9365219895951338e-01        20    9.0039087297100195e-14         6.82646e-05
50   25   -1.0732187803788166e+02       1.0437506698508514e-03        1.9331110852965572e-01        20    1.9510282278645263e-11         4.10966e-05
51   25   -1.0732187826121454e+02       1.0438260615046602e-03        1.9365026184033035e-01        20    2.8332891588433995e-13         2.54906e-05
52   25   -1.0732187986233663e+02       1.0388218433945440e-03        1.9331987211871984e-01        20    1.9294676967263058e-11         1.59689e-05
53   25   -1.0732187998997165e+02       1.0388097234681481e-03        1.9364785815956223e-01        20    2.4291679778798425e-13         9.90488e-06
54   25   -1.0732188089320813e+02       1.0361810964241158e-03        1.9332366807497875e-01        20    1.9306334309021622e-11         6.71917e-06
55   25   -1.0732188094633034e+02       1.0361759432271356e-03        1.9364661125963456e-01        20    1.6509016376176078e-13         4.2514e-06
56   25   -1.0732188127866036e+02       1.0359340139984852e-03        1.9332548170992431e-01        20    1.9064083645048413e-11         3.00113e-06
57   25   -1.0732188131034813e+02       1.0359784700995078e-03        1.9364601532934447e-01        20    1.2545520178264269e-13         1.93706e-06
58   25   -1.0732188139363667e+02       1.0364376448706025e-03        1.9332650495609444e-01        20    1.9334978063056951e-11         1.43715e-06
59   25   -1.0732188140594641e+02       1.0364941390434979e-03        1.9364576935659839e-01        20    1.3189449532546860e-13         9.7492e-07
60   25   -1.0732188142119874e+02       1.0368733383074868e-03        1.9332702090373255e-01        20    1.9122259331538771e-11         7.23316e-07
61   25   -1.0732188142616918e+02       1.0369316751166480e-03        1.9364563727884973e-01        20    1.6664447599623600e-13         5.15705e-07
62   25   -1.0732188143077158e+02       1.0371681710239500e-03        1.9332729805590176e-01        20    1.9141244145259861e-11         4.0213e-07
63   25   -1.0732188143332893e+02       1.0372019587521208e-03        1.9364559262638825e-01        20    1.2223555501122974e-13         3.13569e-07
64   25   -1.0732188143430506e+02       1.0373468503530603e-03        1.9332745485729025e-01        20    1.9214074775675272e-11         2.5192e-07
65   25   -1.0732188143826119e+02       1.0373726454417920e-03        1.9364557721642914e-01        20    2.2504220709151923e-13         2.3732e-07
66   25   -1.0732188143914257e+02       1.0374501107435208e-03        1.9332754716082470e-01        20    1.9141577212167249e-11         2.12715e-07
67   25   -1.0732188143993594e+02       1.0374730591138359e-03        1.9364556099951649e-01        20    1.1313172620930345e-13         2.06459e-07
68   25   -1.0732188143977255e+02       1.0375228393968428e-03        1.9332759110091230e-01        20    1.9059198663740062e-11         1.88774e-07
69   25   -1.0732188143999237e+02       1.0375451511208666e-03        1.9364554411220380e-01        20    1.2567724638756772e-13         1.86905e-07
70   25   -1.0732188144054201e+02       1.0375775073043769e-03        1.9332761372963386e-01        20    1.9241941373593363e-11         1.77834e-07
71   25   -1.0732188144175086e+02       1.0375799865869340e-03        1.9364555962650271e-01        20    2.4280577548552174e-13         1.76073e-07
72   25   -1.0732188144180819e+02       1.0375960810051765e-03        1.9332763190662527e-01        20    1.9099055670324105e-11         1.69203e-07
73   25   -1.0732188144139174e+02       1.0376107238698751e-03        1.9364554689959282e-01        20    1.4543921622589551e-13         1.59397e-07
74   25   -1.0732188144202212e+02       1.0376263053331058e-03        1.9332763382094595e-01        20    1.9032220244241671e-11         1.54709e-07
75   25   -1.0732188144289724e+02       1.0376240534242243e-03        1.9364555210276274e-01        20    1.4721557306529576e-13         1.53177e-07
76   25   -1.0732188144325423e+02       1.0376349473517621e-03        1.9332764144121334e-01        20    1.9212187396533409e-11         1.53177e-07
77   25   -1.0732188144342963e+02       1.0376417540101102e-03        1.9364555442617709e-01        20    2.1094237467877974e-13         1.45743e-07
78   25   -1.0732188144294413e+02       1.0376537702541100e-03        1.9332765421818598e-01        20    1.9154011710043051e-11         1.472e-07
79   25   -1.0732188144237431e+02       1.0376643931522267e-03        1.9364554480902582e-01        20    1.6653345369377348e-13         1.45743e-07
80   25   -1.0732188144195412e+02       1.0376622649346245e-03        1.9332763984627840e-01        20    1.9091506153756654e-11         1.472e-07
81   25   -1.0732188144250338e+02       1.0376706632087007e-03        1.9364552811554431e-01        20    1.4532819392343299e-13         1.45743e-07
82   25   -1.0732188144320374e+02       1.0376649534009630e-03        1.9332764082339418e-01        20    1.9087065261658154e-11         1.50159e-07
83   25   -1.0732188144278032e+02       1.0376727059338009e-03        1.9364553753728611e-01        20    1.1368683772161603e-13         1.48672e-07
84   25   -1.0732188144281272e+02       1.0376712125435006e-03        1.9332764340580150e-01        20    1.9080736990417790e-11         1.48672e-07
85   25   -1.0732188144358844e+02       1.0376695900049526e-03        1.9364552926317827e-01        20    1.4122036873231991e-13         1.50159e-07
86   25   -1.0732188144378321e+02       1.0376725713285850e-03        1.9332764137708369e-01        20    1.9099166692626568e-11         1.45743e-07
87   25   -1.0732188144376704e+02       1.0376752325100824e-03        1.9364553615045121e-01        20    1.7441603716861209e-13         1.5166e-07
88   25   -1.0732188144346129e+02       1.0376765749242622e-03        1.9332764138919065e-01        20    1.9032775355753984e-11         1.472e-07
89   25   -1.0732188144335967e+02       1.0376802456448786e-03        1.9364552788245493e-01        20    1.7053025658242404e-13         1.40056e-07
90   25   -1.0732188144349701e+02       1.0376793652540073e-03        1.9332763919587459e-01        20    1.9083290503374428e-11         1.37296e-07
91   25   -1.0732188144321898e+02       1.0376816935604438e-03        1.9364552921917644e-01        20    1.3944401189291966e-13         1.37296e-07
92   25   -1.0732188144391665e+02       1.0376953050581506e-03        1.9332764725598089e-01        20    1.9255819161401178e-11         1.40056e-07
93   25   -1.0732188144457344e+02       1.0376798236393370e-03        1.9364555700850056e-01        20    1.3711254354120683e-13         1.41456e-07
94   25   -1.0732188144461057e+02       1.0376769205322489e-03        1.9332765636152388e-01        20    1.9094059666713292e-11         1.443e-07
95   25   -1.0732188144442701e+02       1.0376797890785383e-03        1.9364553949784735e-01        20    9.5257135512838431e-14         1.5166e-07
96   25   -1.0732188144459961e+02       1.0376756545156240e-03        1.9332764428555724e-01        20    1.9104162696237381e-11         1.5166e-07
97   25   -1.0732188144519891e+02       1.0376750578870997e-03        1.9364553842859980e-01        20    1.7752466163756253e-13         1.472e-07
98   25   -1.0732188144469859e+02       1.0376793106843252e-03        1.9332764605653419e-01        20    1.9242718529710601e-11         1.48672e-07
99   25   -1.0732188144464452e+02       1.0376826830906793e-03        1.9364554844203677e-01        20    1.0558220964185239e-13         1.37296e-07
100  25   -1.0732188144453184e+02       1.0376791851740563e-03        1.9332764238772701e-01        20    1.9313883825589073e-11         1.34591e-07
101  25   -1.0732188144367704e+02       1.0376841910328949e-03        1.9364554551141494e-01        20    1.2134737659152961e-13         1.35937e-07
102  25   -1.0732188144401336e+02       1.0376846639701398e-03        1.9332764412609468e-01        20    1.9111490168199907e-11         1.37296e-07
103  25   -1.0732188144486723e+02       1.0376853606430814e-03        1.9364554989178290e-01        20    3.0730973321624333e-13         1.41456e-07
104  25   -1.0732188144497667e+02       1.0376805057603633e-03        1.9332765676211180e-01        20    1.9294899011867983e-11         1.59397e-07
105  25   -1.0732188144458402e+02       1.0376815280324081e-03        1.9364556619802487e-01        20    1.6031620475587260e-13         1.48672e-07
106  25   -1.0732188144488053e+02       1.0376797417848138e-03        1.9332764900684749e-01        20    1.9198309608725594e-11         1.443e-07
107  25   -1.0732188144517765e+02       1.0376818136137445e-03        1.9364554208416571e-01        20    2.0750068330244176e-13         1.37296e-07
108  25   -1.0732188144558563e+02       1.0376792743045371e-03        1.9332764552111767e-01        20    1.9272694551375480e-11         1.472e-07
109  25   -1.0732188144554863e+02       1.0376810641901102e-03        1.9364555161187755e-01        20    1.6153745008296028e-13         1.50159e-07
110  25   -1.0732188144499131e+02       1.0376798109064111e-03        1.9332764780305581e-01        20    1.9130252937316072e-11         1.40056e-07
111  25   -1.0732188144466609e+02       1.0376810696470784e-03        1.9364554628364511e-01        20    1.7463808177353712e-13         1.41456e-07
112  25   -1.0732188144436027e+02       1.0376837435615016e-03        1.9332764428211621e-01        20    1.9142576412889412e-11         1.443e-07
113  25   -1.0732188144603448e+02       1.0376814661867684e-03        1.9364554604247824e-01        20    2.1316282072803006e-13         1.57818e-07
114  25   -1.0732188144646426e+02       1.0376794780313503e-03        1.9332766032019030e-01        20    1.9228396652692936e-11         1.65869e-07
115  25   -1.0732188144535252e+02       1.0376798200013582e-03        1.9364556816667963e-01        20    1.2856382625159313e-13         1.626e-07
116  25   -1.0732188144366604e+02       1.0376879654359072e-03        1.9332764273915473e-01        20    1.8998358441990604e-11         1.67527e-07
117  25   -1.0732188144306073e+02       1.0376936097600264e-03        1.9364552301736931e-01        20    1.4344081478157023e-13         1.72604e-07
118  25   -1.0732188144303451e+02       1.0376944846939296e-03        1.9332762722764962e-01        20    1.8999357642712766e-11         1.60991e-07
119  25   -1.0732188144202479e+02       1.0376981790614082e-03        1.9364550386230173e-01        20    1.7730261703263750e-13         1.59397e-07
120  25   -1.0732188144199017e+02       1.0376985446782783e-03        1.9332762340384047e-01        20    1.9022339259322507e-11         1.54709e-07
121  25   -1.0732188144160990e+02       1.0377012004028074e-03        1.9364549644064386e-01        20    1.6542323066914832e-13         1.472e-07
122  25   -1.0732188144165332e+02       1.0377016296843067e-03        1.9332762310681084e-01        20    1.9084400726399053e-11         1.38669e-07
123  25   -1.0732188144191937e+02       1.0377108446846250e-03        1.9364551003128516e-01        20    1.9551027463649007e-13         1.41456e-07
124  25   -1.0732188144166196e+02       1.0377014277764829e-03        1.9332763164456201e-01        20    1.9080070856603015e-11         1.5166e-07
125  25   -1.0732188144202277e+02       1.0376971022196813e-03        1.9364550764522262e-01        20    1.7652546091539989e-13         1.60991e-07
126  25   -1.0732188144240708e+02       1.0376992722740397e-03        1.9332762421010766e-01        20    1.9006130003162980e-11         1.64226e-07
127  25   -1.0732188144239002e+02       1.0376976279076189e-03        1.9364549363957576e-01        20    8.1268325402561459e-14         1.60991e-07
128  25   -1.0732188144247505e+02       1.0376989066571696e-03        1.9332762471544943e-01        20    1.9150347974061788e-11         1.57818e-07
129  25   -1.0732188144273032e+02       1.0376976351835765e-03        1.9364549152281083e-01        20    1.1723955140041653e-13         1.626e-07
130  25   -1.0732188144291172e+02       1.0376989757787669e-03        1.9332762458355049e-01        20    1.9174439813696154e-11         1.626e-07
131  25   -1.0732188144511596e+02       1.0377015951235080e-03        1.9364554008500925e-01        20    6.6058269965196814e-14         1.77834e-07
132  25   -1.0732188144454675e+02       1.0376881618867628e-03        1.9332765538426316e-01        20    1.9089840819219717e-11         1.64226e-07
133  25   -1.0732188144435948e+02       1.0376901791460114e-03        1.9364554141725410e-01        20    1.1157741397482823e-13         1.70895e-07
134  25   -1.0732188144521936e+02       1.0376861318945885e-03        1.9332764151806547e-01        20    1.9040102827716510e-11         1.67527e-07
135  25   -1.0732188144541107e+02       1.0376913141953992e-03        1.9364553543400817e-01        20    1.7164047960704920e-13         1.626e-07
136  25   -1.0732188144517063e+02       1.0376847458246630e-03        1.9332763855587332e-01        20    1.9031554110426896e-11         1.5166e-07
137  25   -1.0732188144527527e+02       1.0376892478234367e-03        1.9364553273808988e-01        20    1.7064127888488656e-13         1.443e-07
138  25   -1.0732188144618132e+02       1.0376816499046981e-03        1.9332763740871151e-01        20    1.9239720927544113e-11         1.5166e-07
139  25   -1.0732188144626824e+02       1.0376817426731577e-03        1.9364553823306793e-01        20    1.2545520178264269e-13         1.5166e-07
140  25   -1.0732188144593422e+02       1.0376824593549827e-03        1.9332764216220122e-01        20    1.9450663302222893e-11         1.60991e-07
141  25   -1.0732188144644662e+02       1.0376808386354242e-03        1.9364556749007630e-01        20    2.0372592501871623e-13         1.60991e-07
142  25   -1.0732188144777297e+02       1.0376704194641206e-03        1.9332765324039469e-01        20    1.9284018826226657e-11         1.59397e-07
143  25   -1.0732188144753796e+02       1.0376705104135908e-03        1.9364555789489926e-01        20    1.6253665080512292e-13         1.54709e-07
144  25   -1.0732188144621080e+02       1.0376793579780497e-03        1.9332764614051859e-01        20    1.9074741786084815e-11         1.57818e-07
145  25   -1.0732188144455587e+02       1.0376832178735640e-03        1.9364553155844663e-01        20    1.3045120539345589e-13         1.60991e-07
146  25   -1.0732188144496840e+02       1.0376879508839920e-03        1.9332764185886653e-01        20    1.9327761613396888e-11         1.64226e-07
147  25   -1.0732188144604868e+02       1.0376828904554714e-03        1.9364554119433816e-01        20    1.6631140908884845e-13         1.72604e-07
148  25   -1.0732188144542886e+02       1.0376855552749475e-03        1.9332764183201842e-01        20    1.9088841618497554e-11         1.59397e-07
149  25   -1.0732188144485735e+02       1.0376838781667175e-03        1.9364554538155129e-01        20    2.0672352718520415e-13         1.64226e-07
150  25   -1.0732188144484607e+02       1.0376849677413702e-03        1.9332763974059999e-01        20    1.9218182600866385e-11         1.54709e-07
151  25   -1.0732188144543855e+02       1.0376867830927949e-03        1.9364554999559497e-01        20    2.8943514251977831e-13         1.472e-07
152  25   -1.0732188144522581e+02       1.0376894315413665e-03        1.9332764400959832e-01        20    1.9440227205791416e-11         1.38669e-07
153  25   -1.0732188144424487e+02       1.0376900681876577e-03        1.9364554336826925e-01        20    1.7663648321786241e-13         1.443e-07
154  25   -1.0732188144557375e+02       1.0376822629041271e-03        1.9332764908754874e-01        20    1.9244494886550001e-11         1.57818e-07
155  25   -1.0732188144584256e+02       1.0376825630373787e-03        1.9364555560276553e-01        20    2.6978419498391304e-13         1.472e-07
156  25   -1.0732188144494161e+02       1.0376860791438958e-03        1.9332765284806058e-01        20    1.9368506798400631e-11         1.443e-07
157  25   -1.0732188144524095e+02       1.0376913069194416e-03        1.9364554285552213e-01        20    4.4109160768357469e-13         1.48672e-07
158  25   -1.0732188144541200e+02       1.0376839054515585e-03        1.9332766688027467e-01        20    1.9602652834294076e-11         1.50159e-07
159  25   -1.0732188144555944e+02       1.0376836653449573e-03        1.9364559688270483e-01        20    2.1238566461079245e-13         1.54709e-07
160  25   -1.0732188144503144e+02       1.0376867758168373e-03        1.9332765730982568e-01        20    1.9189982936040906e-11         1.5166e-07
161  25   -1.0732188144457166e+02       1.0376882491982542e-03        1.9364557931049828e-01        20    3.0619951019161817e-13         1.53177e-07
162  25   -1.0732188144435531e+02       1.0376889222243335e-03        1.9332764702470523e-01        20    1.9081292101930103e-11         1.45743e-07
163  25   -1.0732188144420650e+02       1.0376933150837431e-03        1.9364556271535388e-01        20    2.6723068202727518e-13         1.42871e-07
164  25   -1.0732188144421806e+02       1.0376889749750262e-03        1.9332764488148188e-01        20    1.9196422229583732e-11         1.41456e-07
165  25   -1.0732188144416165e+02       1.0376870104664704e-03        1.9364555085284543e-01        20    2.2459811788166917e-13         1.40056e-07
166  25   -1.0732188144492247e+02       1.0376853024354205e-03        1.9332763945273526e-01        20    1.9062085243604088e-11         1.37296e-07
167  25   -1.0732188144549778e+02       1.0376854461355833e-03        1.9364555470826500e-01        20    3.4228175849193576e-13         1.40056e-07
168  25   -1.0732188144513825e+02       1.0376815298513975e-03        1.9332764760525514e-01        20    1.9179879906516817e-11         1.40056e-07
169  25   -1.0732188144509860e+02       1.0376823593105655e-03        1.9364555217105306e-01        20    1.8274270985330077e-13         1.38669e-07
170  25   -1.0732188144444491e+02       1.0376885766163468e-03        1.9332764076084319e-01        20    1.9124812844495409e-11         1.42871e-07
171  25   -1.0732188144477655e+02       1.0376880891271867e-03        1.9364555633560332e-01        20    1.3589129821411916e-13         1.57818e-07
172  25   -1.0732188144757089e+02       1.0376759382779710e-03        1.9332765050808776e-01        20    1.9351520386123866e-11         1.7433e-07
173  25   -1.0732188144820205e+02       1.0376709615229629e-03        1.9364559229363668e-01        20    2.4136248555350903e-13         1.77834e-07
174  25   -1.0732188144696624e+02       1.0376733971497742e-03        1.9332765938606777e-01        20    1.9231061187952037e-11         1.65869e-07
175  25   -1.0732188144712593e+02       1.0376725058449665e-03        1.9364557263061716e-01        20    2.2681856393091948e-13         1.59397e-07
176  25   -1.0732188144636721e+02       1.0376775881013600e-03        1.9332765024820808e-01        20    1.9158785669048939e-11         1.57818e-07
177  25   -1.0732188144532320e+02       1.0376812042522943e-03        1.9364556044435813e-01        20    1.1790568521519162e-13         1.57818e-07
178  25   -1.0732188144475502e+02       1.0376858972449554e-03        1.9332764292251284e-01        20    1.9063639555838563e-11         1.5166e-07
179  25   -1.0732188144436330e+02       1.0376865102443844e-03        1.9364554096248718e-01        20    6.2061467076546251e-14         1.48672e-07
180  25   -1.0732188144391476e+02       1.0376903101132484e-03        1.9332763736731753e-01        20    1.9060863998277000e-11         1.42871e-07
181  25   -1.0732188144431242e+02       1.0376861100667156e-03        1.9364553234663032e-01        20    1.1290968160437842e-13         1.472e-07
182  25   -1.0732188144476814e+02       1.0376877471571788e-03        1.9332764159816582e-01        20    1.9147128327290375e-11         1.472e-07
183  25   -1.0732188144469498e+02       1.0376851023465861e-03        1.9364554085945102e-01        20    1.0491607582707729e-13         1.45743e-07
184  25   -1.0732188144432176e+02       1.0376920272392454e-03        1.9332764772322578e-01        20    1.9275692153541968e-11         1.472e-07
185  25   -1.0732188144420380e+02       1.0376921782153659e-03        1.9364554476671755e-01        20    2.0605739337042905e-13         1.42871e-07
186  25   -1.0732188144459681e+02       1.0376883237768197e-03        1.9332764439689640e-01        20    1.9108381543730957e-11         1.472e-07
187  25   -1.0732188144430830e+02       1.0376885365985800e-03        1.9364554297969894e-01        20    9.5923269327613525e-14         1.40056e-07
188  25   -1.0732188144383011e+02       1.0376900281698909e-03        1.9332764185676496e-01        20    1.9268808770789292e-11         1.35937e-07
189  25   -1.0732188144484802e+02       1.0376896498200949e-03        1.9364554089516747e-01        20    2.3148150063434514e-13         1.53177e-07
190  25   -1.0732188144530247e+02       1.0376832306064898e-03        1.9332765018619116e-01        20    1.9099388737231493e-11         1.472e-07
191  25   -1.0732188144497668e+02       1.0376869067840744e-03        1.9364555910468714e-01        20    1.9428902930940239e-13         1.50159e-07
192  25   -1.0732188144431464e+02       1.0376884310971946e-03        1.9332764481962877e-01        20    1.9077961432856227e-11         1.5166e-07
193  25   -1.0732188144378945e+02       1.0376920763519593e-03        1.9364554388584546e-01        20    1.3056222769591841e-13         1.5166e-07
194  25   -1.0732188144522779e+02       1.0376851696491940e-03        1.9332764323973928e-01        20    1.9405366202818186e-11         1.626e-07
195  25   -1.0732188144573269e+02       1.0376851678302046e-03        1.9364555850562906e-01        20    2.4424906541753444e-13         1.56256e-07
196  25   -1.0732188144448092e+02       1.0376847894804087e-03        1.9332764518389028e-01        20    1.9130141915013610e-11         1.54709e-07
197  25   -1.0732188144368818e+02       1.0376903574069729e-03        1.9364555574350958e-01        20    1.6497914145929826e-13         1.50159e-07
198  25   -1.0732188144402468e+02       1.0376866794103989e-03        1.9332763977114895e-01        20    1.9111712212804832e-11         1.40056e-07
199  25   -1.0732188144459731e+02       1.0376853788329754e-03        1.9364554121789931e-01        20    1.0325074129013956e-13         1.45743e-07
200  25   -1.0732188144485436e+02       1.0376846130384365e-03        1.9332764075629724e-01        20    1.9119483773977208e-11         1.41456e-07
201  25   -1.0732188144439000e+02       1.0376882291893708e-03        1.9364553871907117e-01        20    9.8476782284251385e-14         1.443e-07
202  25   -1.0732188144381344e+02       1.0376925583841512e-03        1.9332763882105072e-01        20    1.9174439813696154e-11         1.472e-07
203  25   -1.0732188144364999e+02       1.0376898426329717e-03        1.9364552889571282e-01        20    1.3833378886829450e-13         1.472e-07
204  25   -1.0732188144309042e+02       1.0376923783042002e-03        1.9332763181163304e-01        20    1.9051982214079999e-11         1.472e-07
205  25   -1.0732188144399647e+02       1.0376904901931994e-03        1.9364552013390837e-01        20    1.5210055437364645e-13         1.443e-07
206  25   -1.0732188144417606e+02       1.0376884256402263e-03        1.9332763113188031e-01        20    1.8970380821770050e-11         1.472e-07
207  25   -1.0732188144289515e+02       1.0376954178354936e-03        1.9364552020499493e-01        20    1.0080825063596421e-13         1.53177e-07
208  25   -1.0732188144319726e+02       1.0376996633567614e-03        1.9332763385208251e-01        20    1.9173551635276453e-11         1.56256e-07
209  25   -1.0732188144391002e+02       1.0376948030170752e-03        1.9364553442009017e-01        20    2.3114843372695759e-13         1.45743e-07
210  25   -1.0732188144378306e+02       1.0376930968050146e-03        1.9332764092707391e-01        20    1.9102830428607831e-11         1.45743e-07
211  25   -1.0732188144330954e+02       1.0376981626905035e-03        1.9364552957348602e-01        20    1.3844481117075702e-13         1.45743e-07
212  25   -1.0732188144412454e+02       1.0376904556324007e-03        1.9332763177454004e-01        20    1.9136914275463823e-11         1.53177e-07
213  25   -1.0732188144475313e+02       1.0376848349551437e-03        1.9364553073799390e-01        20    1.1957101975212936e-13         1.53177e-07
214  25   -1.0732188144404387e+02       1.0376887876191176e-03        1.9332763438397563e-01        20    1.9066304091097663e-11         1.53177e-07
215  25   -1.0732188144376831e+02       1.0376919508416904e-03        1.9364552312335084e-01        20    1.4066525722000733e-13         1.5166e-07
216  25   -1.0732188144460443e+02       1.0376886912126793e-03        1.9332763714998688e-01        20    1.9220292024613173e-11         1.59397e-07
217  25   -1.0732188144506323e+02       1.0376847458246630e-03        1.9364553956274133e-01        20    1.4022116801015727e-13         1.54709e-07
218  25   -1.0732188144452270e+02       1.0376889404142275e-03        1.9332764325339358e-01        20    1.9161450204308039e-11         1.38669e-07
219  25   -1.0732188144479767e+02       1.0376864502177341e-03        1.9364554649919799e-01        20    1.8851586958135158e-13         1.37296e-07
220  25   -1.0732188144508535e+02       1.0376880127296317e-03        1.9332765100269697e-01        20    1.9341084289692390e-11         1.40056e-07
221  25   -1.0732188144463588e+02       1.0376839454693254e-03        1.9364555236874084e-01        20    7.0721206668622472e-14         1.41456e-07
222  25   -1.0732188144454817e+02       1.0376847185398219e-03        1.9332764490663715e-01        20    1.9095169889737917e-11         1.5166e-07
223  25   -1.0732188144492196e+02       1.0376853097113781e-03        1.9364554529432221e-01        20    1.5099033134902129e-13         1.48672e-07
224  25   -1.0732188144570500e+02       1.0376814479968743e-03        1.9332764094750368e-01        20    1.9267254458554817e-11         1.54709e-07
225  25   -1.0732188144569477e+02       1.0376822556281695e-03        1.9364555132759367e-01        20    1.9051427102567686e-13         1.48672e-07
226  25   -1.0732188144655578e+02       1.0376729114796035e-03        1.9332764388849918e-01        20    1.9263923789480941e-11         1.53177e-07
227  25   -1.0732188144655574e+02       1.0376737245678669e-03        1.9364554728080371e-01        20    1.9306778398231472e-13         1.5166e-07
228  25   -1.0732188144775894e+02       1.0376696263847407e-03        1.9332764714988396e-01        20    1.9105383941564469e-11         1.72604e-07
229  25   -1.0732188144831494e+02       1.0376636382716242e-03        1.9364560597181305e-01        20    2.0683454948766666e-13         1.70895e-07
230  25   -1.0732188144712126e+02       1.0376725858805003e-03        1.9332763945740747e-01        20    1.8731349804568254e-11         1.626e-07
231  25   -1.0732188144787393e+02       1.0376696955063380e-03        1.9364561280782214e-01        20    2.6900703886667543e-13         1.88774e-07
232  25   -1.0732188144691116e+02       1.0376734790042974e-03        1.9332764323714610e-01        20    1.8831380899086980e-11         1.77834e-07
233  25   -1.0732188144736834e+02       1.0376753598393407e-03        1.9364556785845091e-01        20    2.3392399128852048e-13         1.86905e-07
234  25   -1.0732188144728006e+02       1.0376694935985142e-03        1.9332763818881313e-01        20    1.9020673924785569e-11         1.7433e-07
235  25   -1.0732188144589990e+02       1.0376863174315076e-03        1.9364556533754690e-01        20    2.6911806116913795e-13         1.79612e-07
236  25   -1.0732188144588970e+02       1.0376816753705498e-03        1.9332764135585764e-01        20    1.9063306488931175e-11         1.76073e-07
237  25   -1.0732188144635614e+02       1.0376810205343645e-03        1.9364559064010667e-01        20    2.0472512574087887e-13         1.77834e-07
238  25   -1.0732188144653492e+02       1.0376794270996470e-03        1.9332764603218869e-01        20    1.9280133045640468e-11         1.60991e-07
239  25   -1.0732188144682998e+02       1.0376804384577554e-03        1.9364558120570918e-01        20    2.6034729927459921e-13         1.57818e-07
240  25   -1.0732188144710933e+02       1.0376770478615072e-03        1.9332764499694585e-01        20    1.9220625091520560e-11         1.48672e-07
241  25   -1.0732188144675678e+02       1.0376808004366467e-03        1.9364556253163642e-01        20    1.8818280267396403e-13         1.64226e-07
242  25   -1.0732188144607332e+02       1.0376782302046195e-03        1.9332763655883409e-01        20    1.9094503755923142e-11         1.48672e-07
243  25   -1.0732188144639176e+02       1.0376816244388465e-03        1.9364554831985473e-01        20    2.1083135237631723e-13         1.60991e-07
244  25   -1.0732188144692012e+02       1.0376829504821217e-03        1.9332764007412268e-01        20    1.9231061187952037e-11         1.59397e-07
245  25   -1.0732188144665639e+02       1.0376814825576730e-03        1.9364557182233316e-01        20    3.7292391397159008e-13         1.626e-07
246  25   -1.0732188144613788e+02       1.0376794998592231e-03        1.9332764217624207e-01        20    1.9106494164589094e-11         1.53177e-07
247  25   -1.0732188144662865e+02       1.0376777809142368e-03        1.9364558920678512e-01        20    2.9842794901924208e-13         1.59397e-07
248  25   -1.0732188144751991e+02       1.0376762620580848e-03        1.9332765169836236e-01        20    1.9189649869133518e-11         1.48672e-07
249  25   -1.0732188144764137e+02       1.0376763493695762e-03        1.9364557710823321e-01        20    2.9876101592662963e-13         1.48672e-07
250  25   -1.0732188144825348e+02       1.0376720219937852e-03        1.9332764771926042e-01        20    1.9178547638887267e-11         1.5166e-07
251  25   -1.0732188144735684e+02       1.0376726713730022e-03        1.9364557423060011e-01        20    2.7056135110115065e-13         1.67527e-07
252  25   -1.0732188144719147e+02       1.0376701648056041e-03        1.9332764159877544e-01        20    1.9045987009747023e-11         1.59397e-07
253  25   -1.0732188144652005e+02       1.0376766713307006e-03        1.9364556373679090e-01        20    2.5479618415147343e-13         1.5166e-07
254  25   -1.0732188144617210e+02       1.0376721584179904e-03        1.9332764009197706e-01        20    1.9145240948148512e-11         1.48672e-07
255  25   -1.0732188144599031e+02       1.0376798763900297e-03        1.9364556117917775e-01        20    3.2474023470285829e-13         1.57818e-07
256  25   -1.0732188144465640e+02       1.0376820646342821e-03        1.9332764181274734e-01        20    1.9030110820494883e-11         1.57818e-07
257  25   -1.0732188144463645e+02       1.0376817845099140e-03        1.9364556150487947e-01        20    2.3381296898605797e-13         1.57818e-07
258  25   -1.0732188144497226e+02       1.0376848549640272e-03        1.9332763539440970e-01        20    1.9003909557113730e-11         1.5166e-07
259  25   -1.0732188144581659e+02       1.0376820009696530e-03        1.9364555254093915e-01        20    2.8232971516217731e-13         1.53177e-07
260  25   -1.0732188144747224e+02       1.0376736154285027e-03        1.9332765511995018e-01        20    1.9266921391647429e-11         1.59397e-07
261  25   -1.0732188144852307e+02       1.0376678474131040e-03        1.9364558003151219e-01        20    2.5879298704012399e-13         1.85054e-07
262  25   -1.0732188144887758e+02       1.0376647169323405e-03        1.9332765214816588e-01        20    1.9240720128266275e-11         1.7433e-07
263  25   -1.0732188144762094e+02       1.0376684931543423e-03        1.9364557242231134e-01        20    2.2359891715950653e-13         1.7433e-07
264  25   -1.0732188144613609e+02       1.0376742975495290e-03        1.9332764383227316e-01        20    1.9154566821555363e-11         1.72604e-07
265  25   -1.0732188144635127e+02       1.0376710397395073e-03        1.9364556049032652e-01        20    1.9473311851925246e-13         1.70895e-07
266  25   -1.0732188144647252e+02       1.0376716509199468e-03        1.9332764130757490e-01        20    1.9215184998699897e-11         1.53177e-07
267  25   -1.0732188144616619e+02       1.0376741975051118e-03        1.9364554724988375e-01        20    1.7563728249569976e-13         1.50159e-07
268  25   -1.0732188144730353e+02       1.0376684531365754e-03        1.9332764250557166e-01        20    1.9269363882301604e-11         1.53177e-07
269  25   -1.0732188144745621e+02       1.0376701884524664e-03        1.9364554078906487e-01        20    1.4510614931850796e-13         1.60991e-07
270  25   -1.0732188144689945e+02       1.0376689133408945e-03        1.9332764300350028e-01        20    1.9112489368922070e-11         1.53177e-07
271  25   -1.0732188144681271e+02       1.0376673035352724e-03        1.9364553274462154e-01        20    1.2501111257279263e-13         1.56256e-07
272  25   -1.0732188144500894e+02       1.0376806458225474e-03        1.9332764523869445e-01        20    1.8709700455588063e-11         1.59397e-07
273  25   -1.0732188144395137e+02       1.0376899954280816e-03        1.9364552818226116e-01        20    2.3869795029440866e-13         1.64226e-07
274  25   -1.0732188144432234e+02       1.0376941409049323e-03        1.9332764361946136e-01        20    1.7287282716438312e-11         1.5166e-07
275  25   -1.0732188144459681e+02       1.0376882346463390e-03        1.9364553016101282e-01        20    1.8007817459420039e-13         1.472e-07
276  25   -1.0732188144443258e+02       1.0376877344242530e-03        1.9332764295593946e-01        20    1.7960077869361157e-11         1.41456e-07
277  25   -1.0732188144606059e+02       1.0376819609518861e-03        1.9364553644121277e-01        20    1.8651746813702630e-13         1.57818e-07
278  25   -1.0732188144623780e+02       1.0376808659202652e-03        1.9332764549703710e-01        20    1.9003021378694029e-11         1.56256e-07
279  25   -1.0732188144576659e+02       1.0376827722211601e-03        1.9364555329630739e-01        20    3.5393910025049991e-13         1.54709e-07
280  25   -1.0732188144552653e+02       1.0376840000390075e-03        1.9332764787681378e-01        20    1.9209078772064458e-11         1.56256e-07
281  25   -1.0732188144628515e+02       1.0376792233728338e-03        1.9364555883903939e-01        20    2.1116441928370477e-13         1.60991e-07
282  25   -1.0732188144694999e+02       1.0376742757216562e-03        1.9332764790617726e-01        20    1.9119372751674746e-11         1.54709e-07
283  25   -1.0732188144656662e+02       1.0376784866821254e-03        1.9364555519605112e-01        20    1.9684254226604025e-13         1.626e-07
284  25   -1.0732188144618762e+02       1.0376778336649295e-03        1.9332764316069748e-01        20    1.9015122809662444e-11         1.54709e-07
285  25   -1.0732188144572345e+02       1.0376828922744608e-03        1.9364555077423293e-01        20    1.8351986597053838e-13         1.56256e-07
286  25   -1.0732188144646750e+02       1.0376767022535205e-03        1.9332764153165849e-01        20    1.9028556508260408e-11         1.54709e-07
287  25   -1.0732188144677239e+02       1.0376739919593092e-03        1.9364554724442740e-01        20    1.4499512701604544e-13         1.48672e-07
288  25   -1.0732188144721597e+02       1.0376713053119602e-03        1.9332763719294238e-01        20    1.9115820037995945e-11         1.48672e-07
289  25   -1.0732188144674602e+02       1.0376756417826982e-03        1.9364555676292394e-01        20    8.1934459217336553e-14         1.5166e-07
290  25   -1.0732188144588102e+02       1.0376783375249943e-03        1.9332764595030785e-01        20    1.9347301538630290e-11         1.48672e-07
291  25   -1.0732188144667802e+02       1.0376758764323313e-03        1.9364556923978601e-01        20    1.4233059175694507e-13         1.54709e-07
292  25   -1.0732188144681749e+02       1.0376732425356749e-03        1.9332765983022263e-01        20    1.9193535649719706e-11         1.54709e-07
293  25   -1.0732188144660601e+02       1.0376762784289895e-03        1.9364557887230677e-01        20    2.5934809855243657e-13         1.57818e-07
294  25   -1.0732188144572523e+02       1.0376796453783754e-03        1.9332765752924597e-01        20    1.9111823235107295e-11         1.59397e-07
295  25   -1.0732188144510074e+02       1.0376828213338740e-03        1.9364556328845453e-01        20    1.0491607582707729e-13         1.64226e-07
296  25   -1.0732188144601116e+02       1.0376819827797590e-03        1.9332766149322042e-01        20    1.9434009956853515e-11         1.54709e-07
297  25   -1.0732188144695164e+02       1.0376774516771547e-03        1.9364557485725681e-01        20    3.0375701953744283e-13         1.626e-07
298  25   -1.0732188144872660e+02       1.0376731188443955e-03        1.9332766660985623e-01        20    1.9457435662673106e-11         1.67527e-07
299  25   -1.0732188144871395e+02       1.0376699283369817e-03        1.9364560782954829e-01        20    2.9676261448230434e-13         1.72604e-07
300  25   -1.0732188144738164e+02       1.0376757709309459e-03        1.9332765988451819e-01        20    1.9149126728734700e-11         1.7433e-07
301  25   -1.0732188144658558e+02       1.0376826903666370e-03        1.9364557079029543e-01        20    1.9206858326015208e-13         1.60991e-07
302  25   -1.0732188144621685e+02       1.0376890440966235e-03        1.9332764237111955e-01        20    1.9058421507622825e-11         1.56256e-07
303  25   -1.0732188144595483e+02       1.0376861064287368e-03        1.9364555463196251e-01        20    2.3436808049837055e-13         1.50159e-07
304  25   -1.0732188144568411e+02       1.0376872487540822e-03        1.9332763899358199e-01        20    1.9064194667350876e-11         1.5166e-07
305  25   -1.0732188144508662e+02       1.0376910995546496e-03        1.9364553923830566e-01        20    1.9395596240201485e-13         1.41456e-07
306  25   -1.0732188144490254e+02       1.0376953632658115e-03        1.9332763815516510e-01        20    1.9177104348955254e-11         1.45743e-07
307  25   -1.0732188144481745e+02       1.0376965165050933e-03        1.9364553169478949e-01        20    1.3944401189291966e-13         1.35937e-07
308  25   -1.0732188144409803e+02       1.0377012476965319e-03        1.9332763544471260e-01        20    1.9186985333874418e-11         1.38669e-07
309  25   -1.0732188144408258e+02       1.0377038452134002e-03        1.9364553007791088e-01        20    2.5546231796624852e-13         1.38669e-07
310  25   -1.0732188144460945e+02       1.0376995051046833e-03        1.9332763436268111e-01        20    1.9141244145259861e-11         1.56256e-07
311  25   -1.0732188144494953e+02       1.0376996997365495e-03        1.9364553672381207e-01        20    2.0272672429655358e-13         1.48672e-07
312  25   -1.0732188144563553e+02       1.0376960108260391e-03        1.9332764113217277e-01        20    1.9251156224697752e-11         1.56256e-07
313  25   -1.0732188144627779e+02       1.0376953359809704e-03        1.9364555687785642e-01        20    2.7400304247748863e-13         1.56256e-07
314  25   -1.0732188144581767e+02       1.0376912523497595e-03        1.9332764936974617e-01        20    1.9185875110849793e-11         1.65869e-07
315  25   -1.0732188144542158e+02       1.0376922764407936e-03        1.9364555211736323e-01        20    1.4765966227514582e-13         1.57818e-07
316  25   -1.0732188144547149e+02       1.0376924965385115e-03        1.9332764260104143e-01        20    1.9135248940926886e-11         1.56256e-07
317  25   -1.0732188144542017e+02       1.0376949103374500e-03        1.9364555848608014e-01        20    1.5853984791647235e-13         1.443e-07
318  25   -1.0732188144511271e+02       1.0376936479588039e-03        1.9332764594985397e-01        20    1.9101609183280743e-11         1.53177e-07
319  25   -1.0732188144502759e+02       1.0376957070548087e-03        1.9364553785925909e-01        20    1.0413891970983968e-13         1.50159e-07
320  25   -1.0732188144458429e+02       1.0376968530181330e-03        1.9332763513088649e-01        20    1.9194534850441869e-11         1.45743e-07
321  25   -1.0732188144475360e+02       1.0376985010225326e-03        1.9364553330500339e-01        20    7.9602990865623724e-14         1.37296e-07
322  25   -1.0732188144430623e+02       1.0376997506682528e-03        1.9332763608822098e-01        20    1.9151014107876563e-11         1.42871e-07
323  25   -1.0732188144477055e+02       1.0376959817222087e-03        1.9364553160778905e-01        20    1.2267964422107980e-13         1.41456e-07
324  25   -1.0732188144471758e+02       1.0376984919275856e-03        1.9332763297796271e-01        20    1.9043988608302698e-11         1.472e-07
325  25   -1.0732188144432266e+02       1.0376994978287257e-03        1.9364552709857943e-01        20    1.1035616864774056e-13         1.48672e-07
326  25   -1.0732188144443984e+02       1.0377010730735492e-03        1.9332763272355891e-01        20    1.9044210652907623e-11         1.54709e-07
327  25   -1.0732188144455654e+02       1.0377050311944913e-03        1.9364552824304829e-01        20    3.4061642395499803e-13         1.626e-07
328  25   -1.0732188144562286e+02       1.0376936370448675e-03        1.9332764130514013e-01        20    1.9103940651632456e-11         1.626e-07
329  25   -1.0732188144483817e+02       1.0376974751125090e-03        1.9364552602609869e-01        20    8.9594998087250133e-14         1.5166e-07
330  25   -1.0732188144409729e+02       1.0377038197475486e-03        1.9332764168537395e-01        20    1.9307777598953635e-11         1.59397e-07
331  25   -1.0732188144370122e+02       1.0377008129580645e-03        1.9364552110894126e-01        20    1.4277468096679513e-13         1.50159e-07
332  25   -1.0732188144363995e+02       1.0377052567491774e-03        1.9332763122903507e-01        20    1.9076407120621752e-11         1.472e-07
333  25   -1.0732188144391849e+02       1.0377040944149485e-03        1.9364551660218188e-01        20    1.7841284005726266e-13         1.40056e-07
334  25   -1.0732188144301345e+02       1.0377100352343405e-03        1.9332762816308158e-01        20    1.9013568497427968e-11         1.54709e-07
335  25   -1.0732188144312931e+02       1.0377087492088322e-03        1.9364551206367131e-01        20    1.7097434579227411e-13         1.53177e-07
336  25   -1.0732188144347576e+02       1.0377044400229352e-03        1.9332762839356984e-01        20    1.9029666731285033e-11         1.50159e-07
337  25   -1.0732188144278540e+02       1.0377105609222781e-03        1.9364551677198241e-01        20    1.0857981180834031e-13         1.443e-07
338  25   -1.0732188144270941e+02       1.0377214803156676e-03        1.9332763100597683e-01        20    1.9192203382090156e-11         1.54709e-07
339  25   -1.0732188144314455e+02       1.0377110247645760e-03        1.9364552192956916e-01        20    9.7588603864551260e-14         1.5166e-07
340  25   -1.0732188144330445e+02       1.0377068956586299e-03        1.9332763304646333e-01        20    1.9008572493817155e-11         1.53177e-07
341  25   -1.0732188144273708e+02       1.0377107191743562e-03        1.9364551078261330e-01        20    1.2867484855405564e-13         1.42871e-07
342  25   -1.0732188144305623e+02       1.0377104044891894e-03        1.9332763401713784e-01        20    1.9272916595980405e-11         1.59397e-07
343  25   -1.0732188144467160e+02       1.0377073976997053e-03        1.9364551383656975e-01        20    1.9839685450051547e-13         1.70895e-07
344  25   -1.0732188144440597e+02       1.0377010839874856e-03        1.9332763605043427e-01        20    1.9083956637189203e-11         1.59397e-07
345  25   -1.0732188144352794e+02       1.0377051949035376e-03        1.9364551514602141e-01        20    7.4829031859735551e-14         1.53177e-07
346  25   -1.0732188144353448e+02       1.0377054513810435e-03        1.9332762715758517e-01        20    1.8975265803078400e-11         1.65869e-07
347  25   -1.0732188144399400e+02       1.0377036105637671e-03        1.9364551304725061e-01        20    1.0902390101819037e-13         1.54709e-07
348  25   -1.0732188144410826e+02       1.0377038561273366e-03        1.9332763062509065e-01        20    1.9145129925846049e-11         1.57818e-07
349  25   -1.0732188144386143e+02       1.0377034923294559e-03        1.9364551899638377e-01        20    9.9920072216264089e-14         1.53177e-07
350  25   -1.0732188144377302e+02       1.0377046473877272e-03        1.9332763119305560e-01        20    1.9043322474487923e-11         1.64226e-07
351  25   -1.0732188144410323e+02       1.0377019698353251e-03        1.9364553487785890e-01        20    5.9285909514983359e-14         1.56256e-07
352  25   -1.0732188144468232e+02       1.0376998343417654e-03        1.9332763939270325e-01        20    1.9114598792668858e-11         1.57818e-07
353  25   -1.0732188144420614e+02       1.0377121307101334e-03        1.9364551863574594e-01        20    2.5790480862042386e-13         1.57818e-07
354  25   -1.0732188144332861e+02       1.0377048383816145e-03        1.9332763697766633e-01        20    1.9193424627417244e-11         1.67527e-07
355  25   -1.0732188144495707e+02       1.0376950885984115e-03        1.9364553993898739e-01        20    7.0388139761234925e-14         1.85054e-07
356  25   -1.0732188144480283e+02       1.0377013895777054e-03        1.9332764624580911e-01        20    1.9132695427970248e-11         1.69203e-07
357  25   -1.0732188144333772e+02       1.0377055732533336e-03        1.9364552571390414e-01        20    7.2941652717872785e-14         1.65869e-07
358  25   -1.0732188144468985e+02       1.0377033158874838e-03        1.9332764040716791e-01        20    1.9172441412251828e-11         1.76073e-07
359  25   -1.0732188144564495e+02       1.0376974914834136e-03        1.9364554148652041e-01        20    1.3644640972643174e-13         1.81408e-07
360  25   -1.0732188144553974e+02       1.0376939862908330e-03        1.9332765634700863e-01        20    1.9327539568791963e-11         1.77834e-07
361  25   -1.0732188144585189e+02       1.0376906102465000e-03        1.9364555388087365e-01        20    1.1468603844377867e-13         1.56256e-07
362  25   -1.0732188144603541e+02       1.0376919508416904e-03        1.9332765255418033e-01        20    1.9256041206006103e-11         1.53177e-07
363  25   -1.0732188144610838e+02       1.0376917016401421e-03        1.9364556611744665e-01        20    1.3611334281904419e-13         1.443e-07
364  25   -1.0732188144567333e+02       1.0376928767072968e-03        1.9332764839917765e-01        20    1.9155788066882451e-11         1.48672e-07
365  25   -1.0732188144497786e+02       1.0376959235145478e-03        1.9364554481567425e-01        20    1.7918999617450027e-13         1.48672e-07
366  25   -1.0732188144516928e+02       1.0376944628660567e-03        1.9332764108732531e-01        20    1.9151791263993800e-11         1.472e-07
367  25   -1.0732188144510809e+02       1.0376959144196007e-03        1.9364552935369717e-01        20    1.1879386363489175e-13         1.45743e-07
368  25   -1.0732188144388088e+02       1.0377010421507293e-03        1.9332763504627154e-01        20    1.9032442288846596e-11         1.57818e-07
369  25   -1.0732188144298964e+02       1.0377053076808807e-03        1.9364551444246839e-01        20    1.4466206010865790e-13         1.56256e-07
370  25   -1.0732188144286093e+02       1.0377070884715067e-03        1.9332762659533054e-01        20    1.8983148386553239e-11         1.54709e-07
371  25   -1.0732188144297069e+02       1.0377093040006002e-03        1.9364549807256290e-01        20    1.5720758028692217e-13         1.56256e-07
372  25   -1.0732188144314550e+02       1.0377059406891931e-03        1.9332762977789344e-01        20    1.9030443887402271e-11         1.5166e-07
373  25   -1.0732188144315117e+02       1.0377073376730550e-03        1.9364549905474857e-01        20    1.7841284005726266e-13         1.53177e-07
374  25   -1.0732188144313643e+02       1.0377097405580571e-03        1.9332762607353079e-01        20    1.8827495118500792e-11         1.5166e-07
375  25   -1.0732188144276682e+02       1.0377161725045880e-03        1.9364549205113687e-01        20    1.9417800700693988e-13         1.65869e-07
376  25   -1.0732188144284909e+02       1.0377140024502296e-03        1.9332762109044577e-01        20    1.0951239914902544e-11         1.626e-07
377  25   -1.0732188144345216e+02       1.0377084254287183e-03        1.9364548586030780e-01        20    3.0875302314825603e-13         1.72604e-07
378  25   -1.0732188144280694e+02       1.0377146372775314e-03        1.9332763600546193e-01        20    1.4962142635965847e-11         1.81408e-07
379  25   -1.0732188144329075e+02       1.0377098496974213e-03        1.9364550606857409e-01        20    1.4288570326925765e-13         1.90662e-07
380  25   -1.0732188144438928e+02       1.0377006328781135e-03        1.9332763724906391e-01        20    1.8891332942416739e-11         1.70895e-07
381  25   -1.0732188144478491e+02       1.0377027247159276e-03        1.9364551029461735e-01        20    2.3292479056635784e-13         1.7433e-07
382  25   -1.0732188144501798e+02       1.0376979862485314e-03        1.9332764131114497e-01        20    1.9074741786084815e-11         1.626e-07
383  25   -1.0732188144555538e+02       1.0376934333180543e-03        1.9364552241652211e-01        20    2.0650148258027912e-13         1.64226e-07
384  25   -1.0732188144483757e+02       1.0377005892223679e-03        1.9332764665354105e-01        20    1.9235057990840687e-11         1.65869e-07
385  25   -1.0732188144524289e+02       1.0376959126006113e-03        1.9364553337861873e-01        20    1.7763568394002505e-13         1.626e-07
386  25   -1.0732188144493874e+02       1.0376952523074578e-03        1.9332764372424674e-01        20    1.9053980615524324e-11         1.56256e-07
387  25   -1.0732188144467061e+02       1.0376988338975934e-03        1.9364553169491089e-01        20    1.3999912340523224e-13         1.57818e-07
388  25   -1.0732188144513458e+02       1.0376962036389159e-03        1.9332763946736706e-01        20    1.9047541321981498e-11         1.60991e-07
389  25   -1.0732188144551456e+02       1.0376935915701324e-03        1.9364553593691486e-01        20    1.7419399256368706e-13         1.5166e-07
390  25   -1.0732188144541671e+02       1.0376953032391611e-03        1.9332763881853590e-01        20    1.9038881582389422e-11         1.53177e-07
391  25   -1.0732188144504472e+02       1.0376956142863492e-03        1.9364552917268818e-01        20    1.6198153929281034e-13         1.41456e-07
392  25   -1.0732188144563412e+02       1.0376948612247361e-03        1.9332763366412012e-01        20    1.9156454200697226e-11         1.38669e-07
393  25   -1.0732188144737628e+02       1.0376923437434016e-03        1.9364554969417469e-01        20    3.0353497493251780e-13         1.57818e-07
394  25   -1.0732188144767240e+02       1.0376826448919019e-03        1.9332764167536168e-01        20    1.9041990206858372e-11         1.5166e-07
395  25   -1.0732188144826326e+02       1.0376816444477299e-03        1.9364556311176515e-01        20    1.8385293287792592e-13         1.65869e-07
396  25   -1.0732188144828064e+02       1.0376831214671256e-03        1.9332764802554170e-01        20    1.9299895015478796e-11         1.56256e-07
397  25   -1.0732188144820391e+02       1.0376814971095882e-03        1.9364557182103459e-01        20    1.8718360195180139e-13         1.5166e-07
398  25   -1.0732188144899128e+02       1.0376811624155380e-03        1.9332765173432911e-01        20    1.9171553233832128e-11         1.443e-07
399  25   -1.0732188144875363e+02       1.0376789814472431e-03        1.9364558501396967e-01        20    4.3087755585702325e-13         1.5166e-07
400  25   -1.0732188144861739e+02       1.0376756235928042e-03        1.9332765668533564e-01        20    1.9384160943047846e-11         1.50159e-07
401  25   -1.0732188144831954e+02       1.0376809332228731e-03        1.9364558089231385e-01        20    3.6148861681795097e-13         1.5166e-07
402  25   -1.0732188144774476e+02       1.0376814589108108e-03        1.9332765306660418e-01        20    1.9393375794152234e-11         1.48672e-07
403  25   -1.0732188144782376e+02       1.0376847585575888e-03        1.9364558514121449e-01        20    2.3370194668359545e-13         1.54709e-07
404  25   -1.0732188144766867e+02       1.0376827849540859e-03        1.9332765684232447e-01        20    1.9368173731493243e-11         1.472e-07
405  25   -1.0732188144676300e+02       1.0376933914812980e-03        1.9364558158553941e-01        20    2.9021229863701592e-13         1.472e-07
406  25   -1.0732188144624436e+02       1.0376939317211509e-03        1.9332765081599323e-01        20    1.9263479700271091e-11         1.45743e-07
407  25   -1.0732188144529493e+02       1.0376973932579858e-03        1.9364556807308009e-01        20    2.7178259642823832e-13         1.37296e-07
408  25   -1.0732188144537920e+02       1.0376976879342692e-03        1.9332764659364740e-01        20    1.9189427824528593e-11         1.45743e-07
409  25   -1.0732188144532761e+02       1.0376963527960470e-03        1.9364555901211322e-01        20    1.7186252421197423e-13         1.37296e-07
410  25   -1.0732188144531906e+02       1.0377019607403781e-03        1.9332764812385511e-01        20    1.9220958158427948e-11         1.34591e-07
411  25   -1.0732188144632745e+02       1.0376917525718454e-03        1.9364555986958090e-01        20    7.6605388699135801e-14         1.5166e-07
412  25   -1.0732188144580431e+02       1.0376955269748578e-03        1.9332764985949322e-01        20    1.9206303214502896e-11         1.472e-07
413  25   -1.0732188144474752e+02       1.0377000307926210e-03        1.9364554608596113e-01        20    6.5947247662734299e-14         1.48672e-07
414  25   -1.0732188144462116e+02       1.0377007019997109e-03        1.9332763976349357e-01        20    1.9146240148870675e-11         1.48672e-07
415  25   -1.0732188144424876e+02       1.0377028775110375e-03        1.9364553251711172e-01        20    1.3000711618360583e-13         1.443e-07
416  25   -1.0732188144395202e+02       1.0377066646469757e-03        1.9332763900799774e-01        20    1.9183432620195617e-11         1.48672e-07
417  25   -1.0732188144400361e+02       1.0377057169534964e-03        1.9364552656269340e-01        20    1.1202150318467829e-13         1.41456e-07
418  25   -1.0732188144433886e+02       1.0377013950346736e-03        1.9332764008231534e-01        20    1.9132140316457935e-11         1.5166e-07
419  25   -1.0732188144413146e+02       1.0377001999586355e-03        1.9364552321970341e-01        20    1.2623235789988030e-13         1.40056e-07
420  25   -1.0732188144370957e+02       1.0377022244938416e-03        1.9332763827227681e-01        20    1.9223844738291973e-11         1.50159e-07
421  25   -1.0732188144642075e+02       1.0376924747106386e-03        1.9364554154175231e-01        20    2.4813484600372249e-13         1.76073e-07
422  25   -1.0732188144659943e+02       1.0376905538578285e-03        1.9332767237567078e-01        20    1.9341861445809627e-11         1.76073e-07
423  25   -1.0732188144545165e+02       1.0376974096288905e-03        1.9364556982556302e-01        20    2.0239365738916604e-13         1.85054e-07
424  25   -1.0732188144498990e+02       1.0376988411735510e-03        1.9332765295864818e-01        20    1.9066859202609976e-11         1.76073e-07
425  25   -1.0732188144463888e+02       1.0377016787970206e-03        1.9364554465247258e-01        20    1.6531220836668581e-13         1.626e-07
426  25   -1.0732188144500903e+02       1.0376997652201680e-03        1.9332764529051430e-01        20    1.9178436616584804e-11         1.60991e-07
427  25   -1.0732188144398559e+02       1.0377028829680057e-03        1.9364553380716396e-01        20    1.0835776720341528e-13         1.59397e-07
428  25   -1.0732188144376268e+02       1.0377050130045973e-03        1.9332763626475019e-01        20    1.9076740187529140e-11         1.59397e-07
429  25   -1.0732188144338025e+02       1.0377055568824289e-03        1.9364552086281517e-01        20    8.9594998087250133e-14         1.48672e-07
430  25   -1.0732188144387405e+02       1.0377074249845464e-03        1.9332763100703670e-01        20    1.9065860001887813e-11         1.48672e-07
431  25   -1.0732188144523941e+02       1.0376995087426621e-03        1.9364552104583882e-01        20    1.5665246877460959e-13         1.57818e-07
432  25   -1.0732188144486986e+02       1.0377014586993027e-03        1.9332763537633171e-01        20    1.9226731318155998e-11         1.54709e-07
433  25   -1.0732188144404401e+02       1.0377055405115243e-03        1.9364552773110974e-01        20    1.6131540547803525e-13         1.50159e-07
434  25   -1.0732188144376462e+02       1.0377072667324683e-03        1.9332765037311550e-01        20    1.9195978140373882e-11         1.50159e-07
435  25   -1.0732188144369137e+02       1.0377064591011731e-03        1.9364553074900048e-01        20    1.0202949596305189e-13         1.40056e-07
436  25   -1.0732188144336848e+02       1.0377059134043520e-03        1.9332763556910831e-01        20    1.9061086042881925e-11         1.48672e-07
437  25   -1.0732188144417549e+02       1.0377035905548837e-03        1.9364552250774339e-01        20    1.3644640972643174e-13         1.472e-07
438  25   -1.0732188144443219e+02       1.0377029484516243e-03        1.9332763317459442e-01        20    1.9183543642498080e-11         1.53177e-07
439  25   -1.0732188144335569e+02       1.0377104117651470e-03        1.9364552569054977e-01        20    1.7807977314987511e-13         1.60991e-07
440  25   -1.0732188144314028e+02       1.0377061880717520e-03        1.9332763156090055e-01        20    1.9125812045217572e-11         1.64226e-07
441  25   -1.0732188144377605e+02       1.0377053804404568e-03        1.9364551914287606e-01        20    2.1249668691325496e-13         1.626e-07
442  25   -1.0732188144366185e+02       1.0377068701927783e-03        1.9332763131592037e-01        20    1.9101831227885668e-11         1.54709e-07
443  25   -1.0732188144296627e+02       1.0377147809776943e-03        1.9364551900701121e-01        20    2.5413005033669833e-13         1.57818e-07
444  25   -1.0732188144283795e+02       1.0377079579484416e-03        1.9332763177802939e-01        20    1.9049095634215973e-11         1.626e-07
445  25   -1.0732188144361218e+02       1.0377054277341813e-03        1.9364553317885622e-01        20    1.1513012765362873e-13         1.57818e-07
446  25   -1.0732188144391311e+02       1.0377054659329588e-03        1.9332764405361244e-01        20    1.9025780950698845e-11         1.60991e-07
447  25   -1.0732188144359398e+02       1.0377043381595286e-03        1.9364552359567613e-01        20    1.6764367671839864e-13         1.64226e-07
448  25   -1.0732188144479410e+02       1.0376990921940887e-03        1.9332763534512043e-01        20    1.9244383864247538e-11         1.64226e-07
449  25   -1.0732188144548492e+02       1.0376965001341887e-03        1.9364552663117998e-01        20    1.1746159600534156e-13         1.67527e-07
450  25   -1.0732188144522212e+02       1.0376946793257957e-03        1.9332763916999829e-01        20    1.9045987009747023e-11         1.65869e-07
451  25   -1.0732188144613383e+02       1.0376898844697280e-03        1.9364554171566048e-01        20    1.2134737659152961e-13         1.60991e-07
452  25   -1.0732188144498413e+02       1.0377026355854468e-03        1.9332763896960806e-01        20    1.9071189072406014e-11         1.64226e-07
453  25   -1.0732188144380412e+02       1.0377051839896012e-03        1.9364553544451454e-01        20    1.4765966227514582e-13         1.60991e-07
454  25   -1.0732188144403102e+02       1.0377006819908274e-03        1.9332763073404469e-01        20    1.9044210652907623e-11         1.60991e-07
455  25   -1.0732188144441332e+02       1.0377009257354075e-03        1.9364552382684128e-01        20    1.8662849043948881e-13         1.48672e-07
456  25   -1.0732188144491337e+02       1.0376992049714318e-03        1.9332762844700194e-01        20    1.9106050075379244e-11         1.50159e-07
457  25   -1.0732188144441723e+02       1.0377037469879724e-03        1.9364552873023111e-01        20    2.2237767183241886e-13         1.37296e-07
458  25   -1.0732188144321447e+02       1.0377072412666166e-03        1.9332762312309784e-01        20    1.9208856727459533e-11         1.45743e-07
459  25   -1.0732188144340689e+02       1.0377082435297780e-03        1.9364553316565300e-01        20    1.4710455076283324e-13         1.57818e-07
460  25   -1.0732188144363870e+02       1.0377100643381709e-03        1.9332762996515118e-01        20    1.9013457475125506e-11         1.57818e-07
461  25   -1.0732188144433043e+02       1.0377050220995443e-03        1.9364552381453959e-01        20    8.9483975784787617e-14         1.56256e-07
462  25   -1.0732188144497117e+02       1.0377010366937611e-03        1.9332763780346021e-01        20    1.9128365558174210e-11         1.5166e-07
463  25   -1.0732188144415815e+02       1.0377060261816951e-03        1.9364553194670897e-01        20    1.6409096303959814e-13         1.53177e-07
464  25   -1.0732188144359294e+02       1.0377078724559397e-03        1.9332763569066450e-01        20    1.9069634760171539e-11         1.53177e-07
465  25   -1.0732188144359988e+02       1.0377110411354806e-03        1.9364552486995826e-01        20    2.3792079417717105e-13         1.5166e-07
466  25   -1.0732188144415385e+02       1.0377020589658059e-03        1.9332763553307153e-01        20    1.9041768162253447e-11         1.54709e-07
467  25   -1.0732188144423752e+02       1.0376999471191084e-03        1.9364552803733950e-01        20    1.6442402994698568e-13         1.56256e-07
468  25   -1.0732188144378590e+02       1.0377035596320638e-03        1.9332763274583700e-01        20    1.9068968626356764e-11         1.56256e-07
469  25   -1.0732188144396781e+02       1.0377035559940850e-03        1.9364551605946276e-01        20    1.1268763699945339e-13         1.59397e-07
470  25   -1.0732188144418549e+02       1.0377005619375268e-03        1.9332762584016761e-01        20    1.8973489446239000e-11         1.57818e-07
471  25   -1.0732188144419241e+02       1.0376998870924581e-03        1.9364551207618164e-01        20    9.4257934790675790e-14         1.48672e-07
472  25   -1.0732188144382272e+02       1.0377043618063908e-03        1.9332762489316979e-01        20    1.8887669206435476e-11         1.54709e-07
473  25   -1.0732188144443036e+02       1.0377033795521129e-03        1.9364550747540862e-01        20    1.0769163338864018e-13         1.56256e-07
474  25   -1.0732188144458367e+02       1.0376996960985707e-03        1.9332762454163760e-01        20    1.9007351248490068e-11         1.443e-07
475  25   -1.0732188144455438e+02       1.0377023390901741e-03        1.9364551677310160e-01        20    1.1590728377086634e-13         1.64226e-07
476  25   -1.0732188144477023e+02       1.0377026919741184e-03        1.9332763049035978e-01        20    1.9075852009109440e-11         1.69203e-07
477  25   -1.0732188144469130e+02       1.0377024191257078e-03        1.9364552885468447e-01        20    1.0358380819752711e-13         1.60991e-07
478  25   -1.0732188144457874e+02       1.0377117923781043e-03        1.9332763159736999e-01        20    1.9143686635914037e-11         1.60991e-07
479  25   -1.0732188144464662e+02       1.0377003236499149e-03        1.9364554499240447e-01        20    1.4943601911454607e-13         1.70895e-07
480  25   -1.0732188144508537e+02       1.0376994487160118e-03        1.9332763032415265e-01        20    1.9171553233832128e-11         1.67527e-07
481  25   -1.0732188144561593e+02       1.0377006365160923e-03        1.9364554981188156e-01        20    3.0297986342020522e-13         1.72604e-07
482  25   -1.0732188144617083e+02       1.0377009384683333e-03        1.9332764376261699e-01        20    1.9192980538207394e-11         1.70895e-07
483  25   -1.0732188144677045e+02       1.0376937570981681e-03        1.9364556259075230e-01        20    1.7952306308188781e-13         1.65869e-07
484  25   -1.0732188144666495e+02       1.0376895770605188e-03        1.9332763793120836e-01        20    1.9042656340673147e-11         1.72604e-07
485  25   -1.0732188144713501e+02       1.0376844784332206e-03        1.9364555392482732e-01        20    2.1305179842556754e-13         1.69203e-07
486  25   -1.0732188144639544e+02       1.0376885074947495e-03        1.9332763452701890e-01        20    1.9072077250825714e-11         1.626e-07
487  25   -1.0732188144571370e+02       1.0376934060332133e-03        1.9364553947810084e-01        20    1.6153745008296028e-13         1.60991e-07
488  25   -1.0732188144566940e+02       1.0376935933891218e-03        1.9332763248721027e-01        20    1.9021340058600344e-11         1.54709e-07
489  25   -1.0732188144515058e+02       1.0376972386438865e-03        1.9364553375044727e-01        20    1.0913492332065289e-13         1.53177e-07
490  25   -1.0732188144600696e+02       1.0376935933891218e-03        1.9332763726853944e-01        20    1.9080070856603015e-11         1.54709e-07
491  25   -1.0732188144571307e+02       1.0376938007539138e-03        1.9364553547417193e-01        20    1.1957101975212936e-13         1.472e-07
492  25   -1.0732188144600620e+02       1.0376998106949031e-03        1.9332765381197844e-01        20    1.9490520308806936e-11         1.54709e-07
493  25   -1.0732188144606083e+02       1.0376927111792611e-03        1.9364555102885325e-01        20    2.2259971643734389e-13         1.54709e-07
494  25   -1.0732188144574197e+02       1.0376939935667906e-03        1.9332764085069534e-01        20    1.9024226638464370e-11         1.443e-07
495  25   -1.0732188144611237e+02       1.0376971731602680e-03        1.9364555157516394e-01        20    1.6420198534206065e-13         1.45743e-07
496  25   -1.0732188144541804e+02       1.0376964364695596e-03        1.9332763546555737e-01        20    1.9081403124232565e-11         1.57818e-07
497  25   -1.0732188144545783e+02       1.0377001235610805e-03        1.9364554427602915e-01        20    3.1263880373444408e-13         1.54709e-07
498  25   -1.0732188144669259e+02       1.0376909049227834e-03        1.9332763344671028e-01        20    1.9071189072406014e-11         1.626e-07
499  25   -1.0732188144744032e+02       1.0376835234637838e-03        1.9364554600862063e-01        20    1.1013412404281553e-13         1.626e-07


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty30.o.alphasmin <==
0.036213353214610077	0.036213353214610077	0    25   -1.0343539624842245e+02       4.1746763868923153e+00        8.2992719908832169e-01        0     7.0935705026586859e-06         1
0.001742279854090719	0.001742279854090719	1    25   -1.0713489669703959e+02       3.4819405587404617e-01        4.2714726698864919e-01        20    1.6143449573791102e-06         1
0.000764177444331701	0.000764177444331701	2    25   -1.0723986848790472e+02       3.6057761677511735e-02        2.7846624922824081e-01        20    2.8658620410126900e-07         1
0.000700932270060078	0.000700932270060078	3    25   -1.0724665607900012e+02       7.6939641330682207e-03        2.9065415972164327e-01        20    2.5006513593162083e-07         1
0.000692795682934133	0.000692795682934133	4    25   -1.0724752931283905e+02       2.8306807071203366e-03        2.3792487253770236e-01        20    8.4260714627859556e-08         1
0.000687539348735705	0.000687539348735705	5    25   -1.0724809343251475e+02       2.0126270956097869e-03        3.1813946967704515e-01        20    2.5445688378589182e-07         1
0.000687137237096705	0.000687137237096705	6    25   -1.0724813658789240e+02       1.9282722423668019e-03        2.5677494654731720e-01        20    1.0022573726509165e-07         1
0.000685137670596355	0.000685137670596355	7    25   -1.0724835118513130e+02       1.8512512378947577e-03        3.6438634009812371e-01        20    2.9862047346007614e-07         1
0.000684828851623816	0.000684828851623816	8    25   -1.0724838432816446e+02       1.8668793054530397e-03        2.8541879662168324e-01        20    1.2586564279715162e-07         1
0.000683499179310273	0.000683499179310273	9    25   -1.0724852703109886e+02       1.8086238596879411e-03        4.1407205277475240e-01        20    3.5436932765975371e-07         1
0.000683172210872279	0.000683172210872279	10   25   -1.0724856212196680e+02       1.8443977533024736e-03        3.1958161242821170e-01        20    1.6365467025991620e-07         1
0.000682125210907939	0.000682125210907939	11   25   -1.0724867448797285e+02       1.7930615704244701e-03        4.6702456173311913e-01        20    4.2417416523665707e-07         1
0.000681811011774317	0.000681811011774317	12   25   -1.0724870820841502e+02       1.8241174384456826e-03        3.5646755101151778e-01        20    1.9648163651631023e-07         1
0.000681098093360224	0.000681098093360224	13   25   -1.0724878472016054e+02       1.8236490559502272e-03        5.1447121872923485e-01        20    5.0211144275724706e-07         1
0.000680807696567425	0.000680807696567425	14   25   -1.0724881588609071e+02       1.8473099389666459e-03        3.9026758683433854e-01        20    2.2448334957569926e-07         1
0.000680278115346031	0.000680278115346031	15   25   -1.0724887272174377e+02       1.8391053836239735e-03        5.5603738956527260e-01        20    5.7380354290259561e-07         1
0.000679967169033691	0.000679967169033691	16   25   -1.0724890609308704e+02       1.8732121243374422e-03        4.2373565852106432e-01        20    2.8552079978094724e-07         1
0.000679534809970996	0.000679534809970996	17   25   -1.0724895249467511e+02       1.8644062583916821e-03        5.9602533016621007e-01        20    6.2067518136199595e-07         1
0.000679257511721392	0.000679257511721392	18   25   -1.0724898225484498e+02       1.9039460585190682e-03        4.5613396246344412e-01        20    2.9179419913649696e-07         1
0.000678923877578414	0.000678923877578414	19   25   -1.0724901806108892e+02       1.9000527772732312e-03        6.2999209966811676e-01        20    6.0838503346261064e-07         1
0.000678661357479068	0.000678661357479068	20   25   -1.0724904623523990e+02       1.9365988555364311e-03        4.8534979419542845e-01        20    2.9391065070605293e-07         1
0.000678393421496659	0.000678393421496659	21   25   -1.0724907499063364e+02       1.9499834452290088e-03        6.6086897675535961e-01        20    6.5373269864110739e-07         1
0.000678166506792768	0.000678166506792768	22   25   -1.0724909934354659e+02       1.9800953959929757e-03        5.1169771457783519e-01        20    3.0089474079009193e-07         1
0.000677957716621673	0.000677957716621673	23   25   -1.0724912175130058e+02       1.9824964474537410e-03        6.8647988542341809e-01        20    7.1350893848798336e-07         1
0.000677752046647834	0.000677752046647834	24   25   -1.0724914382418913e+02       2.0167215152468998e-03        5.3420128435236547e-01        20    3.0414684337731757e-07         1
0.000677588025522576	0.000677588025522576	25   25   -1.0724916142724489e+02       2.0183816304779612e-03        7.0784658941790179e-01        20    7.6158332784626026e-07         1
0.000677398319966029	0.000677398319966029	26   25   -1.0724918178680214e+02       2.0522848571999930e-03        5.5438654666089682e-01        20    3.0731077915735483e-07         1
0.000677249651896623	0.000677249651896623	27   25   -1.0724919774213906e+02       2.0496016786637483e-03        7.2696830539171176e-01        20    8.0858152817775419e-07         1
0.000677076691141096	0.000677076691141096	28   25   -1.0724921630461276e+02       2.0869303407380357e-03        5.7292461123765026e-01        20    3.1084073126574907e-07         1
0.000676957961517668	0.000676957961517668	29   25   -1.0724922904689933e+02       2.0863713343715062e-03        7.4368118445480891e-01        20    8.5304837016408896e-07         1
0.000676779105785353	0.000676779105785353	30   25   -1.0724924824203303e+02       2.1094444800837664e-03        5.8932493368028038e-01        20    2.6957554577489162e-07         0.772048
0.000676397131960384	0.000676397131960384	31   25   -1.0724928923618259e+02       1.9091246540483553e-03        7.4930464455990498e-01        20    4.6121659635911527e-07         0.478871
0.000676127180583285	0.000676127180583285	32   25   -1.0724931820787228e+02       1.8691861059778603e-03        6.0460651125123199e-01        20    1.2859000497744688e-07         0.288289
0.000675787545748544	0.000675787545748544	33   25   -1.0724935465812175e+02       1.7133302862930577e-03        7.5824391461111662e-01        20    1.0401411965066387e-07         0.178814
0.000675541089158770	0.000675541089158770	34   25   -1.0724938110830666e+02       1.7086500738514587e-03        6.1936515983478735e-01        20    8.5489066603550157e-08         0.10765
0.000675348860236192	0.000675348860236192	35   25   -1.0724940173867630e+02       1.6592250522080576e-03        7.7046326202396376e-01        20    1.6407017522368506e-08         0.0667708
0.000675118092390478	0.000675118092390478	36   25   -1.0724942650511568e+02       1.6939169490797212e-03        6.3358334462558596e-01        20    7.8072070475165845e-08         0.0401972
0.000674995775404671	0.000674995775404671	37   25   -1.0724943963240473e+02       1.6888731115614064e-03        7.8296699575307005e-01        20    2.3685602368317404e-09         0.0249328
0.000674203517441411	0.000674203517441411	38   25   -1.0724952465901994e+02       1.8954736351588508e-03        6.5312927791229136e-01        20    7.7413497501233053e-08         0.01501
0.000674095641416562	0.000674095641416562	39   25   -1.0724953623647789e+02       1.9089452216576319e-03        7.9941473828379850e-01        20    9.6562224882745795e-10         0.0093101
0.000040131260809820	0.000040131260809820	40   25   -1.0731757448657625e+02       2.2488166110633756e-02        1.9316657849455154e-01        20    2.0028894098800265e-09         0.0056609
0.000037903412948397	0.000037903412948397	41   25   -1.0731781358340032e+02       2.1348328858948662e-02        1.9179027588879977e-01        20    6.2284399859890982e-11         0.00351123
0.000002488783360520	0.000002488783360520	42   25   -1.0732161434807851e+02       1.7323339343420230e-03        1.9258688935142007e-01        20    1.5398426977952795e-10         0.00211383
0.000002284254000211	0.000002284254000211	43   25   -1.0732163629855427e+02       1.6071893296611961e-03        1.9327465969535010e-01        20    6.6797678499597168e-12         0.00131112
0.000001117388582840	0.000001117388582840	44   25   -1.0732176152874626e+02       1.3241248216218082e-03        1.9310724000014245e-01        20    3.7032710231699184e-11         0.000789321
0.000001064520154581	0.000001064520154581	45   25   -1.0732176720268545e+02       1.2966889116796665e-03        1.9359990831751564e-01        20    8.8640206286072498e-13         0.000489585
0.000000414798893562	0.000000414798893562	46   25   -1.0732183693199360e+02       1.1489468361105537e-03        1.9323802870845150e-01        20    2.1966872765233347e-11         0.000294739
0.000000363076632779	0.000000363076632779	47   25   -1.0732184248292394e+02       1.1186317515239352e-03        1.9364935230941213e-01        20    3.1563640590093200e-13         0.000182815
0.000000074495960023	0.000000074495960023	48   25   -1.0732187345394469e+02       1.0548320296948077e-03        1.9328613415531590e-01        20    2.1265544880577636e-11         0.000110058
0.000000069812914653	0.000000069812914653	49   25   -1.0732187395653793e+02       1.0543085936660646e-03        1.9365219895951338e-01        20    9.0039087297100195e-14         6.82646e-05
0.000000031783915581	0.000000031783915581	50   25   -1.0732187803788166e+02       1.0437506698508514e-03        1.9331110852965572e-01        20    1.9510282278645263e-11         4.10966e-05
0.000000029702952436	0.000000029702952436	51   25   -1.0732187826121454e+02       1.0438260615046602e-03        1.9365026184033035e-01        20    2.8332891588433995e-13         2.54906e-05
0.000000014784074120	0.000000014784074120	52   25   -1.0732187986233663e+02       1.0388218433945440e-03        1.9331987211871984e-01        20    1.9294676967263058e-11         1.59689e-05
0.000000013594801082	0.000000013594801082	53   25   -1.0732187998997165e+02       1.0388097234681481e-03        1.9364785815956223e-01        20    2.4291679778798425e-13         9.90488e-06
0.000000005178656417	0.000000005178656417	54   25   -1.0732188089320813e+02       1.0361810964241158e-03        1.9332366807497875e-01        20    1.9306334309021622e-11         6.71917e-06
0.000000004683676182	0.000000004683676182	55   25   -1.0732188094633034e+02       1.0361759432271356e-03        1.9364661125963456e-01        20    1.6509016376176078e-13         4.2514e-06
0.000000001587103373	0.000000001587103373	56   25   -1.0732188127866036e+02       1.0359340139984852e-03        1.9332548170992431e-01        20    1.9064083645048413e-11         3.00113e-06
0.000000001291844199	0.000000001291844199	57   25   -1.0732188131034813e+02       1.0359784700995078e-03        1.9364601532934447e-01        20    1.2545520178264269e-13         1.93706e-06
0.000000000515781211	0.000000000515781211	58   25   -1.0732188139363667e+02       1.0364376448706025e-03        1.9332650495609444e-01        20    1.9334978063056951e-11         1.43715e-06
0.000000000401081955	0.000000000401081955	59   25   -1.0732188140594641e+02       1.0364941390434979e-03        1.9364576935659839e-01        20    1.3189449532546860e-13         9.7492e-07
0.000000000258964338	0.000000000258964338	60   25   -1.0732188142119874e+02       1.0368733383074868e-03        1.9332702090373255e-01        20    1.9122259331538771e-11         7.23316e-07
0.000000000212650950	0.000000000212650950	61   25   -1.0732188142616918e+02       1.0369316751166480e-03        1.9364563727884973e-01        20    1.6664447599623600e-13         5.15705e-07
0.000000000169766871	0.000000000169766871	62   25   -1.0732188143077158e+02       1.0371681710239500e-03        1.9332729805590176e-01        20    1.9141244145259861e-11         4.0213e-07
0.000000000145938086	0.000000000145938086	63   25   -1.0732188143332893e+02       1.0372019587521208e-03        1.9364559262638825e-01        20    1.2223555501122974e-13         3.13569e-07
0.000000000136842737	0.000000000136842737	64   25   -1.0732188143430506e+02       1.0373468503530603e-03        1.9332745485729025e-01        20    1.9214074775675272e-11         2.5192e-07
0.000000000099980450	0.000000000099980450	65   25   -1.0732188143826119e+02       1.0373726454417920e-03        1.9364557721642914e-01        20    2.2504220709151923e-13         2.3732e-07
0.000000000091767959	0.000000000091767959	66   25   -1.0732188143914257e+02       1.0374501107435208e-03        1.9332754716082470e-01        20    1.9141577212167249e-11         2.12715e-07
0.000000000084375524	0.000000000084375524	67   25   -1.0732188143993594e+02       1.0374730591138359e-03        1.9364556099951649e-01        20    1.1313172620930345e-13         2.06459e-07
0.000000000085897954	0.000000000085897954	68   25   -1.0732188143977255e+02       1.0375228393968428e-03        1.9332759110091230e-01        20    1.9059198663740062e-11         1.88774e-07
0.000000000083849723	0.000000000083849723	69   25   -1.0732188143999237e+02       1.0375451511208666e-03        1.9364554411220380e-01        20    1.2567724638756772e-13         1.86905e-07
0.000000000078728307	0.000000000078728307	70   25   -1.0732188144054201e+02       1.0375775073043769e-03        1.9332761372963386e-01        20    1.9241941373593363e-11         1.77834e-07
0.000000000067464527	0.000000000067464527	71   25   -1.0732188144175086e+02       1.0375799865869340e-03        1.9364555962650271e-01        20    2.4280577548552174e-13         1.76073e-07
0.000000000066930340	0.000000000066930340	72   25   -1.0732188144180819e+02       1.0375960810051765e-03        1.9332763190662527e-01        20    1.9099055670324105e-11         1.69203e-07
0.000000000070810723	0.000000000070810723	73   25   -1.0732188144139174e+02       1.0376107238698751e-03        1.9364554689959282e-01        20    1.4543921622589551e-13         1.59397e-07
0.000000000064936991	0.000000000064936991	74   25   -1.0732188144202212e+02       1.0376263053331058e-03        1.9332763382094595e-01        20    1.9032220244241671e-11         1.54709e-07
0.000000000056782829	0.000000000056782829	75   25   -1.0732188144289724e+02       1.0376240534242243e-03        1.9364555210276274e-01        20    1.4721557306529576e-13         1.53177e-07
0.000000000053456480	0.000000000053456480	76   25   -1.0732188144325423e+02       1.0376349473517621e-03        1.9332764144121334e-01        20    1.9212187396533409e-11         1.53177e-07
0.000000000051822144	0.000000000051822144	77   25   -1.0732188144342963e+02       1.0376417540101102e-03        1.9364555442617709e-01        20    2.1094237467877974e-13         1.45743e-07
0.000000000056345919	0.000000000056345919	78   25   -1.0732188144294413e+02       1.0376537702541100e-03        1.9332765421818598e-01        20    1.9154011710043051e-11         1.472e-07
0.000000000061655367	0.000000000061655367	79   25   -1.0732188144237431e+02       1.0376643931522267e-03        1.9364554480902582e-01        20    1.6653345369377348e-13         1.45743e-07
0.000000000065570599	0.000000000065570599	80   25   -1.0732188144195412e+02       1.0376622649346245e-03        1.9332763984627840e-01        20    1.9091506153756654e-11         1.472e-07
0.000000000060452723	0.000000000060452723	81   25   -1.0732188144250338e+02       1.0376706632087007e-03        1.9364552811554431e-01        20    1.4532819392343299e-13         1.45743e-07
0.000000000053926934	0.000000000053926934	82   25   -1.0732188144320374e+02       1.0376649534009630e-03        1.9332764082339418e-01        20    1.9087065261658154e-11         1.50159e-07
0.000000000057872262	0.000000000057872262	83   25   -1.0732188144278032e+02       1.0376727059338009e-03        1.9364553753728611e-01        20    1.1368683772161603e-13         1.48672e-07
0.000000000057570366	0.000000000057570366	84   25   -1.0732188144281272e+02       1.0376712125435006e-03        1.9332764340580150e-01        20    1.9080736990417790e-11         1.48672e-07
0.000000000050342390	0.000000000050342390	85   25   -1.0732188144358844e+02       1.0376695900049526e-03        1.9364552926317827e-01        20    1.4122036873231991e-13         1.50159e-07
0.000000000048527569	0.000000000048527569	86   25   -1.0732188144378321e+02       1.0376725713285850e-03        1.9332764137708369e-01        20    1.9099166692626568e-11         1.45743e-07
0.000000000048678237	0.000000000048678237	87   25   -1.0732188144376704e+02       1.0376752325100824e-03        1.9364553615045121e-01        20    1.7441603716861209e-13         1.5166e-07
0.000000000051527144	0.000000000051527144	88   25   -1.0732188144346129e+02       1.0376765749242622e-03        1.9332764138919065e-01        20    1.9032775355753984e-11         1.472e-07
0.000000000052474015	0.000000000052474015	89   25   -1.0732188144335967e+02       1.0376802456448786e-03        1.9364552788245493e-01        20    1.7053025658242404e-13         1.40056e-07
0.000000000051194313	0.000000000051194313	90   25   -1.0732188144349701e+02       1.0376793652540073e-03        1.9332763919587459e-01        20    1.9083290503374428e-11         1.37296e-07
0.000000000053784931	0.000000000053784931	91   25   -1.0732188144321898e+02       1.0376816935604438e-03        1.9364552921917644e-01        20    1.3944401189291966e-13         1.37296e-07
0.000000000047284206	0.000000000047284206	92   25   -1.0732188144391665e+02       1.0376953050581506e-03        1.9332764725598089e-01        20    1.9255819161401178e-11         1.40056e-07
0.000000000041164392	0.000000000041164392	93   25   -1.0732188144457344e+02       1.0376798236393370e-03        1.9364555700850056e-01        20    1.3711254354120683e-13         1.41456e-07
0.000000000040818423	0.000000000040818423	94   25   -1.0732188144461057e+02       1.0376769205322489e-03        1.9332765636152388e-01        20    1.9094059666713292e-11         1.443e-07
0.000000000042528792	0.000000000042528792	95   25   -1.0732188144442701e+02       1.0376797890785383e-03        1.9364553949784735e-01        20    9.5257135512838431e-14         1.5166e-07
0.000000000040920546	0.000000000040920546	96   25   -1.0732188144459961e+02       1.0376756545156240e-03        1.9332764428555724e-01        20    1.9104162696237381e-11         1.5166e-07
0.000000000035336410	0.000000000035336410	97   25   -1.0732188144519891e+02       1.0376750578870997e-03        1.9364553842859980e-01        20    1.7752466163756253e-13         1.472e-07
0.000000000039998274	0.000000000039998274	98   25   -1.0732188144469859e+02       1.0376793106843252e-03        1.9332764605653419e-01        20    1.9242718529710601e-11         1.48672e-07
0.000000000040502085	0.000000000040502085	99   25   -1.0732188144464452e+02       1.0376826830906793e-03        1.9364554844203677e-01        20    1.0558220964185239e-13         1.37296e-07
0.000000000041552011	0.000000000041552011	100  25   -1.0732188144453184e+02       1.0376791851740563e-03        1.9332764238772701e-01        20    1.9313883825589073e-11         1.34591e-07
0.000000000049516836	0.000000000049516836	101  25   -1.0732188144367704e+02       1.0376841910328949e-03        1.9364554551141494e-01        20    1.2134737659152961e-13         1.35937e-07
0.000000000046383085	0.000000000046383085	102  25   -1.0732188144401336e+02       1.0376846639701398e-03        1.9332764412609468e-01        20    1.9111490168199907e-11         1.37296e-07
0.000000000038426926	0.000000000038426926	103  25   -1.0732188144486723e+02       1.0376853606430814e-03        1.9364554989178290e-01        20    3.0730973321624333e-13         1.41456e-07
0.000000000037407190	0.000000000037407190	104  25   -1.0732188144497667e+02       1.0376805057603633e-03        1.9332765676211180e-01        20    1.9294899011867983e-11         1.59397e-07
0.000000000041065810	0.000000000041065810	105  25   -1.0732188144458402e+02       1.0376815280324081e-03        1.9364556619802487e-01        20    1.6031620475587260e-13         1.48672e-07
0.000000000038303000	0.000000000038303000	106  25   -1.0732188144488053e+02       1.0376797417848138e-03        1.9332764900684749e-01        20    1.9198309608725594e-11         1.443e-07
0.000000000035534506	0.000000000035534506	107  25   -1.0732188144517765e+02       1.0376818136137445e-03        1.9364554208416571e-01        20    2.0750068330244176e-13         1.37296e-07
0.000000000031733044	0.000000000031733044	108  25   -1.0732188144558563e+02       1.0376792743045371e-03        1.9332764552111767e-01        20    1.9272694551375480e-11         1.472e-07
0.000000000032077801	0.000000000032077801	109  25   -1.0732188144554863e+02       1.0376810641901102e-03        1.9364555161187755e-01        20    1.6153745008296028e-13         1.50159e-07
0.000000000037270778	0.000000000037270778	110  25   -1.0732188144499131e+02       1.0376798109064111e-03        1.9332764780305581e-01        20    1.9130252937316072e-11         1.40056e-07
0.000000000040301101	0.000000000040301101	111  25   -1.0732188144466609e+02       1.0376810696470784e-03        1.9364554628364511e-01        20    1.7463808177353712e-13         1.41456e-07
0.000000000043150660	0.000000000043150660	112  25   -1.0732188144436027e+02       1.0376837435615016e-03        1.9332764428211621e-01        20    1.9142576412889412e-11         1.443e-07
0.000000000027550766	0.000000000027550766	113  25   -1.0732188144603448e+02       1.0376814661867684e-03        1.9364554604247824e-01        20    2.1316282072803006e-13         1.57818e-07
0.000000000023546177	0.000000000023546177	114  25   -1.0732188144646426e+02       1.0376794780313503e-03        1.9332766032019030e-01        20    1.9228396652692936e-11         1.65869e-07
0.000000000033905108	0.000000000033905108	115  25   -1.0732188144535252e+02       1.0376798200013582e-03        1.9364556816667963e-01        20    1.2856382625159313e-13         1.626e-07
0.000000000049619331	0.000000000049619331	116  25   -1.0732188144366604e+02       1.0376879654359072e-03        1.9332764273915473e-01        20    1.8998358441990604e-11         1.67527e-07
0.000000000055259467	0.000000000055259467	117  25   -1.0732188144306073e+02       1.0376936097600264e-03        1.9364552301736931e-01        20    1.4344081478157023e-13         1.72604e-07
0.000000000055503779	0.000000000055503779	118  25   -1.0732188144303451e+02       1.0376944846939296e-03        1.9332762722764962e-01        20    1.8999357642712766e-11         1.60991e-07
0.000000000064912112	0.000000000064912112	119  25   -1.0732188144202479e+02       1.0376981790614082e-03        1.9364550386230173e-01        20    1.7730261703263750e-13         1.59397e-07
0.000000000065234693	0.000000000065234693	120  25   -1.0732188144199017e+02       1.0376985446782783e-03        1.9332762340384047e-01        20    1.9022339259322507e-11         1.54709e-07
0.000000000068777959	0.000000000068777959	121  25   -1.0732188144160990e+02       1.0377012004028074e-03        1.9364549644064386e-01        20    1.6542323066914832e-13         1.472e-07
0.000000000068373382	0.000000000068373382	122  25   -1.0732188144165332e+02       1.0377016296843067e-03        1.9332762310681084e-01        20    1.9084400726399053e-11         1.38669e-07
0.000000000065894391	0.000000000065894391	123  25   -1.0732188144191937e+02       1.0377108446846250e-03        1.9364551003128516e-01        20    1.9551027463649007e-13         1.41456e-07
0.000000000068292877	0.000000000068292877	124  25   -1.0732188144166196e+02       1.0377014277764829e-03        1.9332763164456201e-01        20    1.9080070856603015e-11         1.5166e-07
0.000000000064930934	0.000000000064930934	125  25   -1.0732188144202277e+02       1.0376971022196813e-03        1.9364550764522262e-01        20    1.7652546091539989e-13         1.60991e-07
0.000000000061350024	0.000000000061350024	126  25   -1.0732188144240708e+02       1.0376992722740397e-03        1.9332762421010766e-01        20    1.9006130003162980e-11         1.64226e-07
0.000000000061508985	0.000000000061508985	127  25   -1.0732188144239002e+02       1.0376976279076189e-03        1.9364549363957576e-01        20    8.1268325402561459e-14         1.60991e-07
0.000000000060716696	0.000000000060716696	128  25   -1.0732188144247505e+02       1.0376989066571696e-03        1.9332762471544943e-01        20    1.9150347974061788e-11         1.57818e-07
0.000000000058338150	0.000000000058338150	129  25   -1.0732188144273032e+02       1.0376976351835765e-03        1.9364549152281083e-01        20    1.1723955140041653e-13         1.626e-07
0.000000000056647907	0.000000000056647907	130  25   -1.0732188144291172e+02       1.0376989757787669e-03        1.9332762458355049e-01        20    1.9174439813696154e-11         1.626e-07
0.000000000036109319	0.000000000036109319	131  25   -1.0732188144511596e+02       1.0377015951235080e-03        1.9364554008500925e-01        20    6.6058269965196814e-14         1.77834e-07
0.000000000041413083	0.000000000041413083	132  25   -1.0732188144454675e+02       1.0376881618867628e-03        1.9332765538426316e-01        20    1.9089840819219717e-11         1.64226e-07
0.000000000043158021	0.000000000043158021	133  25   -1.0732188144435948e+02       1.0376901791460114e-03        1.9364554141725410e-01        20    1.1157741397482823e-13         1.70895e-07
0.000000000035145862	0.000000000035145862	134  25   -1.0732188144521936e+02       1.0376861318945885e-03        1.9332764151806547e-01        20    1.9040102827716510e-11         1.67527e-07
0.000000000033359553	0.000000000033359553	135  25   -1.0732188144541107e+02       1.0376913141953992e-03        1.9364553543400817e-01        20    1.7164047960704920e-13         1.626e-07
0.000000000035599916	0.000000000035599916	136  25   -1.0732188144517063e+02       1.0376847458246630e-03        1.9332763855587332e-01        20    1.9031554110426896e-11         1.5166e-07
0.000000000034624905	0.000000000034624905	137  25   -1.0732188144527527e+02       1.0376892478234367e-03        1.9364553273808988e-01        20    1.7064127888488656e-13         1.443e-07
0.000000000026182545	0.000000000026182545	138  25   -1.0732188144618132e+02       1.0376816499046981e-03        1.9332763740871151e-01        20    1.9239720927544113e-11         1.5166e-07
0.000000000025372645	0.000000000025372645	139  25   -1.0732188144626824e+02       1.0376817426731577e-03        1.9364553823306793e-01        20    1.2545520178264269e-13         1.5166e-07
0.000000000028484965	0.000000000028484965	140  25   -1.0732188144593422e+02       1.0376824593549827e-03        1.9332764216220122e-01        20    1.9450663302222893e-11         1.60991e-07
0.000000000023710542	0.000000000023710542	141  25   -1.0732188144644662e+02       1.0376808386354242e-03        1.9364556749007630e-01        20    2.0372592501871623e-13         1.60991e-07
0.000000000011351925	0.000000000011351925	142  25   -1.0732188144777297e+02       1.0376704194641206e-03        1.9332765324039469e-01        20    1.9284018826226657e-11         1.59397e-07
0.000000000013541693	0.000000000013541693	143  25   -1.0732188144753796e+02       1.0376705104135908e-03        1.9364555789489926e-01        20    1.6253665080512292e-13         1.54709e-07
0.000000000025907857	0.000000000025907857	144  25   -1.0732188144621080e+02       1.0376793579780497e-03        1.9332764614051859e-01        20    1.9074741786084815e-11         1.57818e-07
0.000000000041328105	0.000000000041328105	145  25   -1.0732188144455587e+02       1.0376832178735640e-03        1.9364553155844663e-01        20    1.3045120539345589e-13         1.60991e-07
0.000000000037484248	0.000000000037484248	146  25   -1.0732188144496840e+02       1.0376879508839920e-03        1.9332764185886653e-01        20    1.9327761613396888e-11         1.64226e-07
0.000000000027418453	0.000000000027418453	147  25   -1.0732188144604868e+02       1.0376828904554714e-03        1.9364554119433816e-01        20    1.6631140908884845e-13         1.72604e-07
0.000000000033193790	0.000000000033193790	148  25   -1.0732188144542886e+02       1.0376855552749475e-03        1.9332764183201842e-01        20    1.9088841618497554e-11         1.59397e-07
0.000000000038518986	0.000000000038518986	149  25   -1.0732188144485735e+02       1.0376838781667175e-03        1.9364554538155129e-01        20    2.0672352718520415e-13         1.64226e-07
0.000000000038624090	0.000000000038624090	150  25   -1.0732188144484607e+02       1.0376849677413702e-03        1.9332763974059999e-01        20    1.9218182600866385e-11         1.54709e-07
0.000000000033103501	0.000000000033103501	151  25   -1.0732188144543855e+02       1.0376867830927949e-03        1.9364554999559497e-01        20    2.8943514251977831e-13         1.472e-07
0.000000000035085762	0.000000000035085762	152  25   -1.0732188144522581e+02       1.0376894315413665e-03        1.9332764400959832e-01        20    1.9440227205791416e-11         1.38669e-07
0.000000000044225930	0.000000000044225930	153  25   -1.0732188144424487e+02       1.0376900681876577e-03        1.9364554336826925e-01        20    1.7663648321786241e-13         1.443e-07
0.000000000031843739	0.000000000031843739	154  25   -1.0732188144557375e+02       1.0376822629041271e-03        1.9332764908754874e-01        20    1.9244494886550001e-11         1.57818e-07
0.000000000029339031	0.000000000029339031	155  25   -1.0732188144584256e+02       1.0376825630373787e-03        1.9364555560276553e-01        20    2.6978419498391304e-13         1.472e-07
0.000000000037733871	0.000000000037733871	156  25   -1.0732188144494161e+02       1.0376860791438958e-03        1.9332765284806058e-01        20    1.9368506798400631e-11         1.443e-07
0.000000000034944691	0.000000000034944691	157  25   -1.0732188144524095e+02       1.0376913069194416e-03        1.9364554285552213e-01        20    4.4109160768357469e-13         1.48672e-07
0.000000000033350888	0.000000000033350888	158  25   -1.0732188144541200e+02       1.0376839054515585e-03        1.9332766688027467e-01        20    1.9602652834294076e-11         1.50159e-07
0.000000000031977076	0.000000000031977076	159  25   -1.0732188144555944e+02       1.0376836653449573e-03        1.9364559688270483e-01        20    2.1238566461079245e-13         1.54709e-07
0.000000000036896856	0.000000000036896856	160  25   -1.0732188144503144e+02       1.0376867758168373e-03        1.9332765730982568e-01        20    1.9189982936040906e-11         1.5166e-07
0.000000000041180978	0.000000000041180978	161  25   -1.0732188144457166e+02       1.0376882491982542e-03        1.9364557931049828e-01        20    3.0619951019161817e-13         1.53177e-07
0.000000000043196876	0.000000000043196876	162  25   -1.0732188144435531e+02       1.0376889222243335e-03        1.9332764702470523e-01        20    1.9081292101930103e-11         1.45743e-07
0.000000000044583452	0.000000000044583452	163  25   -1.0732188144420650e+02       1.0376933150837431e-03        1.9364556271535388e-01        20    2.6723068202727518e-13         1.42871e-07
0.000000000044475739	0.000000000044475739	164  25   -1.0732188144421806e+02       1.0376889749750262e-03        1.9332764488148188e-01        20    1.9196422229583732e-11         1.41456e-07
0.000000000045001354	0.000000000045001354	165  25   -1.0732188144416165e+02       1.0376870104664704e-03        1.9364555085284543e-01        20    2.2459811788166917e-13         1.40056e-07
0.000000000037912213	0.000000000037912213	166  25   -1.0732188144492247e+02       1.0376853024354205e-03        1.9332763945273526e-01        20    1.9062085243604088e-11         1.37296e-07
0.000000000032551610	0.000000000032551610	167  25   -1.0732188144549778e+02       1.0376854461355833e-03        1.9364555470826500e-01        20    3.4228175849193576e-13         1.40056e-07
0.000000000035901626	0.000000000035901626	168  25   -1.0732188144513825e+02       1.0376815298513975e-03        1.9332764760525514e-01        20    1.9179879906516817e-11         1.40056e-07
0.000000000036271075	0.000000000036271075	169  25   -1.0732188144509860e+02       1.0376823593105655e-03        1.9364555217105306e-01        20    1.8274270985330077e-13         1.38669e-07
0.000000000042362004	0.000000000042362004	170  25   -1.0732188144444491e+02       1.0376885766163468e-03        1.9332764076084319e-01        20    1.9124812844495409e-11         1.42871e-07
0.000000000039271861	0.000000000039271861	171  25   -1.0732188144477655e+02       1.0376880891271867e-03        1.9364555633560332e-01        20    1.3589129821411916e-13         1.57818e-07
0.000000000013234859	0.000000000013234859	172  25   -1.0732188144757089e+02       1.0376759382779710e-03        1.9332765050808776e-01        20    1.9351520386123866e-11         1.7433e-07
0.000000000007353859	0.000000000007353859	173  25   -1.0732188144820205e+02       1.0376709615229629e-03        1.9364559229363668e-01        20    2.4136248555350903e-13         1.77834e-07
0.000000000018868846	0.000000000018868846	174  25   -1.0732188144696624e+02       1.0376733971497742e-03        1.9332765938606777e-01        20    1.9231061187952037e-11         1.65869e-07
0.000000000017380892	0.000000000017380892	175  25   -1.0732188144712593e+02       1.0376725058449665e-03        1.9364557263061716e-01        20    2.2681856393091948e-13         1.59397e-07
0.000000000024450466	0.000000000024450466	176  25   -1.0732188144636721e+02       1.0376775881013600e-03        1.9332765024820808e-01        20    1.9158785669048939e-11         1.57818e-07
0.000000000034178305	0.000000000034178305	177  25   -1.0732188144532320e+02       1.0376812042522943e-03        1.9364556044435813e-01        20    1.1790568521519162e-13         1.57818e-07
0.000000000039472472	0.000000000039472472	178  25   -1.0732188144475502e+02       1.0376858972449554e-03        1.9332764292251284e-01        20    1.9063639555838563e-11         1.5166e-07
0.000000000043122427	0.000000000043122427	179  25   -1.0732188144436330e+02       1.0376865102443844e-03        1.9364554096248718e-01        20    6.2061467076546251e-14         1.48672e-07
0.000000000047301817	0.000000000047301817	180  25   -1.0732188144391476e+02       1.0376903101132484e-03        1.9332763736731753e-01        20    1.9060863998277000e-11         1.42871e-07
0.000000000043596515	0.000000000043596515	181  25   -1.0732188144431242e+02       1.0376861100667156e-03        1.9364553234663032e-01        20    1.1290968160437842e-13         1.472e-07
0.000000000039350223	0.000000000039350223	182  25   -1.0732188144476814e+02       1.0376877471571788e-03        1.9332764159816582e-01        20    1.9147128327290375e-11         1.472e-07
0.000000000040031911	0.000000000040031911	183  25   -1.0732188144469498e+02       1.0376851023465861e-03        1.9364554085945102e-01        20    1.0491607582707729e-13         1.45743e-07
0.000000000043509487	0.000000000043509487	184  25   -1.0732188144432176e+02       1.0376920272392454e-03        1.9332764772322578e-01        20    1.9275692153541968e-11         1.472e-07
0.000000000044608610	0.000000000044608610	185  25   -1.0732188144420380e+02       1.0376921782153659e-03        1.9364554476671755e-01        20    2.0605739337042905e-13         1.42871e-07
0.000000000040946636	0.000000000040946636	186  25   -1.0732188144459681e+02       1.0376883237768197e-03        1.9332764439689640e-01        20    1.9108381543730957e-11         1.472e-07
0.000000000043634904	0.000000000043634904	187  25   -1.0732188144430830e+02       1.0376885365985800e-03        1.9364554297969894e-01        20    9.5923269327613525e-14         1.40056e-07
0.000000000048090566	0.000000000048090566	188  25   -1.0732188144383011e+02       1.0376900281698909e-03        1.9332764185676496e-01        20    1.9268808770789292e-11         1.35937e-07
0.000000000038605920	0.000000000038605920	189  25   -1.0732188144484802e+02       1.0376896498200949e-03        1.9364554089516747e-01        20    2.3148150063434514e-13         1.53177e-07
0.000000000034371462	0.000000000034371462	190  25   -1.0732188144530247e+02       1.0376832306064898e-03        1.9332765018619116e-01        20    1.9099388737231493e-11         1.472e-07
0.000000000037407097	0.000000000037407097	191  25   -1.0732188144497668e+02       1.0376869067840744e-03        1.9364555910468714e-01        20    1.9428902930940239e-13         1.50159e-07
0.000000000043575829	0.000000000043575829	192  25   -1.0732188144431464e+02       1.0376884310971946e-03        1.9332764481962877e-01        20    1.9077961432856227e-11         1.5166e-07
0.000000000048469426	0.000000000048469426	193  25   -1.0732188144378945e+02       1.0376920763519593e-03        1.9364554388584546e-01        20    1.3056222769591841e-13         1.5166e-07
0.000000000035067313	0.000000000035067313	194  25   -1.0732188144522779e+02       1.0376851696491940e-03        1.9332764323973928e-01        20    1.9405366202818186e-11         1.626e-07
0.000000000030362774	0.000000000030362774	195  25   -1.0732188144573269e+02       1.0376851678302046e-03        1.9364555850562906e-01        20    2.4424906541753444e-13         1.56256e-07
0.000000000042026472	0.000000000042026472	196  25   -1.0732188144448092e+02       1.0376847894804087e-03        1.9332764518389028e-01        20    1.9130141915013610e-11         1.54709e-07
0.000000000049413036	0.000000000049413036	197  25   -1.0732188144368818e+02       1.0376903574069729e-03        1.9364555574350958e-01        20    1.6497914145929826e-13         1.50159e-07
0.000000000046277608	0.000000000046277608	198  25   -1.0732188144402468e+02       1.0376866794103989e-03        1.9332763977114895e-01        20    1.9111712212804832e-11         1.40056e-07
0.000000000040941977	0.000000000040941977	199  25   -1.0732188144459731e+02       1.0376853788329754e-03        1.9364554121789931e-01        20    1.0325074129013956e-13         1.45743e-07
0.000000000038546846	0.000000000038546846	200  25   -1.0732188144485436e+02       1.0376846130384365e-03        1.9332764075629724e-01        20    1.9119483773977208e-11         1.41456e-07
0.000000000042873643	0.000000000042873643	201  25   -1.0732188144439000e+02       1.0376882291893708e-03        1.9364553871907117e-01        20    9.8476782284251385e-14         1.443e-07
0.000000000048245893	0.000000000048245893	202  25   -1.0732188144381344e+02       1.0376925583841512e-03        1.9332763882105072e-01        20    1.9174439813696154e-11         1.472e-07
0.000000000049768881	0.000000000049768881	203  25   -1.0732188144364999e+02       1.0376898426329717e-03        1.9364552889571282e-01        20    1.3833378886829450e-13         1.472e-07
0.000000000054982823	0.000000000054982823	204  25   -1.0732188144309042e+02       1.0376923783042002e-03        1.9332763181163304e-01        20    1.9051982214079999e-11         1.472e-07
0.000000000046540463	0.000000000046540463	205  25   -1.0732188144399647e+02       1.0376904901931994e-03        1.9364552013390837e-01        20    1.5210055437364645e-13         1.443e-07
0.000000000044867085	0.000000000044867085	206  25   -1.0732188144417606e+02       1.0376884256402263e-03        1.9332763113188031e-01        20    1.8970380821770050e-11         1.472e-07
0.000000000056802303	0.000000000056802303	207  25   -1.0732188144289515e+02       1.0376954178354936e-03        1.9364552020499493e-01        20    1.0080825063596421e-13         1.53177e-07
0.000000000053987313	0.000000000053987313	208  25   -1.0732188144319726e+02       1.0376996633567614e-03        1.9332763385208251e-01        20    1.9173551635276453e-11         1.56256e-07
0.000000000047345983	0.000000000047345983	209  25   -1.0732188144391002e+02       1.0376948030170752e-03        1.9364553442009017e-01        20    2.3114843372695759e-13         1.45743e-07
0.000000000048528967	0.000000000048528967	210  25   -1.0732188144378306e+02       1.0376930968050146e-03        1.9332764092707391e-01        20    1.9102830428607831e-11         1.45743e-07
0.000000000052941114	0.000000000052941114	211  25   -1.0732188144330954e+02       1.0376981626905035e-03        1.9364552957348602e-01        20    1.3844481117075702e-13         1.45743e-07
0.000000000045347136	0.000000000045347136	212  25   -1.0732188144412454e+02       1.0376904556324007e-03        1.9332763177454004e-01        20    1.9136914275463823e-11         1.53177e-07
0.000000000039490083	0.000000000039490083	213  25   -1.0732188144475313e+02       1.0376848349551437e-03        1.9364553073799390e-01        20    1.1957101975212936e-13         1.53177e-07
0.000000000046098800	0.000000000046098800	214  25   -1.0732188144404387e+02       1.0376887876191176e-03        1.9332763438397563e-01        20    1.9066304091097663e-11         1.53177e-07
0.000000000048666404	0.000000000048666404	215  25   -1.0732188144376831e+02       1.0376919508416904e-03        1.9364552312335084e-01        20    1.4066525722000733e-13         1.5166e-07
0.000000000040875635	0.000000000040875635	216  25   -1.0732188144460443e+02       1.0376886912126793e-03        1.9332763714998688e-01        20    1.9220292024613173e-11         1.59397e-07
0.000000000036600644	0.000000000036600644	217  25   -1.0732188144506323e+02       1.0376847458246630e-03        1.9364553956274133e-01        20    1.4022116801015727e-13         1.54709e-07
0.000000000041637175	0.000000000041637175	218  25   -1.0732188144452270e+02       1.0376889404142275e-03        1.9332764325339358e-01        20    1.9161450204308039e-11         1.38669e-07
0.000000000039075070	0.000000000039075070	219  25   -1.0732188144479767e+02       1.0376864502177341e-03        1.9364554649919799e-01        20    1.8851586958135158e-13         1.37296e-07
0.000000000036394535	0.000000000036394535	220  25   -1.0732188144508535e+02       1.0376880127296317e-03        1.9332765100269697e-01        20    1.9341084289692390e-11         1.40056e-07
0.000000000040582591	0.000000000040582591	221  25   -1.0732188144463588e+02       1.0376839454693254e-03        1.9364555236874084e-01        20    7.0721206668622472e-14         1.41456e-07
0.000000000041399852	0.000000000041399852	222  25   -1.0732188144454817e+02       1.0376847185398219e-03        1.9332764490663715e-01        20    1.9095169889737917e-11         1.5166e-07
0.000000000037916965	0.000000000037916965	223  25   -1.0732188144492196e+02       1.0376853097113781e-03        1.9364554529432221e-01        20    1.5099033134902129e-13         1.48672e-07
0.000000000030620783	0.000000000030620783	224  25   -1.0732188144570500e+02       1.0376814479968743e-03        1.9332764094750368e-01        20    1.9267254458554817e-11         1.54709e-07
0.000000000030716103	0.000000000030716103	225  25   -1.0732188144569477e+02       1.0376822556281695e-03        1.9364555132759367e-01        20    1.9051427102567686e-13         1.48672e-07
0.000000000022693415	0.000000000022693415	226  25   -1.0732188144655578e+02       1.0376729114796035e-03        1.9332764388849918e-01        20    1.9263923789480941e-11         1.53177e-07
0.000000000022693788	0.000000000022693788	227  25   -1.0732188144655574e+02       1.0376737245678669e-03        1.9364554728080371e-01        20    1.9306778398231472e-13         1.5166e-07
0.000000000011482654	0.000000000011482654	228  25   -1.0732188144775894e+02       1.0376696263847407e-03        1.9332764714988396e-01        20    1.9105383941564469e-11         1.72604e-07
0.000000000006301977	0.000000000006301977	229  25   -1.0732188144831494e+02       1.0376636382716242e-03        1.9364560597181305e-01        20    2.0683454948766666e-13         1.70895e-07
0.000000000017424406	0.000000000017424406	230  25   -1.0732188144712126e+02       1.0376725858805003e-03        1.9332763945740747e-01        20    1.8731349804568254e-11         1.626e-07
0.000000000010411204	0.000000000010411204	231  25   -1.0732188144787393e+02       1.0376696955063380e-03        1.9364561280782214e-01        20    2.6900703886667543e-13         1.88774e-07
0.000000000019382068	0.000000000019382068	232  25   -1.0732188144691116e+02       1.0376734790042974e-03        1.9332764323714610e-01        20    1.8831380899086980e-11         1.77834e-07
0.000000000015122172	0.000000000015122172	233  25   -1.0732188144736834e+02       1.0376753598393407e-03        1.9364556785845091e-01        20    2.3392399128852048e-13         1.86905e-07
0.000000000015944745	0.000000000015944745	234  25   -1.0732188144728006e+02       1.0376694935985142e-03        1.9332763818881313e-01        20    1.9020673924785569e-11         1.7433e-07
0.000000000028804750	0.000000000028804750	235  25   -1.0732188144589990e+02       1.0376863174315076e-03        1.9364556533754690e-01        20    2.6911806116913795e-13         1.79612e-07
0.000000000028899792	0.000000000028899792	236  25   -1.0732188144588970e+02       1.0376816753705498e-03        1.9332764135585764e-01        20    1.9063306488931175e-11         1.76073e-07
0.000000000024553614	0.000000000024553614	237  25   -1.0732188144635614e+02       1.0376810205343645e-03        1.9364559064010667e-01        20    2.0472512574087887e-13         1.77834e-07
0.000000000022887784	0.000000000022887784	238  25   -1.0732188144653492e+02       1.0376794270996470e-03        1.9332764603218869e-01        20    1.9280133045640468e-11         1.60991e-07
0.000000000020138484	0.000000000020138484	239  25   -1.0732188144682998e+02       1.0376804384577554e-03        1.9364558120570918e-01        20    2.6034729927459921e-13         1.57818e-07
0.000000000017535567	0.000000000017535567	240  25   -1.0732188144710933e+02       1.0376770478615072e-03        1.9332764499694585e-01        20    1.9220625091520560e-11         1.48672e-07
0.000000000020820544	0.000000000020820544	241  25   -1.0732188144675678e+02       1.0376808004366467e-03        1.9364556253163642e-01        20    1.8818280267396403e-13         1.64226e-07
0.000000000027188864	0.000000000027188864	242  25   -1.0732188144607332e+02       1.0376782302046195e-03        1.9332763655883409e-01        20    1.9094503755923142e-11         1.48672e-07
0.000000000024221715	0.000000000024221715	243  25   -1.0732188144639176e+02       1.0376816244388465e-03        1.9364554831985473e-01        20    2.1083135237631723e-13         1.60991e-07
0.000000000019298581	0.000000000019298581	244  25   -1.0732188144692012e+02       1.0376829504821217e-03        1.9332764007412268e-01        20    1.9231061187952037e-11         1.59397e-07
0.000000000021755955	0.000000000021755955	245  25   -1.0732188144665639e+02       1.0376814825576730e-03        1.9364557182233316e-01        20    3.7292391397159008e-13         1.626e-07
0.000000000026587309	0.000000000026587309	246  25   -1.0732188144613788e+02       1.0376794998592231e-03        1.9332764217624207e-01        20    1.9106494164589094e-11         1.53177e-07
0.000000000022014430	0.000000000022014430	247  25   -1.0732188144662865e+02       1.0376777809142368e-03        1.9364558920678512e-01        20    2.9842794901924208e-13         1.59397e-07
0.000000000013709879	0.000000000013709879	248  25   -1.0732188144751991e+02       1.0376762620580848e-03        1.9332765169836236e-01        20    1.9189649869133518e-11         1.48672e-07
0.000000000012578143	0.000000000012578143	249  25   -1.0732188144764137e+02       1.0376763493695762e-03        1.9364557710823321e-01        20    2.9876101592662963e-13         1.48672e-07
0.000000000006874647	0.000000000006874647	250  25   -1.0732188144825348e+02       1.0376720219937852e-03        1.9332764771926042e-01        20    1.9178547638887267e-11         1.5166e-07
0.000000000015229327	0.000000000015229327	251  25   -1.0732188144735684e+02       1.0376726713730022e-03        1.9364557423060011e-01        20    2.7056135110115065e-13         1.67527e-07
0.000000000016770205	0.000000000016770205	252  25   -1.0732188144719147e+02       1.0376701648056041e-03        1.9332764159877544e-01        20    1.9045987009747023e-11         1.59397e-07
0.000000000023026339	0.000000000023026339	253  25   -1.0732188144652005e+02       1.0376766713307006e-03        1.9364556373679090e-01        20    2.5479618415147343e-13         1.5166e-07
0.000000000026268455	0.000000000026268455	254  25   -1.0732188144617210e+02       1.0376721584179904e-03        1.9332764009197706e-01        20    1.9145240948148512e-11         1.48672e-07
0.000000000027962331	0.000000000027962331	255  25   -1.0732188144599031e+02       1.0376798763900297e-03        1.9364556117917775e-01        20    3.2474023470285829e-13         1.57818e-07
0.000000000040391390	0.000000000040391390	256  25   -1.0732188144465640e+02       1.0376820646342821e-03        1.9332764181274734e-01        20    1.9030110820494883e-11         1.57818e-07
0.000000000040577280	0.000000000040577280	257  25   -1.0732188144463645e+02       1.0376817845099140e-03        1.9364556150487947e-01        20    2.3381296898605797e-13         1.57818e-07
0.000000000037448281	0.000000000037448281	258  25   -1.0732188144497226e+02       1.0376848549640272e-03        1.9332763539440970e-01        20    1.9003909557113730e-11         1.5166e-07
0.000000000029581013	0.000000000029581013	259  25   -1.0732188144581659e+02       1.0376820009696530e-03        1.9364555254093915e-01        20    2.8232971516217731e-13         1.53177e-07
0.000000000014154057	0.000000000014154057	260  25   -1.0732188144747224e+02       1.0376736154285027e-03        1.9332765511995018e-01        20    1.9266921391647429e-11         1.59397e-07
0.000000000004362670	0.000000000004362670	261  25   -1.0732188144852307e+02       1.0376678474131040e-03        1.9364558003151219e-01        20    2.5879298704012399e-13         1.85054e-07
0.000000000001059430	0.000000000001059430	262  25   -1.0732188144887758e+02       1.0376647169323405e-03        1.9332765214816588e-01        20    1.9240720128266275e-11         1.7433e-07
0.000000000012768505	0.000000000012768505	263  25   -1.0732188144762094e+02       1.0376684931543423e-03        1.9364557242231134e-01        20    2.2359891715950653e-13         1.7433e-07
0.000000000026603988	0.000000000026603988	264  25   -1.0732188144613609e+02       1.0376742975495290e-03        1.9332764383227316e-01        20    1.9154566821555363e-11         1.72604e-07
0.000000000024598991	0.000000000024598991	265  25   -1.0732188144635127e+02       1.0376710397395073e-03        1.9364556049032652e-01        20    1.9473311851925246e-13         1.70895e-07
0.000000000023469212	0.000000000023469212	266  25   -1.0732188144647252e+02       1.0376716509199468e-03        1.9332764130757490e-01        20    1.9215184998699897e-11         1.53177e-07
0.000000000026323523	0.000000000026323523	267  25   -1.0732188144616619e+02       1.0376741975051118e-03        1.9364554724988375e-01        20    1.7563728249569976e-13         1.50159e-07
0.000000000015726057	0.000000000015726057	268  25   -1.0732188144730353e+02       1.0376684531365754e-03        1.9332764250557166e-01        20    1.9269363882301604e-11         1.53177e-07
0.000000000014303421	0.000000000014303421	269  25   -1.0732188144745621e+02       1.0376701884524664e-03        1.9364554078906487e-01        20    1.4510614931850796e-13         1.60991e-07
0.000000000019491179	0.000000000019491179	270  25   -1.0732188144689945e+02       1.0376689133408945e-03        1.9332764300350028e-01        20    1.9112489368922070e-11         1.53177e-07
0.000000000020299402	0.000000000020299402	271  25   -1.0732188144681271e+02       1.0376673035352724e-03        1.9364553274462154e-01        20    1.2501111257279263e-13         1.56256e-07
0.000000000037106506	0.000000000037106506	272  25   -1.0732188144500894e+02       1.0376806458225474e-03        1.9332764523869445e-01        20    1.8709700455588063e-11         1.59397e-07
0.000000000046960694	0.000000000046960694	273  25   -1.0732188144395137e+02       1.0376899954280816e-03        1.9364552818226116e-01        20    2.3869795029440866e-13         1.64226e-07
0.000000000043504083	0.000000000043504083	274  25   -1.0732188144432234e+02       1.0376941409049323e-03        1.9332764361946136e-01        20    1.7287282716438312e-11         1.5166e-07
0.000000000040946636	0.000000000040946636	275  25   -1.0732188144459681e+02       1.0376882346463390e-03        1.9364553016101282e-01        20    1.8007817459420039e-13         1.472e-07
0.000000000042476892	0.000000000042476892	276  25   -1.0732188144443258e+02       1.0376877344242530e-03        1.9332764295593946e-01        20    1.7960077869361157e-11         1.41456e-07
0.000000000027307479	0.000000000027307479	277  25   -1.0732188144606059e+02       1.0376819609518861e-03        1.9364553644121277e-01        20    1.8651746813702630e-13         1.57818e-07
0.000000000025656278	0.000000000025656278	278  25   -1.0732188144623780e+02       1.0376808659202652e-03        1.9332764549703710e-01        20    1.9003021378694029e-11         1.56256e-07
0.000000000030046901	0.000000000030046901	279  25   -1.0732188144576659e+02       1.0376827722211601e-03        1.9364555329630739e-01        20    3.5393910025049991e-13         1.54709e-07
0.000000000032283724	0.000000000032283724	280  25   -1.0732188144552653e+02       1.0376840000390075e-03        1.9332764787681378e-01        20    1.9209078772064458e-11         1.56256e-07
0.000000000025215082	0.000000000025215082	281  25   -1.0732188144628515e+02       1.0376792233728338e-03        1.9364555883903939e-01        20    2.1116441928370477e-13         1.60991e-07
0.000000000019020259	0.000000000019020259	282  25   -1.0732188144694999e+02       1.0376742757216562e-03        1.9332764790617726e-01        20    1.9119372751674746e-11         1.54709e-07
0.000000000022592410	0.000000000022592410	283  25   -1.0732188144656662e+02       1.0376784866821254e-03        1.9364555519605112e-01        20    1.9684254226604025e-13         1.626e-07
0.000000000026123843	0.000000000026123843	284  25   -1.0732188144618762e+02       1.0376778336649295e-03        1.9332764316069748e-01        20    1.9015122809662444e-11         1.54709e-07
0.000000000030448870	0.000000000030448870	285  25   -1.0732188144572345e+02       1.0376828922744608e-03        1.9364555077423293e-01        20    1.8351986597053838e-13         1.56256e-07
0.000000000023515987	0.000000000023515987	286  25   -1.0732188144646750e+02       1.0376767022535205e-03        1.9332764153165849e-01        20    1.9028556508260408e-11         1.54709e-07
0.000000000020675094	0.000000000020675094	287  25   -1.0732188144677239e+02       1.0376739919593092e-03        1.9364554724442740e-01        20    1.4499512701604544e-13         1.48672e-07
0.000000000016541920	0.000000000016541920	288  25   -1.0732188144721597e+02       1.0376713053119602e-03        1.9332763719294238e-01        20    1.9115820037995945e-11         1.48672e-07
0.000000000020920804	0.000000000020920804	289  25   -1.0732188144674602e+02       1.0376756417826982e-03        1.9364555676292394e-01        20    8.1934459217336553e-14         1.5166e-07
0.000000000028980670	0.000000000028980670	290  25   -1.0732188144588102e+02       1.0376783375249943e-03        1.9332764595030785e-01        20    1.9347301538630290e-11         1.48672e-07
0.000000000021554412	0.000000000021554412	291  25   -1.0732188144667802e+02       1.0376758764323313e-03        1.9364556923978601e-01        20    1.4233059175694507e-13         1.54709e-07
0.000000000020254863	0.000000000020254863	292  25   -1.0732188144681749e+02       1.0376732425356749e-03        1.9332765983022263e-01        20    1.9193535649719706e-11         1.54709e-07
0.000000000022225384	0.000000000022225384	293  25   -1.0732188144660601e+02       1.0376762784289895e-03        1.9364557887230677e-01        20    2.5934809855243657e-13         1.57818e-07
0.000000000030432284	0.000000000030432284	294  25   -1.0732188144572523e+02       1.0376796453783754e-03        1.9332765752924597e-01        20    1.9111823235107295e-11         1.59397e-07
0.000000000036251135	0.000000000036251135	295  25   -1.0732188144510074e+02       1.0376828213338740e-03        1.9364556328845453e-01        20    1.0491607582707729e-13         1.64226e-07
0.000000000027768056	0.000000000027768056	296  25   -1.0732188144601116e+02       1.0376819827797590e-03        1.9332766149322042e-01        20    1.9434009956853515e-11         1.54709e-07
0.000000000019004885	0.000000000019004885	297  25   -1.0732188144695164e+02       1.0376774516771547e-03        1.9364557485725681e-01        20    3.0375701953744283e-13         1.626e-07
0.000000000002466226	0.000000000002466226	298  25   -1.0732188144872660e+02       1.0376731188443955e-03        1.9332766660985623e-01        20    1.9457435662673106e-11         1.67527e-07
0.000000000002584096	0.000000000002584096	299  25   -1.0732188144871395e+02       1.0376699283369817e-03        1.9364560782954829e-01        20    2.9676261448230434e-13         1.72604e-07
0.000000000014998246	0.000000000014998246	300  25   -1.0732188144738164e+02       1.0376757709309459e-03        1.9332765988451819e-01        20    1.9149126728734700e-11         1.7433e-07
0.000000000022415746	0.000000000022415746	301  25   -1.0732188144658558e+02       1.0376826903666370e-03        1.9364557079029543e-01        20    1.9206858326015208e-13         1.60991e-07
0.000000000025851485	0.000000000025851485	302  25   -1.0732188144621685e+02       1.0376890440966235e-03        1.9332764237111955e-01        20    1.9058421507622825e-11         1.56256e-07
0.000000000028292926	0.000000000028292926	303  25   -1.0732188144595483e+02       1.0376861064287368e-03        1.9364555463196251e-01        20    2.3436808049837055e-13         1.50159e-07
0.000000000030815431	0.000000000030815431	304  25   -1.0732188144568411e+02       1.0376872487540822e-03        1.9332763899358199e-01        20    1.9064194667350876e-11         1.5166e-07
0.000000000036382702	0.000000000036382702	305  25   -1.0732188144508662e+02       1.0376910995546496e-03        1.9364553923830566e-01        20    1.9395596240201485e-13         1.41456e-07
0.000000000038097916	0.000000000038097916	306  25   -1.0732188144490254e+02       1.0376953632658115e-03        1.9332763815516510e-01        20    1.9177104348955254e-11         1.45743e-07
0.000000000038890764	0.000000000038890764	307  25   -1.0732188144481745e+02       1.0376965165050933e-03        1.9364553169478949e-01        20    1.3944401189291966e-13         1.35937e-07
0.000000000045594150	0.000000000045594150	308  25   -1.0732188144409803e+02       1.0377012476965319e-03        1.9332763544471260e-01        20    1.9186985333874418e-11         1.38669e-07
0.000000000045738110	0.000000000045738110	309  25   -1.0732188144408258e+02       1.0377038452134002e-03        1.9364553007791088e-01        20    2.5546231796624852e-13         1.38669e-07
0.000000000040828859	0.000000000040828859	310  25   -1.0732188144460945e+02       1.0376995051046833e-03        1.9332763436268111e-01        20    1.9141244145259861e-11         1.56256e-07
0.000000000037660074	0.000000000037660074	311  25   -1.0732188144494953e+02       1.0376996997365495e-03        1.9364553672381207e-01        20    2.0272672429655358e-13         1.48672e-07
0.000000000031268088	0.000000000031268088	312  25   -1.0732188144563553e+02       1.0376960108260391e-03        1.9332764113217277e-01        20    1.9251156224697752e-11         1.56256e-07
0.000000000025283660	0.000000000025283660	313  25   -1.0732188144627779e+02       1.0376953359809704e-03        1.9364555687785642e-01        20    2.7400304247748863e-13         1.56256e-07
0.000000000029570950	0.000000000029570950	314  25   -1.0732188144581767e+02       1.0376912523497595e-03        1.9332764936974617e-01        20    1.9185875110849793e-11         1.65869e-07
0.000000000033261623	0.000000000033261623	315  25   -1.0732188144542158e+02       1.0376922764407936e-03        1.9364555211736323e-01        20    1.4765966227514582e-13         1.57818e-07
0.000000000032796574	0.000000000032796574	316  25   -1.0732188144547149e+02       1.0376924965385115e-03        1.9332764260104143e-01        20    1.9135248940926886e-11         1.56256e-07
0.000000000033274761	0.000000000033274761	317  25   -1.0732188144542017e+02       1.0376949103374500e-03        1.9364555848608014e-01        20    1.5853984791647235e-13         1.443e-07
0.000000000036139601	0.000000000036139601	318  25   -1.0732188144511271e+02       1.0376936479588039e-03        1.9332764594985397e-01        20    1.9101609183280743e-11         1.53177e-07
0.000000000036932729	0.000000000036932729	319  25   -1.0732188144502759e+02       1.0376957070548087e-03        1.9364553785925909e-01        20    1.0413891970983968e-13         1.50159e-07
0.000000000041063294	0.000000000041063294	320  25   -1.0732188144458429e+02       1.0376968530181330e-03        1.9332763513088649e-01        20    1.9194534850441869e-11         1.45743e-07
0.000000000039485704	0.000000000039485704	321  25   -1.0732188144475360e+02       1.0376985010225326e-03        1.9364553330500339e-01        20    7.9602990865623724e-14         1.37296e-07
0.000000000043654192	0.000000000043654192	322  25   -1.0732188144430623e+02       1.0376997506682528e-03        1.9332763608822098e-01        20    1.9151014107876563e-11         1.42871e-07
0.000000000039327767	0.000000000039327767	323  25   -1.0732188144477055e+02       1.0376959817222087e-03        1.9364553160778905e-01        20    1.2267964422107980e-13         1.41456e-07
0.000000000039821329	0.000000000039821329	324  25   -1.0732188144471758e+02       1.0376984919275856e-03        1.9332763297796271e-01        20    1.9043988608302698e-11         1.472e-07
0.000000000043501101	0.000000000043501101	325  25   -1.0732188144432266e+02       1.0376994978287257e-03        1.9364552709857943e-01        20    1.1035616864774056e-13         1.48672e-07
0.000000000042409245	0.000000000042409245	326  25   -1.0732188144443984e+02       1.0377010730735492e-03        1.9332763272355891e-01        20    1.9044210652907623e-11         1.54709e-07
0.000000000041321862	0.000000000041321862	327  25   -1.0732188144455654e+02       1.0377050311944913e-03        1.9364552824304829e-01        20    3.4061642395499803e-13         1.626e-07
0.000000000031386144	0.000000000031386144	328  25   -1.0732188144562286e+02       1.0376936370448675e-03        1.9332764130514013e-01        20    1.9103940651632456e-11         1.626e-07
0.000000000038697700	0.000000000038697700	329  25   -1.0732188144483817e+02       1.0376974751125090e-03        1.9364552602609869e-01        20    8.9594998087250133e-14         1.5166e-07
0.000000000045601046	0.000000000045601046	330  25   -1.0732188144409729e+02       1.0377038197475486e-03        1.9332764168537395e-01        20    1.9307777598953635e-11         1.59397e-07
0.000000000049291532	0.000000000049291532	331  25   -1.0732188144370122e+02       1.0377008129580645e-03        1.9364552110894126e-01        20    1.4277468096679513e-13         1.50159e-07
0.000000000049862432	0.000000000049862432	332  25   -1.0732188144363995e+02       1.0377052567491774e-03        1.9332763122903507e-01        20    1.9076407120621752e-11         1.472e-07
0.000000000047267062	0.000000000047267062	333  25   -1.0732188144391849e+02       1.0377040944149485e-03        1.9364551660218188e-01        20    1.7841284005726266e-13         1.40056e-07
0.000000000055700011	0.000000000055700011	334  25   -1.0732188144301345e+02       1.0377100352343405e-03        1.9332762816308158e-01        20    1.9013568497427968e-11         1.54709e-07
0.000000000054620455	0.000000000054620455	335  25   -1.0732188144312931e+02       1.0377087492088322e-03        1.9364551206367131e-01        20    1.7097434579227411e-13         1.53177e-07
0.000000000051392316	0.000000000051392316	336  25   -1.0732188144347576e+02       1.0377044400229352e-03        1.9332762839356984e-01        20    1.9029666731285033e-11         1.50159e-07
0.000000000057824927	0.000000000057824927	337  25   -1.0732188144278540e+02       1.0377105609222781e-03        1.9364551677198241e-01        20    1.0857981180834031e-13         1.443e-07
0.000000000058532984	0.000000000058532984	338  25   -1.0732188144270941e+02       1.0377214803156676e-03        1.9332763100597683e-01        20    1.9192203382090156e-11         1.54709e-07
0.000000000054478452	0.000000000054478452	339  25   -1.0732188144314455e+02       1.0377110247645760e-03        1.9364552192956916e-01        20    9.7588603864551260e-14         1.5166e-07
0.000000000052988542	0.000000000052988542	340  25   -1.0732188144330445e+02       1.0377068956586299e-03        1.9332763304646333e-01        20    1.9008572493817155e-11         1.53177e-07
0.000000000058275162	0.000000000058275162	341  25   -1.0732188144273708e+02       1.0377107191743562e-03        1.9364551078261330e-01        20    1.2867484855405564e-13         1.42871e-07
0.000000000055301397	0.000000000055301397	342  25   -1.0732188144305623e+02       1.0377104044891894e-03        1.9332763401713784e-01        20    1.9272916595980405e-11         1.59397e-07
0.000000000040249760	0.000000000040249760	343  25   -1.0732188144467160e+02       1.0377073976997053e-03        1.9364551383656975e-01        20    1.9839685450051547e-13         1.70895e-07
0.000000000042724838	0.000000000042724838	344  25   -1.0732188144440597e+02       1.0377010839874856e-03        1.9332763605043427e-01        20    1.9083956637189203e-11         1.59397e-07
0.000000000050906115	0.000000000050906115	345  25   -1.0732188144352794e+02       1.0377051949035376e-03        1.9364551514602141e-01        20    7.4829031859735551e-14         1.53177e-07
0.000000000050845176	0.000000000050845176	346  25   -1.0732188144353448e+02       1.0377054513810435e-03        1.9332762715758517e-01        20    1.8975265803078400e-11         1.65869e-07
0.000000000046563477	0.000000000046563477	347  25   -1.0732188144399400e+02       1.0377036105637671e-03        1.9364551304725061e-01        20    1.0902390101819037e-13         1.54709e-07
0.000000000045498830	0.000000000045498830	348  25   -1.0732188144410826e+02       1.0377038561273366e-03        1.9332763062509065e-01        20    1.9145129925846049e-11         1.57818e-07
0.000000000047798733	0.000000000047798733	349  25   -1.0732188144386143e+02       1.0377034923294559e-03        1.9364551899638377e-01        20    9.9920072216264089e-14         1.53177e-07
0.000000000048622517	0.000000000048622517	350  25   -1.0732188144377302e+02       1.0377046473877272e-03        1.9332763119305560e-01        20    1.9043322474487923e-11         1.64226e-07
0.000000000045545698	0.000000000045545698	351  25   -1.0732188144410323e+02       1.0377019698353251e-03        1.9364553487785890e-01        20    5.9285909514983359e-14         1.56256e-07
0.000000000040149874	0.000000000040149874	352  25   -1.0732188144468232e+02       1.0376998343417654e-03        1.9332763939270325e-01        20    1.9114598792668858e-11         1.57818e-07
0.000000000044586807	0.000000000044586807	353  25   -1.0732188144420614e+02       1.0377121307101334e-03        1.9364551863574594e-01        20    2.5790480862042386e-13         1.57818e-07
0.000000000052763425	0.000000000052763425	354  25   -1.0732188144332861e+02       1.0377048383816145e-03        1.9332763697766633e-01        20    1.9193424627417244e-11         1.67527e-07
0.000000000037589818	0.000000000037589818	355  25   -1.0732188144495707e+02       1.0376950885984115e-03        1.9364553993898739e-01        20    7.0388139761234925e-14         1.85054e-07
0.000000000039026990	0.000000000039026990	356  25   -1.0732188144480283e+02       1.0377013895777054e-03        1.9332764624580911e-01        20    1.9132695427970248e-11         1.69203e-07
0.000000000052678540	0.000000000052678540	357  25   -1.0732188144333772e+02       1.0377055732533336e-03        1.9364552571390414e-01        20    7.2941652717872785e-14         1.65869e-07
0.000000000040079711	0.000000000040079711	358  25   -1.0732188144468985e+02       1.0377033158874838e-03        1.9332764040716791e-01        20    1.9172441412251828e-11         1.76073e-07
0.000000000031180314	0.000000000031180314	359  25   -1.0732188144564495e+02       1.0376974914834136e-03        1.9364554148652041e-01        20    1.3644640972643174e-13         1.81408e-07
0.000000000032160636	0.000000000032160636	360  25   -1.0732188144553974e+02       1.0376939862908330e-03        1.9332765634700863e-01        20    1.9327539568791963e-11         1.77834e-07
0.000000000029252096	0.000000000029252096	361  25   -1.0732188144585189e+02       1.0376906102465000e-03        1.9364555388087365e-01        20    1.1468603844377867e-13         1.56256e-07
0.000000000027542100	0.000000000027542100	362  25   -1.0732188144603541e+02       1.0376919508416904e-03        1.9332765255418033e-01        20    1.9256041206006103e-11         1.53177e-07
0.000000000026862183	0.000000000026862183	363  25   -1.0732188144610838e+02       1.0376917016401421e-03        1.9364556611744665e-01        20    1.3611334281904419e-13         1.443e-07
0.000000000030915876	0.000000000030915876	364  25   -1.0732188144567333e+02       1.0376928767072968e-03        1.9332764839917765e-01        20    1.9155788066882451e-11         1.48672e-07
0.000000000037396102	0.000000000037396102	365  25   -1.0732188144497786e+02       1.0376959235145478e-03        1.9364554481567425e-01        20    1.7918999617450027e-13         1.48672e-07
0.000000000035612495	0.000000000035612495	366  25   -1.0732188144516928e+02       1.0376944628660567e-03        1.9332764108732531e-01        20    1.9151791263993800e-11         1.472e-07
0.000000000036182649	0.000000000036182649	367  25   -1.0732188144510809e+02       1.0376959144196007e-03        1.9364552935369717e-01        20    1.1879386363489175e-13         1.45743e-07
0.000000000047617503	0.000000000047617503	368  25   -1.0732188144388088e+02       1.0377010421507293e-03        1.9332763504627154e-01        20    1.9032442288846596e-11         1.57818e-07
0.000000000055921867	0.000000000055921867	369  25   -1.0732188144298964e+02       1.0377053076808807e-03        1.9364551444246839e-01        20    1.4466206010865790e-13         1.56256e-07
0.000000000057121157	0.000000000057121157	370  25   -1.0732188144286093e+02       1.0377070884715067e-03        1.9332762659533054e-01        20    1.8983148386553239e-11         1.54709e-07
0.000000000056098439	0.000000000056098439	371  25   -1.0732188144297069e+02       1.0377093040006002e-03        1.9364549807256290e-01        20    1.5720758028692217e-13         1.56256e-07
0.000000000054469600	0.000000000054469600	372  25   -1.0732188144314550e+02       1.0377059406891931e-03        1.9332762977789344e-01        20    1.9030443887402271e-11         1.5166e-07
0.000000000054416769	0.000000000054416769	373  25   -1.0732188144315117e+02       1.0377073376730550e-03        1.9364549905474857e-01        20    1.7841284005726266e-13         1.53177e-07
0.000000000054554113	0.000000000054554113	374  25   -1.0732188144313643e+02       1.0377097405580571e-03        1.9332762607353079e-01        20    1.8827495118500792e-11         1.5166e-07
0.000000000057998051	0.000000000057998051	375  25   -1.0732188144276682e+02       1.0377161725045880e-03        1.9364549205113687e-01        20    1.9417800700693988e-13         1.65869e-07
0.000000000057231479	0.000000000057231479	376  25   -1.0732188144284909e+02       1.0377140024502296e-03        1.9332762109044577e-01        20    1.0951239914902544e-11         1.626e-07
0.000000000051612215	0.000000000051612215	377  25   -1.0732188144345216e+02       1.0377084254287183e-03        1.9364548586030780e-01        20    3.0875302314825603e-13         1.72604e-07
0.000000000057624223	0.000000000057624223	378  25   -1.0732188144280694e+02       1.0377146372775314e-03        1.9332763600546193e-01        20    1.4962142635965847e-11         1.81408e-07
0.000000000053116195	0.000000000053116195	379  25   -1.0732188144329075e+02       1.0377098496974213e-03        1.9364550606857409e-01        20    1.4288570326925765e-13         1.90662e-07
0.000000000042880351	0.000000000042880351	380  25   -1.0732188144438928e+02       1.0377006328781135e-03        1.9332763724906391e-01        20    1.8891332942416739e-11         1.70895e-07
0.000000000039193964	0.000000000039193964	381  25   -1.0732188144478491e+02       1.0377027247159276e-03        1.9364551029461735e-01        20    2.3292479056635784e-13         1.7433e-07
0.000000000037022273	0.000000000037022273	382  25   -1.0732188144501798e+02       1.0376979862485314e-03        1.9332764131114497e-01        20    1.9074741786084815e-11         1.626e-07
0.000000000032014907	0.000000000032014907	383  25   -1.0732188144555538e+02       1.0376934333180543e-03        1.9364552241652211e-01        20    2.0650148258027912e-13         1.64226e-07
0.000000000038703291	0.000000000038703291	384  25   -1.0732188144483757e+02       1.0377005892223679e-03        1.9332764665354105e-01        20    1.9235057990840687e-11         1.65869e-07
0.000000000034926615	0.000000000034926615	385  25   -1.0732188144524289e+02       1.0376959126006113e-03        1.9364553337861873e-01        20    1.7763568394002505e-13         1.626e-07
0.000000000037760613	0.000000000037760613	386  25   -1.0732188144493874e+02       1.0376952523074578e-03        1.9332764372424674e-01        20    1.9053980615524324e-11         1.56256e-07
0.000000000040258985	0.000000000040258985	387  25   -1.0732188144467061e+02       1.0376988338975934e-03        1.9364553169491089e-01        20    1.3999912340523224e-13         1.57818e-07
0.000000000035935822	0.000000000035935822	388  25   -1.0732188144513458e+02       1.0376962036389159e-03        1.9332763946736706e-01        20    1.9047541321981498e-11         1.60991e-07
0.000000000032395258	0.000000000032395258	389  25   -1.0732188144551456e+02       1.0376935915701324e-03        1.9364553593691486e-01        20    1.7419399256368706e-13         1.5166e-07
0.000000000033307001	0.000000000033307001	390  25   -1.0732188144541671e+02       1.0376953032391611e-03        1.9332763881853590e-01        20    1.9038881582389422e-11         1.53177e-07
0.000000000036773116	0.000000000036773116	391  25   -1.0732188144504472e+02       1.0376956142863492e-03        1.9364552917268818e-01        20    1.6198153929281034e-13         1.41456e-07
0.000000000031281226	0.000000000031281226	392  25   -1.0732188144563412e+02       1.0376948612247361e-03        1.9332763366412012e-01        20    1.9156454200697226e-11         1.38669e-07
0.000000000015048189	0.000000000015048189	393  25   -1.0732188144737628e+02       1.0376923437434016e-03        1.9364554969417469e-01        20    3.0353497493251780e-13         1.57818e-07
0.000000000012289013	0.000000000012289013	394  25   -1.0732188144767240e+02       1.0376826448919019e-03        1.9332764167536168e-01        20    1.9041990206858372e-11         1.5166e-07
0.000000000006783519	0.000000000006783519	395  25   -1.0732188144826326e+02       1.0376816444477299e-03        1.9364556311176515e-01        20    1.8385293287792592e-13         1.65869e-07
0.000000000006621576	0.000000000006621576	396  25   -1.0732188144828064e+02       1.0376831214671256e-03        1.9332764802554170e-01        20    1.9299895015478796e-11         1.56256e-07
0.000000000007336528	0.000000000007336528	397  25   -1.0732188144820391e+02       1.0376814971095882e-03        1.9364557182103459e-01        20    1.8718360195180139e-13         1.5166e-07
0.000000000000000000	0.000000000000000000	398  25   -1.0732188144899128e+02       1.0376811624155380e-03        1.9332765173432911e-01        20    1.9171553233832128e-11         1.443e-07
0.000000000002214367	0.000000000002214367	399  25   -1.0732188144875363e+02       1.0376789814472431e-03        1.9364558501396967e-01        20    4.3087755585702325e-13         1.5166e-07
0.000000000003483819	0.000000000003483819	400  25   -1.0732188144861739e+02       1.0376756235928042e-03        1.9332765668533564e-01        20    1.9384160943047846e-11         1.50159e-07
0.000000000006259115	0.000000000006259115	401  25   -1.0732188144831954e+02       1.0376809332228731e-03        1.9364558089231385e-01        20    3.6148861681795097e-13         1.5166e-07
0.000000000011614780	0.000000000011614780	402  25   -1.0732188144774476e+02       1.0376814589108108e-03        1.9332765306660418e-01        20    1.9393375794152234e-11         1.48672e-07
0.000000000010878676	0.000000000010878676	403  25   -1.0732188144782376e+02       1.0376847585575888e-03        1.9364558514121449e-01        20    2.3370194668359545e-13         1.54709e-07
0.000000000012323768	0.000000000012323768	404  25   -1.0732188144766867e+02       1.0376827849540859e-03        1.9332765684232447e-01        20    1.9368173731493243e-11         1.472e-07
0.000000000020762588	0.000000000020762588	405  25   -1.0732188144676300e+02       1.0376933914812980e-03        1.9364558158553941e-01        20    2.9021229863701592e-13         1.472e-07
0.000000000025595153	0.000000000025595153	406  25   -1.0732188144624436e+02       1.0376939317211509e-03        1.9332765081599323e-01        20    1.9263479700271091e-11         1.45743e-07
0.000000000034441718	0.000000000034441718	407  25   -1.0732188144529493e+02       1.0376973932579858e-03        1.9364556807308009e-01        20    2.7178259642823832e-13         1.37296e-07
0.000000000033656510	0.000000000033656510	408  25   -1.0732188144537920e+02       1.0376976879342692e-03        1.9332764659364740e-01        20    1.9189427824528593e-11         1.45743e-07
0.000000000034137214	0.000000000034137214	409  25   -1.0732188144532761e+02       1.0376963527960470e-03        1.9364555901211322e-01        20    1.7186252421197423e-13         1.37296e-07
0.000000000034216881	0.000000000034216881	410  25   -1.0732188144531906e+02       1.0377019607403781e-03        1.9332764812385511e-01        20    1.9220958158427948e-11         1.34591e-07
0.000000000024820940	0.000000000024820940	411  25   -1.0732188144632745e+02       1.0376917525718454e-03        1.9364555986958090e-01        20    7.6605388699135801e-14         1.5166e-07
0.000000000029695435	0.000000000029695435	412  25   -1.0732188144580431e+02       1.0376955269748578e-03        1.9332764985949322e-01        20    1.9206303214502896e-11         1.472e-07
0.000000000039542356	0.000000000039542356	413  25   -1.0732188144474752e+02       1.0377000307926210e-03        1.9364554608596113e-01        20    6.5947247662734299e-14         1.48672e-07
0.000000000040719748	0.000000000040719748	414  25   -1.0732188144462116e+02       1.0377007019997109e-03        1.9332763976349357e-01        20    1.9146240148870675e-11         1.48672e-07
0.000000000044189684	0.000000000044189684	415  25   -1.0732188144424876e+02       1.0377028775110375e-03        1.9364553251711172e-01        20    1.3000711618360583e-13         1.443e-07
0.000000000046954637	0.000000000046954637	416  25   -1.0732188144395202e+02       1.0377066646469757e-03        1.9332763900799774e-01        20    1.9183432620195617e-11         1.48672e-07
0.000000000046473934	0.000000000046473934	417  25   -1.0732188144400361e+02       1.0377057169534964e-03        1.9364552656269340e-01        20    1.1202150318467829e-13         1.41456e-07
0.000000000043350153	0.000000000043350153	418  25   -1.0732188144433886e+02       1.0377013950346736e-03        1.9332764008231534e-01        20    1.9132140316457935e-11         1.5166e-07
0.000000000045282658	0.000000000045282658	419  25   -1.0732188144413146e+02       1.0377001999586355e-03        1.9364552321970341e-01        20    1.2623235789988030e-13         1.40056e-07
0.000000000049213729	0.000000000049213729	420  25   -1.0732188144370957e+02       1.0377022244938416e-03        1.9332763827227681e-01        20    1.9223844738291973e-11         1.50159e-07
0.000000000023951593	0.000000000023951593	421  25   -1.0732188144642075e+02       1.0376924747106386e-03        1.9364554154175231e-01        20    2.4813484600372249e-13         1.76073e-07
0.000000000022286695	0.000000000022286695	422  25   -1.0732188144659943e+02       1.0376905538578285e-03        1.9332767237567078e-01        20    1.9341861445809627e-11         1.76073e-07
0.000000000032981438	0.000000000032981438	423  25   -1.0732188144545165e+02       1.0376974096288905e-03        1.9364556982556302e-01        20    2.0239365738916604e-13         1.85054e-07
0.000000000037283916	0.000000000037283916	424  25   -1.0732188144498990e+02       1.0376988411735510e-03        1.9332765295864818e-01        20    1.9066859202609976e-11         1.76073e-07
0.000000000040554638	0.000000000040554638	425  25   -1.0732188144463888e+02       1.0377016787970206e-03        1.9364554465247258e-01        20    1.6531220836668581e-13         1.626e-07
0.000000000037105667	0.000000000037105667	426  25   -1.0732188144500903e+02       1.0376997652201680e-03        1.9332764529051430e-01        20    1.9178436616584804e-11         1.60991e-07
0.000000000046641840	0.000000000046641840	427  25   -1.0732188144398559e+02       1.0377028829680057e-03        1.9364553380716396e-01        20    1.0835776720341528e-13         1.59397e-07
0.000000000048718863	0.000000000048718863	428  25   -1.0732188144376268e+02       1.0377050130045973e-03        1.9332763626475019e-01        20    1.9076740187529140e-11         1.59397e-07
0.000000000052282255	0.000000000052282255	429  25   -1.0732188144338025e+02       1.0377055568824289e-03        1.9364552086281517e-01        20    8.9594998087250133e-14         1.48672e-07
0.000000000047681143	0.000000000047681143	430  25   -1.0732188144387405e+02       1.0377074249845464e-03        1.9332763100703670e-01        20    1.9065860001887813e-11         1.48672e-07
0.000000000034959040	0.000000000034959040	431  25   -1.0732188144523941e+02       1.0376995087426621e-03        1.9364552104583882e-01        20    1.5665246877460959e-13         1.57818e-07
0.000000000038402420	0.000000000038402420	432  25   -1.0732188144486986e+02       1.0377014586993027e-03        1.9332763537633171e-01        20    1.9226731318155998e-11         1.54709e-07
0.000000000046097496	0.000000000046097496	433  25   -1.0732188144404401e+02       1.0377055405115243e-03        1.9364552773110974e-01        20    1.6131540547803525e-13         1.50159e-07
0.000000000048700786	0.000000000048700786	434  25   -1.0732188144376462e+02       1.0377072667324683e-03        1.9332765037311550e-01        20    1.9195978140373882e-11         1.50159e-07
0.000000000049383312	0.000000000049383312	435  25   -1.0732188144369137e+02       1.0377064591011731e-03        1.9364553074900048e-01        20    1.0202949596305189e-13         1.40056e-07
0.000000000052391925	0.000000000052391925	436  25   -1.0732188144336848e+02       1.0377059134043520e-03        1.9332763556910831e-01        20    1.9061086042881925e-11         1.48672e-07
0.000000000044872396	0.000000000044872396	437  25   -1.0732188144417549e+02       1.0377035905548837e-03        1.9364552250774339e-01        20    1.3644640972643174e-13         1.472e-07
0.000000000042480526	0.000000000042480526	438  25   -1.0732188144443219e+02       1.0377029484516243e-03        1.9332763317459442e-01        20    1.9183543642498080e-11         1.53177e-07
0.000000000052511100	0.000000000052511100	439  25   -1.0732188144335569e+02       1.0377104117651470e-03        1.9364552569054977e-01        20    1.7807977314987511e-13         1.60991e-07
0.000000000054518239	0.000000000054518239	440  25   -1.0732188144314028e+02       1.0377061880717520e-03        1.9332763156090055e-01        20    1.9125812045217572e-11         1.64226e-07
0.000000000048594284	0.000000000048594284	441  25   -1.0732188144377605e+02       1.0377053804404568e-03        1.9364551914287606e-01        20    2.1249668691325496e-13         1.626e-07
0.000000000049658373	0.000000000049658373	442  25   -1.0732188144366185e+02       1.0377068701927783e-03        1.9332763131592037e-01        20    1.9101831227885668e-11         1.54709e-07
0.000000000056139623	0.000000000056139623	443  25   -1.0732188144296627e+02       1.0377147809776943e-03        1.9364551900701121e-01        20    2.5413005033669833e-13         1.57818e-07
0.000000000057335279	0.000000000057335279	444  25   -1.0732188144283795e+02       1.0377079579484416e-03        1.9332763177802939e-01        20    1.9049095634215973e-11         1.626e-07
0.000000000050121186	0.000000000050121186	445  25   -1.0732188144361218e+02       1.0377054277341813e-03        1.9364553317885622e-01        20    1.1513012765362873e-13         1.57818e-07
0.000000000047317191	0.000000000047317191	446  25   -1.0732188144391311e+02       1.0377054659329588e-03        1.9332764405361244e-01        20    1.9025780950698845e-11         1.60991e-07
0.000000000050290769	0.000000000050290769	447  25   -1.0732188144359398e+02       1.0377043381595286e-03        1.9364552359567613e-01        20    1.6764367671839864e-13         1.64226e-07
0.000000000039108334	0.000000000039108334	448  25   -1.0732188144479410e+02       1.0376990921940887e-03        1.9332763534512043e-01        20    1.9244383864247538e-11         1.64226e-07
0.000000000032671436	0.000000000032671436	449  25   -1.0732188144548492e+02       1.0376965001341887e-03        1.9364552663117998e-01        20    1.1746159600534156e-13         1.67527e-07
0.000000000035120145	0.000000000035120145	450  25   -1.0732188144522212e+02       1.0376946793257957e-03        1.9332763916999829e-01        20    1.9045987009747023e-11         1.65869e-07
0.000000000026625046	0.000000000026625046	451  25   -1.0732188144613383e+02       1.0376898844697280e-03        1.9364554171566048e-01        20    1.2134737659152961e-13         1.60991e-07
0.000000000037337679	0.000000000037337679	452  25   -1.0732188144498413e+02       1.0377026355854468e-03        1.9332763896960806e-01        20    1.9071189072406014e-11         1.64226e-07
0.000000000048332734	0.000000000048332734	453  25   -1.0732188144380412e+02       1.0377051839896012e-03        1.9364553544451454e-01        20    1.4765966227514582e-13         1.60991e-07
0.000000000046218534	0.000000000046218534	454  25   -1.0732188144403102e+02       1.0377006819908274e-03        1.9332763073404469e-01        20    1.9044210652907623e-11         1.60991e-07
0.000000000042656352	0.000000000042656352	455  25   -1.0732188144441332e+02       1.0377009257354075e-03        1.9364552382684128e-01        20    1.8662849043948881e-13         1.48672e-07
0.000000000037997004	0.000000000037997004	456  25   -1.0732188144491337e+02       1.0376992049714318e-03        1.9332762844700194e-01        20    1.9106050075379244e-11         1.50159e-07
0.000000000042619920	0.000000000042619920	457  25   -1.0732188144441723e+02       1.0377037469879724e-03        1.9364552873023111e-01        20    2.2237767183241886e-13         1.37296e-07
0.000000000053826954	0.000000000053826954	458  25   -1.0732188144321447e+02       1.0377072412666166e-03        1.9332762312309784e-01        20    1.9208856727459533e-11         1.45743e-07
0.000000000052034030	0.000000000052034030	459  25   -1.0732188144340689e+02       1.0377082435297780e-03        1.9364553316565300e-01        20    1.4710455076283324e-13         1.57818e-07
0.000000000049874079	0.000000000049874079	460  25   -1.0732188144363870e+02       1.0377100643381709e-03        1.9332762996515118e-01        20    1.9013457475125506e-11         1.57818e-07
0.000000000043428702	0.000000000043428702	461  25   -1.0732188144433043e+02       1.0377050220995443e-03        1.9364552381453959e-01        20    8.9483975784787617e-14         1.56256e-07
0.000000000037458438	0.000000000037458438	462  25   -1.0732188144497117e+02       1.0377010366937611e-03        1.9332763780346021e-01        20    1.9128365558174210e-11         1.5166e-07
0.000000000045033966	0.000000000045033966	463  25   -1.0732188144415815e+02       1.0377060261816951e-03        1.9364553194670897e-01        20    1.6409096303959814e-13         1.53177e-07
0.000000000050300460	0.000000000050300460	464  25   -1.0732188144359294e+02       1.0377078724559397e-03        1.9332763569066450e-01        20    1.9069634760171539e-11         1.53177e-07
0.000000000050235795	0.000000000050235795	465  25   -1.0732188144359988e+02       1.0377110411354806e-03        1.9364552486995826e-01        20    2.3792079417717105e-13         1.5166e-07
0.000000000045074033	0.000000000045074033	466  25   -1.0732188144415385e+02       1.0377020589658059e-03        1.9332763553307153e-01        20    1.9041768162253447e-11         1.54709e-07
0.000000000044294415	0.000000000044294415	467  25   -1.0732188144423752e+02       1.0376999471191084e-03        1.9364552803733950e-01        20    1.6442402994698568e-13         1.56256e-07
0.000000000048502504	0.000000000048502504	468  25   -1.0732188144378590e+02       1.0377035596320638e-03        1.9332763274583700e-01        20    1.9068968626356764e-11         1.56256e-07
0.000000000046807510	0.000000000046807510	469  25   -1.0732188144396781e+02       1.0377035559940850e-03        1.9364551605946276e-01        20    1.1268763699945339e-13         1.59397e-07
0.000000000044779219	0.000000000044779219	470  25   -1.0732188144418549e+02       1.0377005619375268e-03        1.9332762584016761e-01        20    1.8973489446239000e-11         1.57818e-07
0.000000000044714740	0.000000000044714740	471  25   -1.0732188144419241e+02       1.0376998870924581e-03        1.9364551207618164e-01        20    9.4257934790675790e-14         1.48672e-07
0.000000000048159424	0.000000000048159424	472  25   -1.0732188144382272e+02       1.0377043618063908e-03        1.9332762489316979e-01        20    1.8887669206435476e-11         1.54709e-07
0.000000000042497578	0.000000000042497578	473  25   -1.0732188144443036e+02       1.0377033795521129e-03        1.9364550747540862e-01        20    1.0769163338864018e-13         1.56256e-07
0.000000000041069071	0.000000000041069071	474  25   -1.0732188144458367e+02       1.0376996960985707e-03        1.9332762454163760e-01        20    1.9007351248490068e-11         1.443e-07
0.000000000041341989	0.000000000041341989	475  25   -1.0732188144455438e+02       1.0377023390901741e-03        1.9364551677310160e-01        20    1.1590728377086634e-13         1.64226e-07
0.000000000039330749	0.000000000039330749	476  25   -1.0732188144477023e+02       1.0377026919741184e-03        1.9332763049035978e-01        20    1.9075852009109440e-11         1.69203e-07
0.000000000040066200	0.000000000040066200	477  25   -1.0732188144469130e+02       1.0377024191257078e-03        1.9364552885468447e-01        20    1.0358380819752711e-13         1.60991e-07
0.000000000041115008	0.000000000041115008	478  25   -1.0732188144457874e+02       1.0377117923781043e-03        1.9332763159736999e-01        20    1.9143686635914037e-11         1.60991e-07
0.000000000040482518	0.000000000040482518	479  25   -1.0732188144464662e+02       1.0377003236499149e-03        1.9364554499240447e-01        20    1.4943601911454607e-13         1.70895e-07
0.000000000036394349	0.000000000036394349	480  25   -1.0732188144508537e+02       1.0376994487160118e-03        1.9332763032415265e-01        20    1.9171553233832128e-11         1.67527e-07
0.000000000031450716	0.000000000031450716	481  25   -1.0732188144561593e+02       1.0377006365160923e-03        1.9364554981188156e-01        20    3.0297986342020522e-13         1.72604e-07
0.000000000026280288	0.000000000026280288	482  25   -1.0732188144617083e+02       1.0377009384683333e-03        1.9332764376261699e-01        20    1.9192980538207394e-11         1.70895e-07
0.000000000020693171	0.000000000020693171	483  25   -1.0732188144677045e+02       1.0376937570981681e-03        1.9364556259075230e-01        20    1.7952306308188781e-13         1.65869e-07
0.000000000021676195	0.000000000021676195	484  25   -1.0732188144666495e+02       1.0376895770605188e-03        1.9332763793120836e-01        20    1.9042656340673147e-11         1.72604e-07
0.000000000017296286	0.000000000017296286	485  25   -1.0732188144713501e+02       1.0376844784332206e-03        1.9364555392482732e-01        20    2.1305179842556754e-13         1.69203e-07
0.000000000024187425	0.000000000024187425	486  25   -1.0732188144639544e+02       1.0376885074947495e-03        1.9332763452701890e-01        20    1.9072077250825714e-11         1.626e-07
0.000000000030539718	0.000000000030539718	487  25   -1.0732188144571370e+02       1.0376934060332133e-03        1.9364553947810084e-01        20    1.6153745008296028e-13         1.60991e-07
0.000000000030952495	0.000000000030952495	488  25   -1.0732188144566940e+02       1.0376935933891218e-03        1.9332763248721027e-01        20    1.9021340058600344e-11         1.54709e-07
0.000000000035786738	0.000000000035786738	489  25   -1.0732188144515058e+02       1.0376972386438865e-03        1.9364553375044727e-01        20    1.0913492332065289e-13         1.53177e-07
0.000000000027807190	0.000000000027807190	490  25   -1.0732188144600696e+02       1.0376935933891218e-03        1.9332763726853944e-01        20    1.9080070856603015e-11         1.54709e-07
0.000000000030545588	0.000000000030545588	491  25   -1.0732188144571307e+02       1.0376938007539138e-03        1.9364553547417193e-01        20    1.1957101975212936e-13         1.472e-07
0.000000000027814272	0.000000000027814272	492  25   -1.0732188144600620e+02       1.0376998106949031e-03        1.9332765381197844e-01        20    1.9490520308806936e-11         1.54709e-07
0.000000000027305243	0.000000000027305243	493  25   -1.0732188144606083e+02       1.0376927111792611e-03        1.9364555102885325e-01        20    2.2259971643734389e-13         1.54709e-07
0.000000000030276305	0.000000000030276305	494  25   -1.0732188144574197e+02       1.0376939935667906e-03        1.9332764085069534e-01        20    1.9024226638464370e-11         1.443e-07
0.000000000026825005	0.000000000026825005	495  25   -1.0732188144611237e+02       1.0376971731602680e-03        1.9364555157516394e-01        20    1.6420198534206065e-13         1.45743e-07
0.000000000033294608	0.000000000033294608	496  25   -1.0732188144541804e+02       1.0376964364695596e-03        1.9332763546555737e-01        20    1.9081403124232565e-11         1.57818e-07
0.000000000032923854	0.000000000032923854	497  25   -1.0732188144545783e+02       1.0377001235610805e-03        1.9364554427602915e-01        20    3.1263880373444408e-13         1.54709e-07
0.000000000021418652	0.000000000021418652	498  25   -1.0732188144669259e+02       1.0376909049227834e-03        1.9332763344671028e-01        20    1.9071189072406014e-11         1.626e-07
0.000000000014451480	0.000000000014451480	499  25   -1.0732188144744032e+02       1.0376835234637838e-03        1.9364554600862063e-01        20    1.1013412404281553e-13         1.626e-07


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty30.o.densities <==
0	0.450242	0.07063501475851502
1	0.523296	0.8925812482195611
2	0.454281	0.08263054530751562
3	0.525526	0.9144680278308162
4	0.453444	0.08099526983709619
5	0.527743	0.9185706904894244
6	0.451966	0.08052981578959685
7	0.529874	0.9193933130525798
8	0.450418	0.08042731137914957
9	0.531905	0.9195601462445017
10	0.448862	0.0803928286467651
11	0.533716	0.9196001448799906
12	0.447432	0.08032524228409534
13	0.535333	0.9196702271408932
14	0.446166	0.08031455901923963
15	0.536806	0.9196843096272506
16	0.44511	0.08030377307934675
17	0.538009	0.9196938164469691
18	0.444182	0.08024188558289501
19	0.538875	0.9197570058083095
20	0.443557	0.08023317441382871
21	0.539451	0.9197686480666338
22	0.443239	0.08022991412731478
23	0.539724	0.9197705719096374
24	0.443163	0.08022719847669957
25	0.539674	0.9197732304183899
26	0.443377	0.08020967108806608
27	0.539387	0.9197879452565083
28	0.443955	0.08008064363909659
29	0.53886	0.9198654005425873
30	0.444785	0.08011760000141005
31	0.538026	0.9199379635288305
32	0.445843	0.08006042144741747
33	0.536891	0.9198855019619105
34	0.44711	0.08011495031974913
35	0.535486	0.9199395714042464
36	0.448547	0.08006217208672825
37	0.533873	0.9198832107901237
38	0.45013	0.0801332644264018
39	0.532081	0.9199219201739289
40	0.451825	0.08021552594403604
41	0.530159	0.9197675871780704
42	0.453578	0.08030157513083035
43	0.528109	0.91955347638786
44	0.455347	0.08038672359735978
45	0.525953	0.9187335013704582
46	0.457005	0.08080530188885911
47	0.523715	0.9146708119379658
48	0.458015	0.08250422361161977
49	0.521479	0.8927080193590051
50	0.454472	0.07057510408990596


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps500ndirty30.o.min <==
398  25   -1.0732188144899128e+02       1.0376811624155380e-03        1.9332765173432911e-01        20    1.9171553233832128e-11         1.443e-07


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps501ndirty30.o <==
Fri Aug 21 16:07:01 CEST 2020
L = 51 ,N = 25 ,t = 1 ,omega0 = 1 ,gamma = 2
bond dim = 20, trunc = 1e-14, cutph = 31, domax = 5, sweeps = 501, ndiry = 30, alphain = 1
Initial state:
Holstein_model_ground_state_dtypedouble_Labelint_L51_N25_t1_omega1_gamma0_bdim15_trunc1e-14_cutph31_domax2_sweeps300_ndirty30_alphain1_DMRGOM_2_uni0.bin
start of computations: Fri Aug 21 16:07:01 2020

Hamiltonian constructed: Fri Aug 21 16:07:01 2020
elapsed time: 0.000300599s
Hamiltonian_sq computed: Fri Aug 21 16:07:01 2020
elapsed time: 0.0396933s
initial state read from file: Fri Aug 21 16:07:01 2020
elapsed time: 0.164752s
observables in initial state: Fri Aug 21 16:07:02 2020
elapsed time: 1.39582s
initial state
density of fermions at every site:
[0.480754 0.500009 0.480738 0.500032 0.480709 0.500065 0.480673 0.500104 0.480635 0.500144 0.480598 0.500183 0.480567 0.500216 0.480542 0.500243 0.480522 0.500265 0.480506 0.500283 0.480494 0.500296 0.480485 0.500304 0.480481 0.500306 0.480481 0.500304 0.480485 0.500296 0.480494 0.500283 0.480506 0.500265 0.480522 0.500243 0.480542 0.500216 0.480567 0.500183 0.480598 0.500144 0.480635 0.500104 0.480673 0.500065 0.480709 0.500032 0.480738 0.500009 0.480754]
density of phonons at every site:
[0 1.21211e-37 5.7768e-36 1.50452e-32 1.98463e-32 1.87313e-33 6.72702e-22 1.40186e-20 1.08555e-22 5.57066e-22 3.4184e-21 1.47292e-32 6.02173e-32 2.81755e-32 1.50126e-31 1.45609e-32 3.92554e-32 1.96372e-32 9.36197e-32 1.60572e-31 1.73363e-31 6.22535e-31 2.09799e-31 1.84352e-31 1.10371e-31 4.05967e-31 9.21755e-32 7.08942e-31 2.74029e-31 4.07245e-31 5.1024e-31 5.7262e-31 7.23525e-31 1.19223e-30 3.51716e-31 3.04125e-31 5.62905e-32 5.38945e-32 4.74883e-32 1.69635e-31 5.46885e-22 3.62136e-29 2.0524e-24 1.5162e-20 8.83617e-21 4.55333e-33 6.27356e-33 5.0561e-32 2.10798e-31 1.163e-57 0]
number of blocks
2 4 6 8 10 12 14 16 18 20 22 24 26 28 30 32 34 36 38 40 42 44 46 48 50 51 50 48 46 44 42 40 38 36 34 32 30 28 26 24 22 20 18 16 14 12 10 8 6 4 2 
swp  site energy                        var energy                    blocksvn                      bdim truncPrec                     

0    25   -7.7172254346784626e+01       7.6476972483917052e+01        2.9808385126261194e-01        0     3.3290861071177957e-05        
alpha 1
1    25   -9.0554314119864173e+01       4.1645510920867309e+01        8.3542459160739907e-02        20    1.8074729115635790e-06        
alpha 1
2    25   -1.0156653079649776e+02       2.7832117698671937e+00        2.6396789638046893e-02        20    2.5539394710172303e-08        
alpha 1
3    25   -1.0227127879151996e+02       1.2126359466856229e+00        1.4760699015822565e-01        20    9.0113130080116122e-07        
alpha 1
4    25   -1.0266837739883078e+02       1.8682566626739572e-01        7.0446342672602177e-02        20    1.9393911809828523e-08        
alpha 1
5    25   -1.0300024933973673e+02       1.8181670575540920e-01        5.0916594068098642e-01        20    8.0393432999592562e-07        
alpha 1
6    25   -1.0309231746466463e+02       1.7973220446219784e-01        3.5587945460191622e-01        20    6.1795975891953958e-08        
alpha 1
7    25   -1.0319479608642007e+02       1.7066095431255235e-01        7.7169486232635287e-01        20    1.9411610694408665e-06        
alpha 1
8    25   -1.0327109137183155e+02       1.5247801330951916e-01        6.8068131268625687e-01        20    1.6267346869547339e-07        
alpha 1
9    25   -1.0349881961473785e+02       1.3312758322717855e-01        6.2424787207693089e-01        20    2.5017263550752844e-06        
alpha 1
10   25   -1.0355869471377041e+02       9.7468420759469154e-02        7.5616943448346885e-01        20    4.7480701370616885e-08        
alpha 1
11   25   -1.0363549702998630e+02       8.7796600722867879e-02        4.0708401951323370e-01        20    4.3118099615213623e-06        
alpha 1
12   25   -1.0366912139088564e+02       8.3179700453911209e-02        6.4368591341963965e-01        20    6.1509886628563493e-08        
alpha 1
13   25   -1.0388041186013606e+02       1.9579142457405396e-01        2.9818113124670875e-01        20    8.3890855246959717e-06        
alpha 1
14   25   -1.0390543271785209e+02       2.5777428167020844e-01        4.3748858149255776e-01        20    1.6103293210001368e-07        
alpha 1
15   25   -1.0400182211646805e+02       1.0851345238916110e-01        4.7458095901863401e-01        20    4.4850678885266504e-06        
alpha 1
16   25   -1.0402200479274947e+02       8.7592709323871532e-02        3.6730166971990591e-01        20    2.7239505551168719e-07        
alpha 1
17   25   -1.0423684918918887e+02       7.5400820322101936e-02        7.5291068883814105e-01        20    3.3143116885403501e-06        
alpha 1
18   25   -1.0424726072194167e+02       6.7475202180503402e-02        4.5389937773170858e-01        20    4.0860652927854346e-07        
alpha 1
19   25   -1.0429317019539718e+02       2.3776054107656819e-02        7.7751192158579918e-01        20    1.9409465191744246e-06        
alpha 1
20   25   -1.0429936921832781e+02       2.1426711798994802e-02        6.0143398685276683e-01        20    4.0156533298585373e-07        
alpha 1
21   25   -1.0451065965104587e+02       1.5790558793378295e-01        3.4427238761272733e-01        20    9.2032509314554645e-06        
alpha 1
22   25   -1.0452265008962024e+02       1.3558202779313433e-01        7.7647271920695193e-01        20    2.5861807861904396e-07        
alpha 1
23   25   -1.0457872757805650e+02       2.2166412631122512e-02        2.2221188562587577e-01        20    1.1470635523647132e-06        
alpha 1
24   25   -1.0458412823292228e+02       2.0702044210338499e-02        7.8147434443572372e-01        20    2.1905870295491070e-07        
alpha 1
25   25   -1.0464393264234440e+02       1.2599779050106008e-01        3.4016462008858406e-01        20    2.5026798101679404e-06        
alpha 1
26   25   -1.0466207211378394e+02       1.1946918682042451e-01        5.7769271424041158e-01        20    3.1963018132241672e-07        
alpha 1
27   25   -1.0484755322549648e+02       4.9394904901419068e-02        4.2123092472355200e-01        20    2.1312438551746027e-06        
alpha 1
28   25   -1.0485743632606511e+02       4.8624181079503614e-02        2.5511953162752871e-01        20    2.8290583886647624e-07        
alpha 1
29   25   -1.0489198719782904e+02       2.7583078112002113e-02        5.7950053177444516e-01        20    6.9580364159271824e-07        
alpha 1
30   25   -1.0489821875558398e+02       2.4388959813222755e-02        3.0639590649061982e-01        20    3.6685468962627255e-07        
alpha 0.772048
31   25   -1.0503449326762470e+02       1.8577703580740490e-01        7.5036524051420994e-01        20    3.2913696197400810e-06        
alpha 0.478871
32   25   -1.0506688528680284e+02       1.8876676979562035e-01        3.6457712502868234e-01        20    4.8490255133426530e-07        
alpha 0.288289
33   25   -1.0516920316853796e+02       3.4808589422027580e-02        2.1926177621751669e-01        20    7.1745126284383787e-08        
alpha 0.178814
34   25   -1.0517725460460242e+02       3.6936360840627458e-02        5.0266931349274768e-01        20    4.1648763327017946e-08        
alpha 0.10765
35   25   -1.0520446233811637e+02       3.3499785973617691e-02        2.3990500742126195e-01        20    6.3536053085400113e-08        
alpha 0.0667708
36   25   -1.0521226337241636e+02       3.2703491546271835e-02        6.9461665033027686e-01        20    8.0148226389020749e-08        
alpha 0.0401972
37   25   -1.0532577159277422e+02       2.3036727169164806e-01        5.2858612076593037e-01        20    1.0918086484901224e-06        
alpha 0.0249328
38   25   -1.0537946360432828e+02       1.8121706117563008e-01        3.5628702889011810e-01        20    1.3602737525264530e-07        
alpha 0.01501
39   25   -1.0545284625851870e+02       3.0229223815695150e-02        2.0305065295948740e-01        20    4.3136073601957037e-09        
alpha 0.0093101
40   25   -1.0546023018479936e+02       2.8272802284845966e-02        2.0267121984631231e-01        20    1.2944717853180521e-08        
alpha 0.00560485
41   25   -1.0547734726304559e+02       2.5388651834873599e-02        2.4834892305172312e-01        20    1.1343141981257077e-09        
alpha 0.00347647
42   25   -1.0548290654680636e+02       2.5201155083777849e-02        2.2270377963032867e-01        20    2.7012485581678902e-09        
alpha 0.0020929
43   25   -1.0549903530118979e+02       2.8003696332234540e-02        3.4885320353923949e-01        20    7.1139741875114737e-09        
alpha 0.001378
44   25   -1.0550449457434290e+02       3.0268667220298084e-02        2.7864379361755864e-01        20    1.1312567105292715e-08        
alpha 0.000871901
45   25   -1.0554753768870098e+02       9.6808141102883383e-02        6.7109733565614893e-01        20    2.9568583959083128e-07        
alpha 0.000805186
46   25   -1.0558480893484384e+02       1.4834979532497528e-01        4.0763827182671192e-01        20    3.6862937813353369e-08        
alpha 0.000653352
47   25   -1.0568371938586743e+02       1.1110100479891116e-01        4.3247643659194263e-01        20    1.1301950131326066e-07        
alpha 0.000679881
48   25   -1.0569430137584403e+02       9.3581350805834518e-02        1.4704996865338513e-01        20    3.0136451112383611e-09        
alpha 0.00053015
49   25   -1.0570471173229313e+02       6.9492459650064120e-02        2.0973073951946378e-01        20    6.6333549764152622e-10        
alpha 0.000484737
50   25   -1.0570756234577551e+02       7.0827546276632347e-02        1.2649314818221383e-01        20    8.7919371782874123e-10        
alpha 0.000359638
51   25   -1.0571241825656254e+02       6.3190777756972238e-02        1.9311234932269997e-01        20    2.7483322284638234e-09        
alpha 0.000294739
52   25   -1.0571445864933526e+02       6.4917515903289313e-02        1.2481892298700305e-01        20    4.2198777805424470e-10        
alpha 0.00023916
53   25   -1.0571900520078005e+02       5.7321511767440825e-02        1.8947279201268288e-01        20    3.1946434386753708e-10        
alpha 0.000212242
54   25   -1.0572033531635797e+02       5.8964074192772387e-02        1.2475282862322051e-01        20    1.7034718080566336e-10        
alpha 0.000179213
55   25   -1.0572256620545308e+02       5.9257652001178940e-02        1.8886129951903666e-01        20    4.0059455752583517e-10        
alpha 0.000163861
56   25   -1.0572362323352461e+02       6.1408712557749823e-02        1.2513489176267575e-01        20    1.2461465193069898e-10        
alpha 0.000143979
57   25   -1.0572663965013433e+02       5.3684950944443699e-02        1.8856636250788059e-01        20    1.5469736602824469e-11        
alpha 0.000130342
58   25   -1.0572716151761654e+02       5.5048369940777775e-02        1.2547420217170643e-01        20    4.3851589026644433e-11        
alpha 0.000107889
59   25   -1.0573028904614573e+02       5.5741408448739094e-02        1.8848655624779406e-01        20    1.2613243782766403e-12        
alpha 9.86476e-05
60   25   -1.0573407917343046e+02       4.7914278824464418e-02        1.3946719568795671e-01        20    4.0622283314917240e-11        
alpha 8.58198e-05
61   25   -1.0573709168636493e+02       5.1468024754285580e-02        1.8807501404875254e-01        20    1.3355982986240633e-12        
alpha 8.00456e-05
62   25   -1.0573875991437515e+02       5.3675093966376153e-02        1.8370325635550519e-01        20    9.9522134977547694e-10        
alpha 7.31889e-05
63   25   -1.0574165608931267e+02       5.7136810873998911e-02        1.8779510413792797e-01        20    7.7793327335484719e-13        
alpha 7.03331e-05
64   25   -1.0574278369528965e+02       5.9914779634709703e-02        2.3555920458028781e-01        20    1.3651786368029661e-09        
alpha 6.49514e-05
65   25   -1.0574526551701889e+02       6.2193701223804965e-02        1.8696792930950751e-01        20    1.9055867994666187e-12        
alpha 6.43084e-05
66   25   -1.0574623872741627e+02       6.4326371168135665e-02        2.9463339381631792e-01        20    2.6155309029718410e-09        
alpha 5.87997e-05
67   25   -1.0574832581190357e+02       6.5059730739449151e-02        1.8570028561648996e-01        20    8.6964879741913137e-12        
alpha 6.05814e-05
68   25   -1.0574912065161305e+02       6.6818469704230665e-02        3.6246968260258350e-01        20    1.9561818831448363e-09        
alpha 5.43005e-05
69   25   -1.0575069111668596e+02       6.9276333890229580e-02        1.8588539861189143e-01        20    5.8054339113766673e-11        
alpha 5.87997e-05
70   25   -1.0575127465098554e+02       7.0524352910069865e-02        4.3001518364511010e-01        20    7.7670292419895759e-10        
alpha 5.21817e-05
71   25   -1.0575295432516603e+02       7.3745754336414393e-02        1.9269349227931670e-01        20    1.1135425914687858e-10        
alpha 5.27036e-05
72   25   -1.0575357924167110e+02       7.5685194886318641e-02        5.0458768361609641e-01        20    2.6423507826223158e-10        
alpha 4.77118e-05
73   25   -1.0575793841154882e+02       8.5386288352310658e-02        2.3276252576602047e-01        20    6.2363224584416344e-09        
alpha 4.8189e-05
74   25   -1.0576042716162253e+02       9.1936339305902948e-02        6.3952017174575548e-01        20    1.1022507573343887e-08        
alpha 4.67717e-05
75   25   -1.0580400109423663e+02       2.2345433439841145e-01        4.5610410924464989e-01        20    1.8873952900566593e-07        
alpha 4.96491e-05
76   25   -1.0584716389906099e+02       2.1291550495880074e-01        6.2281174882187285e-01        20    1.0182809562220285e-07        
alpha 5.70704e-05
77   25   -1.0590961939568560e+02       1.3518628595738846e-01        1.7696300683058372e-01        20    9.7918280150821602e-09        
alpha 6.05814e-05
78   25   -1.0591289600159955e+02       1.1571124794500065e-01        2.1399789395624924e-01        20    5.8215021692120672e-10        
alpha 5.93877e-05
79   25   -1.0591794300319776e+02       9.3087385559556424e-02        1.2649336947132103e-01        20    1.6310064410163250e-11        
alpha 5.43005e-05
80   25   -1.0591811739540803e+02       9.2484399596287403e-02        1.8978967076199127e-01        20    1.2781997682509427e-11        
alpha 4.8189e-05
81   25   -1.0592390420478773e+02       8.5618362802051706e-02        1.2261386981351398e-01        20    2.1871393585115584e-12        
alpha 4.91576e-05
82   25   -1.0592393740796213e+02       8.5861188317721826e-02        1.8691999574289095e-01        20    6.0706994986503560e-13        
alpha 3.72042e-05
83   25   -1.0593004878387137e+02       8.8937248823640402e-02        1.2209726676005285e-01        20    1.7827961329430764e-12        
alpha 4.06897e-05
84   25   -1.0593352328667524e+02       7.9932747192287934e-02        1.8627266101841622e-01        20    5.0148774022318321e-13        
alpha 3.17285e-05
85   25   -1.0593985740505315e+02       7.7515498398497584e-02        1.2195128396446016e-01        20    2.1960211427085596e-13        
alpha 3.53985e-05
86   25   -1.0594126532484451e+02       7.8894314712670166e-02        1.8567140091480924e-01        20    5.4511950509095186e-14        
alpha 3.04905e-05
87   25   -1.0594511520866473e+02       7.8588579659481184e-02        1.4679896817200389e-01        20    5.5826454570251371e-12        
alpha 3.5048e-05
88   25   -1.0594627942393760e+02       8.0541559897028492e-02        1.8566709897635006e-01        20    1.4521717162097048e-13        
alpha 3.23663e-05
89   25   -1.0594937043436234e+02       7.4428706975595560e-02        1.6193890931767238e-01        20    8.4317330895089526e-11        
alpha 3.5048e-05
90   25   -1.0595019708202248e+02       7.6229088790569222e-02        1.8580874923692312e-01        20    6.5369931689929217e-13        
alpha 3.36805e-05
91   25   -1.0595209033767649e+02       7.5660721709937206e-02        1.6898038759253675e-01        20    1.1564971202915331e-11        
alpha 3.53985e-05
92   25   -1.0595280309170144e+02       7.7392384833729011e-02        1.8578438226732319e-01        20    6.5758509748548022e-13        
alpha 3.3347e-05
93   25   -1.0595346080601330e+02       7.7203173752423027e-02        1.7303172813260914e-01        20    2.7693736193157292e-11        
alpha 3.30168e-05
94   25   -1.0595391646895153e+02       7.8291217110745492e-02        1.8570223848326384e-01        20    1.6020518245341009e-13        
alpha 3.11033e-05
95   25   -1.0595649466079873e+02       6.9613007392035797e-02        1.7479633979375392e-01        20    4.9930060086467165e-12        
alpha 3.01886e-05
96   25   -1.0595677460145446e+02       7.0612420118777663e-02        1.8556340446584724e-01        20    1.4022116801015727e-13        
alpha 2.81575e-05
97   25   -1.0596024007078893e+02       6.6198156038808520e-02        1.7545854364513999e-01        20    5.4189985831953891e-13        
alpha 3.14144e-05
98   25   -1.0596342607288182e+02       5.7842796028126031e-02        1.8468714192717745e-01        20    4.0285341729173751e-10        
alpha 2.93008e-05
99   25   -1.0596675614186616e+02       5.9303726138750790e-02        1.7638451307182088e-01        20    2.0028423364237824e-13        
alpha 3.75762e-05
100  25   -1.0596752001055343e+02       6.0195745687451563e-02        1.8523602482636309e-01        20    1.8147161551240742e-10        
alpha 3.3347e-05
101  25   -1.0596976640011030e+02       6.2564880676291068e-02        1.8011442354584231e-01        20    3.9082070912854761e-12        
alpha 4.02868e-05
102  25   -1.0597005243844080e+02       6.3439764649956487e-02        1.8546133994354924e-01        20    1.4720002994295101e-11        
alpha 3.36805e-05
103  25   -1.0597170114960099e+02       6.5916882878809702e-02        1.8175014383750762e-01        20    1.9806378759312793e-13        
alpha 4.06897e-05
104  25   -1.0597181862549483e+02       6.6595658161531901e-02        1.8535472611874065e-01        20    1.6947554470903015e-12        
alpha 3.3347e-05
105  25   -1.0597362427744977e+02       6.9028129086291301e-02        1.8247209321795690e-01        20    1.7053025658242404e-13        
alpha 3.98879e-05
106  25   -1.0597367865262046e+02       6.9519362394203199e-02        1.8511605399178957e-01        20    9.7566399404058757e-13        
alpha 3.20458e-05
107  25   -1.0597559487707473e+02       7.1604042375838617e-02        1.8283150366165790e-01        20    1.0358380819752711e-13        
alpha 3.72042e-05
108  25   -1.0597563285944614e+02       7.1941739783142111e-02        1.8510447848163053e-01        20    6.2228000530240024e-13        
alpha 2.87234e-05
109  25   -1.0597722443175282e+02       7.3335386097824085e-02        1.8318669560525555e-01        20    1.1068923555512811e-13        
alpha 3.30168e-05
110  25   -1.0597723862224569e+02       7.3593782230091165e-02        1.8513539775306320e-01        20    9.5823349255397261e-13        
alpha 2.3307e-05
111  25   -1.0597822729806170e+02       7.4791900124182575e-02        1.8335157132517119e-01        20    4.1966430330830917e-13        
alpha 2.76026e-05
112  25   -1.0597823485762838e+02       7.4986680414440343e-02        1.8505454944686786e-01        20    2.1083135237631723e-13        
alpha 1.92922e-05
113  25   -1.0597879258147186e+02       7.5631294603226706e-02        1.8344777714401647e-01        20    2.1238566461079245e-13        
alpha 2.21759e-05
114  25   -1.0597915439935552e+02       7.3624613958600094e-02        1.8489056914844787e-01        20    2.9044322502613795e-11        
alpha 1.61286e-05
115  25   -1.0597947421462548e+02       7.4169351186355925e-02        1.8356710470836493e-01        20    1.1302070390684094e-13        
alpha 1.79942e-05
116  25   -1.0597948441564974e+02       7.4305178002759931e-02        1.8472193960599331e-01        20    2.4980018054066022e-14        
alpha 1.36186e-05
117  25   -1.0597967254321730e+02       7.4687858488687198e-02        1.8368080132127984e-01        20    3.1841196346249490e-13        
alpha 1.4747e-05
118  25   -1.0597967684266962e+02       7.4820011672272813e-02        1.8456659697630559e-01        20    2.3447910280083306e-13        
alpha 1.14993e-05
119  25   -1.0597979419821476e+02       7.5166184074987541e-02        1.8376731318216524e-01        20    1.3267165144270621e-13        
alpha 1.17304e-05
120  25   -1.0597979629738550e+02       7.5262458331053494e-02        1.8450639335447463e-01        20    2.6878499426175040e-13        
alpha 8.87798e-06
121  25   -1.0597988442917317e+02       7.5729278427388635e-02        1.8381622757997065e-01        20    5.0515147620444623e-14        
alpha 9.05643e-06
122  25   -1.0597988556383625e+02       7.5798261957970681e-02        1.8446653643268249e-01        20    8.3932860661661834e-14        
alpha 6.71917e-06
123  25   -1.0597999134176807e+02       7.6421631398261525e-02        1.8384914193423843e-01        20    4.3298697960381105e-14        
alpha 6.85422e-06
124  25   -1.0597999210675579e+02       7.6477483156850212e-02        1.8442930802245136e-01        20    1.2434497875801753e-14        
alpha 5.2394e-06
125  25   -1.0598022502327616e+02       7.7393064562784275e-02        1.8388205161452564e-01        20    3.4083846855992306e-14        
alpha 5.50666e-06
126  25   -1.0598022548828756e+02       7.7438181935576722e-02        1.8439768970067383e-01        20    1.0214051826551440e-14        
alpha 4.20931e-06
127  25   -1.0598081831324407e+02       7.8556271957495483e-02        1.8391609118986810e-01        20    2.0650148258027912e-14        
alpha 4.74316e-06
128  25   -1.0598081858074873e+02       7.8589139193354640e-02        1.8437172933059240e-01        20    1.7985612998927536e-14        
alpha 3.51906e-06
129  25   -1.0598172807432280e+02       7.9251884650147986e-02        1.8396613446316831e-01        20    1.2490009027033011e-13        
alpha 4.42403e-06
130  25   -1.0598172824120860e+02       7.9278209754193085e-02        1.8434422481490867e-01        20    1.1879386363489175e-14        
alpha 3.12298e-06
131  25   -1.0598234986344616e+02       7.9867069773172261e-02        1.8403867215589331e-01        20    7.8159700933611020e-14        
alpha 4.12637e-06
132  25   -1.0598234998067383e+02       7.9887233478075359e-02        1.8431725912460875e-01        20    8.1046280797636427e-15        
alpha 2.8272e-06
133  25   -1.0598270858291757e+02       8.0191321640086244e-02        1.8412655447941206e-01        20    1.3156142841808105e-13        
alpha 3.81063e-06
134  25   -1.0598270868559841e+02       8.0208479925204301e-02        1.8428857118149078e-01        20    3.4527936065842368e-14        
alpha 2.71688e-06
135  25   -1.0598288289397999e+02       8.0552699395411764e-02        1.8423286497949501e-01        20    1.8507417820501360e-13        
alpha 3.58979e-06
136  25   -1.0598288295375782e+02       8.0567601329676108e-02        1.8426341744443223e-01        20    8.7707618945387367e-15        
alpha 2.36359e-06
137  25   -1.0598295568093424e+02       8.0782441009432659e-02        1.8433704187744152e-01        20    1.8662849043948881e-13        
alpha 3.12298e-06
138  25   -1.0598295572977192e+02       8.0794178315045428e-02        1.8423925511345474e-01        20    1.6986412276764895e-14        
alpha 2.09756e-06
139  25   -1.0598298789527726e+02       8.0969403332346701e-02        1.8441986126963100e-01        20    7.3274719625260332e-14        
alpha 2.77149e-06
140  25   -1.0598298792711165e+02       8.0979120522897574e-02        1.8421906545722305e-01        20    4.5186077102243871e-14        
alpha 1.8248e-06
141  25   -1.0598300572812957e+02       8.1130758540894021e-02        1.8448726200458146e-01        20    1.4199752484955752e-13        
alpha 2.36359e-06
142  25   -1.0598300575202160e+02       8.1139286057805293e-02        1.8419628235433522e-01        20    2.3314683517128287e-14        
alpha 1.57179e-06
143  25   -1.0598301248530666e+02       8.1221515119977994e-02        1.8454469692618539e-01        20    2.8865798640254070e-15        
alpha 1.95643e-06
144  25   -1.0598301250479975e+02       8.1228259006820736e-02        1.8417688619165989e-01        20    9.4368957093138306e-15        
alpha 1.30103e-06
145  25   -1.0598301547026831e+02       8.1287140717904549e-02        1.8458264547252556e-01        20    3.6415315207705135e-14        
alpha 1.58751e-06
146  25   -1.0598301548297474e+02       8.1292614288031473e-02        1.8416146453478527e-01        20    9.2148511043887993e-15        
alpha 1.0557e-06
147  25   -1.0598301700071372e+02       8.1335066737665329e-02        1.8460716215539075e-01        20    9.6589403142388619e-15        
alpha 1.2754e-06
148  25   -1.0598301701210796e+02       8.1339633974494063e-02        1.8414562314604668e-01        20    8.9928064994637680e-15        
alpha 8.73844e-07
149  25   -1.0598301785157815e+02       8.1373188879297231e-02        1.8462818975087783e-01        19    7.4384942649885488e-15        
alpha 1.0349e-06
150  25   -1.0598301786182753e+02       8.1376910096878419e-02        1.8413072833374433e-01        18    3.4416913763379853e-15        
alpha 7.30549e-07
151  25   -1.0598301822345886e+02       8.1397077054134570e-02        1.8463980974791400e-01        20    1.0214051826551440e-14        
alpha 8.31433e-07
152  25   -1.0598301822906242e+02       8.1400274882980739e-02        1.8411843015627496e-01        20    3.8857805861880479e-15        
alpha 6.16859e-07
153  25   -1.0598301841826682e+02       8.1414131529527367e-02        1.8464671784333864e-01        18    6.4392935428259079e-15        
alpha 7.02043e-07
154  25   -1.0598301842702605e+02       8.1416674105639686e-02        1.8410664361317478e-01        19    5.4400928206632670e-15        
alpha 5.58434e-07
155  25   -1.0598301853783818e+02       8.1427217364762328e-02        1.8465175078165558e-01        17    8.1046280797636427e-15        
alpha 6.3555e-07
156  25   -1.0598301854200460e+02       8.1429630849015666e-02        1.8409550014763104e-01        18    7.6605388699135801e-15        
alpha 5.20862e-07
157  25   -1.0598301860181195e+02       8.1436767137347488e-02        1.8465459850598898e-01        18    7.3274719625260332e-15        
alpha 5.58434e-07
158  25   -1.0598301860822475e+02       8.1438816647278145e-02        1.8408542889356397e-01        19    5.2180482157382357e-15        
alpha 4.5313e-07
159  25   -1.0598301864208395e+02       8.1443633849630714e-02        1.8465606452551198e-01        18    8.9928064994637680e-15        
alpha 4.90675e-07
160  25   -1.0598301864930301e+02       8.1445427507787826e-02        1.8407580850879732e-01        18    9.3258734068513149e-15        
alpha 3.86439e-07
161  25   -1.0598301866979820e+02       8.1448688712043804e-02        1.8465677187489626e-01        17    8.7707618945387367e-15        
alpha 3.98149e-07
162  25   -1.0598301867250436e+02       8.1450518870042288e-02        1.8406671319569320e-01        16    4.8849813083506888e-15        
alpha 3.46375e-07
163  25   -1.0598301868583735e+02       8.1452652249936364e-02        1.8465684791337192e-01        19    7.3274719625260332e-15        
alpha 3.60439e-07
164  25   -1.0598301869242323e+02       8.1454333652800415e-02        1.8405804919633231e-01        15    7.4384942649885488e-15        
alpha 3.2307e-07
165  25   -1.0598301870059755e+02       8.1455645118694520e-02        1.8465647167536600e-01        20    7.8825834748386114e-15        
alpha 3.10464e-07
166  25   -1.0598301870982672e+02       8.1457138432597276e-02        1.8404993964929520e-01        17    6.7723604502134549e-15        
alpha 2.95396e-07
167  25   -1.0598301871649845e+02       8.1457815540488809e-02        1.8465584523800854e-01        20    8.6597395920762210e-15        
alpha 2.9835e-07
168  25   -1.0598301872330384e+02       8.1459460927362670e-02        1.8404189785712569e-01        16    4.8849813083506888e-15        
alpha 2.86708e-07
169  25   -1.0598301872791701e+02       8.1459761102451012e-02        1.8465499751102049e-01        17    9.8809849191638932e-15        
alpha 2.75521e-07
170  25   -1.0598301873632511e+02       8.1461425630550366e-02        1.8403405124064154e-01        14    4.7739590058881731e-15        
alpha 2.78276e-07
171  25   -1.0598301873984873e+02       8.1461331517857616e-02        1.8465394229119150e-01        19    6.5503158452884236e-15        
alpha 2.59553e-07
172  25   -1.0598301874674921e+02       8.1463177302794065e-02        1.8402658380079651e-01        14    7.2164496600635175e-15        
alpha 2.75521e-07
173  25   -1.0598301875015845e+02       8.1462878175443620e-02        1.8465273520858169e-01        17    9.4368957093138306e-15        
alpha 2.5192e-07
174  25   -1.0598301876130589e+02       8.1464477751069353e-02        1.8401924399014405e-01        14    9.3258734068513149e-15        
alpha 2.70092e-07
175  25   -1.0598301876410157e+02       8.1464000311825657e-02        1.8465150009237105e-01        18    6.2172489379008766e-15        
alpha 2.54439e-07
176  25   -1.0598301877670303e+02       8.1465691217090352e-02        1.8401190597694617e-01        14    7.7715611723760958e-15        
alpha 2.59553e-07
177  25   -1.0598301877954520e+02       8.1465058614412555e-02        1.8465025463401458e-01        17    8.6597395920762210e-15        
alpha 2.54439e-07
178  25   -1.0598301878802505e+02       8.1466954265124514e-02        1.8400477235298576e-01        14    8.2156503822261584e-15        
alpha 2.59553e-07
179  25   -1.0598301879090957e+02       8.1466324152643210e-02        1.8464892454572196e-01        18    7.1054273576010019e-15        
alpha 2.59553e-07
180  25   -1.0598301879929167e+02       8.1468222975672688e-02        1.8399807275790375e-01        18    8.7707618945387367e-15        
alpha 2.6477e-07
181  25   -1.0598301880212395e+02       8.1467426167364465e-02        1.8464759819077292e-01        16    5.4400928206632670e-15        
alpha 2.62149e-07
182  25   -1.0598301881439437e+02       8.1469077753354213e-02        1.8399116640154048e-01        15    9.4368957093138306e-15        
alpha 2.70092e-07
183  25   -1.0598301881693618e+02       8.1468210431921761e-02        1.8464631996661135e-01        19    9.5479180117763462e-15        
alpha 2.54439e-07
184  25   -1.0598301882402357e+02       8.1470016128150746e-02        1.8398435796971133e-01        16    4.6629367034256575e-15        
alpha 2.89575e-07
185  25   -1.0598301882574710e+02       8.1469140002809581e-02        1.8464502031376498e-01        19    6.3282712403633923e-15        
alpha 2.81059e-07
186  25   -1.0598301883324012e+02       8.1470641667692689e-02        1.8397746994766542e-01        14    7.2164496600635175e-15        
alpha 2.81059e-07
187  25   -1.0598301883605416e+02       8.1469665410622838e-02        1.8464375924044046e-01        15    5.7731597280508140e-15        
alpha 2.5192e-07
188  25   -1.0598301884289575e+02       8.1471206907735905e-02        1.8397060348883415e-01        14    9.6589403142388619e-15        
alpha 2.81059e-07
189  25   -1.0598301884522938e+02       8.1470274382809293e-02        1.8464244455398016e-01        18    6.7723604502134549e-15        
alpha 2.59553e-07
190  25   -1.0598301885157962e+02       8.1471365891047753e-02        1.8396363507375998e-01        14    6.4392935428259079e-15        
alpha 2.78276e-07
191  25   -1.0598301885431999e+02       8.1470345776324393e-02        1.8464113921245293e-01        16    5.1070259132757201e-15        
alpha 2.59553e-07
192  25   -1.0598301886013471e+02       8.1471410347148776e-02        1.8395648759987171e-01        14    4.3298697960381105e-15        
alpha 2.72793e-07
193  25   -1.0598301886268382e+02       8.1470237728353823e-02        1.8463983491197314e-01        18    4.6629367034256575e-15        
alpha 2.62149e-07
194  25   -1.0598301886723006e+02       8.1471176985360216e-02        1.8394928460054991e-01        14    7.9936057773011271e-15        
alpha 2.62149e-07
195  25   -1.0598301887008307e+02       8.1470108594658086e-02        1.8463851702635786e-01        16    9.9920072216264089e-15        
alpha 2.49426e-07
196  25   -1.0598301887065168e+02       8.1471095267261262e-02        1.8394215869099345e-01        17    5.4400928206632670e-15        
alpha 2.54439e-07
197  25   -1.0598301887320659e+02       8.1470170740431058e-02        1.8463714551827123e-01        20    9.7699626167013776e-15        
alpha 2.62149e-07
198  25   -1.0598301887434121e+02       8.1470968920257292e-02        1.8393480100786902e-01        14    7.7715611723760958e-15        
alpha 2.75521e-07
199  25   -1.0598301887654041e+02       8.1469874017784605e-02        1.8463590248324804e-01        14    5.9952043329758453e-15        
alpha 2.75521e-07
200  25   -1.0598301887906909e+02       8.1470427930980804e-02        1.8392733836534578e-01        17    6.1062266354383610e-15        
alpha 2.83869e-07
201  25   -1.0598301888274779e+02       8.1469162158100517e-02        1.8463454614183422e-01        19    9.7699626167013776e-15        
alpha 2.89575e-07
202  25   -1.0598301888570685e+02       8.1469548531458713e-02        1.8392002303137045e-01        16    3.4416913763379853e-15        
alpha 3.04347e-07
203  25   -1.0598301888905857e+02       8.1468211694300408e-02        1.8463321441073693e-01        19    6.5503158452884236e-15        
alpha 2.95396e-07
204  25   -1.0598301888956016e+02       8.1468588083225768e-02        1.8391208807071685e-01        18    6.6613381477509392e-15        
alpha 2.89575e-07
205  25   -1.0598301889363152e+02       8.1467181165862712e-02        1.8463198842421966e-01        19    6.4392935428259079e-15        
alpha 2.6477e-07
206  25   -1.0598301889392960e+02       8.1467539206641959e-02        1.8390414545324249e-01        17    4.4408920985006262e-16        
alpha 2.78276e-07
207  25   -1.0598301889756985e+02       8.1466185924000456e-02        1.8463065908042611e-01        20    7.4384942649885488e-15        
alpha 2.56983e-07
208  25   -1.0598301889659231e+02       8.1466577794344630e-02        1.8389576074487157e-01        17    3.8857805861880479e-15        
alpha 2.75521e-07
209  25   -1.0598301890127497e+02       8.1465110695717158e-02        1.8462933569790541e-01        19    7.3274719625260332e-15        
alpha 2.39693e-07
210  25   -1.0598301890230614e+02       8.1465231083711842e-02        1.8388674828664564e-01        16    7.7715611723760958e-15        
alpha 2.75521e-07
211  25   -1.0598301890633695e+02       8.1463719407111057e-02        1.8462812808201473e-01        15    7.1054273576010019e-15        
alpha 2.56983e-07
212  25   -1.0598301890890912e+02       8.1463790103953215e-02        1.8387725139139993e-01        14    8.8817841970012523e-16        
alpha 2.75521e-07
213  25   -1.0598301891498153e+02       8.1462062587888795e-02        1.8462680503335313e-01        17    5.6621374255882984e-15        
alpha 2.59553e-07
214  25   -1.0598301891372975e+02       8.1462233281854424e-02        1.8386705369807885e-01        14    1.7763568394002505e-15        
alpha 2.6477e-07
215  25   -1.0598301891833367e+02       8.1460547860842780e-02        1.8462541850037498e-01        17    7.8825834748386114e-15        
alpha 2.56983e-07
216  25   -1.0598301891766152e+02       8.1460743038405781e-02        1.8385635984130205e-01        14    8.9928064994637680e-15        
alpha 2.72793e-07
217  25   -1.0598301892535284e+02       8.1458734011903289e-02        1.8462400854783642e-01        16    7.4384942649885488e-15        
alpha 2.54439e-07
218  25   -1.0598301892590089e+02       8.1458793201818480e-02        1.8384498293306278e-01        14    9.4368957093138306e-15        
alpha 2.70092e-07
219  25   -1.0598301893168515e+02       8.1456961448566290e-02        1.8462263837785492e-01        17    9.1038288019262836e-15        
alpha 2.67418e-07
220  25   -1.0598301893331116e+02       8.1456858515593922e-02        1.8383315936556832e-01        14    3.5527136788005009e-15        
alpha 2.95396e-07
221  25   -1.0598301894227946e+02       8.1454628234496340e-02        1.8462122899384512e-01        20    7.8825834748386114e-15        
alpha 2.92471e-07
222  25   -1.0598301894244474e+02       8.1454590901557822e-02        1.8381987118581472e-01        14    6.9944050551384862e-15        
alpha 2.92471e-07
223  25   -1.0598301895426758e+02       8.1451984849991277e-02        1.8461998554731732e-01        16    5.3290705182007514e-15        
alpha 2.81059e-07
224  25   -1.0598301895250188e+02       8.1452235124743311e-02        1.8380594668095362e-01        15    9.5479180117763462e-15        
alpha 3.0739e-07
225  25   -1.0598301896313048e+02       8.1449654999232735e-02        1.8461874297064684e-01        16    4.8849813083506888e-15        
alpha 2.92471e-07
226  25   -1.0598301896532830e+02       8.1449384681036463e-02        1.8379121834253281e-01        17    4.1078251911130792e-15        
alpha 3.29564e-07
227  25   -1.0598301897958530e+02       8.1446475100165117e-02        1.8461741229399786e-01        19    8.7707618945387367e-15        
alpha 3.04347e-07
228  25   -1.0598301898118601e+02       8.1446257889183471e-02        1.8377495686202658e-01        15    6.8833827526759706e-15        
alpha 3.10464e-07
229  25   -1.0598301899851241e+02       8.1443027931527467e-02        1.8461649416964651e-01        19    8.7707618945387367e-15        
alpha 2.86708e-07
230  25   -1.0598301899856574e+02       8.1443003604363184e-02        1.8375681071269395e-01        16    1.8207657603852567e-14        
alpha 3.16704e-07
231  25   -1.0598301901606425e+02       8.1439878758828854e-02        1.8461542519985008e-01        20    5.5511151231257827e-15        
alpha 3.0739e-07
232  25   -1.0598301901256796e+02       8.1440159483463503e-02        1.8373836267779947e-01        20    9.2148511043887993e-15        
alpha 3.29564e-07
233  25   -1.0598301903514519e+02       8.1436482088975026e-02        1.8461418389526635e-01        18    6.5503158452884236e-15        
alpha 3.0739e-07
234  25   -1.0598301903867421e+02       8.1435980142487097e-02        1.8371789962471483e-01        19    8.5487172896137054e-15        
alpha 3.49838e-07
235  25   -1.0598301906489957e+02       8.1432111062895274e-02        1.8461379040692991e-01        20    5.9952043329758453e-15        
alpha 3.3955e-07
236  25   -1.0598301906209215e+02       8.1432377841338166e-02        1.8369621201208541e-01        19    9.5479180117763462e-15        
alpha 3.5687e-07
237  25   -1.0598301909480519e+02       8.1427996385173174e-02        1.8461375124741880e-01        18    9.7699626167013776e-15        
alpha 3.36188e-07
238  25   -1.0598301909655726e+02       8.1427620059912442e-02        1.8367154634628388e-01        18    5.3290705182007514e-15        
alpha 3.53337e-07
239  25   -1.0598301913998655e+02       8.1422279294201871e-02        1.8461462804589199e-01        18    3.7747582837255322e-15        
alpha 3.3955e-07
240  25   -1.0598301914269292e+02       8.1422007682704134e-02        1.8364342668867562e-01        19    8.2156503822261584e-15        
alpha 3.36188e-07
241  25   -1.0598301919427237e+02       8.1416247801826103e-02        1.8461610124301148e-01        18    7.5495165674510645e-15        
alpha 3.32859e-07
242  25   -1.0598301919262559e+02       8.1416286308012786e-02        1.8361264244691122e-01        18    8.8817841970012523e-15        
alpha 3.46375e-07
243  25   -1.0598301925705306e+02       8.1409790622274159e-02        1.8461880042621728e-01        18    4.4408920985006262e-15        
alpha 3.42945e-07
244  25   -1.0598301925951220e+02       8.1409327514847973e-02        1.8357841515023463e-01        19    6.9944050551384862e-15        
alpha 3.60439e-07
245  25   -1.0598301934278639e+02       8.1401849907706492e-02        1.8462307058370730e-01        19    7.9936057773011271e-15        
alpha 3.64043e-07
246  25   -1.0598301934342351e+02       8.1401926894614007e-02        1.8353916085178071e-01        19    1.3322676295501878e-15        
alpha 3.90304e-07
247  25   -1.0598301944682272e+02       8.1393479784310330e-02        1.8462983072374137e-01        19    5.3290705182007514e-15        
alpha 3.78825e-07
248  25   -1.0598301945009231e+02       8.1393127868068404e-02        1.8349585720689407e-01        19    9.2148511043887993e-15        
alpha 4.10213e-07
249  25   -1.0598301957923822e+02       8.1383752840338275e-02        1.8463926654778343e-01        19    4.2188474935755949e-15        
alpha 3.75074e-07
250  25   -1.0598301958234639e+02       8.1383391156123253e-02        1.8344752580473189e-01        19    3.5527136788005009e-15        
alpha 3.82613e-07
251  25   -1.0598301974194526e+02       8.1372791262765531e-02        1.8465263552943947e-01        19    9.7699626167013776e-15        
alpha 3.60439e-07
252  25   -1.0598301974091505e+02       8.1373057388191228e-02        1.8339375355888723e-01        19    4.9960036108132044e-15        
alpha 4.06152e-07
253  25   -1.0598301992697512e+02       8.1361916129026213e-02        1.8467057140515150e-01        19    5.5511151231257827e-15        
alpha 3.75074e-07
254  25   -1.0598301994135090e+02       8.1360291236705962e-02        1.8333570951512601e-01        19    9.9920072216264089e-15        
alpha 3.90304e-07
255  25   -1.0598302015494487e+02       8.1348366526071914e-02        1.8469297314984498e-01        20    7.9936057773011271e-15        
alpha 3.86439e-07
256  25   -1.0598302015210015e+02       8.1348628667910816e-02        1.8327527209601988e-01        17    6.1062266354383610e-15        
alpha 4.06152e-07
257  25   -1.0598302038513211e+02       8.1336091985576786e-02        1.8472013366135084e-01        19    6.6613381477509392e-15        
alpha 3.78825e-07
258  25   -1.0598302039198799e+02       8.1335592909454135e-02        1.8321209084618584e-01        18    7.9936057773011271e-15        
alpha 3.94207e-07
259  25   -1.0598302062541644e+02       8.1324015474820044e-02        1.8475375088255894e-01        18    7.3274719625260332e-15        
alpha 3.98149e-07
260  25   -1.0598302062983534e+02       8.1323620566763566e-02        1.8314879183784402e-01        19    1.2767564783189300e-14        
alpha 3.86439e-07
261  25   -1.0598302085214362e+02       8.1312469026670442e-02        1.8479135694338966e-01        20    5.5511151231257827e-15        
alpha 3.71361e-07
262  25   -1.0598302085549049e+02       8.1312155005434761e-02        1.8308726474646045e-01        17    4.7739590058881731e-15        
alpha 3.90304e-07
263  25   -1.0598302105509995e+02       8.1301620131853269e-02        1.8483367959267696e-01        20    6.6613381477509392e-15        
alpha 3.67684e-07
264  25   -1.0598302106178053e+02       8.1300995298079215e-02        1.8302679806125360e-01        20    6.9944050551384862e-15        
alpha 3.75074e-07
265  25   -1.0598302121749896e+02       8.1292519051203271e-02        1.8487359012420798e-01        17    6.9944050551384862e-15        
alpha 3.26301e-07
266  25   -1.0598302121595241e+02       8.1292678141835495e-02        1.8297760621907724e-01        19    8.8817841970012523e-15        
alpha 3.36188e-07
267  25   -1.0598302132862972e+02       8.1285886255500372e-02        1.8490719088488025e-01        20    6.4392935428259079e-15        
alpha 3.32859e-07
268  25   -1.0598302133216554e+02       8.1285705442496692e-02        1.8293466624846841e-01        19    1.5321077739827160e-14        
alpha 3.67684e-07
269  25   -1.0598302141285886e+02       8.1280054540911806e-02        1.8493922800821988e-01        20    5.7731597280508140e-15        
alpha 3.60439e-07
270  25   -1.0598302141178539e+02       8.1280301326842164e-02        1.8289830525121406e-01        18    8.4376949871511897e-15        
alpha 3.94207e-07
271  25   -1.0598302146192572e+02       8.1276188402625849e-02        1.8496688395589189e-01        19    6.5503158452884236e-15        
alpha 3.64043e-07
272  25   -1.0598302146324049e+02       8.1276009042994701e-02        1.8286913787065065e-01        18    6.6613381477509392e-15        
alpha 3.67684e-07
273  25   -1.0598302149842520e+02       8.1272469180476037e-02        1.8498990068986956e-01        18    8.6597395920762210e-15        
alpha 3.53337e-07
274  25   -1.0598302149982442e+02       8.1272380299196811e-02        1.8284578832129922e-01        18    8.9928064994637680e-15        
alpha 3.64043e-07
275  25   -1.0598302151953366e+02       8.1269975898976554e-02        1.8500904514795222e-01        20    8.9928064994637680e-15        
alpha 3.01333e-07
276  25   -1.0598302152131623e+02       8.1269833652186207e-02        1.8282695128778997e-01        14    8.6597395920762210e-15        
alpha 3.19871e-07
277  25   -1.0598302153209002e+02       8.1268145444482798e-02        1.8502514289726860e-01        17    8.2156503822261584e-15        
alpha 3.0739e-07
278  25   -1.0598302152808039e+02       8.1268620338960318e-02        1.8281336153237845e-01        15    5.9952043329758453e-15        
alpha 3.32859e-07
279  25   -1.0598302153503646e+02       8.1267471508908784e-02        1.8503610400606907e-01        20    7.8825834748386114e-15        
alpha 3.13569e-07
280  25   -1.0598302153787026e+02       8.1267265710266656e-02        1.8280283717055451e-01        18    8.2156503822261584e-15        
alpha 3.04347e-07
281  25   -1.0598302154296528e+02       8.1266078990665847e-02        1.8504506748799684e-01        20    9.5479180117763462e-15        
alpha 2.81059e-07
282  25   -1.0598302154469370e+02       8.1265945749692037e-02        1.8279434681363796e-01        16    9.8809849191638932e-15        
alpha 2.95396e-07
283  25   -1.0598302154744331e+02       8.1265212922517094e-02        1.8505226118636753e-01        20    9.6589403142388619e-15        
alpha 2.62149e-07
284  25   -1.0598302154803122e+02       8.1265234013699228e-02        1.8278805512351504e-01        14    1.1435297153639112e-14        
alpha 2.81059e-07
285  25   -1.0598302154908448e+02       8.1264702668704558e-02        1.8505799564995043e-01        20    8.4376949871511897e-15        
alpha 2.62149e-07
286  25   -1.0598302155005902e+02       8.1264655467748526e-02        1.8278349811409650e-01        14    8.4376949871511897e-15        
alpha 2.92471e-07
287  25   -1.0598302155016117e+02       8.1264305656077340e-02        1.8506197041232514e-01        20    6.3282712403633923e-15        
alpha 2.59553e-07
288  25   -1.0598302154962829e+02       8.1264438906146097e-02        1.8277996806137795e-01        14    4.5519144009631418e-15        
alpha 2.59553e-07
289  25   -1.0598302154932747e+02       8.1264289332466433e-02        1.8506507469550407e-01        20    6.5503158452884236e-15        
alpha 2.46956e-07
290  25   -1.0598302155001662e+02       8.1264244261546992e-02        1.8277729403920676e-01        14    5.9952043329758453e-15        
alpha 2.59553e-07
291  25   -1.0598302155052892e+02       8.1264023290714249e-02        1.8506747036209248e-01        18    8.9928064994637680e-15        
alpha 2.44511e-07
292  25   -1.0598302154935027e+02       8.1264101918350207e-02        1.8277530575424572e-01        14    9.8809849191638932e-15        
alpha 2.75521e-07
293  25   -1.0598302154847308e+02       8.1263918147669756e-02        1.8506928734518358e-01        17    2.9976021664879227e-15        
alpha 2.56983e-07
294  25   -1.0598302154937031e+02       8.1263905549349147e-02        1.8277377837402578e-01        14    1.1435297153639112e-14        
alpha 2.72793e-07
295  25   -1.0598302154972471e+02       8.1263802965622745e-02        1.8507068741093669e-01        20    5.1070259132757201e-15        
alpha 2.62149e-07
296  25   -1.0598302154813538e+02       8.1264080872642808e-02        1.8277270970180745e-01        14    1.7430501486614958e-14        
alpha 2.9835e-07
297  25   -1.0598302154691375e+02       8.1264248499792302e-02        1.8507168881684805e-01        20    7.2164496600635175e-15        
alpha 2.75521e-07
298  25   -1.0598302154816231e+02       8.1264085674774833e-02        1.8277180408370078e-01        16    1.0658141036401503e-14        
alpha 2.92471e-07
299  25   -1.0598302154922571e+02       8.1263936363029643e-02        1.8507247835921914e-01        20    6.9944050551384862e-15        
alpha 2.59553e-07
300  25   -1.0598302154771318e+02       8.1264103228022577e-02        1.8277112711818455e-01        14    2.3314683517128287e-15        
alpha 2.95396e-07
301  25   -1.0598302154743490e+02       8.1264015932902112e-02        1.8507310370215857e-01        18    5.2180482157382357e-15        
alpha 2.56983e-07
302  25   -1.0598302154913672e+02       8.1263900698104408e-02        1.8277063378499125e-01        14    1.3433698597964394e-14        
alpha 2.81059e-07
303  25   -1.0598302155001738e+02       8.1263834839774063e-02        1.8507356679908613e-01        20    3.8857805861880479e-15        
alpha 2.56983e-07
304  25   -1.0598302155235108e+02       8.1263652158668265e-02        1.8277026619088013e-01        14    7.2164496600635175e-15        
alpha 2.78276e-07
305  25   -1.0598302155148680e+02       8.1263736758046434e-02        1.8507392277080340e-01        20    6.6613381477509392e-15        
alpha 2.49426e-07
306  25   -1.0598302155029496e+02       8.1263892210699851e-02        1.8276997623373223e-01        16    3.5527136788005009e-15        
alpha 2.92471e-07
307  25   -1.0598302155045276e+02       8.1263827531074639e-02        1.8507418007462612e-01        19    7.5495165674510645e-15        
alpha 2.6477e-07
308  25   -1.0598302155036733e+02       8.1263912028589402e-02        1.8276970613006477e-01        16    3.5527136788005009e-15        
alpha 3.16704e-07
309  25   -1.0598302154913551e+02       8.1264028061923455e-02        1.8507439478356363e-01        19    8.2156503822261584e-15        
alpha 2.89575e-07
310  25   -1.0598302154687636e+02       8.1264068725431571e-02        1.8276959115725261e-01        14    1.6986412276764895e-14        
alpha 2.92471e-07
311  25   -1.0598302154750907e+02       8.1263987454804010e-02        1.8507458316199643e-01        20    9.8809849191638932e-15        
alpha 2.6477e-07
312  25   -1.0598302154947498e+02       8.1264011991152074e-02        1.8276958726616413e-01        15    8.8817841970012523e-15        
alpha 2.83869e-07
313  25   -1.0598302155175665e+02       8.1263695830784854e-02        1.8507469758942446e-01        18    8.1046280797636427e-15        
alpha 2.59553e-07
314  25   -1.0598302155214127e+02       8.1263516793114832e-02        1.8276940481216422e-01        14    9.9920072216264089e-15        
alpha 2.86708e-07
315  25   -1.0598302155233432e+02       8.1263536232654587e-02        1.8507477852419094e-01        19    5.4400928206632670e-15        
alpha 2.62149e-07
316  25   -1.0598302155321502e+02       8.1263508818665287e-02        1.8276934012109036e-01        14    9.8809849191638932e-15        
alpha 2.62149e-07
317  25   -1.0598302155346526e+02       8.1263456060696626e-02        1.8507487067286243e-01        15    5.7731597280508140e-15        
alpha 2.46956e-07
318  25   -1.0598302155246721e+02       8.1263487916658050e-02        1.8276941802964589e-01        14    8.2156503822261584e-15        
alpha 2.67418e-07
319  25   -1.0598302155153144e+02       8.1263536028927774e-02        1.8507494233427843e-01        17    5.9952043329758453e-15        
alpha 2.32644e-07
320  25   -1.0598302155167076e+02       8.1263589408990811e-02        1.8276941063823715e-01        14    1.0325074129013956e-14        
alpha 2.46956e-07
321  25   -1.0598302155156176e+02       8.1263679256153409e-02        1.8507498190191615e-01        20    5.3290705182007514e-15        
alpha 2.3034e-07
322  25   -1.0598302155368435e+02       8.1263576952551375e-02        1.8276933572962553e-01        14    5.7731597280508140e-15        
alpha 2.67418e-07
323  25   -1.0598302155373065e+02       8.1263514615784516e-02        1.8507501159533563e-01        18    5.3290705182007514e-15        
alpha 2.39693e-07
324  25   -1.0598302155188557e+02       8.1263578385915025e-02        1.8276928813182336e-01        14    6.9944050551384862e-15        
alpha 2.5192e-07
325  25   -1.0598302155262675e+02       8.1263522873996408e-02        1.8507502048189695e-01        20    5.2180482157382357e-15        
alpha 2.3732e-07
326  25   -1.0598302155358380e+02       8.1263515610771719e-02        1.8276916310646618e-01        14    4.7739590058881731e-15        
alpha 2.72793e-07
327  25   -1.0598302155433659e+02       8.1263458383546094e-02        1.8507502571434031e-01        19    6.2172489379008766e-15        
alpha 2.3732e-07
328  25   -1.0598302155670478e+02       8.1263350781227928e-02        1.8276909437873828e-01        14    3.3306690738754696e-15        
alpha 2.56983e-07
329  25   -1.0598302155666457e+02       8.1263368396321312e-02        1.8507504500692221e-01        19    8.3266726846886741e-15        
alpha 2.3034e-07
330  25   -1.0598302155397872e+02       8.1263540485451813e-02        1.8276911923174069e-01        14    4.1078251911130792e-15        
alpha 2.5192e-07
331  25   -1.0598302155379336e+02       8.1263490244964487e-02        1.8507506853428196e-01        18    7.7715611723760958e-15        
alpha 2.3497e-07
332  25   -1.0598302155207344e+02       8.1263609385132440e-02        1.8276914330778696e-01        14    6.7723604502134549e-15        
alpha 2.59553e-07
333  25   -1.0598302155253680e+02       8.1263594654956250e-02        1.8507507653901920e-01        17    4.4408920985006262e-15        
alpha 2.25802e-07
334  25   -1.0598302155189445e+02       8.1263667647363036e-02        1.8276909980371689e-01        14    6.6613381477509392e-15        
alpha 2.5192e-07
335  25   -1.0598302154973416e+02       8.1263774689432466e-02        1.8507507297126038e-01        18    4.6629367034256575e-15        
alpha 2.2806e-07
336  25   -1.0598302154891037e+02       8.1264032300168765e-02        1.8276904561050622e-01        14    9.8809849191638932e-15        
alpha 2.62149e-07
337  25   -1.0598302154869243e+02       8.1264053587801754e-02        1.8507507678440907e-01        18    5.9952043329758453e-15        
alpha 2.3732e-07
338  25   -1.0598302154978802e+02       8.1263730062346440e-02        1.8276906478133126e-01        14    9.7699626167013776e-15        
alpha 2.56983e-07
339  25   -1.0598302155082941e+02       8.1263696134556085e-02        1.8507509199625180e-01        19    6.2172489379008766e-15        
alpha 2.25802e-07
340  25   -1.0598302155127797e+02       8.1263729922284256e-02        1.8276912884649829e-01        14    1.4988010832439613e-14        
alpha 2.6477e-07
341  25   -1.0598302155144368e+02       8.1263711945211980e-02        1.8507509580777851e-01        20    8.8817841970012523e-15        
alpha 2.25802e-07
342  25   -1.0598302155288154e+02       8.1263571491945186e-02        1.8276913490645275e-01        14    9.4368957093138306e-15        
alpha 2.5192e-07
343  25   -1.0598302155248859e+02       8.1263591968308901e-02        1.8507510842949207e-01        19    6.7723604502134549e-15        
alpha 2.3732e-07
344  25   -1.0598302155177834e+02       8.1263614860290545e-02        1.8276920109531572e-01        14    6.3282712403633923e-15        
alpha 2.78276e-07
345  25   -1.0598302155183205e+02       8.1263668647807208e-02        1.8507510491836968e-01        20    2.4424906541753444e-15        
alpha 2.39693e-07
346  25   -1.0598302155341902e+02       8.1263635216600960e-02        1.8276913228081559e-01        15    1.8762769116165146e-14        
alpha 2.56983e-07
347  25   -1.0598302155386811e+02       8.1263544658213505e-02        1.8507510125923046e-01        20    5.1070259132757201e-15        
alpha 2.3732e-07
348  25   -1.0598302155414201e+02       8.1263563399261329e-02        1.8276913116257590e-01        15    9.5479180117763462e-15        
alpha 2.59553e-07
349  25   -1.0598302155317860e+02       8.1263576670608018e-02        1.8507510473614583e-01        18    3.8857805861880479e-15        
alpha 2.21352e-07
350  25   -1.0598302155449555e+02       8.1263476893582265e-02        1.8276912880716456e-01        14    5.8841820305133297e-15        
alpha 2.44511e-07
351  25   -1.0598302155488024e+02       8.1263468100587488e-02        1.8507511964767417e-01        18    6.3282712403633923e-15        
alpha 2.25802e-07
352  25   -1.0598302155302650e+02       8.1263609110465040e-02        1.8276917029714121e-01        14    4.5519144009631418e-15        
alpha 2.46956e-07
353  25   -1.0598302155358961e+02       8.1263587502689916e-02        1.8507511279479338e-01        18    7.8825834748386114e-15        
alpha 2.2806e-07
354  25   -1.0598302155601591e+02       8.1263389301966527e-02        1.8276910730167084e-01        14    7.5495165674510645e-15        
alpha 2.39693e-07
355  25   -1.0598302155686085e+02       8.1263326581392903e-02        1.8507512163855361e-01        18    7.7715611723760958e-15        
alpha 2.08524e-07
356  25   -1.0598302155342813e+02       8.1263495083476300e-02        1.8276918458225980e-01        14    9.8809849191638932e-15        
alpha 2.21352e-07
357  25   -1.0598302155378946e+02       8.1263518924970413e-02        1.8507512688586417e-01        18    6.2172489379008766e-15        
alpha 2.12715e-07
358  25   -1.0598302155236716e+02       8.1263643667625729e-02        1.8276916497057874e-01        15    8.1046280797636427e-15        
alpha 2.23566e-07
359  25   -1.0598302155156411e+02       8.1263680664051208e-02        1.8507512549073257e-01        20    8.5487172896137054e-15        
alpha 2.02391e-07
360  25   -1.0598302155196843e+02       8.1263679587209481e-02        1.8276914662412846e-01        14    6.7723604502134549e-15        
alpha 2.21352e-07
361  25   -1.0598302155187483e+02       8.1263665268124896e-02        1.8507512492154846e-01        20    4.7739590058881731e-15        
alpha 2.04415e-07
362  25   -1.0598302155163337e+02       8.1263670961561729e-02        1.8276912901223594e-01        14    1.4099832412739488e-14        
alpha 2.3497e-07
363  25   -1.0598302155220091e+02       8.1263659814794664e-02        1.8507511306007160e-01        20    7.9936057773011271e-15        
alpha 2.16991e-07
364  25   -1.0598302155378691e+02       8.1263600759484689e-02        1.8276904253538848e-01        14    1.2101430968414206e-14        
alpha 2.59553e-07
365  25   -1.0598302155431938e+02       8.1263649139145855e-02        1.8507510065586752e-01        20    5.7731597280508140e-15        
alpha 2.32644e-07
366  25   -1.0598302155450070e+02       8.1263638307063957e-02        1.8276900098990087e-01        14    1.0436096431476471e-14        
alpha 2.3732e-07
367  25   -1.0598302155415813e+02       8.1263614682029583e-02        1.8507509881749196e-01        20    8.2156503822261584e-15        
alpha 2.25802e-07
368  25   -1.0598302155179398e+02       8.1263688376566279e-02        1.8276901120303904e-01        14    6.9944050551384862e-15        
alpha 2.54439e-07
369  25   -1.0598302155114851e+02       8.1263658066745847e-02        1.8507509897631447e-01        19    8.9928064994637680e-15        
alpha 2.16991e-07
370  25   -1.0598302155360528e+02       8.1263542870146921e-02        1.8276901994204250e-01        14    8.5487172896137054e-15        
alpha 2.54439e-07
371  25   -1.0598302155426001e+02       8.1263481424684869e-02        1.8507510208009120e-01        20    8.9928064994637680e-15        
alpha 2.3497e-07
372  25   -1.0598302155471694e+02       8.1263429299724521e-02        1.8276907818375362e-01        14    9.4368957093138306e-15        
alpha 2.49426e-07
373  25   -1.0598302155430628e+02       8.1263467785902321e-02        1.8507512343984356e-01        17    6.6613381477509392e-15        
alpha 2.25802e-07
374  25   -1.0598302155366531e+02       8.1263558749924414e-02        1.8276920131718766e-01        14    6.4392935428259079e-15        
alpha 2.4209e-07
375  25   -1.0598302155359501e+02       8.1263580161248683e-02        1.8507512044830546e-01        19    5.9952043329758453e-15        
alpha 2.23566e-07
376  25   -1.0598302155194973e+02       8.1263622892947751e-02        1.8276912713434523e-01        14    8.4376949871511897e-15        
alpha 2.56983e-07
377  25   -1.0598302155124406e+02       8.1263634436254506e-02        1.8507509999612340e-01        18    5.8841820305133297e-15        
alpha 2.21352e-07
378  25   -1.0598302155467793e+02       8.1263520980428439e-02        1.8276903768832847e-01        14    1.3322676295501878e-14        
alpha 2.46956e-07
379  25   -1.0598302155466476e+02       8.1263518606647267e-02        1.8507510352450343e-01        20    5.8841820305133297e-15        
alpha 2.21352e-07
380  25   -1.0598302155423100e+02       8.1263539608698920e-02        1.8276907968807279e-01        14    8.4376949871511897e-15        
alpha 2.5192e-07
381  25   -1.0598302155409050e+02       8.1263530148135033e-02        1.8507511283465100e-01        20    3.9968028886505635e-15        
alpha 2.19161e-07
382  25   -1.0598302155165840e+02       8.1263607691653306e-02        1.8276908625333987e-01        14    2.6645352591003757e-15        
alpha 2.44511e-07
383  25   -1.0598302155195361e+02       8.1263636655421578e-02        1.8507510932427332e-01        20    9.9920072216264089e-15        
alpha 2.19161e-07
384  25   -1.0598302155178894e+02       8.1263670701446244e-02        1.8276905971592036e-01        14    2.7755575615628914e-15        
alpha 2.46956e-07
385  25   -1.0598302155255467e+02       8.1263608424706035e-02        1.8507510653039089e-01        18    6.7723604502134549e-15        
alpha 2.25802e-07
386  25   -1.0598302155590784e+02       8.1263418906019069e-02        1.8276904897572041e-01        14    1.2212453270876722e-14        
alpha 2.6477e-07
387  25   -1.0598302155764146e+02       8.1263336111078388e-02        1.8507510793166082e-01        20    6.2172489379008766e-15        
alpha 2.32644e-07
388  25   -1.0598302155734426e+02       8.1263311647489900e-02        1.8276909179683318e-01        14    1.3211653993039363e-14        
alpha 2.78276e-07
389  25   -1.0598302155463298e+02       8.1263435020446195e-02        1.8507511629438589e-01        20    8.2156503822261584e-15        
alpha 2.59553e-07
390  25   -1.0598302155230665e+02       8.1263556237900048e-02        1.8276918677915793e-01        14    9.5479180117763462e-15        
alpha 2.81059e-07
391  25   -1.0598302155276679e+02       8.1263502393994713e-02        1.8507512945067722e-01        20    6.3282712403633923e-15        
alpha 2.59553e-07
392  25   -1.0598302155480333e+02       8.1263473444778356e-02        1.8276929337003472e-01        14    9.7699626167013776e-15        
alpha 2.75521e-07
393  25   -1.0598302155542467e+02       8.1263468806355377e-02        1.8507513288931859e-01        16    8.3266726846886741e-15        
alpha 2.44511e-07
394  25   -1.0598302155777010e+02       8.1263269876217237e-02        1.8276926970261217e-01        14    1.5210055437364645e-14        
alpha 2.70092e-07
395  25   -1.0598302155746885e+02       8.1263266434689285e-02        1.8507512082720179e-01        20    8.1046280797636427e-15        
alpha 2.32644e-07
396  25   -1.0598302155336999e+02       8.1263452982966555e-02        1.8276923545504800e-01        14    7.2164496600635175e-15        
alpha 2.67418e-07
397  25   -1.0598302155301090e+02       8.1263462998322211e-02        1.8507512997427936e-01        19    8.9928064994637680e-15        
alpha 2.32644e-07
398  25   -1.0598302155325297e+02       8.1263501568173524e-02        1.8276930102350622e-01        14    2.4535928844215960e-14        
alpha 2.46956e-07
399  25   -1.0598302155428840e+02       8.1263477997708833e-02        1.8507512534180104e-01        20    8.2156503822261584e-15        
alpha 2.23566e-07
400  25   -1.0598302155541515e+02       8.1263463240247802e-02        1.8276921516887903e-01        14    3.2196467714129540e-14        
alpha 2.5192e-07
401  25   -1.0598302155535035e+02       8.1263427815429168e-02        1.8507511053739265e-01        20    6.9944050551384862e-15        
alpha 2.25802e-07
402  25   -1.0598302155472327e+02       8.1263453841529554e-02        1.8276915168394794e-01        14    2.5868196473766147e-14        
alpha 2.44511e-07
403  25   -1.0598302155453820e+02       8.1263437241432257e-02        1.8507510783999603e-01        20    6.5503158452884236e-15        
alpha 2.06459e-07
404  25   -1.0598302155283685e+02       8.1263582180326921e-02        1.8276912165158746e-01        14    7.2164496600635175e-15        
alpha 2.32644e-07
405  25   -1.0598302155229615e+02       8.1263605829008156e-02        1.8507509838746403e-01        20    4.7739590058881731e-15        
alpha 2.3034e-07
406  25   -1.0598302155313972e+02       8.1263537065751734e-02        1.8276905397415014e-01        14    1.6764367671839864e-14        
alpha 2.49426e-07
407  25   -1.0598302155271644e+02       8.1263609139568871e-02        1.8507509496294988e-01        20    4.5519144009631418e-15        
alpha 2.19161e-07
408  25   -1.0598302155172397e+02       8.1263671227134182e-02        1.8276906382980221e-01        14    1.6875389974302379e-14        
alpha 2.4209e-07
409  25   -1.0598302155141806e+02       8.1263651023618877e-02        1.8507511297418394e-01        20    4.2188474935755949e-15        
alpha 2.19161e-07
410  25   -1.0598302155430214e+02       8.1263510917779058e-02        1.8276916304824742e-01        14    3.8857805861880479e-15        
alpha 2.49426e-07
411  25   -1.0598302155525663e+02       8.1263453699648380e-02        1.8507512674793369e-01        20    4.3298697960381105e-15        
alpha 2.32644e-07
412  25   -1.0598302155296163e+02       8.1263556880003307e-02        1.8276920517039674e-01        14    6.4392935428259079e-15        
alpha 2.44511e-07
413  25   -1.0598302155194655e+02       8.1263578947982751e-02        1.8507512982018118e-01        19    5.5511151231257827e-15        
alpha 2.21352e-07
414  25   -1.0598302155130628e+02       8.1263589809168479e-02        1.8276920954246892e-01        14    2.6867397195928788e-14        
alpha 2.59553e-07
415  25   -1.0598302155104540e+02       8.1263698100883630e-02        1.8507512083127858e-01        20    5.4400928206632670e-15        
alpha 2.44511e-07
416  25   -1.0598302155246621e+02       8.1263618129014503e-02        1.8276915016401171e-01        14    8.2156503822261584e-15        
alpha 2.5192e-07
417  25   -1.0598302155340568e+02       8.1263501333523891e-02        1.8507512626979450e-01        20    5.5511151231257827e-15        
alpha 2.3732e-07
418  25   -1.0598302155102290e+02       8.1263681142445421e-02        1.8276920089017842e-01        14    4.3298697960381105e-15        
alpha 2.46956e-07
419  25   -1.0598302155141388e+02       8.1263680727715837e-02        1.8507512509963223e-01        20    7.6605388699135801e-15        
alpha 2.25802e-07
420  25   -1.0598302155359023e+02       8.1263555641271523e-02        1.8276912760330505e-01        17    1.9761969838327786e-14        
alpha 2.49426e-07
421  25   -1.0598302155332225e+02       8.1263718007903663e-02        1.8507511032985111e-01        20    8.9928064994637680e-15        
alpha 2.3034e-07
422  25   -1.0598302155445928e+02       8.1263670430416823e-02        1.8276906793719139e-01        17    5.0626169922907138e-14        
alpha 2.39693e-07
423  25   -1.0598302155495344e+02       8.1263493513688445e-02        1.8507510991422410e-01        20    7.3274719625260332e-15        
alpha 2.23566e-07
424  25   -1.0598302155460669e+02       8.1263561251034844e-02        1.8276909225568658e-01        14    1.9428902930940239e-14        
alpha 2.5192e-07
425  25   -1.0598302155331854e+02       8.1263652795314556e-02        1.8507510939451371e-01        20    8.7707618945387367e-15        
alpha 2.3732e-07
426  25   -1.0598302155164916e+02       8.1263642758131027e-02        1.8276905306074792e-01        17    4.0301095793893182e-14        
alpha 2.62149e-07
427  25   -1.0598302155150931e+02       8.1263608944937005e-02        1.8507511221108183e-01        20    7.3274719625260332e-15        
alpha 2.4209e-07
428  25   -1.0598302155244588e+02       8.1263633803246194e-02        1.8276907583827176e-01        14    1.2323475573339238e-14        
alpha 2.6477e-07
429  25   -1.0598302155332557e+02       8.1263636036965181e-02        1.8507510446684663e-01        20    8.8817841970012523e-15        
alpha 2.4209e-07
430  25   -1.0598302155064989e+02       8.1263697575195692e-02        1.8276902853995053e-01        14    4.6629367034256575e-15        
alpha 2.62149e-07
431  25   -1.0598302155109720e+02       8.1263659743854078e-02        1.8507509397843924e-01        20    8.7707618945387367e-15        
alpha 2.32644e-07
432  25   -1.0598302155224111e+02       8.1263671358101419e-02        1.8276901414721244e-01        14    4.8405723873656825e-14        
alpha 2.62149e-07
433  25   -1.0598302155144623e+02       8.1263698186376132e-02        1.8507509587117865e-01        20    8.5487172896137054e-15        
alpha 2.4209e-07
434  25   -1.0598302155196194e+02       8.1263669000691152e-02        1.8276903799400718e-01        14    4.1078251911130792e-15        
alpha 2.59553e-07
435  25   -1.0598302155225875e+02       8.1263598684017779e-02        1.8507509678035097e-01        20    6.1062266354383610e-15        
alpha 2.39693e-07
436  25   -1.0598302155312706e+02       8.1263563655738835e-02        1.8276902536676246e-01        14    7.7715611723760958e-15        
alpha 2.54439e-07
437  25   -1.0598302155229941e+02       8.1263609696179628e-02        1.8507509485573281e-01        19    4.4408920985006262e-15        
alpha 2.25802e-07
438  25   -1.0598302155358301e+02       8.1263529129500967e-02        1.8276902736261932e-01        14    1.3322676295501878e-15        
alpha 2.44511e-07
439  25   -1.0598302155483694e+02       8.1263561891319114e-02        1.8507509946393549e-01        19    4.2188474935755949e-15        
alpha 2.32644e-07
440  25   -1.0598302155266184e+02       8.1263715657769353e-02        1.8276906911710691e-01        14    8.9928064994637680e-15        
alpha 2.49426e-07
441  25   -1.0598302155102218e+02       8.1263721365758101e-02        1.8507511955707340e-01        19    3.7747582837255322e-15        
alpha 2.32644e-07
442  25   -1.0598302155209026e+02       8.1263709776976611e-02        1.8276916086625292e-01        14    7.5495165674510645e-15        
alpha 2.44511e-07
443  25   -1.0598302155263026e+02       8.1263731786748394e-02        1.8507512215391178e-01        20    7.8825834748386114e-15        
alpha 2.21352e-07
444  25   -1.0598302155133590e+02       8.1263795407721773e-02        1.8276912393057571e-01        14    1.7763568394002505e-15        
alpha 2.49426e-07
445  25   -1.0598302155209673e+02       8.1263782498353976e-02        1.8507511314502229e-01        20    5.3290705182007514e-15        
alpha 2.25802e-07
446  25   -1.0598302155415358e+02       8.1263655783914146e-02        1.8276908750245865e-01        14    8.1046280797636427e-15        
alpha 2.49426e-07
447  25   -1.0598302155450368e+02       8.1263585916531156e-02        1.8507511566876345e-01        20    8.1046280797636427e-15        
alpha 2.39693e-07
448  25   -1.0598302155497390e+02       8.1263561669402407e-02        1.8276909739567146e-01        14    1.0880185641326534e-14        
alpha 2.46956e-07
449  25   -1.0598302155468959e+02       8.1263530993965105e-02        1.8507511794959899e-01        20    7.4384942649885488e-15        
alpha 2.19161e-07
450  25   -1.0598302155615704e+02       8.1263388248771662e-02        1.8276910727813656e-01        14    6.1062266354383610e-15        
alpha 2.2806e-07
451  25   -1.0598302155631288e+02       8.1263447897072183e-02        1.8507512988911967e-01        19    4.7739590058881731e-15        
alpha 2.25802e-07
452  25   -1.0598302155178077e+02       8.1263690559353563e-02        1.8276919738233921e-01        15    6.6613381477509392e-15        
alpha 2.49426e-07
453  25   -1.0598302155139325e+02       8.1263667678285856e-02        1.8507513675124851e-01        17    6.8833827526759706e-15        
alpha 2.16991e-07
454  25   -1.0598302155419020e+02       8.1263562431558967e-02        1.8276922131401449e-01        14    9.6589403142388619e-15        
alpha 2.4209e-07
455  25   -1.0598302155311487e+02       8.1263584543194156e-02        1.8507514124081687e-01        16    7.4384942649885488e-15        
alpha 2.2806e-07
456  25   -1.0598302155298138e+02       8.1263606633001473e-02        1.8276922044725349e-01        14    5.1070259132757201e-15        
alpha 2.46956e-07
457  25   -1.0598302155444124e+02       8.1263536518235924e-02        1.8507514327097618e-01        18    8.5487172896137054e-15        
alpha 2.3732e-07
458  25   -1.0598302155408598e+02       8.1263565614790423e-02        1.8276921207120331e-01        14    6.1062266354383610e-15        
alpha 2.4209e-07
459  25   -1.0598302155446790e+02       8.1263570888040704e-02        1.8507514223230076e-01        18    6.6613381477509392e-15        
alpha 2.16991e-07
460  25   -1.0598302155299211e+02       8.1263664405923919e-02        1.8276920402860933e-01        14    8.1046280797636427e-15        
alpha 2.44511e-07
461  25   -1.0598302155154299e+02       8.1263724065138376e-02        1.8507514022050486e-01        18    8.9928064994637680e-15        
alpha 2.23566e-07
462  25   -1.0598302155082419e+02       8.1263765332550975e-02        1.8276920120123369e-01        14    4.9960036108132044e-15        
alpha 2.2806e-07
463  25   -1.0598302155115812e+02       8.1263811882308801e-02        1.8507513868106745e-01        18    3.8857805861880479e-15        
alpha 2.02391e-07
464  25   -1.0598302154947598e+02       8.1263895157462684e-02        1.8276919804004677e-01        15    3.6637359812630166e-15        
alpha 2.25802e-07
465  25   -1.0598302154854844e+02       8.1263985302939545e-02        1.8507513867714490e-01        18    9.4368957093138306e-15        
alpha 2.12715e-07
466  25   -1.0598302154839681e+02       8.1264001792078489e-02        1.8276920737584965e-01        14    6.9944050551384862e-15        
alpha 2.39693e-07
467  25   -1.0598302154857313e+02       8.1263902371574659e-02        1.8507513165091308e-01        19    6.3282712403633923e-15        
alpha 2.12715e-07
468  25   -1.0598302154805830e+02       8.1264073673082748e-02        1.8276915005220173e-01        15    9.5479180117763462e-15        
alpha 2.59553e-07
469  25   -1.0598302154771100e+02       8.1264191358059179e-02        1.8507510747459807e-01        18    5.1070259132757201e-15        
alpha 2.32644e-07
470  25   -1.0598302154325630e+02       8.1264638032735093e-02        1.8276901298159884e-01        14    9.4368957093138306e-15        
alpha 2.70092e-07
471  25   -1.0598302154314544e+02       8.1264692946206196e-02        1.8507508411336457e-01        18    6.2172489379008766e-15        
alpha 2.56983e-07
472  25   -1.0598302154246198e+02       8.1264912900223862e-02        1.8276892499078107e-01        14    7.2164496600635175e-15        
alpha 2.81059e-07
473  25   -1.0598302154284535e+02       8.1264828595521976e-02        1.8507507544343649e-01        20    3.7747582837255322e-15        
alpha 2.54439e-07
474  25   -1.0598302154801641e+02       8.1264351698337123e-02        1.8276893693700247e-01        14    2.9976021664879227e-15        
alpha 3.04347e-07
475  25   -1.0598302154923709e+02       8.1264131711577647e-02        1.8507507619043631e-01        18    4.5519144009631418e-15        
alpha 2.56983e-07
476  25   -1.0598302154508693e+02       8.1264440948871197e-02        1.8276896110255891e-01        14    8.6597395920762210e-15        
alpha 3.01333e-07
477  25   -1.0598302154599354e+02       8.1264385034955922e-02        1.8507507287847030e-01        16    6.8833827526759706e-15        
alpha 2.67418e-07
478  25   -1.0598302154777494e+02       8.1264370610369951e-02        1.8276895326777104e-01        14    8.4376949871511897e-15        
alpha 3.10464e-07
479  25   -1.0598302154465119e+02       8.1264786418614676e-02        1.8507506855754088e-01        18    3.4416913763379853e-15        
alpha 2.83869e-07
480  25   -1.0598302155072616e+02       8.1264097912935540e-02        1.8276894564695689e-01        14    0.0000000000000000e+00        
alpha 3.13569e-07
481  25   -1.0598302155122458e+02       8.1264064210699871e-02        1.8507507691976879e-01        19    5.5511151231257827e-15        
alpha 2.75521e-07
482  25   -1.0598302155272788e+02       8.1263835489153280e-02        1.8276904359946475e-01        14    9.7699626167013776e-15        
alpha 2.9835e-07
483  25   -1.0598302155395577e+02       8.1263544672765420e-02        1.8507510340541072e-01        15    5.9952043329758453e-15        
alpha 2.56983e-07
484  25   -1.0598302155183858e+02       8.1263625634164782e-02        1.8276919870578745e-01        14    3.8857805861880479e-15        
alpha 2.67418e-07
485  25   -1.0598302155306824e+02       8.1263570409646491e-02        1.8507512021400813e-01        16    7.6605388699135801e-15        
alpha 2.3732e-07
486  25   -1.0598302155119322e+02       8.1263700671115657e-02        1.8276925388574231e-01        14    8.6597395920762210e-15        
alpha 2.49426e-07
487  25   -1.0598302155061342e+02       8.1263695959933102e-02        1.8507512664089709e-01        17    7.6605388699135801e-15        
alpha 2.23566e-07
488  25   -1.0598302154983747e+02       8.1263753098028246e-02        1.8276923427172129e-01        14    3.9968028886505635e-15        
alpha 2.59553e-07
489  25   -1.0598302154851710e+02       8.1263802325338474e-02        1.8507510967157237e-01        19    6.7723604502134549e-15        
alpha 2.2806e-07
490  25   -1.0598302154795357e+02       8.1263985497571412e-02        1.8276910855385436e-01        14    1.4432899320127035e-15        
alpha 2.67418e-07
491  25   -1.0598302154818676e+02       8.1264136519166641e-02        1.8507509305946759e-01        18    5.9952043329758453e-15        
alpha 2.39693e-07
492  25   -1.0598302155037160e+02       8.1263894990115659e-02        1.8276904077219344e-01        14    3.5527136788005009e-15        
alpha 2.92471e-07
493  25   -1.0598302155127756e+02       8.1263723741358262e-02        1.8507509070213349e-01        18    5.4400928206632670e-15        
alpha 2.62149e-07
494  25   -1.0598302154942303e+02       8.1263905638479628e-02        1.8276905133797958e-01        14    7.9936057773011271e-15        
alpha 2.81059e-07
495  25   -1.0598302154721306e+02       8.1264202501188265e-02        1.8507509234955380e-01        18    5.5511151231257827e-15        
alpha 2.44511e-07
496  25   -1.0598302154527484e+02       8.1264571359497495e-02        1.8276904351716461e-01        15    7.1054273576010019e-15        
alpha 2.70092e-07
497  25   -1.0598302154616535e+02       8.1264471586109721e-02        1.8507509351191820e-01        18    8.1046280797636427e-15        
alpha 2.49426e-07
498  25   -1.0598302154713681e+02       8.1264035616186447e-02        1.8276905375593561e-01        14    7.7715611723760958e-15        
alpha 2.75521e-07
499  25   -1.0598302154713311e+02       8.1263981575830257e-02        1.8507508786621610e-01        19    7.5495165674510645e-15        
alpha 2.49426e-07
500  25   -1.0598302154762713e+02       8.1264035872663953e-02        1.8276901631531317e-01        16    8.6597395920762210e-15        
alpha 2.75521e-07DMRG finished: Fri Aug 21 16:21:03 2020
elapsed time: 842.338s
Norm from mpsOM: 1.000000000000001
energy: -105.9830215484193
bond dimensions in the state
10 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 16 20 16 15 14 16 13 16 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 20 10 
number of blocks
2 4 6 8 10 12 14 16 18 20 22 24 26 28 30 32 34 36 38 40 42 44 46 48 50 51 50 48 46 44 42 40 38 36 34 32 30 28 26 24 22 20 18 16 14 12 10 8 6 4 2 
E = -105.9830215484191, kinetic energy = -11.82100360491938, maximal bond dimension = 20
density of fermions at every site:
[0.02310908055283534 0.3261743259335949 0.4062592194645005 0.2212970534934501 0.2032464506575778 0.3567218675198394 0.3271346610965169 0.1872415543151634 0.2650050054210261 0.4082505610317487 0.2343759243788676 0.1807478222041622 0.444045547459283 0.3807698416485756 0.05818692912216211 0.7672697976084909 0.2155244341800084 0.4637506493142859 0.5166282561661597 0.1891210084288353 0.7922829220640211 0.07610413579899074 0.9182400835849337 0.07743631323325835 0.9226592840760917 0.08396587890650356 0.9215795016391238 0.2224388019451192 0.7934829939905855 0.5178977611804729 0.5051771781749833 0.8112483886194091 0.3498305492358199 0.7962555696316275 0.6077651980091398 0.5102506582163725 0.8079732950395073 0.5293507311392931 0.6205693833252309 0.7736733293328665 0.5157459938339328 0.6841404795227717 0.7341565091014333 0.5141276671242906 0.7238441684124346 0.7030773459347673 0.5020815408971596 0.7690625488769065 0.6804837858944459 0.4025031381068779 0.9577348751545748]
density of phonons at every site;
[0.03835918615320331 1.094373627380977 1.344936559063816 0.6748700222335868 0.6166832298152496 1.167791490817999 1.06065365545275 0.5582088796502276 0.8324191565191726 1.359865537835938 0.7359151744566645 0.5324926705015605 1.490179778140441 1.284632463489235 0.08083167583575658 2.82048234749161 0.6338954313567637 1.605463075202159 1.812568406306576 0.5260542936796262 2.918442407018752 0.08981963378862537 3.445522705299452 0.08801056779006934 3.46910816566496 0.1076737227632338 3.471641027882762 0.6364415688967409 2.937811909411974 1.815235099429307 1.766498566404977 3.031462947667811 1.119126762922687 2.958623834308983 2.179928723745252 1.76366553888076 3.012996830367484 1.845872832233506 2.221968815785038 2.870633270613105 1.784526012841597 2.489271312096462 2.70201405641321 1.774359494593161 2.658633166702477 2.567863611377159 1.724489825694291 2.855207071072751 2.464533263212448 1.344787309900478 3.737177261082879]
displacement at every site;
[0.09243632812235365 1.304697210365501 1.625037057806693 0.8851882278698952 0.812985707056803 1.426887652908268 1.308538994362102 0.7489662699250121 1.060019670094922 1.633002103814522 0.9375039714015908 0.7229911532440437 1.77618227778701 1.523079073500692 0.232747678148738 3.069079074027333 0.8620987515249109 1.855002956992297 2.066509966856401 0.7564844568149458 3.169131382317247 0.3044164957404458 3.672960327738081 0.3097452538545786 3.690637104898375 0.3358633510595331 3.686318098350113 0.8897552426144466 3.173932042288905 2.071590709984855 2.020709087144712 3.244993224717647 1.399322883156393 3.185022303915319 2.431060783644205 2.041004064505332 3.231893367327416 2.117403338328788 2.482278748935758 3.094693834143891 2.062986261481989 2.736563478749743 2.936625372417812 2.056511685472043 2.895377039905485 2.812308752887859 2.008326204753201 3.07625011855274 2.721935062892966 1.610012491248458 3.830939482381202]
program finished: Fri Aug 21 16:21:06 2020
elapsed time: 844.649934157s
Fri Aug 21 16:21:06 CEST 2020


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps501ndirty30.o.alphas <==
0    25   -7.7172254346784626e+01       7.6476972483917052e+01        2.9808385126261194e-01        0     3.3290861071177957e-05         1
1    25   -9.0554314119864173e+01       4.1645510920867309e+01        8.3542459160739907e-02        20    1.8074729115635790e-06         1
2    25   -1.0156653079649776e+02       2.7832117698671937e+00        2.6396789638046893e-02        20    2.5539394710172303e-08         1
3    25   -1.0227127879151996e+02       1.2126359466856229e+00        1.4760699015822565e-01        20    9.0113130080116122e-07         1
4    25   -1.0266837739883078e+02       1.8682566626739572e-01        7.0446342672602177e-02        20    1.9393911809828523e-08         1
5    25   -1.0300024933973673e+02       1.8181670575540920e-01        5.0916594068098642e-01        20    8.0393432999592562e-07         1
6    25   -1.0309231746466463e+02       1.7973220446219784e-01        3.5587945460191622e-01        20    6.1795975891953958e-08         1
7    25   -1.0319479608642007e+02       1.7066095431255235e-01        7.7169486232635287e-01        20    1.9411610694408665e-06         1
8    25   -1.0327109137183155e+02       1.5247801330951916e-01        6.8068131268625687e-01        20    1.6267346869547339e-07         1
9    25   -1.0349881961473785e+02       1.3312758322717855e-01        6.2424787207693089e-01        20    2.5017263550752844e-06         1
10   25   -1.0355869471377041e+02       9.7468420759469154e-02        7.5616943448346885e-01        20    4.7480701370616885e-08         1
11   25   -1.0363549702998630e+02       8.7796600722867879e-02        4.0708401951323370e-01        20    4.3118099615213623e-06         1
12   25   -1.0366912139088564e+02       8.3179700453911209e-02        6.4368591341963965e-01        20    6.1509886628563493e-08         1
13   25   -1.0388041186013606e+02       1.9579142457405396e-01        2.9818113124670875e-01        20    8.3890855246959717e-06         1
14   25   -1.0390543271785209e+02       2.5777428167020844e-01        4.3748858149255776e-01        20    1.6103293210001368e-07         1
15   25   -1.0400182211646805e+02       1.0851345238916110e-01        4.7458095901863401e-01        20    4.4850678885266504e-06         1
16   25   -1.0402200479274947e+02       8.7592709323871532e-02        3.6730166971990591e-01        20    2.7239505551168719e-07         1
17   25   -1.0423684918918887e+02       7.5400820322101936e-02        7.5291068883814105e-01        20    3.3143116885403501e-06         1
18   25   -1.0424726072194167e+02       6.7475202180503402e-02        4.5389937773170858e-01        20    4.0860652927854346e-07         1
19   25   -1.0429317019539718e+02       2.3776054107656819e-02        7.7751192158579918e-01        20    1.9409465191744246e-06         1
20   25   -1.0429936921832781e+02       2.1426711798994802e-02        6.0143398685276683e-01        20    4.0156533298585373e-07         1
21   25   -1.0451065965104587e+02       1.5790558793378295e-01        3.4427238761272733e-01        20    9.2032509314554645e-06         1
22   25   -1.0452265008962024e+02       1.3558202779313433e-01        7.7647271920695193e-01        20    2.5861807861904396e-07         1
23   25   -1.0457872757805650e+02       2.2166412631122512e-02        2.2221188562587577e-01        20    1.1470635523647132e-06         1
24   25   -1.0458412823292228e+02       2.0702044210338499e-02        7.8147434443572372e-01        20    2.1905870295491070e-07         1
25   25   -1.0464393264234440e+02       1.2599779050106008e-01        3.4016462008858406e-01        20    2.5026798101679404e-06         1
26   25   -1.0466207211378394e+02       1.1946918682042451e-01        5.7769271424041158e-01        20    3.1963018132241672e-07         1
27   25   -1.0484755322549648e+02       4.9394904901419068e-02        4.2123092472355200e-01        20    2.1312438551746027e-06         1
28   25   -1.0485743632606511e+02       4.8624181079503614e-02        2.5511953162752871e-01        20    2.8290583886647624e-07         1
29   25   -1.0489198719782904e+02       2.7583078112002113e-02        5.7950053177444516e-01        20    6.9580364159271824e-07         1
30   25   -1.0489821875558398e+02       2.4388959813222755e-02        3.0639590649061982e-01        20    3.6685468962627255e-07         0.772048
31   25   -1.0503449326762470e+02       1.8577703580740490e-01        7.5036524051420994e-01        20    3.2913696197400810e-06         0.478871
32   25   -1.0506688528680284e+02       1.8876676979562035e-01        3.6457712502868234e-01        20    4.8490255133426530e-07         0.288289
33   25   -1.0516920316853796e+02       3.4808589422027580e-02        2.1926177621751669e-01        20    7.1745126284383787e-08         0.178814
34   25   -1.0517725460460242e+02       3.6936360840627458e-02        5.0266931349274768e-01        20    4.1648763327017946e-08         0.10765
35   25   -1.0520446233811637e+02       3.3499785973617691e-02        2.3990500742126195e-01        20    6.3536053085400113e-08         0.0667708
36   25   -1.0521226337241636e+02       3.2703491546271835e-02        6.9461665033027686e-01        20    8.0148226389020749e-08         0.0401972
37   25   -1.0532577159277422e+02       2.3036727169164806e-01        5.2858612076593037e-01        20    1.0918086484901224e-06         0.0249328
38   25   -1.0537946360432828e+02       1.8121706117563008e-01        3.5628702889011810e-01        20    1.3602737525264530e-07         0.01501
39   25   -1.0545284625851870e+02       3.0229223815695150e-02        2.0305065295948740e-01        20    4.3136073601957037e-09         0.0093101
40   25   -1.0546023018479936e+02       2.8272802284845966e-02        2.0267121984631231e-01        20    1.2944717853180521e-08         0.00560485
41   25   -1.0547734726304559e+02       2.5388651834873599e-02        2.4834892305172312e-01        20    1.1343141981257077e-09         0.00347647
42   25   -1.0548290654680636e+02       2.5201155083777849e-02        2.2270377963032867e-01        20    2.7012485581678902e-09         0.0020929
43   25   -1.0549903530118979e+02       2.8003696332234540e-02        3.4885320353923949e-01        20    7.1139741875114737e-09         0.001378
44   25   -1.0550449457434290e+02       3.0268667220298084e-02        2.7864379361755864e-01        20    1.1312567105292715e-08         0.000871901
45   25   -1.0554753768870098e+02       9.6808141102883383e-02        6.7109733565614893e-01        20    2.9568583959083128e-07         0.000805186
46   25   -1.0558480893484384e+02       1.4834979532497528e-01        4.0763827182671192e-01        20    3.6862937813353369e-08         0.000653352
47   25   -1.0568371938586743e+02       1.1110100479891116e-01        4.3247643659194263e-01        20    1.1301950131326066e-07         0.000679881
48   25   -1.0569430137584403e+02       9.3581350805834518e-02        1.4704996865338513e-01        20    3.0136451112383611e-09         0.00053015
49   25   -1.0570471173229313e+02       6.9492459650064120e-02        2.0973073951946378e-01        20    6.6333549764152622e-10         0.000484737
50   25   -1.0570756234577551e+02       7.0827546276632347e-02        1.2649314818221383e-01        20    8.7919371782874123e-10         0.000359638
51   25   -1.0571241825656254e+02       6.3190777756972238e-02        1.9311234932269997e-01        20    2.7483322284638234e-09         0.000294739
52   25   -1.0571445864933526e+02       6.4917515903289313e-02        1.2481892298700305e-01        20    4.2198777805424470e-10         0.00023916
53   25   -1.0571900520078005e+02       5.7321511767440825e-02        1.8947279201268288e-01        20    3.1946434386753708e-10         0.000212242
54   25   -1.0572033531635797e+02       5.8964074192772387e-02        1.2475282862322051e-01        20    1.7034718080566336e-10         0.000179213
55   25   -1.0572256620545308e+02       5.9257652001178940e-02        1.8886129951903666e-01        20    4.0059455752583517e-10         0.000163861
56   25   -1.0572362323352461e+02       6.1408712557749823e-02        1.2513489176267575e-01        20    1.2461465193069898e-10         0.000143979
57   25   -1.0572663965013433e+02       5.3684950944443699e-02        1.8856636250788059e-01        20    1.5469736602824469e-11         0.000130342
58   25   -1.0572716151761654e+02       5.5048369940777775e-02        1.2547420217170643e-01        20    4.3851589026644433e-11         0.000107889
59   25   -1.0573028904614573e+02       5.5741408448739094e-02        1.8848655624779406e-01        20    1.2613243782766403e-12         9.86476e-05
60   25   -1.0573407917343046e+02       4.7914278824464418e-02        1.3946719568795671e-01        20    4.0622283314917240e-11         8.58198e-05
61   25   -1.0573709168636493e+02       5.1468024754285580e-02        1.8807501404875254e-01        20    1.3355982986240633e-12         8.00456e-05
62   25   -1.0573875991437515e+02       5.3675093966376153e-02        1.8370325635550519e-01        20    9.9522134977547694e-10         7.31889e-05
63   25   -1.0574165608931267e+02       5.7136810873998911e-02        1.8779510413792797e-01        20    7.7793327335484719e-13         7.03331e-05
64   25   -1.0574278369528965e+02       5.9914779634709703e-02        2.3555920458028781e-01        20    1.3651786368029661e-09         6.49514e-05
65   25   -1.0574526551701889e+02       6.2193701223804965e-02        1.8696792930950751e-01        20    1.9055867994666187e-12         6.43084e-05
66   25   -1.0574623872741627e+02       6.4326371168135665e-02        2.9463339381631792e-01        20    2.6155309029718410e-09         5.87997e-05
67   25   -1.0574832581190357e+02       6.5059730739449151e-02        1.8570028561648996e-01        20    8.6964879741913137e-12         6.05814e-05
68   25   -1.0574912065161305e+02       6.6818469704230665e-02        3.6246968260258350e-01        20    1.9561818831448363e-09         5.43005e-05
69   25   -1.0575069111668596e+02       6.9276333890229580e-02        1.8588539861189143e-01        20    5.8054339113766673e-11         5.87997e-05
70   25   -1.0575127465098554e+02       7.0524352910069865e-02        4.3001518364511010e-01        20    7.7670292419895759e-10         5.21817e-05
71   25   -1.0575295432516603e+02       7.3745754336414393e-02        1.9269349227931670e-01        20    1.1135425914687858e-10         5.27036e-05
72   25   -1.0575357924167110e+02       7.5685194886318641e-02        5.0458768361609641e-01        20    2.6423507826223158e-10         4.77118e-05
73   25   -1.0575793841154882e+02       8.5386288352310658e-02        2.3276252576602047e-01        20    6.2363224584416344e-09         4.8189e-05
74   25   -1.0576042716162253e+02       9.1936339305902948e-02        6.3952017174575548e-01        20    1.1022507573343887e-08         4.67717e-05
75   25   -1.0580400109423663e+02       2.2345433439841145e-01        4.5610410924464989e-01        20    1.8873952900566593e-07         4.96491e-05
76   25   -1.0584716389906099e+02       2.1291550495880074e-01        6.2281174882187285e-01        20    1.0182809562220285e-07         5.70704e-05
77   25   -1.0590961939568560e+02       1.3518628595738846e-01        1.7696300683058372e-01        20    9.7918280150821602e-09         6.05814e-05
78   25   -1.0591289600159955e+02       1.1571124794500065e-01        2.1399789395624924e-01        20    5.8215021692120672e-10         5.93877e-05
79   25   -1.0591794300319776e+02       9.3087385559556424e-02        1.2649336947132103e-01        20    1.6310064410163250e-11         5.43005e-05
80   25   -1.0591811739540803e+02       9.2484399596287403e-02        1.8978967076199127e-01        20    1.2781997682509427e-11         4.8189e-05
81   25   -1.0592390420478773e+02       8.5618362802051706e-02        1.2261386981351398e-01        20    2.1871393585115584e-12         4.91576e-05
82   25   -1.0592393740796213e+02       8.5861188317721826e-02        1.8691999574289095e-01        20    6.0706994986503560e-13         3.72042e-05
83   25   -1.0593004878387137e+02       8.8937248823640402e-02        1.2209726676005285e-01        20    1.7827961329430764e-12         4.06897e-05
84   25   -1.0593352328667524e+02       7.9932747192287934e-02        1.8627266101841622e-01        20    5.0148774022318321e-13         3.17285e-05
85   25   -1.0593985740505315e+02       7.7515498398497584e-02        1.2195128396446016e-01        20    2.1960211427085596e-13         3.53985e-05
86   25   -1.0594126532484451e+02       7.8894314712670166e-02        1.8567140091480924e-01        20    5.4511950509095186e-14         3.04905e-05
87   25   -1.0594511520866473e+02       7.8588579659481184e-02        1.4679896817200389e-01        20    5.5826454570251371e-12         3.5048e-05
88   25   -1.0594627942393760e+02       8.0541559897028492e-02        1.8566709897635006e-01        20    1.4521717162097048e-13         3.23663e-05
89   25   -1.0594937043436234e+02       7.4428706975595560e-02        1.6193890931767238e-01        20    8.4317330895089526e-11         3.5048e-05
90   25   -1.0595019708202248e+02       7.6229088790569222e-02        1.8580874923692312e-01        20    6.5369931689929217e-13         3.36805e-05
91   25   -1.0595209033767649e+02       7.5660721709937206e-02        1.6898038759253675e-01        20    1.1564971202915331e-11         3.53985e-05
92   25   -1.0595280309170144e+02       7.7392384833729011e-02        1.8578438226732319e-01        20    6.5758509748548022e-13         3.3347e-05
93   25   -1.0595346080601330e+02       7.7203173752423027e-02        1.7303172813260914e-01        20    2.7693736193157292e-11         3.30168e-05
94   25   -1.0595391646895153e+02       7.8291217110745492e-02        1.8570223848326384e-01        20    1.6020518245341009e-13         3.11033e-05
95   25   -1.0595649466079873e+02       6.9613007392035797e-02        1.7479633979375392e-01        20    4.9930060086467165e-12         3.01886e-05
96   25   -1.0595677460145446e+02       7.0612420118777663e-02        1.8556340446584724e-01        20    1.4022116801015727e-13         2.81575e-05
97   25   -1.0596024007078893e+02       6.6198156038808520e-02        1.7545854364513999e-01        20    5.4189985831953891e-13         3.14144e-05
98   25   -1.0596342607288182e+02       5.7842796028126031e-02        1.8468714192717745e-01        20    4.0285341729173751e-10         2.93008e-05
99   25   -1.0596675614186616e+02       5.9303726138750790e-02        1.7638451307182088e-01        20    2.0028423364237824e-13         3.75762e-05
100  25   -1.0596752001055343e+02       6.0195745687451563e-02        1.8523602482636309e-01        20    1.8147161551240742e-10         3.3347e-05
101  25   -1.0596976640011030e+02       6.2564880676291068e-02        1.8011442354584231e-01        20    3.9082070912854761e-12         4.02868e-05
102  25   -1.0597005243844080e+02       6.3439764649956487e-02        1.8546133994354924e-01        20    1.4720002994295101e-11         3.36805e-05
103  25   -1.0597170114960099e+02       6.5916882878809702e-02        1.8175014383750762e-01        20    1.9806378759312793e-13         4.06897e-05
104  25   -1.0597181862549483e+02       6.6595658161531901e-02        1.8535472611874065e-01        20    1.6947554470903015e-12         3.3347e-05
105  25   -1.0597362427744977e+02       6.9028129086291301e-02        1.8247209321795690e-01        20    1.7053025658242404e-13         3.98879e-05
106  25   -1.0597367865262046e+02       6.9519362394203199e-02        1.8511605399178957e-01        20    9.7566399404058757e-13         3.20458e-05
107  25   -1.0597559487707473e+02       7.1604042375838617e-02        1.8283150366165790e-01        20    1.0358380819752711e-13         3.72042e-05
108  25   -1.0597563285944614e+02       7.1941739783142111e-02        1.8510447848163053e-01        20    6.2228000530240024e-13         2.87234e-05
109  25   -1.0597722443175282e+02       7.3335386097824085e-02        1.8318669560525555e-01        20    1.1068923555512811e-13         3.30168e-05
110  25   -1.0597723862224569e+02       7.3593782230091165e-02        1.8513539775306320e-01        20    9.5823349255397261e-13         2.3307e-05
111  25   -1.0597822729806170e+02       7.4791900124182575e-02        1.8335157132517119e-01        20    4.1966430330830917e-13         2.76026e-05
112  25   -1.0597823485762838e+02       7.4986680414440343e-02        1.8505454944686786e-01        20    2.1083135237631723e-13         1.92922e-05
113  25   -1.0597879258147186e+02       7.5631294603226706e-02        1.8344777714401647e-01        20    2.1238566461079245e-13         2.21759e-05
114  25   -1.0597915439935552e+02       7.3624613958600094e-02        1.8489056914844787e-01        20    2.9044322502613795e-11         1.61286e-05
115  25   -1.0597947421462548e+02       7.4169351186355925e-02        1.8356710470836493e-01        20    1.1302070390684094e-13         1.79942e-05
116  25   -1.0597948441564974e+02       7.4305178002759931e-02        1.8472193960599331e-01        20    2.4980018054066022e-14         1.36186e-05
117  25   -1.0597967254321730e+02       7.4687858488687198e-02        1.8368080132127984e-01        20    3.1841196346249490e-13         1.4747e-05
118  25   -1.0597967684266962e+02       7.4820011672272813e-02        1.8456659697630559e-01        20    2.3447910280083306e-13         1.14993e-05
119  25   -1.0597979419821476e+02       7.5166184074987541e-02        1.8376731318216524e-01        20    1.3267165144270621e-13         1.17304e-05
120  25   -1.0597979629738550e+02       7.5262458331053494e-02        1.8450639335447463e-01        20    2.6878499426175040e-13         8.87798e-06
121  25   -1.0597988442917317e+02       7.5729278427388635e-02        1.8381622757997065e-01        20    5.0515147620444623e-14         9.05643e-06
122  25   -1.0597988556383625e+02       7.5798261957970681e-02        1.8446653643268249e-01        20    8.3932860661661834e-14         6.71917e-06
123  25   -1.0597999134176807e+02       7.6421631398261525e-02        1.8384914193423843e-01        20    4.3298697960381105e-14         6.85422e-06
124  25   -1.0597999210675579e+02       7.6477483156850212e-02        1.8442930802245136e-01        20    1.2434497875801753e-14         5.2394e-06
125  25   -1.0598022502327616e+02       7.7393064562784275e-02        1.8388205161452564e-01        20    3.4083846855992306e-14         5.50666e-06
126  25   -1.0598022548828756e+02       7.7438181935576722e-02        1.8439768970067383e-01        20    1.0214051826551440e-14         4.20931e-06
127  25   -1.0598081831324407e+02       7.8556271957495483e-02        1.8391609118986810e-01        20    2.0650148258027912e-14         4.74316e-06
128  25   -1.0598081858074873e+02       7.8589139193354640e-02        1.8437172933059240e-01        20    1.7985612998927536e-14         3.51906e-06
129  25   -1.0598172807432280e+02       7.9251884650147986e-02        1.8396613446316831e-01        20    1.2490009027033011e-13         4.42403e-06
130  25   -1.0598172824120860e+02       7.9278209754193085e-02        1.8434422481490867e-01        20    1.1879386363489175e-14         3.12298e-06
131  25   -1.0598234986344616e+02       7.9867069773172261e-02        1.8403867215589331e-01        20    7.8159700933611020e-14         4.12637e-06
132  25   -1.0598234998067383e+02       7.9887233478075359e-02        1.8431725912460875e-01        20    8.1046280797636427e-15         2.8272e-06
133  25   -1.0598270858291757e+02       8.0191321640086244e-02        1.8412655447941206e-01        20    1.3156142841808105e-13         3.81063e-06
134  25   -1.0598270868559841e+02       8.0208479925204301e-02        1.8428857118149078e-01        20    3.4527936065842368e-14         2.71688e-06
135  25   -1.0598288289397999e+02       8.0552699395411764e-02        1.8423286497949501e-01        20    1.8507417820501360e-13         3.58979e-06
136  25   -1.0598288295375782e+02       8.0567601329676108e-02        1.8426341744443223e-01        20    8.7707618945387367e-15         2.36359e-06
137  25   -1.0598295568093424e+02       8.0782441009432659e-02        1.8433704187744152e-01        20    1.8662849043948881e-13         3.12298e-06
138  25   -1.0598295572977192e+02       8.0794178315045428e-02        1.8423925511345474e-01        20    1.6986412276764895e-14         2.09756e-06
139  25   -1.0598298789527726e+02       8.0969403332346701e-02        1.8441986126963100e-01        20    7.3274719625260332e-14         2.77149e-06
140  25   -1.0598298792711165e+02       8.0979120522897574e-02        1.8421906545722305e-01        20    4.5186077102243871e-14         1.8248e-06
141  25   -1.0598300572812957e+02       8.1130758540894021e-02        1.8448726200458146e-01        20    1.4199752484955752e-13         2.36359e-06
142  25   -1.0598300575202160e+02       8.1139286057805293e-02        1.8419628235433522e-01        20    2.3314683517128287e-14         1.57179e-06
143  25   -1.0598301248530666e+02       8.1221515119977994e-02        1.8454469692618539e-01        20    2.8865798640254070e-15         1.95643e-06
144  25   -1.0598301250479975e+02       8.1228259006820736e-02        1.8417688619165989e-01        20    9.4368957093138306e-15         1.30103e-06
145  25   -1.0598301547026831e+02       8.1287140717904549e-02        1.8458264547252556e-01        20    3.6415315207705135e-14         1.58751e-06
146  25   -1.0598301548297474e+02       8.1292614288031473e-02        1.8416146453478527e-01        20    9.2148511043887993e-15         1.0557e-06
147  25   -1.0598301700071372e+02       8.1335066737665329e-02        1.8460716215539075e-01        20    9.6589403142388619e-15         1.2754e-06
148  25   -1.0598301701210796e+02       8.1339633974494063e-02        1.8414562314604668e-01        20    8.9928064994637680e-15         8.73844e-07
149  25   -1.0598301785157815e+02       8.1373188879297231e-02        1.8462818975087783e-01        19    7.4384942649885488e-15         1.0349e-06
150  25   -1.0598301786182753e+02       8.1376910096878419e-02        1.8413072833374433e-01        18    3.4416913763379853e-15         7.30549e-07
151  25   -1.0598301822345886e+02       8.1397077054134570e-02        1.8463980974791400e-01        20    1.0214051826551440e-14         8.31433e-07
152  25   -1.0598301822906242e+02       8.1400274882980739e-02        1.8411843015627496e-01        20    3.8857805861880479e-15         6.16859e-07
153  25   -1.0598301841826682e+02       8.1414131529527367e-02        1.8464671784333864e-01        18    6.4392935428259079e-15         7.02043e-07
154  25   -1.0598301842702605e+02       8.1416674105639686e-02        1.8410664361317478e-01        19    5.4400928206632670e-15         5.58434e-07
155  25   -1.0598301853783818e+02       8.1427217364762328e-02        1.8465175078165558e-01        17    8.1046280797636427e-15         6.3555e-07
156  25   -1.0598301854200460e+02       8.1429630849015666e-02        1.8409550014763104e-01        18    7.6605388699135801e-15         5.20862e-07
157  25   -1.0598301860181195e+02       8.1436767137347488e-02        1.8465459850598898e-01        18    7.3274719625260332e-15         5.58434e-07
158  25   -1.0598301860822475e+02       8.1438816647278145e-02        1.8408542889356397e-01        19    5.2180482157382357e-15         4.5313e-07
159  25   -1.0598301864208395e+02       8.1443633849630714e-02        1.8465606452551198e-01        18    8.9928064994637680e-15         4.90675e-07
160  25   -1.0598301864930301e+02       8.1445427507787826e-02        1.8407580850879732e-01        18    9.3258734068513149e-15         3.86439e-07
161  25   -1.0598301866979820e+02       8.1448688712043804e-02        1.8465677187489626e-01        17    8.7707618945387367e-15         3.98149e-07
162  25   -1.0598301867250436e+02       8.1450518870042288e-02        1.8406671319569320e-01        16    4.8849813083506888e-15         3.46375e-07
163  25   -1.0598301868583735e+02       8.1452652249936364e-02        1.8465684791337192e-01        19    7.3274719625260332e-15         3.60439e-07
164  25   -1.0598301869242323e+02       8.1454333652800415e-02        1.8405804919633231e-01        15    7.4384942649885488e-15         3.2307e-07
165  25   -1.0598301870059755e+02       8.1455645118694520e-02        1.8465647167536600e-01        20    7.8825834748386114e-15         3.10464e-07
166  25   -1.0598301870982672e+02       8.1457138432597276e-02        1.8404993964929520e-01        17    6.7723604502134549e-15         2.95396e-07
167  25   -1.0598301871649845e+02       8.1457815540488809e-02        1.8465584523800854e-01        20    8.6597395920762210e-15         2.9835e-07
168  25   -1.0598301872330384e+02       8.1459460927362670e-02        1.8404189785712569e-01        16    4.8849813083506888e-15         2.86708e-07
169  25   -1.0598301872791701e+02       8.1459761102451012e-02        1.8465499751102049e-01        17    9.8809849191638932e-15         2.75521e-07
170  25   -1.0598301873632511e+02       8.1461425630550366e-02        1.8403405124064154e-01        14    4.7739590058881731e-15         2.78276e-07
171  25   -1.0598301873984873e+02       8.1461331517857616e-02        1.8465394229119150e-01        19    6.5503158452884236e-15         2.59553e-07
172  25   -1.0598301874674921e+02       8.1463177302794065e-02        1.8402658380079651e-01        14    7.2164496600635175e-15         2.75521e-07
173  25   -1.0598301875015845e+02       8.1462878175443620e-02        1.8465273520858169e-01        17    9.4368957093138306e-15         2.5192e-07
174  25   -1.0598301876130589e+02       8.1464477751069353e-02        1.8401924399014405e-01        14    9.3258734068513149e-15         2.70092e-07
175  25   -1.0598301876410157e+02       8.1464000311825657e-02        1.8465150009237105e-01        18    6.2172489379008766e-15         2.54439e-07
176  25   -1.0598301877670303e+02       8.1465691217090352e-02        1.8401190597694617e-01        14    7.7715611723760958e-15         2.59553e-07
177  25   -1.0598301877954520e+02       8.1465058614412555e-02        1.8465025463401458e-01        17    8.6597395920762210e-15         2.54439e-07
178  25   -1.0598301878802505e+02       8.1466954265124514e-02        1.8400477235298576e-01        14    8.2156503822261584e-15         2.59553e-07
179  25   -1.0598301879090957e+02       8.1466324152643210e-02        1.8464892454572196e-01        18    7.1054273576010019e-15         2.59553e-07
180  25   -1.0598301879929167e+02       8.1468222975672688e-02        1.8399807275790375e-01        18    8.7707618945387367e-15         2.6477e-07
181  25   -1.0598301880212395e+02       8.1467426167364465e-02        1.8464759819077292e-01        16    5.4400928206632670e-15         2.62149e-07
182  25   -1.0598301881439437e+02       8.1469077753354213e-02        1.8399116640154048e-01        15    9.4368957093138306e-15         2.70092e-07
183  25   -1.0598301881693618e+02       8.1468210431921761e-02        1.8464631996661135e-01        19    9.5479180117763462e-15         2.54439e-07
184  25   -1.0598301882402357e+02       8.1470016128150746e-02        1.8398435796971133e-01        16    4.6629367034256575e-15         2.89575e-07
185  25   -1.0598301882574710e+02       8.1469140002809581e-02        1.8464502031376498e-01        19    6.3282712403633923e-15         2.81059e-07
186  25   -1.0598301883324012e+02       8.1470641667692689e-02        1.8397746994766542e-01        14    7.2164496600635175e-15         2.81059e-07
187  25   -1.0598301883605416e+02       8.1469665410622838e-02        1.8464375924044046e-01        15    5.7731597280508140e-15         2.5192e-07
188  25   -1.0598301884289575e+02       8.1471206907735905e-02        1.8397060348883415e-01        14    9.6589403142388619e-15         2.81059e-07
189  25   -1.0598301884522938e+02       8.1470274382809293e-02        1.8464244455398016e-01        18    6.7723604502134549e-15         2.59553e-07
190  25   -1.0598301885157962e+02       8.1471365891047753e-02        1.8396363507375998e-01        14    6.4392935428259079e-15         2.78276e-07
191  25   -1.0598301885431999e+02       8.1470345776324393e-02        1.8464113921245293e-01        16    5.1070259132757201e-15         2.59553e-07
192  25   -1.0598301886013471e+02       8.1471410347148776e-02        1.8395648759987171e-01        14    4.3298697960381105e-15         2.72793e-07
193  25   -1.0598301886268382e+02       8.1470237728353823e-02        1.8463983491197314e-01        18    4.6629367034256575e-15         2.62149e-07
194  25   -1.0598301886723006e+02       8.1471176985360216e-02        1.8394928460054991e-01        14    7.9936057773011271e-15         2.62149e-07
195  25   -1.0598301887008307e+02       8.1470108594658086e-02        1.8463851702635786e-01        16    9.9920072216264089e-15         2.49426e-07
196  25   -1.0598301887065168e+02       8.1471095267261262e-02        1.8394215869099345e-01        17    5.4400928206632670e-15         2.54439e-07
197  25   -1.0598301887320659e+02       8.1470170740431058e-02        1.8463714551827123e-01        20    9.7699626167013776e-15         2.62149e-07
198  25   -1.0598301887434121e+02       8.1470968920257292e-02        1.8393480100786902e-01        14    7.7715611723760958e-15         2.75521e-07
199  25   -1.0598301887654041e+02       8.1469874017784605e-02        1.8463590248324804e-01        14    5.9952043329758453e-15         2.75521e-07
200  25   -1.0598301887906909e+02       8.1470427930980804e-02        1.8392733836534578e-01        17    6.1062266354383610e-15         2.83869e-07
201  25   -1.0598301888274779e+02       8.1469162158100517e-02        1.8463454614183422e-01        19    9.7699626167013776e-15         2.89575e-07
202  25   -1.0598301888570685e+02       8.1469548531458713e-02        1.8392002303137045e-01        16    3.4416913763379853e-15         3.04347e-07
203  25   -1.0598301888905857e+02       8.1468211694300408e-02        1.8463321441073693e-01        19    6.5503158452884236e-15         2.95396e-07
204  25   -1.0598301888956016e+02       8.1468588083225768e-02        1.8391208807071685e-01        18    6.6613381477509392e-15         2.89575e-07
205  25   -1.0598301889363152e+02       8.1467181165862712e-02        1.8463198842421966e-01        19    6.4392935428259079e-15         2.6477e-07
206  25   -1.0598301889392960e+02       8.1467539206641959e-02        1.8390414545324249e-01        17    4.4408920985006262e-16         2.78276e-07
207  25   -1.0598301889756985e+02       8.1466185924000456e-02        1.8463065908042611e-01        20    7.4384942649885488e-15         2.56983e-07
208  25   -1.0598301889659231e+02       8.1466577794344630e-02        1.8389576074487157e-01        17    3.8857805861880479e-15         2.75521e-07
209  25   -1.0598301890127497e+02       8.1465110695717158e-02        1.8462933569790541e-01        19    7.3274719625260332e-15         2.39693e-07
210  25   -1.0598301890230614e+02       8.1465231083711842e-02        1.8388674828664564e-01        16    7.7715611723760958e-15         2.75521e-07
211  25   -1.0598301890633695e+02       8.1463719407111057e-02        1.8462812808201473e-01        15    7.1054273576010019e-15         2.56983e-07
212  25   -1.0598301890890912e+02       8.1463790103953215e-02        1.8387725139139993e-01        14    8.8817841970012523e-16         2.75521e-07
213  25   -1.0598301891498153e+02       8.1462062587888795e-02        1.8462680503335313e-01        17    5.6621374255882984e-15         2.59553e-07
214  25   -1.0598301891372975e+02       8.1462233281854424e-02        1.8386705369807885e-01        14    1.7763568394002505e-15         2.6477e-07
215  25   -1.0598301891833367e+02       8.1460547860842780e-02        1.8462541850037498e-01        17    7.8825834748386114e-15         2.56983e-07
216  25   -1.0598301891766152e+02       8.1460743038405781e-02        1.8385635984130205e-01        14    8.9928064994637680e-15         2.72793e-07
217  25   -1.0598301892535284e+02       8.1458734011903289e-02        1.8462400854783642e-01        16    7.4384942649885488e-15         2.54439e-07
218  25   -1.0598301892590089e+02       8.1458793201818480e-02        1.8384498293306278e-01        14    9.4368957093138306e-15         2.70092e-07
219  25   -1.0598301893168515e+02       8.1456961448566290e-02        1.8462263837785492e-01        17    9.1038288019262836e-15         2.67418e-07
220  25   -1.0598301893331116e+02       8.1456858515593922e-02        1.8383315936556832e-01        14    3.5527136788005009e-15         2.95396e-07
221  25   -1.0598301894227946e+02       8.1454628234496340e-02        1.8462122899384512e-01        20    7.8825834748386114e-15         2.92471e-07
222  25   -1.0598301894244474e+02       8.1454590901557822e-02        1.8381987118581472e-01        14    6.9944050551384862e-15         2.92471e-07
223  25   -1.0598301895426758e+02       8.1451984849991277e-02        1.8461998554731732e-01        16    5.3290705182007514e-15         2.81059e-07
224  25   -1.0598301895250188e+02       8.1452235124743311e-02        1.8380594668095362e-01        15    9.5479180117763462e-15         3.0739e-07
225  25   -1.0598301896313048e+02       8.1449654999232735e-02        1.8461874297064684e-01        16    4.8849813083506888e-15         2.92471e-07
226  25   -1.0598301896532830e+02       8.1449384681036463e-02        1.8379121834253281e-01        17    4.1078251911130792e-15         3.29564e-07
227  25   -1.0598301897958530e+02       8.1446475100165117e-02        1.8461741229399786e-01        19    8.7707618945387367e-15         3.04347e-07
228  25   -1.0598301898118601e+02       8.1446257889183471e-02        1.8377495686202658e-01        15    6.8833827526759706e-15         3.10464e-07
229  25   -1.0598301899851241e+02       8.1443027931527467e-02        1.8461649416964651e-01        19    8.7707618945387367e-15         2.86708e-07
230  25   -1.0598301899856574e+02       8.1443003604363184e-02        1.8375681071269395e-01        16    1.8207657603852567e-14         3.16704e-07
231  25   -1.0598301901606425e+02       8.1439878758828854e-02        1.8461542519985008e-01        20    5.5511151231257827e-15         3.0739e-07
232  25   -1.0598301901256796e+02       8.1440159483463503e-02        1.8373836267779947e-01        20    9.2148511043887993e-15         3.29564e-07
233  25   -1.0598301903514519e+02       8.1436482088975026e-02        1.8461418389526635e-01        18    6.5503158452884236e-15         3.0739e-07
234  25   -1.0598301903867421e+02       8.1435980142487097e-02        1.8371789962471483e-01        19    8.5487172896137054e-15         3.49838e-07
235  25   -1.0598301906489957e+02       8.1432111062895274e-02        1.8461379040692991e-01        20    5.9952043329758453e-15         3.3955e-07
236  25   -1.0598301906209215e+02       8.1432377841338166e-02        1.8369621201208541e-01        19    9.5479180117763462e-15         3.5687e-07
237  25   -1.0598301909480519e+02       8.1427996385173174e-02        1.8461375124741880e-01        18    9.7699626167013776e-15         3.36188e-07
238  25   -1.0598301909655726e+02       8.1427620059912442e-02        1.8367154634628388e-01        18    5.3290705182007514e-15         3.53337e-07
239  25   -1.0598301913998655e+02       8.1422279294201871e-02        1.8461462804589199e-01        18    3.7747582837255322e-15         3.3955e-07
240  25   -1.0598301914269292e+02       8.1422007682704134e-02        1.8364342668867562e-01        19    8.2156503822261584e-15         3.36188e-07
241  25   -1.0598301919427237e+02       8.1416247801826103e-02        1.8461610124301148e-01        18    7.5495165674510645e-15         3.32859e-07
242  25   -1.0598301919262559e+02       8.1416286308012786e-02        1.8361264244691122e-01        18    8.8817841970012523e-15         3.46375e-07
243  25   -1.0598301925705306e+02       8.1409790622274159e-02        1.8461880042621728e-01        18    4.4408920985006262e-15         3.42945e-07
244  25   -1.0598301925951220e+02       8.1409327514847973e-02        1.8357841515023463e-01        19    6.9944050551384862e-15         3.60439e-07
245  25   -1.0598301934278639e+02       8.1401849907706492e-02        1.8462307058370730e-01        19    7.9936057773011271e-15         3.64043e-07
246  25   -1.0598301934342351e+02       8.1401926894614007e-02        1.8353916085178071e-01        19    1.3322676295501878e-15         3.90304e-07
247  25   -1.0598301944682272e+02       8.1393479784310330e-02        1.8462983072374137e-01        19    5.3290705182007514e-15         3.78825e-07
248  25   -1.0598301945009231e+02       8.1393127868068404e-02        1.8349585720689407e-01        19    9.2148511043887993e-15         4.10213e-07
249  25   -1.0598301957923822e+02       8.1383752840338275e-02        1.8463926654778343e-01        19    4.2188474935755949e-15         3.75074e-07
250  25   -1.0598301958234639e+02       8.1383391156123253e-02        1.8344752580473189e-01        19    3.5527136788005009e-15         3.82613e-07
251  25   -1.0598301974194526e+02       8.1372791262765531e-02        1.8465263552943947e-01        19    9.7699626167013776e-15         3.60439e-07
252  25   -1.0598301974091505e+02       8.1373057388191228e-02        1.8339375355888723e-01        19    4.9960036108132044e-15         4.06152e-07
253  25   -1.0598301992697512e+02       8.1361916129026213e-02        1.8467057140515150e-01        19    5.5511151231257827e-15         3.75074e-07
254  25   -1.0598301994135090e+02       8.1360291236705962e-02        1.8333570951512601e-01        19    9.9920072216264089e-15         3.90304e-07
255  25   -1.0598302015494487e+02       8.1348366526071914e-02        1.8469297314984498e-01        20    7.9936057773011271e-15         3.86439e-07
256  25   -1.0598302015210015e+02       8.1348628667910816e-02        1.8327527209601988e-01        17    6.1062266354383610e-15         4.06152e-07
257  25   -1.0598302038513211e+02       8.1336091985576786e-02        1.8472013366135084e-01        19    6.6613381477509392e-15         3.78825e-07
258  25   -1.0598302039198799e+02       8.1335592909454135e-02        1.8321209084618584e-01        18    7.9936057773011271e-15         3.94207e-07
259  25   -1.0598302062541644e+02       8.1324015474820044e-02        1.8475375088255894e-01        18    7.3274719625260332e-15         3.98149e-07
260  25   -1.0598302062983534e+02       8.1323620566763566e-02        1.8314879183784402e-01        19    1.2767564783189300e-14         3.86439e-07
261  25   -1.0598302085214362e+02       8.1312469026670442e-02        1.8479135694338966e-01        20    5.5511151231257827e-15         3.71361e-07
262  25   -1.0598302085549049e+02       8.1312155005434761e-02        1.8308726474646045e-01        17    4.7739590058881731e-15         3.90304e-07
263  25   -1.0598302105509995e+02       8.1301620131853269e-02        1.8483367959267696e-01        20    6.6613381477509392e-15         3.67684e-07
264  25   -1.0598302106178053e+02       8.1300995298079215e-02        1.8302679806125360e-01        20    6.9944050551384862e-15         3.75074e-07
265  25   -1.0598302121749896e+02       8.1292519051203271e-02        1.8487359012420798e-01        17    6.9944050551384862e-15         3.26301e-07
266  25   -1.0598302121595241e+02       8.1292678141835495e-02        1.8297760621907724e-01        19    8.8817841970012523e-15         3.36188e-07
267  25   -1.0598302132862972e+02       8.1285886255500372e-02        1.8490719088488025e-01        20    6.4392935428259079e-15         3.32859e-07
268  25   -1.0598302133216554e+02       8.1285705442496692e-02        1.8293466624846841e-01        19    1.5321077739827160e-14         3.67684e-07
269  25   -1.0598302141285886e+02       8.1280054540911806e-02        1.8493922800821988e-01        20    5.7731597280508140e-15         3.60439e-07
270  25   -1.0598302141178539e+02       8.1280301326842164e-02        1.8289830525121406e-01        18    8.4376949871511897e-15         3.94207e-07
271  25   -1.0598302146192572e+02       8.1276188402625849e-02        1.8496688395589189e-01        19    6.5503158452884236e-15         3.64043e-07
272  25   -1.0598302146324049e+02       8.1276009042994701e-02        1.8286913787065065e-01        18    6.6613381477509392e-15         3.67684e-07
273  25   -1.0598302149842520e+02       8.1272469180476037e-02        1.8498990068986956e-01        18    8.6597395920762210e-15         3.53337e-07
274  25   -1.0598302149982442e+02       8.1272380299196811e-02        1.8284578832129922e-01        18    8.9928064994637680e-15         3.64043e-07
275  25   -1.0598302151953366e+02       8.1269975898976554e-02        1.8500904514795222e-01        20    8.9928064994637680e-15         3.01333e-07
276  25   -1.0598302152131623e+02       8.1269833652186207e-02        1.8282695128778997e-01        14    8.6597395920762210e-15         3.19871e-07
277  25   -1.0598302153209002e+02       8.1268145444482798e-02        1.8502514289726860e-01        17    8.2156503822261584e-15         3.0739e-07
278  25   -1.0598302152808039e+02       8.1268620338960318e-02        1.8281336153237845e-01        15    5.9952043329758453e-15         3.32859e-07
279  25   -1.0598302153503646e+02       8.1267471508908784e-02        1.8503610400606907e-01        20    7.8825834748386114e-15         3.13569e-07
280  25   -1.0598302153787026e+02       8.1267265710266656e-02        1.8280283717055451e-01        18    8.2156503822261584e-15         3.04347e-07
281  25   -1.0598302154296528e+02       8.1266078990665847e-02        1.8504506748799684e-01        20    9.5479180117763462e-15         2.81059e-07
282  25   -1.0598302154469370e+02       8.1265945749692037e-02        1.8279434681363796e-01        16    9.8809849191638932e-15         2.95396e-07
283  25   -1.0598302154744331e+02       8.1265212922517094e-02        1.8505226118636753e-01        20    9.6589403142388619e-15         2.62149e-07
284  25   -1.0598302154803122e+02       8.1265234013699228e-02        1.8278805512351504e-01        14    1.1435297153639112e-14         2.81059e-07
285  25   -1.0598302154908448e+02       8.1264702668704558e-02        1.8505799564995043e-01        20    8.4376949871511897e-15         2.62149e-07
286  25   -1.0598302155005902e+02       8.1264655467748526e-02        1.8278349811409650e-01        14    8.4376949871511897e-15         2.92471e-07
287  25   -1.0598302155016117e+02       8.1264305656077340e-02        1.8506197041232514e-01        20    6.3282712403633923e-15         2.59553e-07
288  25   -1.0598302154962829e+02       8.1264438906146097e-02        1.8277996806137795e-01        14    4.5519144009631418e-15         2.59553e-07
289  25   -1.0598302154932747e+02       8.1264289332466433e-02        1.8506507469550407e-01        20    6.5503158452884236e-15         2.46956e-07
290  25   -1.0598302155001662e+02       8.1264244261546992e-02        1.8277729403920676e-01        14    5.9952043329758453e-15         2.59553e-07
291  25   -1.0598302155052892e+02       8.1264023290714249e-02        1.8506747036209248e-01        18    8.9928064994637680e-15         2.44511e-07
292  25   -1.0598302154935027e+02       8.1264101918350207e-02        1.8277530575424572e-01        14    9.8809849191638932e-15         2.75521e-07
293  25   -1.0598302154847308e+02       8.1263918147669756e-02        1.8506928734518358e-01        17    2.9976021664879227e-15         2.56983e-07
294  25   -1.0598302154937031e+02       8.1263905549349147e-02        1.8277377837402578e-01        14    1.1435297153639112e-14         2.72793e-07
295  25   -1.0598302154972471e+02       8.1263802965622745e-02        1.8507068741093669e-01        20    5.1070259132757201e-15         2.62149e-07
296  25   -1.0598302154813538e+02       8.1264080872642808e-02        1.8277270970180745e-01        14    1.7430501486614958e-14         2.9835e-07
297  25   -1.0598302154691375e+02       8.1264248499792302e-02        1.8507168881684805e-01        20    7.2164496600635175e-15         2.75521e-07
298  25   -1.0598302154816231e+02       8.1264085674774833e-02        1.8277180408370078e-01        16    1.0658141036401503e-14         2.92471e-07
299  25   -1.0598302154922571e+02       8.1263936363029643e-02        1.8507247835921914e-01        20    6.9944050551384862e-15         2.59553e-07
300  25   -1.0598302154771318e+02       8.1264103228022577e-02        1.8277112711818455e-01        14    2.3314683517128287e-15         2.95396e-07
301  25   -1.0598302154743490e+02       8.1264015932902112e-02        1.8507310370215857e-01        18    5.2180482157382357e-15         2.56983e-07
302  25   -1.0598302154913672e+02       8.1263900698104408e-02        1.8277063378499125e-01        14    1.3433698597964394e-14         2.81059e-07
303  25   -1.0598302155001738e+02       8.1263834839774063e-02        1.8507356679908613e-01        20    3.8857805861880479e-15         2.56983e-07
304  25   -1.0598302155235108e+02       8.1263652158668265e-02        1.8277026619088013e-01        14    7.2164496600635175e-15         2.78276e-07
305  25   -1.0598302155148680e+02       8.1263736758046434e-02        1.8507392277080340e-01        20    6.6613381477509392e-15         2.49426e-07
306  25   -1.0598302155029496e+02       8.1263892210699851e-02        1.8276997623373223e-01        16    3.5527136788005009e-15         2.92471e-07
307  25   -1.0598302155045276e+02       8.1263827531074639e-02        1.8507418007462612e-01        19    7.5495165674510645e-15         2.6477e-07
308  25   -1.0598302155036733e+02       8.1263912028589402e-02        1.8276970613006477e-01        16    3.5527136788005009e-15         3.16704e-07
309  25   -1.0598302154913551e+02       8.1264028061923455e-02        1.8507439478356363e-01        19    8.2156503822261584e-15         2.89575e-07
310  25   -1.0598302154687636e+02       8.1264068725431571e-02        1.8276959115725261e-01        14    1.6986412276764895e-14         2.92471e-07
311  25   -1.0598302154750907e+02       8.1263987454804010e-02        1.8507458316199643e-01        20    9.8809849191638932e-15         2.6477e-07
312  25   -1.0598302154947498e+02       8.1264011991152074e-02        1.8276958726616413e-01        15    8.8817841970012523e-15         2.83869e-07
313  25   -1.0598302155175665e+02       8.1263695830784854e-02        1.8507469758942446e-01        18    8.1046280797636427e-15         2.59553e-07
314  25   -1.0598302155214127e+02       8.1263516793114832e-02        1.8276940481216422e-01        14    9.9920072216264089e-15         2.86708e-07
315  25   -1.0598302155233432e+02       8.1263536232654587e-02        1.8507477852419094e-01        19    5.4400928206632670e-15         2.62149e-07
316  25   -1.0598302155321502e+02       8.1263508818665287e-02        1.8276934012109036e-01        14    9.8809849191638932e-15         2.62149e-07
317  25   -1.0598302155346526e+02       8.1263456060696626e-02        1.8507487067286243e-01        15    5.7731597280508140e-15         2.46956e-07
318  25   -1.0598302155246721e+02       8.1263487916658050e-02        1.8276941802964589e-01        14    8.2156503822261584e-15         2.67418e-07
319  25   -1.0598302155153144e+02       8.1263536028927774e-02        1.8507494233427843e-01        17    5.9952043329758453e-15         2.32644e-07
320  25   -1.0598302155167076e+02       8.1263589408990811e-02        1.8276941063823715e-01        14    1.0325074129013956e-14         2.46956e-07
321  25   -1.0598302155156176e+02       8.1263679256153409e-02        1.8507498190191615e-01        20    5.3290705182007514e-15         2.3034e-07
322  25   -1.0598302155368435e+02       8.1263576952551375e-02        1.8276933572962553e-01        14    5.7731597280508140e-15         2.67418e-07
323  25   -1.0598302155373065e+02       8.1263514615784516e-02        1.8507501159533563e-01        18    5.3290705182007514e-15         2.39693e-07
324  25   -1.0598302155188557e+02       8.1263578385915025e-02        1.8276928813182336e-01        14    6.9944050551384862e-15         2.5192e-07
325  25   -1.0598302155262675e+02       8.1263522873996408e-02        1.8507502048189695e-01        20    5.2180482157382357e-15         2.3732e-07
326  25   -1.0598302155358380e+02       8.1263515610771719e-02        1.8276916310646618e-01        14    4.7739590058881731e-15         2.72793e-07
327  25   -1.0598302155433659e+02       8.1263458383546094e-02        1.8507502571434031e-01        19    6.2172489379008766e-15         2.3732e-07
328  25   -1.0598302155670478e+02       8.1263350781227928e-02        1.8276909437873828e-01        14    3.3306690738754696e-15         2.56983e-07
329  25   -1.0598302155666457e+02       8.1263368396321312e-02        1.8507504500692221e-01        19    8.3266726846886741e-15         2.3034e-07
330  25   -1.0598302155397872e+02       8.1263540485451813e-02        1.8276911923174069e-01        14    4.1078251911130792e-15         2.5192e-07
331  25   -1.0598302155379336e+02       8.1263490244964487e-02        1.8507506853428196e-01        18    7.7715611723760958e-15         2.3497e-07
332  25   -1.0598302155207344e+02       8.1263609385132440e-02        1.8276914330778696e-01        14    6.7723604502134549e-15         2.59553e-07
333  25   -1.0598302155253680e+02       8.1263594654956250e-02        1.8507507653901920e-01        17    4.4408920985006262e-15         2.25802e-07
334  25   -1.0598302155189445e+02       8.1263667647363036e-02        1.8276909980371689e-01        14    6.6613381477509392e-15         2.5192e-07
335  25   -1.0598302154973416e+02       8.1263774689432466e-02        1.8507507297126038e-01        18    4.6629367034256575e-15         2.2806e-07
336  25   -1.0598302154891037e+02       8.1264032300168765e-02        1.8276904561050622e-01        14    9.8809849191638932e-15         2.62149e-07
337  25   -1.0598302154869243e+02       8.1264053587801754e-02        1.8507507678440907e-01        18    5.9952043329758453e-15         2.3732e-07
338  25   -1.0598302154978802e+02       8.1263730062346440e-02        1.8276906478133126e-01        14    9.7699626167013776e-15         2.56983e-07
339  25   -1.0598302155082941e+02       8.1263696134556085e-02        1.8507509199625180e-01        19    6.2172489379008766e-15         2.25802e-07
340  25   -1.0598302155127797e+02       8.1263729922284256e-02        1.8276912884649829e-01        14    1.4988010832439613e-14         2.6477e-07
341  25   -1.0598302155144368e+02       8.1263711945211980e-02        1.8507509580777851e-01        20    8.8817841970012523e-15         2.25802e-07
342  25   -1.0598302155288154e+02       8.1263571491945186e-02        1.8276913490645275e-01        14    9.4368957093138306e-15         2.5192e-07
343  25   -1.0598302155248859e+02       8.1263591968308901e-02        1.8507510842949207e-01        19    6.7723604502134549e-15         2.3732e-07
344  25   -1.0598302155177834e+02       8.1263614860290545e-02        1.8276920109531572e-01        14    6.3282712403633923e-15         2.78276e-07
345  25   -1.0598302155183205e+02       8.1263668647807208e-02        1.8507510491836968e-01        20    2.4424906541753444e-15         2.39693e-07
346  25   -1.0598302155341902e+02       8.1263635216600960e-02        1.8276913228081559e-01        15    1.8762769116165146e-14         2.56983e-07
347  25   -1.0598302155386811e+02       8.1263544658213505e-02        1.8507510125923046e-01        20    5.1070259132757201e-15         2.3732e-07
348  25   -1.0598302155414201e+02       8.1263563399261329e-02        1.8276913116257590e-01        15    9.5479180117763462e-15         2.59553e-07
349  25   -1.0598302155317860e+02       8.1263576670608018e-02        1.8507510473614583e-01        18    3.8857805861880479e-15         2.21352e-07
350  25   -1.0598302155449555e+02       8.1263476893582265e-02        1.8276912880716456e-01        14    5.8841820305133297e-15         2.44511e-07
351  25   -1.0598302155488024e+02       8.1263468100587488e-02        1.8507511964767417e-01        18    6.3282712403633923e-15         2.25802e-07
352  25   -1.0598302155302650e+02       8.1263609110465040e-02        1.8276917029714121e-01        14    4.5519144009631418e-15         2.46956e-07
353  25   -1.0598302155358961e+02       8.1263587502689916e-02        1.8507511279479338e-01        18    7.8825834748386114e-15         2.2806e-07
354  25   -1.0598302155601591e+02       8.1263389301966527e-02        1.8276910730167084e-01        14    7.5495165674510645e-15         2.39693e-07
355  25   -1.0598302155686085e+02       8.1263326581392903e-02        1.8507512163855361e-01        18    7.7715611723760958e-15         2.08524e-07
356  25   -1.0598302155342813e+02       8.1263495083476300e-02        1.8276918458225980e-01        14    9.8809849191638932e-15         2.21352e-07
357  25   -1.0598302155378946e+02       8.1263518924970413e-02        1.8507512688586417e-01        18    6.2172489379008766e-15         2.12715e-07
358  25   -1.0598302155236716e+02       8.1263643667625729e-02        1.8276916497057874e-01        15    8.1046280797636427e-15         2.23566e-07
359  25   -1.0598302155156411e+02       8.1263680664051208e-02        1.8507512549073257e-01        20    8.5487172896137054e-15         2.02391e-07
360  25   -1.0598302155196843e+02       8.1263679587209481e-02        1.8276914662412846e-01        14    6.7723604502134549e-15         2.21352e-07
361  25   -1.0598302155187483e+02       8.1263665268124896e-02        1.8507512492154846e-01        20    4.7739590058881731e-15         2.04415e-07
362  25   -1.0598302155163337e+02       8.1263670961561729e-02        1.8276912901223594e-01        14    1.4099832412739488e-14         2.3497e-07
363  25   -1.0598302155220091e+02       8.1263659814794664e-02        1.8507511306007160e-01        20    7.9936057773011271e-15         2.16991e-07
364  25   -1.0598302155378691e+02       8.1263600759484689e-02        1.8276904253538848e-01        14    1.2101430968414206e-14         2.59553e-07
365  25   -1.0598302155431938e+02       8.1263649139145855e-02        1.8507510065586752e-01        20    5.7731597280508140e-15         2.32644e-07
366  25   -1.0598302155450070e+02       8.1263638307063957e-02        1.8276900098990087e-01        14    1.0436096431476471e-14         2.3732e-07
367  25   -1.0598302155415813e+02       8.1263614682029583e-02        1.8507509881749196e-01        20    8.2156503822261584e-15         2.25802e-07
368  25   -1.0598302155179398e+02       8.1263688376566279e-02        1.8276901120303904e-01        14    6.9944050551384862e-15         2.54439e-07
369  25   -1.0598302155114851e+02       8.1263658066745847e-02        1.8507509897631447e-01        19    8.9928064994637680e-15         2.16991e-07
370  25   -1.0598302155360528e+02       8.1263542870146921e-02        1.8276901994204250e-01        14    8.5487172896137054e-15         2.54439e-07
371  25   -1.0598302155426001e+02       8.1263481424684869e-02        1.8507510208009120e-01        20    8.9928064994637680e-15         2.3497e-07
372  25   -1.0598302155471694e+02       8.1263429299724521e-02        1.8276907818375362e-01        14    9.4368957093138306e-15         2.49426e-07
373  25   -1.0598302155430628e+02       8.1263467785902321e-02        1.8507512343984356e-01        17    6.6613381477509392e-15         2.25802e-07
374  25   -1.0598302155366531e+02       8.1263558749924414e-02        1.8276920131718766e-01        14    6.4392935428259079e-15         2.4209e-07
375  25   -1.0598302155359501e+02       8.1263580161248683e-02        1.8507512044830546e-01        19    5.9952043329758453e-15         2.23566e-07
376  25   -1.0598302155194973e+02       8.1263622892947751e-02        1.8276912713434523e-01        14    8.4376949871511897e-15         2.56983e-07
377  25   -1.0598302155124406e+02       8.1263634436254506e-02        1.8507509999612340e-01        18    5.8841820305133297e-15         2.21352e-07
378  25   -1.0598302155467793e+02       8.1263520980428439e-02        1.8276903768832847e-01        14    1.3322676295501878e-14         2.46956e-07
379  25   -1.0598302155466476e+02       8.1263518606647267e-02        1.8507510352450343e-01        20    5.8841820305133297e-15         2.21352e-07
380  25   -1.0598302155423100e+02       8.1263539608698920e-02        1.8276907968807279e-01        14    8.4376949871511897e-15         2.5192e-07
381  25   -1.0598302155409050e+02       8.1263530148135033e-02        1.8507511283465100e-01        20    3.9968028886505635e-15         2.19161e-07
382  25   -1.0598302155165840e+02       8.1263607691653306e-02        1.8276908625333987e-01        14    2.6645352591003757e-15         2.44511e-07
383  25   -1.0598302155195361e+02       8.1263636655421578e-02        1.8507510932427332e-01        20    9.9920072216264089e-15         2.19161e-07
384  25   -1.0598302155178894e+02       8.1263670701446244e-02        1.8276905971592036e-01        14    2.7755575615628914e-15         2.46956e-07
385  25   -1.0598302155255467e+02       8.1263608424706035e-02        1.8507510653039089e-01        18    6.7723604502134549e-15         2.25802e-07
386  25   -1.0598302155590784e+02       8.1263418906019069e-02        1.8276904897572041e-01        14    1.2212453270876722e-14         2.6477e-07
387  25   -1.0598302155764146e+02       8.1263336111078388e-02        1.8507510793166082e-01        20    6.2172489379008766e-15         2.32644e-07
388  25   -1.0598302155734426e+02       8.1263311647489900e-02        1.8276909179683318e-01        14    1.3211653993039363e-14         2.78276e-07
389  25   -1.0598302155463298e+02       8.1263435020446195e-02        1.8507511629438589e-01        20    8.2156503822261584e-15         2.59553e-07
390  25   -1.0598302155230665e+02       8.1263556237900048e-02        1.8276918677915793e-01        14    9.5479180117763462e-15         2.81059e-07
391  25   -1.0598302155276679e+02       8.1263502393994713e-02        1.8507512945067722e-01        20    6.3282712403633923e-15         2.59553e-07
392  25   -1.0598302155480333e+02       8.1263473444778356e-02        1.8276929337003472e-01        14    9.7699626167013776e-15         2.75521e-07
393  25   -1.0598302155542467e+02       8.1263468806355377e-02        1.8507513288931859e-01        16    8.3266726846886741e-15         2.44511e-07
394  25   -1.0598302155777010e+02       8.1263269876217237e-02        1.8276926970261217e-01        14    1.5210055437364645e-14         2.70092e-07
395  25   -1.0598302155746885e+02       8.1263266434689285e-02        1.8507512082720179e-01        20    8.1046280797636427e-15         2.32644e-07
396  25   -1.0598302155336999e+02       8.1263452982966555e-02        1.8276923545504800e-01        14    7.2164496600635175e-15         2.67418e-07
397  25   -1.0598302155301090e+02       8.1263462998322211e-02        1.8507512997427936e-01        19    8.9928064994637680e-15         2.32644e-07
398  25   -1.0598302155325297e+02       8.1263501568173524e-02        1.8276930102350622e-01        14    2.4535928844215960e-14         2.46956e-07
399  25   -1.0598302155428840e+02       8.1263477997708833e-02        1.8507512534180104e-01        20    8.2156503822261584e-15         2.23566e-07
400  25   -1.0598302155541515e+02       8.1263463240247802e-02        1.8276921516887903e-01        14    3.2196467714129540e-14         2.5192e-07
401  25   -1.0598302155535035e+02       8.1263427815429168e-02        1.8507511053739265e-01        20    6.9944050551384862e-15         2.25802e-07
402  25   -1.0598302155472327e+02       8.1263453841529554e-02        1.8276915168394794e-01        14    2.5868196473766147e-14         2.44511e-07
403  25   -1.0598302155453820e+02       8.1263437241432257e-02        1.8507510783999603e-01        20    6.5503158452884236e-15         2.06459e-07
404  25   -1.0598302155283685e+02       8.1263582180326921e-02        1.8276912165158746e-01        14    7.2164496600635175e-15         2.32644e-07
405  25   -1.0598302155229615e+02       8.1263605829008156e-02        1.8507509838746403e-01        20    4.7739590058881731e-15         2.3034e-07
406  25   -1.0598302155313972e+02       8.1263537065751734e-02        1.8276905397415014e-01        14    1.6764367671839864e-14         2.49426e-07
407  25   -1.0598302155271644e+02       8.1263609139568871e-02        1.8507509496294988e-01        20    4.5519144009631418e-15         2.19161e-07
408  25   -1.0598302155172397e+02       8.1263671227134182e-02        1.8276906382980221e-01        14    1.6875389974302379e-14         2.4209e-07
409  25   -1.0598302155141806e+02       8.1263651023618877e-02        1.8507511297418394e-01        20    4.2188474935755949e-15         2.19161e-07
410  25   -1.0598302155430214e+02       8.1263510917779058e-02        1.8276916304824742e-01        14    3.8857805861880479e-15         2.49426e-07
411  25   -1.0598302155525663e+02       8.1263453699648380e-02        1.8507512674793369e-01        20    4.3298697960381105e-15         2.32644e-07
412  25   -1.0598302155296163e+02       8.1263556880003307e-02        1.8276920517039674e-01        14    6.4392935428259079e-15         2.44511e-07
413  25   -1.0598302155194655e+02       8.1263578947982751e-02        1.8507512982018118e-01        19    5.5511151231257827e-15         2.21352e-07
414  25   -1.0598302155130628e+02       8.1263589809168479e-02        1.8276920954246892e-01        14    2.6867397195928788e-14         2.59553e-07
415  25   -1.0598302155104540e+02       8.1263698100883630e-02        1.8507512083127858e-01        20    5.4400928206632670e-15         2.44511e-07
416  25   -1.0598302155246621e+02       8.1263618129014503e-02        1.8276915016401171e-01        14    8.2156503822261584e-15         2.5192e-07
417  25   -1.0598302155340568e+02       8.1263501333523891e-02        1.8507512626979450e-01        20    5.5511151231257827e-15         2.3732e-07
418  25   -1.0598302155102290e+02       8.1263681142445421e-02        1.8276920089017842e-01        14    4.3298697960381105e-15         2.46956e-07
419  25   -1.0598302155141388e+02       8.1263680727715837e-02        1.8507512509963223e-01        20    7.6605388699135801e-15         2.25802e-07
420  25   -1.0598302155359023e+02       8.1263555641271523e-02        1.8276912760330505e-01        17    1.9761969838327786e-14         2.49426e-07
421  25   -1.0598302155332225e+02       8.1263718007903663e-02        1.8507511032985111e-01        20    8.9928064994637680e-15         2.3034e-07
422  25   -1.0598302155445928e+02       8.1263670430416823e-02        1.8276906793719139e-01        17    5.0626169922907138e-14         2.39693e-07
423  25   -1.0598302155495344e+02       8.1263493513688445e-02        1.8507510991422410e-01        20    7.3274719625260332e-15         2.23566e-07
424  25   -1.0598302155460669e+02       8.1263561251034844e-02        1.8276909225568658e-01        14    1.9428902930940239e-14         2.5192e-07
425  25   -1.0598302155331854e+02       8.1263652795314556e-02        1.8507510939451371e-01        20    8.7707618945387367e-15         2.3732e-07
426  25   -1.0598302155164916e+02       8.1263642758131027e-02        1.8276905306074792e-01        17    4.0301095793893182e-14         2.62149e-07
427  25   -1.0598302155150931e+02       8.1263608944937005e-02        1.8507511221108183e-01        20    7.3274719625260332e-15         2.4209e-07
428  25   -1.0598302155244588e+02       8.1263633803246194e-02        1.8276907583827176e-01        14    1.2323475573339238e-14         2.6477e-07
429  25   -1.0598302155332557e+02       8.1263636036965181e-02        1.8507510446684663e-01        20    8.8817841970012523e-15         2.4209e-07
430  25   -1.0598302155064989e+02       8.1263697575195692e-02        1.8276902853995053e-01        14    4.6629367034256575e-15         2.62149e-07
431  25   -1.0598302155109720e+02       8.1263659743854078e-02        1.8507509397843924e-01        20    8.7707618945387367e-15         2.32644e-07
432  25   -1.0598302155224111e+02       8.1263671358101419e-02        1.8276901414721244e-01        14    4.8405723873656825e-14         2.62149e-07
433  25   -1.0598302155144623e+02       8.1263698186376132e-02        1.8507509587117865e-01        20    8.5487172896137054e-15         2.4209e-07
434  25   -1.0598302155196194e+02       8.1263669000691152e-02        1.8276903799400718e-01        14    4.1078251911130792e-15         2.59553e-07
435  25   -1.0598302155225875e+02       8.1263598684017779e-02        1.8507509678035097e-01        20    6.1062266354383610e-15         2.39693e-07
436  25   -1.0598302155312706e+02       8.1263563655738835e-02        1.8276902536676246e-01        14    7.7715611723760958e-15         2.54439e-07
437  25   -1.0598302155229941e+02       8.1263609696179628e-02        1.8507509485573281e-01        19    4.4408920985006262e-15         2.25802e-07
438  25   -1.0598302155358301e+02       8.1263529129500967e-02        1.8276902736261932e-01        14    1.3322676295501878e-15         2.44511e-07
439  25   -1.0598302155483694e+02       8.1263561891319114e-02        1.8507509946393549e-01        19    4.2188474935755949e-15         2.32644e-07
440  25   -1.0598302155266184e+02       8.1263715657769353e-02        1.8276906911710691e-01        14    8.9928064994637680e-15         2.49426e-07
441  25   -1.0598302155102218e+02       8.1263721365758101e-02        1.8507511955707340e-01        19    3.7747582837255322e-15         2.32644e-07
442  25   -1.0598302155209026e+02       8.1263709776976611e-02        1.8276916086625292e-01        14    7.5495165674510645e-15         2.44511e-07
443  25   -1.0598302155263026e+02       8.1263731786748394e-02        1.8507512215391178e-01        20    7.8825834748386114e-15         2.21352e-07
444  25   -1.0598302155133590e+02       8.1263795407721773e-02        1.8276912393057571e-01        14    1.7763568394002505e-15         2.49426e-07
445  25   -1.0598302155209673e+02       8.1263782498353976e-02        1.8507511314502229e-01        20    5.3290705182007514e-15         2.25802e-07
446  25   -1.0598302155415358e+02       8.1263655783914146e-02        1.8276908750245865e-01        14    8.1046280797636427e-15         2.49426e-07
447  25   -1.0598302155450368e+02       8.1263585916531156e-02        1.8507511566876345e-01        20    8.1046280797636427e-15         2.39693e-07
448  25   -1.0598302155497390e+02       8.1263561669402407e-02        1.8276909739567146e-01        14    1.0880185641326534e-14         2.46956e-07
449  25   -1.0598302155468959e+02       8.1263530993965105e-02        1.8507511794959899e-01        20    7.4384942649885488e-15         2.19161e-07
450  25   -1.0598302155615704e+02       8.1263388248771662e-02        1.8276910727813656e-01        14    6.1062266354383610e-15         2.2806e-07
451  25   -1.0598302155631288e+02       8.1263447897072183e-02        1.8507512988911967e-01        19    4.7739590058881731e-15         2.25802e-07
452  25   -1.0598302155178077e+02       8.1263690559353563e-02        1.8276919738233921e-01        15    6.6613381477509392e-15         2.49426e-07
453  25   -1.0598302155139325e+02       8.1263667678285856e-02        1.8507513675124851e-01        17    6.8833827526759706e-15         2.16991e-07
454  25   -1.0598302155419020e+02       8.1263562431558967e-02        1.8276922131401449e-01        14    9.6589403142388619e-15         2.4209e-07
455  25   -1.0598302155311487e+02       8.1263584543194156e-02        1.8507514124081687e-01        16    7.4384942649885488e-15         2.2806e-07
456  25   -1.0598302155298138e+02       8.1263606633001473e-02        1.8276922044725349e-01        14    5.1070259132757201e-15         2.46956e-07
457  25   -1.0598302155444124e+02       8.1263536518235924e-02        1.8507514327097618e-01        18    8.5487172896137054e-15         2.3732e-07
458  25   -1.0598302155408598e+02       8.1263565614790423e-02        1.8276921207120331e-01        14    6.1062266354383610e-15         2.4209e-07
459  25   -1.0598302155446790e+02       8.1263570888040704e-02        1.8507514223230076e-01        18    6.6613381477509392e-15         2.16991e-07
460  25   -1.0598302155299211e+02       8.1263664405923919e-02        1.8276920402860933e-01        14    8.1046280797636427e-15         2.44511e-07
461  25   -1.0598302155154299e+02       8.1263724065138376e-02        1.8507514022050486e-01        18    8.9928064994637680e-15         2.23566e-07
462  25   -1.0598302155082419e+02       8.1263765332550975e-02        1.8276920120123369e-01        14    4.9960036108132044e-15         2.2806e-07
463  25   -1.0598302155115812e+02       8.1263811882308801e-02        1.8507513868106745e-01        18    3.8857805861880479e-15         2.02391e-07
464  25   -1.0598302154947598e+02       8.1263895157462684e-02        1.8276919804004677e-01        15    3.6637359812630166e-15         2.25802e-07
465  25   -1.0598302154854844e+02       8.1263985302939545e-02        1.8507513867714490e-01        18    9.4368957093138306e-15         2.12715e-07
466  25   -1.0598302154839681e+02       8.1264001792078489e-02        1.8276920737584965e-01        14    6.9944050551384862e-15         2.39693e-07
467  25   -1.0598302154857313e+02       8.1263902371574659e-02        1.8507513165091308e-01        19    6.3282712403633923e-15         2.12715e-07
468  25   -1.0598302154805830e+02       8.1264073673082748e-02        1.8276915005220173e-01        15    9.5479180117763462e-15         2.59553e-07
469  25   -1.0598302154771100e+02       8.1264191358059179e-02        1.8507510747459807e-01        18    5.1070259132757201e-15         2.32644e-07
470  25   -1.0598302154325630e+02       8.1264638032735093e-02        1.8276901298159884e-01        14    9.4368957093138306e-15         2.70092e-07
471  25   -1.0598302154314544e+02       8.1264692946206196e-02        1.8507508411336457e-01        18    6.2172489379008766e-15         2.56983e-07
472  25   -1.0598302154246198e+02       8.1264912900223862e-02        1.8276892499078107e-01        14    7.2164496600635175e-15         2.81059e-07
473  25   -1.0598302154284535e+02       8.1264828595521976e-02        1.8507507544343649e-01        20    3.7747582837255322e-15         2.54439e-07
474  25   -1.0598302154801641e+02       8.1264351698337123e-02        1.8276893693700247e-01        14    2.9976021664879227e-15         3.04347e-07
475  25   -1.0598302154923709e+02       8.1264131711577647e-02        1.8507507619043631e-01        18    4.5519144009631418e-15         2.56983e-07
476  25   -1.0598302154508693e+02       8.1264440948871197e-02        1.8276896110255891e-01        14    8.6597395920762210e-15         3.01333e-07
477  25   -1.0598302154599354e+02       8.1264385034955922e-02        1.8507507287847030e-01        16    6.8833827526759706e-15         2.67418e-07
478  25   -1.0598302154777494e+02       8.1264370610369951e-02        1.8276895326777104e-01        14    8.4376949871511897e-15         3.10464e-07
479  25   -1.0598302154465119e+02       8.1264786418614676e-02        1.8507506855754088e-01        18    3.4416913763379853e-15         2.83869e-07
480  25   -1.0598302155072616e+02       8.1264097912935540e-02        1.8276894564695689e-01        14    0.0000000000000000e+00         3.13569e-07
481  25   -1.0598302155122458e+02       8.1264064210699871e-02        1.8507507691976879e-01        19    5.5511151231257827e-15         2.75521e-07
482  25   -1.0598302155272788e+02       8.1263835489153280e-02        1.8276904359946475e-01        14    9.7699626167013776e-15         2.9835e-07
483  25   -1.0598302155395577e+02       8.1263544672765420e-02        1.8507510340541072e-01        15    5.9952043329758453e-15         2.56983e-07
484  25   -1.0598302155183858e+02       8.1263625634164782e-02        1.8276919870578745e-01        14    3.8857805861880479e-15         2.67418e-07
485  25   -1.0598302155306824e+02       8.1263570409646491e-02        1.8507512021400813e-01        16    7.6605388699135801e-15         2.3732e-07
486  25   -1.0598302155119322e+02       8.1263700671115657e-02        1.8276925388574231e-01        14    8.6597395920762210e-15         2.49426e-07
487  25   -1.0598302155061342e+02       8.1263695959933102e-02        1.8507512664089709e-01        17    7.6605388699135801e-15         2.23566e-07
488  25   -1.0598302154983747e+02       8.1263753098028246e-02        1.8276923427172129e-01        14    3.9968028886505635e-15         2.59553e-07
489  25   -1.0598302154851710e+02       8.1263802325338474e-02        1.8507510967157237e-01        19    6.7723604502134549e-15         2.2806e-07
490  25   -1.0598302154795357e+02       8.1263985497571412e-02        1.8276910855385436e-01        14    1.4432899320127035e-15         2.67418e-07
491  25   -1.0598302154818676e+02       8.1264136519166641e-02        1.8507509305946759e-01        18    5.9952043329758453e-15         2.39693e-07
492  25   -1.0598302155037160e+02       8.1263894990115659e-02        1.8276904077219344e-01        14    3.5527136788005009e-15         2.92471e-07
493  25   -1.0598302155127756e+02       8.1263723741358262e-02        1.8507509070213349e-01        18    5.4400928206632670e-15         2.62149e-07
494  25   -1.0598302154942303e+02       8.1263905638479628e-02        1.8276905133797958e-01        14    7.9936057773011271e-15         2.81059e-07
495  25   -1.0598302154721306e+02       8.1264202501188265e-02        1.8507509234955380e-01        18    5.5511151231257827e-15         2.44511e-07
496  25   -1.0598302154527484e+02       8.1264571359497495e-02        1.8276904351716461e-01        15    7.1054273576010019e-15         2.70092e-07
497  25   -1.0598302154616535e+02       8.1264471586109721e-02        1.8507509351191820e-01        18    8.1046280797636427e-15         2.49426e-07
498  25   -1.0598302154713681e+02       8.1264035616186447e-02        1.8276905375593561e-01        14    7.7715611723760958e-15         2.75521e-07
499  25   -1.0598302154713311e+02       8.1263981575830257e-02        1.8507508786621610e-01        19    7.5495165674510645e-15         2.49426e-07
500  25   -1.0598302154762713e+02       8.1264035872663953e-02        1.8276901631531317e-01        16    8.6597395920762210e-15         2.75521e-07


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps501ndirty30.o.alphasmin <==
0.271843232883118578	0.280927120314568719	0    25   -7.7172254346784626e+01       7.6476972483917052e+01        2.9808385126261194e-01        0     3.3290861071177957e-05         1
0.145577161427653012	0.156236240948650510	1    25   -9.0554314119864173e+01       4.1645510920867309e+01        8.3542459160739907e-02        20    1.8074729115635790e-06         1
0.041671681901095477	0.053627001081125890	2    25   -1.0156653079649776e+02       2.7832117698671937e+00        2.6396789638046893e-02        20    2.5539394710172303e-08         1
0.035022050812421050	0.047060325343548948	3    25   -1.0227127879151996e+02       1.2126359466856229e+00        1.4760699015822565e-01        20    9.0113130080116122e-07         1
0.031275237393873946	0.043360254100392855	4    25   -1.0266837739883078e+02       1.8682566626739572e-01        7.0446342672602177e-02        20    1.9393911809828523e-08         1
0.028143868463001839	0.040267949563561896	5    25   -1.0300024933973673e+02       1.8181670575540920e-01        5.0916594068098642e-01        20    8.0393432999592562e-07         1
0.027275162102542822	0.039410080472144050	6    25   -1.0309231746466463e+02       1.7973220446219784e-01        3.5587945460191622e-01        20    6.1795975891953958e-08         1
0.026308227774296858	0.038455208824611978	7    25   -1.0319479608642007e+02       1.7066095431255235e-01        7.7169486232635287e-01        20    1.9411610694408665e-06         1
0.025588345624400874	0.037744307334800302	8    25   -1.0327109137183155e+02       1.5247801330951916e-01        6.8068131268625687e-01        20    1.6267346869547339e-07         1
0.023439621804688223	0.035622389233555158	9    25   -1.0349881961473785e+02       1.3312758322717855e-01        6.2424787207693089e-01        20    2.5017263550752844e-06         1
0.022874671889574482	0.035064487170861467	10   25   -1.0355869471377041e+02       9.7468420759469154e-02        7.5616943448346885e-01        20    4.7480701370616885e-08         1
0.022150005663918460	0.034348861287500550	11   25   -1.0363549702998630e+02       8.7796600722867879e-02        4.0708401951323370e-01        20    4.3118099615213623e-06         1
0.021832743894956611	0.034035557416515757	12   25   -1.0366912139088564e+02       8.3179700453911209e-02        6.4368591341963965e-01        20    6.1509886628563493e-08         1
0.019839118254313330	0.032066802616490716	13   25   -1.0388041186013606e+02       1.9579142457405396e-01        2.9818113124670875e-01        20    8.3890855246959717e-06         1
0.019603034612346287	0.031833664160677098	14   25   -1.0390543271785209e+02       2.5777428167020844e-01        4.3748858149255776e-01        20    1.6103293210001368e-07         1
0.018693554988164981	0.030935530459379915	15   25   -1.0400182211646805e+02       1.0851345238916110e-01        4.7458095901863401e-01        20    4.4850678885266504e-06         1
0.018503121879306893	0.030747473038014147	16   25   -1.0402200479274947e+02       8.7592709323871532e-02        3.6730166971990591e-01        20    2.7239505551168719e-07         1
0.016475963252561279	0.028745603581956271	17   25   -1.0423684918918887e+02       7.5400820322101936e-02        7.5291068883814105e-01        20    3.3143116885403501e-06         1
0.016377725510328908	0.028648591373334598	18   25   -1.0424726072194167e+02       6.7475202180503402e-02        4.5389937773170858e-01        20    4.0860652927854346e-07         1
0.015944547886397086	0.028220817718645827	19   25   -1.0429317019539718e+02       2.3776054107656819e-02        7.7751192158579918e-01        20    1.9409465191744246e-06         1
0.015886057169303773	0.028163056683832285	20   25   -1.0429936921832781e+02       2.1426711798994802e-02        6.0143398685276683e-01        20    4.0156533298585373e-07         1
0.013892431873360610	0.026194302224207165	21   25   -1.0451065965104587e+02       1.5790558793378295e-01        3.4427238761272733e-01        20    9.2032509314554645e-06         1
0.013779296406961078	0.026082578143223094	22   25   -1.0452265008962024e+02       1.3558202779313433e-01        7.7647271920695193e-01        20    2.5861807861904396e-07         1
0.013250178746301697	0.025560061321125515	23   25   -1.0457872757805650e+02       2.2166412631122512e-02        2.2221188562587577e-01        20    1.1470635523647132e-06         1
0.013199221009992621	0.025509739291797816	24   25   -1.0458412823292228e+02       2.0702044210338499e-02        7.8147434443572372e-01        20    2.1905870295491070e-07         1
0.012634938084830676	0.024952495898235579	25   25   -1.0464393264234440e+02       1.2599779050106008e-01        3.4016462008858406e-01        20    2.5026798101679404e-06         1
0.012463783581279818	0.024783476578087325	26   25   -1.0466207211378394e+02       1.1946918682042451e-01        5.7769271424041158e-01        20    3.1963018132241672e-07         1
0.010713681451841695	0.023055207289399009	27   25   -1.0484755322549648e+02       4.9394904901419068e-02        4.2123092472355200e-01        20    2.1312438551746027e-06         1
0.010620429717522695	0.022963118887339757	28   25   -1.0485743632606511e+02       4.8624181079503614e-02        2.5511953162752871e-01        20    2.8290583886647624e-07         1
0.010294425879774998	0.022641182006459118	29   25   -1.0489198719782904e+02       2.7583078112002113e-02        5.7950053177444516e-01        20    6.9580364159271824e-07         1
0.010235628181206428	0.022583117819819772	30   25   -1.0489821875558398e+02       2.4388959813222755e-02        3.0639590649061982e-01        20    3.6685468962627255e-07         0.772048
0.008949813623009119	0.021313344030907121	31   25   -1.0503449326762470e+02       1.8577703580740490e-01        7.5036524051420994e-01        20    3.2913696197400810e-06         0.478871
0.008644179581801080	0.021011522829668346	32   25   -1.0506688528680284e+02       1.8876676979562035e-01        3.6457712502868234e-01        20    4.8490255133426530e-07         0.288289
0.007678761911770341	0.020058148919765821	33   25   -1.0516920316853796e+02       3.4808589422027580e-02        2.1926177621751669e-01        20    7.1745126284383787e-08         0.178814
0.007602792799490680	0.019983127535908637	34   25   -1.0517725460460242e+02       3.6936360840627458e-02        5.0266931349274768e-01        20    4.1648763327017946e-08         0.10765
0.007346074948706256	0.019729612286766444	35   25   -1.0520446233811637e+02       3.3499785973617691e-02        2.3990500742126195e-01        20    6.3536053085400113e-08         0.0667708
0.007272468495660022	0.019656924087541221	36   25   -1.0521226337241636e+02       3.2703491546271835e-02        6.9461665033027686e-01        20    8.0148226389020749e-08         0.0401972
0.006201464681185946	0.018599281239453350	37   25   -1.0532577159277422e+02       2.3036727169164806e-01        5.2858612076593037e-01        20    1.0918086484901224e-06         0.0249328
0.005694855124627935	0.018098991728785582	38   25   -1.0537946360432828e+02       1.8121706117563008e-01        3.5628702889011810e-01        20    1.3602737525264530e-07         0.01501
0.005002455029671028	0.017415229450304676	39   25   -1.0545284625851870e+02       3.0229223815695150e-02        2.0305065295948740e-01        20    4.3136073601957037e-09         0.0093101
0.004932784188321830	0.017346427765308411	40   25   -1.0546023018479936e+02       2.8272802284845966e-02        2.0267121984631231e-01        20    1.2944717853180521e-08         0.00560485
0.004771276448736394	0.017186934863999506	41   25   -1.0547734726304559e+02       2.5388651834873599e-02        2.4834892305172312e-01        20    1.1343141981257077e-09         0.00347647
0.004718821973679371	0.017135134768010578	42   25   -1.0548290654680636e+02       2.5201155083777849e-02        2.2270377963032867e-01        20    2.7012485581678902e-09         0.0020929
0.004566639537791388	0.016984850835548066	43   25   -1.0549903530118979e+02       2.8003696332234540e-02        3.4885320353923949e-01        20    7.1139741875114737e-09         0.001378
0.004515128710180815	0.016933982614832939	44   25   -1.0550449457434290e+02       3.0268667220298084e-02        2.7864379361755864e-01        20    1.1312567105292715e-08         0.000871901
0.004108996541787996	0.016532917018731385	45   25   -1.0554753768870098e+02       9.6808141102883383e-02        6.7109733565614893e-01        20    2.9568583959083128e-07         0.000805186
0.003757324683456010	0.016185632330467933	46   25   -1.0558480893484384e+02       1.4834979532497528e-01        4.0763827182671192e-01        20    3.6862937813353369e-08         0.000653352
0.002824057735884836	0.015264008056944543	47   25   -1.0568371938586743e+02       1.1110100479891116e-01        4.3247643659194263e-01        20    1.1301950131326066e-07         0.000679881
0.002724211649020518	0.015165407568081240	48   25   -1.0569430137584403e+02       9.3581350805834518e-02        1.4704996865338513e-01        20    3.0136451112383611e-09         0.00053015
0.002625985005770633	0.015068406319980237	49   25   -1.0570471173229313e+02       6.9492459650064120e-02        2.0973073951946378e-01        20    6.6333549764152622e-10         0.000484737
0.002599088117566458	0.015041844975323464	50   25   -1.0570756234577551e+02       7.0827546276632347e-02        1.2649314818221383e-01        20    8.7919371782874123e-10         0.000359638
0.002553270299621127	0.014996598742947842	51   25   -1.0571241825656254e+02       6.3190777756972238e-02        1.9311234932269997e-01        20    2.7483322284638234e-09         0.000294739
0.002534018227518164	0.014977586843928072	52   25   -1.0571445864933526e+02       6.4917515903289313e-02        1.2481892298700305e-01        20    4.2198777805424470e-10         0.00023916
0.002491119361473741	0.014935223149000203	53   25   -1.0571900520078005e+02       5.7321511767440825e-02        1.8947279201268288e-01        20    3.1946434386753708e-10         0.000212242
0.002478569091077884	0.014922829445498535	54   25   -1.0572033531635797e+02       5.8964074192772387e-02        1.2475282862322051e-01        20    1.7034718080566336e-10         0.000179213
0.002457519595957630	0.014902042546638861	55   25   -1.0572256620545308e+02       5.9257652001178940e-02        1.8886129951903666e-01        20    4.0059455752583517e-10         0.000163861
0.002447546035513764	0.014892193408166272	56   25   -1.0572362323352461e+02       6.1408712557749823e-02        1.2513489176267575e-01        20    1.2461465193069898e-10         0.000143979
0.002419084716281836	0.014864087149041904	57   25   -1.0572663965013433e+02       5.3684950944443699e-02        1.8856636250788059e-01        20    1.5469736602824469e-11         0.000130342
0.002414160649440379	0.014859224510825316	58   25   -1.0572716151761654e+02       5.5048369940777775e-02        1.2547420217170643e-01        20    4.3851589026644433e-11         0.000107889
0.002384650936627698	0.014830082937019824	59   25   -1.0573028904614573e+02       5.5741408448739094e-02        1.8848655624779406e-01        20    1.2613243782766403e-12         9.86476e-05
0.002348889290761959	0.014794767424157413	60   25   -1.0573407917343046e+02       4.7914278824464418e-02        1.3946719568795671e-01        20    4.0622283314917240e-11         8.58198e-05
0.002320464804554723	0.014766697538559090	61   25   -1.0573709168636493e+02       5.1468024754285580e-02        1.8807501404875254e-01        20    1.3355982986240633e-12         8.00456e-05
0.002304724283236309	0.014751153383092407	62   25   -1.0573875991437515e+02       5.3675093966376153e-02        1.8370325635550519e-01        20    9.9522134977547694e-10         7.31889e-05
0.002277397501125824	0.014724167507533596	63   25   -1.0574165608931267e+02       5.7136810873998911e-02        1.8779510413792797e-01        20    7.7793327335484719e-13         7.03331e-05
0.002266758004719644	0.014713660740770325	64   25   -1.0574278369528965e+02       5.9914779634709703e-02        2.3555920458028781e-01        20    1.3651786368029661e-09         6.49514e-05
0.002243340841359311	0.014690535710760302	65   25   -1.0574526551701889e+02       6.2193701223804965e-02        1.8696792930950751e-01        20    1.9055867994666187e-12         6.43084e-05
0.002234158140365553	0.014681467565623073	66   25   -1.0574623872741627e+02       6.4326371168135665e-02        2.9463339381631792e-01        20    2.6155309029718410e-09         5.87997e-05
0.002214465509823195	0.014662020604210157	67   25   -1.0574832581190357e+02       6.5059730739449151e-02        1.8570028561648996e-01        20    8.6964879741913137e-12         6.05814e-05
0.002206965820742838	0.014654614475108164	68   25   -1.0574912065161305e+02       6.6818469704230665e-02        3.6246968260258350e-01        20    1.9561818831448363e-09         5.43005e-05
0.002192147739036666	0.014639981251652644	69   25   -1.0575069111668596e+02       6.9276333890229580e-02        1.8588539861189143e-01        20    5.8054339113766673e-11         5.87997e-05
0.002186641816569058	0.014634544016564128	70   25   -1.0575127465098554e+02       7.0524352910069865e-02        4.3001518364511010e-01        20    7.7670292419895759e-10         5.21817e-05
0.002170793295213451	0.014618893208380260	71   25   -1.0575295432516603e+02       7.3745754336414393e-02        1.9269349227931670e-01        20    1.1135425914687858e-10         5.27036e-05
0.002164896912039196	0.014613070383653067	72   25   -1.0575357924167110e+02       7.5685194886318641e-02        5.0458768361609641e-01        20    2.6423507826223158e-10         4.77118e-05
0.002123766079820529	0.014572452666009048	73   25   -1.0575793841154882e+02       8.5386288352310658e-02        2.3276252576602047e-01        20    6.2363224584416344e-09         4.8189e-05
0.002100283544248985	0.014549263079317979	74   25   -1.0576042716162253e+02       9.1936339305902948e-02        6.3952017174575548e-01        20    1.1022507573343887e-08         4.67717e-05
0.001689142854224892	0.014143251443798804	75   25   -1.0580400109423663e+02       2.2345433439841145e-01        4.5610410924464989e-01        20    1.8873952900566593e-07         4.96491e-05
0.001281881349599526	0.013741070600138560	76   25   -1.0584716389906099e+02       2.1291550495880074e-01        6.2281174882187285e-01        20    1.0182809562220285e-07         5.70704e-05
0.000692584161176131	0.013159125000775449	77   25   -1.0590961939568560e+02       1.3518628595738846e-01        1.7696300683058372e-01        20    9.7918280150821602e-09         6.05814e-05
0.000661667832637942	0.013128594359030155	78   25   -1.0591289600159955e+02       1.1571124794500065e-01        2.1399789395624924e-01        20    5.8215021692120672e-10         5.93877e-05
0.000614046982392047	0.013081567587508182	79   25   -1.0591794300319776e+02       9.3087385559556424e-02        1.2649336947132103e-01        20    1.6310064410163250e-11         5.43005e-05
0.000612401509299218	0.013079942641989939	80   25   -1.0591811739540803e+02       9.2484399596287403e-02        1.8978967076199127e-01        20    1.2781997682509427e-11         4.8189e-05
0.000557800222275658	0.013026022515902228	81   25   -1.0592390420478773e+02       8.5618362802051706e-02        1.2261386981351398e-01        20    2.1871393585115584e-12         4.91576e-05
0.000557486934600783	0.013025713136547787	82   25   -1.0592393740796213e+02       8.5861188317721826e-02        1.8691999574289095e-01        20    6.0706994986503560e-13         3.72042e-05
0.000499823208662297	0.012968768776024769	83   25   -1.0593004878387137e+02       8.8937248823640402e-02        1.2209726676005285e-01        20    1.7827961329430764e-12         4.06897e-05
0.000467039629247399	0.012936394177695337	84   25   -1.0593352328667524e+02       7.9932747192287934e-02        1.8627266101841622e-01        20    5.0148774022318321e-13         3.17285e-05
0.000407274222630289	0.012877374355340466	85   25   -1.0593985740505315e+02       7.7515498398497584e-02        1.2195128396446016e-01        20    2.1960211427085596e-13         3.53985e-05
0.000393989832633986	0.012864255690513208	86   25   -1.0594126532484451e+02       7.8894314712670166e-02        1.8567140091480924e-01        20    5.4511950509095186e-14         3.04905e-05
0.000357664355556307	0.012828383380335253	87   25   -1.0594511520866473e+02       7.8588579659481184e-02        1.4679896817200389e-01        20    5.5826454570251371e-12         3.5048e-05
0.000346679433105918	0.012817535496780180	88   25   -1.0594627942393760e+02       8.0541559897028492e-02        1.8566709897635006e-01        20    1.4521717162097048e-13         3.23663e-05
0.000317514285903022	0.012788734190066142	89   25   -1.0594937043436234e+02       7.4428706975595560e-02        1.6193890931767238e-01        20    8.4317330895089526e-11         3.5048e-05
0.000309714473744531	0.012781031681975721	90   25   -1.0595019708202248e+02       7.6229088790569222e-02        1.8580874923692312e-01        20    6.5369931689929217e-13         3.36805e-05
0.000291850710038020	0.012763390771953940	91   25   -1.0595209033767649e+02       7.5660721709937206e-02        1.6898038759253675e-01        20    1.1564971202915331e-11         3.53985e-05
0.000285125538265469	0.012756749497916186	92   25   -1.0595280309170144e+02       7.7392384833729011e-02        1.8578438226732319e-01        20    6.5758509748548022e-13         3.3347e-05
0.000278919692251714	0.012750621070954415	93   25   -1.0595346080601330e+02       7.7203173752423027e-02        1.7303172813260914e-01        20    2.7693736193157292e-11         3.30168e-05
0.000274620296635958	0.012746375311076952	94   25   -1.0595391646895153e+02       7.8291217110745492e-02        1.8570223848326384e-01        20    1.6020518245341009e-13         3.11033e-05
0.000250293835573564	0.012722352327018241	95   25   -1.0595649466079873e+02       6.9613007392035797e-02        1.7479633979375392e-01        20    4.9930060086467165e-12         3.01886e-05
0.000247652462912025	0.012719743905958617	96   25   -1.0595677460145446e+02       7.0612420118777663e-02        1.8556340446584724e-01        20    1.4022116801015727e-13         2.81575e-05
0.000214954118559000	0.012687453479368238	97   25   -1.0596024007078893e+02       6.6198156038808520e-02        1.7545854364513999e-01        20    5.4189985831953891e-13         3.14144e-05
0.000184892679980809	0.012657767062675998	98   25   -1.0596342607288182e+02       5.7842796028126031e-02        1.8468714192717745e-01        20    4.0285341729173751e-10         2.93008e-05
0.000153471902054367	0.012626738264639851	99   25   -1.0596675614186616e+02       5.9303726138750790e-02        1.7638451307182088e-01        20    2.0028423364237824e-13         3.75762e-05
0.000146264439235867	0.012619620716224218	100  25   -1.0596752001055343e+02       6.0195745687451563e-02        1.8523602482636309e-01        20    1.8147161551240742e-10         3.3347e-05
0.000125068689918175	0.012598689387714685	101  25   -1.0596976640011030e+02       6.2564880676291068e-02        1.8011442354584231e-01        20    3.9082070912854761e-12         4.02868e-05
0.000122369782807435	0.012596024149958525	102  25   -1.0597005243844080e+02       6.3439764649956487e-02        1.8546133994354924e-01        20    1.4720002994295101e-11         3.36805e-05
0.000106813412211874	0.012580661847901105	103  25   -1.0597170114960099e+02       6.5916882878809702e-02        1.8175014383750762e-01        20    1.9806378759312793e-13         4.06897e-05
0.000105704971519079	0.012579567235206528	104  25   -1.0597181862549483e+02       6.6595658161531901e-02        1.8535472611874065e-01        20    1.6947554470903015e-12         3.3347e-05
0.000088667790200788	0.012562742595808101	105  25   -1.0597362427744977e+02       6.9028129086291301e-02        1.8247209321795690e-01        20    1.7053025658242404e-13         3.98879e-05
0.000088154734714251	0.012562235940781597	106  25   -1.0597367865262046e+02       6.9519362394203199e-02        1.8511605399178957e-01        20    9.7566399404058757e-13         3.20458e-05
0.000070074249499688	0.012544381012891791	107  25   -1.0597559487707473e+02       7.1604042375838617e-02        1.8283150366165790e-01        20    1.0358380819752711e-13         3.72042e-05
0.000069715867837685	0.012544027102105872	108  25   -1.0597563285944614e+02       7.1941739783142111e-02        1.8510447848163053e-01        20    6.2228000530240024e-13         2.87234e-05
0.000054698629384897	0.012529197206420187	109  25   -1.0597722443175282e+02       7.3335386097824085e-02        1.8318669560525555e-01        20    1.1068923555512811e-13         3.30168e-05
0.000054564735364313	0.012529064982751738	110  25   -1.0597723862224569e+02       7.3593782230091165e-02        1.8513539775306320e-01        20    9.5823349255397261e-13         2.3307e-05
0.000045236110821644	0.012519852734488275	111  25   -1.0597822729806170e+02       7.4791900124182575e-02        1.8335157132517119e-01        20    4.1966430330830917e-13         2.76026e-05
0.000045164782729947	0.012519782296227429	112  25   -1.0597823485762838e+02       7.4986680414440343e-02        1.8505454944686786e-01        20    2.1083135237631723e-13         1.92922e-05
0.000039902394138997	0.012514585556886393	113  25   -1.0597879258147186e+02       7.5631294603226706e-02        1.8344777714401647e-01        20    2.1238566461079245e-13         2.21759e-05
0.000036488471056395	0.012511214223112004	114  25   -1.0597915439935552e+02       7.3624613958600094e-02        1.8489056914844787e-01        20    2.9044322502613795e-11         1.61286e-05
0.000033470862525715	0.012508234259793787	115  25   -1.0597947421462548e+02       7.4169351186355925e-02        1.8356710470836493e-01        20    1.1302070390684094e-13         1.79942e-05
0.000033374611030805	0.012508139209053693	116  25   -1.0597948441564974e+02       7.4305178002759931e-02        1.8472193960599331e-01        20    2.4980018054066022e-14         1.36186e-05
0.000031599538337133	0.012506386280713079	117  25   -1.0597967254321730e+02       7.4687858488687198e-02        1.8368080132127984e-01        20    3.1841196346249490e-13         1.4747e-05
0.000031558970968353	0.012506346219429564	118  25   -1.0597967684266962e+02       7.4820011672272813e-02        1.8456659697630559e-01        20    2.3447910280083306e-13         1.14993e-05
0.000030451665822537	0.012505252728115812	119  25   -1.0597979419821476e+02       7.5166184074987541e-02        1.8376731318216524e-01        20    1.3267165144270621e-13         1.17304e-05
0.000030431859152477	0.012505233168537545	120  25   -1.0597979629738550e+02       7.5262458331053494e-02        1.8450639335447463e-01        20    2.6878499426175040e-13         8.87798e-06
0.000029600293998223	0.012504411977309064	121  25   -1.0597988442917317e+02       7.5729278427388635e-02        1.8381622757997065e-01        20    5.0515147620444623e-14         9.05643e-06
0.000029589587914708	0.012504401404785878	122  25   -1.0597988556383625e+02       7.5798261957970681e-02        1.8446653643268249e-01        20    8.3932860661661834e-14         6.71917e-06
0.000028591523033510	0.012503415790944675	123  25   -1.0597999134176807e+02       7.6421631398261525e-02        1.8384914193423843e-01        20    4.3298697960381105e-14         6.85422e-06
0.000028584305012088	0.012503408662969377	124  25   -1.0597999210675579e+02       7.6477483156850212e-02        1.8442930802245136e-01        20    1.2434497875801753e-14         5.2394e-06
0.000026386627337433	0.012501238401721388	125  25   -1.0598022502327616e+02       7.7393064562784275e-02        1.8388205161452564e-01        20    3.4083846855992306e-14         5.50666e-06
0.000026382239734653	0.012501234068854747	126  25   -1.0598022548828756e+02       7.7438181935576722e-02        1.8439768970067383e-01        20    1.0214051826551440e-14         4.20931e-06
0.000020788655519026	0.012495710265614382	127  25   -1.0598081831324407e+02       7.8556271957495483e-02        1.8391609118986810e-01        20    2.0650148258027912e-14         4.74316e-06
0.000020786131485874	0.012495707773069000	128  25   -1.0598081858074873e+02       7.8589139193354640e-02        1.8437172933059240e-01        20    1.7985612998927536e-14         3.51906e-06
0.000012204628895157	0.012487233326275945	129  25   -1.0598172807432280e+02       7.9251884650147986e-02        1.8396613446316831e-01        20    1.2490009027033011e-13         4.42403e-06
0.000012203054248600	0.012487231771273389	130  25   -1.0598172824120860e+02       7.9278209754193085e-02        1.8434422481490867e-01        20    1.1879386363489175e-14         3.12298e-06
0.000006337754048405	0.012481439641754531	131  25   -1.0598234986344616e+02       7.9867069773172261e-02        1.8403867215589331e-01        20    7.8159700933611020e-14         4.12637e-06
0.000006336647949822	0.012481438549454728	132  25   -1.0598234998067383e+02       7.9887233478075359e-02        1.8431725912460875e-01        20    8.1046280797636427e-15         2.8272e-06
0.000002953065952733	0.012478097178255319	133  25   -1.0598270858291757e+02       8.0191321640086244e-02        1.8412655447941206e-01        20    1.3156142841808105e-13         3.81063e-06
0.000002952097110380	0.012478096221499450	134  25   -1.0598270868559841e+02       8.0208479925204301e-02        1.8428857118149078e-01        20    3.4527936065842368e-14         2.71688e-06
0.000001308358528299	0.012476472988853619	135  25   -1.0598288289397999e+02       8.0552699395411764e-02        1.8423286497949501e-01        20    1.8507417820501360e-13         3.58979e-06
0.000001307794496163	0.012476472431857886	136  25   -1.0598288295375782e+02       8.0567601329676108e-02        1.8426341744443223e-01        20    8.7707618945387367e-15         2.36359e-06
0.000000621579144392	0.012475794777166801	137  25   -1.0598295568093424e+02       8.0782441009432659e-02        1.8433704187744152e-01        20    1.8662849043948881e-13         3.12298e-06
0.000000621118337753	0.012475794322108808	138  25   -1.0598295572977192e+02       8.0794178315045428e-02        1.8423925511345474e-01        20    1.6986412276764895e-14         2.09756e-06
0.000000317621561881	0.012475494611510133	139  25   -1.0598298789527726e+02       8.0969403332346701e-02        1.8441986126963100e-01        20    7.3274719625260332e-14         2.77149e-06
0.000000317321189335	0.012475494314884789	140  25   -1.0598298792711165e+02       8.0979120522897574e-02        1.8421906545722305e-01        20    4.5186077102243871e-14         1.8248e-06
0.000000149360155026	0.012475328449194776	141  25   -1.0598300572812957e+02       8.1130758540894021e-02        1.8448726200458146e-01        20    1.4199752484955752e-13         2.36359e-06
0.000000149134722408	0.012475328226574471	142  25   -1.0598300575202160e+02       8.1139286057805293e-02        1.8419628235433522e-01        20    2.3314683517128287e-14         1.57179e-06
0.000000085602989108	0.012475265487411040	143  25   -1.0598301248530666e+02       8.1221515119977994e-02        1.8454469692618539e-01        20    2.8865798640254070e-15         1.95643e-06
0.000000085419062572	0.012475265305779021	144  25   -1.0598301250479975e+02       8.1228259006820736e-02        1.8417688619165989e-01        20    9.4368957093138306e-15         1.30103e-06
0.000000057438462317	0.012475237674241817	145  25   -1.0598301547026831e+02       8.1287140717904549e-02        1.8458264547252556e-01        20    3.6415315207705135e-14         1.58751e-06
0.000000057318571133	0.012475237555846297	146  25   -1.0598301548297474e+02       8.1292614288031473e-02        1.8416146453478527e-01        20    9.2148511043887993e-15         1.0557e-06
0.000000042997985083	0.012475223413912150	147  25   -1.0598301700071372e+02       8.1335066737665329e-02        1.8460716215539075e-01        20    9.6589403142388619e-15         1.2754e-06
0.000000042890475033	0.012475223307743307	148  25   -1.0598301701210796e+02       8.1339633974494063e-02        1.8414562314604668e-01        20    8.9928064994637680e-15         8.73844e-07
0.000000034969676232	0.012475215485757905	149  25   -1.0598301785157815e+02       8.1373188879297231e-02        1.8462818975087783e-01        19    7.4384942649885488e-15         1.0349e-06
0.000000034872968478	0.012475215390256597	150  25   -1.0598301786182753e+02       8.1376910096878419e-02        1.8413072833374433e-01        18    3.4416913763379853e-15         7.30549e-07
0.000000031460805618	0.012475212020661086	151  25   -1.0598301822345886e+02       8.1397077054134570e-02        1.8463980974791400e-01        20    1.0214051826551440e-14         8.31433e-07
0.000000031407933375	0.012475211968448434	152  25   -1.0598301822906242e+02       8.1400274882980739e-02        1.8411843015627496e-01        20    3.8857805861880479e-15         6.16859e-07
0.000000029622700258	0.012475210205486423	153  25   -1.0598301841826682e+02       8.1414131529527367e-02        1.8464671784333864e-01        18    6.4392935428259079e-15         7.02043e-07
0.000000029540052774	0.012475210123869982	154  25   -1.0598301842702605e+02       8.1416674105639686e-02        1.8410664361317478e-01        19    5.4400928206632670e-15         5.58434e-07
0.000000028494487849	0.012475209091348668	155  25   -1.0598301853783818e+02       8.1427217364762328e-02        1.8465175078165558e-01        17    8.1046280797636427e-15         6.3555e-07
0.000000028455175703	0.012475209052526949	156  25   -1.0598301854200460e+02       8.1429630849015666e-02        1.8409550014763104e-01        18    7.6605388699135801e-15         5.20862e-07
0.000000027890865032	0.012475208495256155	157  25   -1.0598301860181195e+02       8.1436767137347488e-02        1.8465459850598898e-01        18    7.3274719625260332e-15         5.58434e-07
0.000000027830357227	0.012475208435503196	158  25   -1.0598301860822475e+02       8.1438816647278145e-02        1.8408542889356397e-01        19    5.2180482157382357e-15         4.5313e-07
0.000000027510879640	0.012475208120011150	159  25   -1.0598301864208395e+02       8.1443633849630714e-02        1.8465606452551198e-01        18    8.9928064994637680e-15         4.90675e-07
0.000000027442764390	0.012475208052745650	160  25   -1.0598301864930301e+02       8.1445427507787826e-02        1.8407580850879732e-01        18    9.3258734068513149e-15         3.86439e-07
0.000000027249382567	0.012475207861776299	161  25   -1.0598301866979820e+02       8.1448688712043804e-02        1.8465677187489626e-01        17    8.7707618945387367e-15         3.98149e-07
0.000000027223848665	0.012475207836560938	162  25   -1.0598301867250436e+02       8.1450518870042288e-02        1.8406671319569320e-01        16    4.8849813083506888e-15         3.46375e-07
0.000000027098045591	0.012475207712327279	163  25   -1.0598301868583735e+02       8.1452652249936364e-02        1.8465684791337192e-01        19    7.3274719625260332e-15         3.60439e-07
0.000000027035904694	0.012475207650961602	164  25   -1.0598301869242323e+02       8.1454333652800415e-02        1.8405804919633231e-01        15    7.4384942649885488e-15         3.2307e-07
0.000000026958776113	0.012475207574795214	165  25   -1.0598301870059755e+02       8.1455645118694520e-02        1.8465647167536600e-01        20    7.8825834748386114e-15         3.10464e-07
0.000000026871694524	0.012475207488799983	166  25   -1.0598301870982672e+02       8.1457138432597276e-02        1.8404993964929520e-01        17    6.7723604502134549e-15         2.95396e-07
0.000000026808743592	0.012475207426634375	167  25   -1.0598301871649845e+02       8.1457815540488809e-02        1.8465584523800854e-01        20    8.6597395920762210e-15         2.9835e-07
0.000000026744531514	0.012475207363223355	168  25   -1.0598301872330384e+02       8.1459460927362670e-02        1.8404189785712569e-01        16    4.8849813083506888e-15         2.86708e-07
0.000000026701004070	0.012475207320238924	169  25   -1.0598301872791701e+02       8.1459761102451012e-02        1.8465499751102049e-01        17    9.8809849191638932e-15         2.75521e-07
0.000000026621669665	0.012475207241894230	170  25   -1.0598301873632511e+02       8.1461425630550366e-02        1.8403405124064154e-01        14    4.7739590058881731e-15         2.78276e-07
0.000000026588422641	0.012475207209061969	171  25   -1.0598301873984873e+02       8.1461331517857616e-02        1.8465394229119150e-01        19    6.5503158452884236e-15         2.59553e-07
0.000000026523313345	0.012475207144764922	172  25   -1.0598301874674921e+02       8.1463177302794065e-02        1.8402658380079651e-01        14    7.2164496600635175e-15         2.75521e-07
0.000000026491145551	0.012475207112998428	173  25   -1.0598301875015845e+02       8.1462878175443620e-02        1.8465273520858169e-01        17    9.4368957093138306e-15         2.5192e-07
0.000000026385964175	0.012475207009129209	174  25   -1.0598301876130589e+02       8.1464477751069353e-02        1.8401924399014405e-01        14    9.3258734068513149e-15         2.70092e-07
0.000000026359585610	0.012475206983079721	175  25   -1.0598301876410157e+02       8.1464000311825657e-02        1.8465150009237105e-01        18    6.2172489379008766e-15         2.54439e-07
0.000000026240684867	0.012475206865662287	176  25   -1.0598301877670303e+02       8.1465691217090352e-02        1.8401190597694617e-01        14    7.7715611723760958e-15         2.59553e-07
0.000000026213867648	0.012475206839179616	177  25   -1.0598301877954520e+02       8.1465058614412555e-02        1.8465025463401458e-01        17    8.6597395920762210e-15         2.54439e-07
0.000000026133856247	0.012475206760166372	178  25   -1.0598301878802505e+02       8.1466954265124514e-02        1.8400477235298576e-01        14    8.2156503822261584e-15         2.59553e-07
0.000000026106639435	0.012475206733289095	179  25   -1.0598301879090957e+02       8.1466324152643210e-02        1.8464892454572196e-01        18    7.1054273576010019e-15         2.59553e-07
0.000000026027550352	0.012475206655186662	180  25   -1.0598301879929167e+02       8.1468222975672688e-02        1.8399807275790375e-01        18    8.7707618945387367e-15         2.6477e-07
0.000000026000826448	0.012475206628796145	181  25   -1.0598301880212395e+02       8.1467426167364465e-02        1.8464759819077292e-01        16    5.4400928206632670e-15         2.62149e-07
0.000000025885049225	0.012475206514463263	182  25   -1.0598301881439437e+02       8.1469077753354213e-02        1.8399116640154048e-01        15    9.4368957093138306e-15         2.70092e-07
0.000000025861066044	0.012475206490779276	183  25   -1.0598301881693618e+02       8.1468210431921761e-02        1.8464631996661135e-01        19    9.5479180117763462e-15         2.54439e-07
0.000000025794193162	0.012475206424740646	184  25   -1.0598301882402357e+02       8.1470016128150746e-02        1.8398435796971133e-01        16    4.6629367034256575e-15         2.89575e-07
0.000000025777930841	0.012475206408681200	185  25   -1.0598301882574710e+02       8.1469140002809581e-02        1.8464502031376498e-01        19    6.3282712403633923e-15         2.81059e-07
0.000000025707230648	0.012475206338863005	186  25   -1.0598301883324012e+02       8.1470641667692689e-02        1.8397746994766542e-01        14    7.2164496600635175e-15         2.81059e-07
0.000000025680678848	0.012475206312642444	187  25   -1.0598301883605416e+02       8.1469665410622838e-02        1.8464375924044046e-01        15    5.7731597280508140e-15         2.5192e-07
0.000000025616125207	0.012475206248894120	188  25   -1.0598301884289575e+02       8.1471206907735905e-02        1.8397060348883415e-01        14    9.6589403142388619e-15         2.81059e-07
0.000000025594106302	0.012475206227149906	189  25   -1.0598301884522938e+02       8.1470274382809293e-02        1.8464244455398016e-01        18    6.7723604502134549e-15         2.59553e-07
0.000000025534188781	0.012475206167979866	190  25   -1.0598301885157962e+02       8.1471365891047753e-02        1.8396363507375998e-01        14    6.4392935428259079e-15         2.78276e-07
0.000000025508332092	0.012475206142445744	191  25   -1.0598301885431999e+02       8.1470345776324393e-02        1.8464113921245293e-01        16    5.1070259132757201e-15         2.59553e-07
0.000000025453467455	0.012475206088265554	192  25   -1.0598301886013471e+02       8.1471410347148776e-02        1.8395648759987171e-01        14    4.3298697960381105e-15         2.72793e-07
0.000000025429415395	0.012475206064513547	193  25   -1.0598301886268382e+02       8.1470237728353823e-02        1.8463983491197314e-01        18    4.6629367034256575e-15         2.62149e-07
0.000000025386519467	0.012475206022152754	194  25   -1.0598301886723006e+02       8.1471176985360216e-02        1.8394928460054991e-01        14    7.9936057773011271e-15         2.62149e-07
0.000000025359599967	0.012475205995569080	195  25   -1.0598301887008307e+02       8.1470108594658086e-02        1.8463851702635786e-01        16    9.9920072216264089e-15         2.49426e-07
0.000000025354234862	0.012475205990270906	196  25   -1.0598301887065168e+02       8.1471095267261262e-02        1.8394215869099345e-01        17    5.4400928206632670e-15         2.54439e-07
0.000000025330128077	0.012475205966464856	197  25   -1.0598301887320659e+02       8.1470170740431058e-02        1.8463714551827123e-01        20    9.7699626167013776e-15         2.62149e-07
0.000000025319422400	0.012475205955892735	198  25   -1.0598301887434121e+02       8.1470968920257292e-02        1.8393480100786902e-01        14    7.7715611723760958e-15         2.75521e-07
0.000000025298671906	0.012475205935401107	199  25   -1.0598301887654041e+02       8.1469874017784605e-02        1.8463590248324804e-01        14    5.9952043329758453e-15         2.75521e-07
0.000000025274812613	0.012475205911839463	200  25   -1.0598301887906909e+02       8.1470427930980804e-02        1.8392733836534578e-01        17    6.1062266354383610e-15         2.83869e-07
0.000000025240102336	0.012475205877562203	201  25   -1.0598301888274779e+02       8.1469162158100517e-02        1.8463454614183422e-01        19    9.7699626167013776e-15         2.89575e-07
0.000000025212182204	0.012475205849990379	202  25   -1.0598301888570685e+02       8.1469548531458713e-02        1.8392002303137045e-01        16    3.4416913763379853e-15         3.04347e-07
0.000000025180557138	0.012475205818759842	203  25   -1.0598301888905857e+02       8.1468211694300408e-02        1.8463321441073693e-01        19    6.5503158452884236e-15         2.95396e-07
0.000000025175824399	0.012475205814086145	204  25   -1.0598301888956016e+02       8.1468588083225768e-02        1.8391208807071685e-01        18    6.6613381477509392e-15         2.89575e-07
0.000000025137409189	0.012475205776150172	205  25   -1.0598301889363152e+02       8.1467181165862712e-02        1.8463198842421966e-01        19    6.4392935428259079e-15         2.6477e-07
0.000000025134596663	0.012475205773372733	206  25   -1.0598301889392960e+02       8.1467539206641959e-02        1.8390414545324249e-01        17    4.4408920985006262e-16         2.78276e-07
0.000000025100249180	0.012475205739453741	207  25   -1.0598301889756985e+02       8.1466185924000456e-02        1.8463065908042611e-01        20    7.4384942649885488e-15         2.56983e-07
0.000000025109472733	0.012475205748562228	208  25   -1.0598301889659231e+02       8.1466577794344630e-02        1.8389576074487157e-01        17    3.8857805861880479e-15         2.75521e-07
0.000000025065289619	0.012475205704930306	209  25   -1.0598301890127497e+02       8.1465110695717158e-02        1.8462933569790541e-01        19    7.3274719625260332e-15         2.39693e-07
0.000000025055560041	0.012475205695322107	210  25   -1.0598301890230614e+02       8.1465231083711842e-02        1.8388674828664564e-01        16    7.7715611723760958e-15         2.75521e-07
0.000000025017527440	0.012475205657763969	211  25   -1.0598301890633695e+02       8.1463719407111057e-02        1.8462812808201473e-01        15    7.1054273576010019e-15         2.56983e-07
0.000000024993257798	0.012475205633797095	212  25   -1.0598301890890912e+02       8.1463790103953215e-02        1.8387725139139993e-01        14    8.8817841970012523e-16         2.75521e-07
0.000000024935961734	0.012475205577215810	213  25   -1.0598301891498153e+02       8.1462062587888795e-02        1.8462680503335313e-01        17    5.6621374255882984e-15         2.59553e-07
0.000000024947772871	0.012475205588879601	214  25   -1.0598301891372975e+02       8.1462233281854424e-02        1.8386705369807885e-01        14    1.7763568394002505e-15         2.6477e-07
0.000000024904332705	0.012475205545981360	215  25   -1.0598301891833367e+02       8.1460547860842780e-02        1.8462541850037498e-01        17    7.8825834748386114e-15         2.56983e-07
0.000000024910674759	0.012475205552244295	216  25   -1.0598301891766152e+02       8.1460743038405781e-02        1.8385635984130205e-01        14    8.9928064994637680e-15         2.72793e-07
0.000000024838103512	0.012475205480578388	217  25   -1.0598301892535284e+02       8.1458734011903289e-02        1.8462400854783642e-01        16    7.4384942649885488e-15         2.54439e-07
0.000000024832932401	0.012475205475471787	218  25   -1.0598301892590089e+02       8.1458793201818480e-02        1.8384498293306278e-01        14    9.4368957093138306e-15         2.70092e-07
0.000000024778355169	0.012475205421575415	219  25   -1.0598301893168515e+02       8.1456961448566290e-02        1.8462263837785492e-01        17    9.1038288019262836e-15         2.67418e-07
0.000000024763012994	0.012475205406424637	220  25   -1.0598301893331116e+02       8.1456858515593922e-02        1.8383315936556832e-01        14    3.5527136788005009e-15         2.95396e-07
0.000000024678392836	0.012475205322860131	221  25   -1.0598301894227946e+02       8.1454628234496340e-02        1.8462122899384512e-01        20    7.8825834748386114e-15         2.92471e-07
0.000000024676833341	0.012475205321320091	222  25   -1.0598301894244474e+02       8.1454590901557822e-02        1.8381987118581472e-01        14    6.9944050551384862e-15         2.92471e-07
0.000000024565279247	0.012475205211157654	223  25   -1.0598301895426758e+02       8.1451984849991277e-02        1.8461998554731732e-01        16    5.3290705182007514e-15         2.81059e-07
0.000000024581939463	0.012475205227610031	224  25   -1.0598301895250188e+02       8.1452235124743311e-02        1.8380594668095362e-01        15    9.5479180117763462e-15         3.0739e-07
0.000000024481653588	0.012475205128575241	225  25   -1.0598301896313048e+02       8.1449654999232735e-02        1.8461874297064684e-01        16    4.8849813083506888e-15         2.92471e-07
0.000000024460916116	0.012475205108096472	226  25   -1.0598301896532830e+02       8.1449384681036463e-02        1.8379121834253281e-01        17    4.1078251911130792e-15         3.29564e-07
0.000000024326394569	0.012475204975253106	227  25   -1.0598301897958530e+02       8.1446475100165117e-02        1.8461741229399786e-01        19    8.7707618945387367e-15         3.04347e-07
0.000000024311291112	0.012475204960338067	228  25   -1.0598301898118601e+02       8.1446257889183471e-02        1.8377495686202658e-01        15    6.8833827526759706e-15         3.10464e-07
0.000000024147808322	0.012475204798894755	229  25   -1.0598301899851241e+02       8.1443027931527467e-02        1.8461649416964651e-01        19    8.7707618945387367e-15         2.86708e-07
0.000000024147305129	0.012475204798397839	230  25   -1.0598301899856574e+02       8.1443003604363184e-02        1.8375681071269395e-01        16    1.8207657603852567e-14         3.16704e-07
0.000000023982198400	0.012475204635350846	231  25   -1.0598301901606425e+02       8.1439878758828854e-02        1.8461542519985008e-01        20    5.5511151231257827e-15         3.0739e-07
0.000000024015187552	0.012475204667928452	232  25   -1.0598301901256796e+02       8.1440159483463503e-02        1.8373836267779947e-01        20    9.2148511043887993e-15         3.29564e-07
0.000000023802160694	0.012475204457559144	233  25   -1.0598301903514519e+02       8.1436482088975026e-02        1.8461418389526635e-01        18    6.5503158452884236e-15         3.0739e-07
0.000000023768862719	0.012475204424676567	234  25   -1.0598301903867421e+02       8.1435980142487097e-02        1.8371789962471483e-01        19    8.5487172896137054e-15         3.49838e-07
0.000000023521414028	0.012475204180314843	235  25   -1.0598301906489957e+02       8.1432111062895274e-02        1.8461379040692991e-01        20    5.9952043329758453e-15         3.3955e-07
0.000000023547903365	0.012475204206473721	236  25   -1.0598301906209215e+02       8.1432377841338166e-02        1.8369621201208541e-01        19    9.5479180117763462e-15         3.5687e-07
0.000000023239240341	0.012475203901661323	237  25   -1.0598301909480519e+02       8.1427996385173174e-02        1.8461375124741880e-01        18    9.7699626167013776e-15         3.36188e-07
0.000000023222708730	0.012475203885335948	238  25   -1.0598301909655726e+02       8.1427620059912442e-02        1.8367154634628388e-01        18    5.3290705182007514e-15         3.53337e-07
0.000000022812932812	0.012475203480672058	239  25   -1.0598301913998655e+02       8.1422279294201871e-02        1.8461462804589199e-01        18    3.7747582837255322e-15         3.3955e-07
0.000000022787396929	0.012475203455454740	240  25   -1.0598301914269292e+02       8.1422007682704134e-02        1.8364342668867562e-01        19    8.2156503822261584e-15         3.36188e-07
0.000000022300720391	0.012475202974849580	241  25   -1.0598301919427237e+02       8.1416247801826103e-02        1.8461610124301148e-01        18    7.5495165674510645e-15         3.32859e-07
0.000000022316258541	0.012475202990193888	242  25   -1.0598301919262559e+02       8.1416286308012786e-02        1.8361264244691122e-01        18    8.8817841970012523e-15         3.46375e-07
0.000000021708354850	0.012475202389873906	243  25   -1.0598301925705306e+02       8.1409790622274159e-02        1.8461880042621728e-01        18    4.4408920985006262e-15         3.42945e-07
0.000000021685151699	0.012475202366960219	244  25   -1.0598301925951220e+02       8.1409327514847973e-02        1.8357841515023463e-01        19    6.9944050551384862e-15         3.60439e-07
0.000000020899420279	0.012475201591030941	245  25   -1.0598301934278639e+02       8.1401849907706492e-02        1.8462307058370730e-01        19    7.9936057773011271e-15         3.64043e-07
0.000000020893408750	0.012475201585094407	246  25   -1.0598301934342351e+02       8.1401926894614007e-02        1.8353916085178071e-01        19    1.3322676295501878e-15         3.90304e-07
0.000000019917788236	0.012475200621644935	247  25   -1.0598301944682272e+02       8.1393479784310330e-02        1.8462983072374137e-01        19    5.3290705182007514e-15         3.78825e-07
0.000000019886938106	0.012475200591179666	248  25   -1.0598301945009231e+02       8.1393127868068404e-02        1.8349585720689407e-01        19    9.2148511043887993e-15         4.10213e-07
0.000000018668385284	0.012475199387828511	249  25   -1.0598301957923822e+02       8.1383752840338275e-02        1.8463926654778343e-01        19    4.2188474935755949e-15         3.75074e-07
0.000000018639058228	0.012475199358867315	250  25   -1.0598301958234639e+02       8.1383391156123253e-02        1.8344752580473189e-01        19    3.5527136788005009e-15         3.82613e-07
0.000000017133167307	0.012475197871762655	251  25   -1.0598301974194526e+02       8.1372791262765531e-02        1.8465263552943947e-01        19    9.7699626167013776e-15         3.60439e-07
0.000000017142887826	0.012475197881361909	252  25   -1.0598301974091505e+02       8.1373057388191228e-02        1.8339375355888723e-01        19    4.9960036108132044e-15         4.06152e-07
0.000000015387322951	0.012475196147698024	253  25   -1.0598301992697512e+02       8.1361916129026213e-02        1.8467057140515150e-01        19    5.5511151231257827e-15         3.75074e-07
0.000000015251680658	0.012475196013747893	254  25   -1.0598301994135090e+02       8.1360291236705962e-02        1.8333570951512601e-01        19    9.9920072216264089e-15         3.90304e-07
0.000000013236320397	0.012475194023529616	255  25   -1.0598302015494487e+02       8.1348366526071914e-02        1.8469297314984498e-01        20    7.9936057773011271e-15         3.86439e-07
0.000000013263161678	0.012475194050036047	256  25   -1.0598302015210015e+02       8.1348628667910816e-02        1.8327527209601988e-01        17    6.1062266354383610e-15         4.06152e-07
0.000000011064394775	0.012475191878699159	257  25   -1.0598302038513211e+02       8.1336091985576786e-02        1.8472013366135084e-01        19    6.6613381477509392e-15         3.78825e-07
0.000000010999706301	0.012475191814817685	258  25   -1.0598302039198799e+02       8.1335592909454135e-02        1.8321209084618584e-01        18    7.9936057773011271e-15         3.94207e-07
0.000000008797198328	0.012475189639786398	259  25   -1.0598302062541644e+02       8.1324015474820044e-02        1.8475375088255894e-01        18    7.3274719625260332e-15         3.98149e-07
0.000000008755503913	0.012475189598612129	260  25   -1.0598302062983534e+02       8.1323620566763566e-02        1.8314879183784402e-01        19    1.2767564783189300e-14         3.86439e-07
0.000000006657920010	0.012475187527195965	261  25   -1.0598302085214362e+02       8.1312469026670442e-02        1.8479135694338966e-01        20    5.5511151231257827e-15         3.71361e-07
0.000000006626340707	0.012475187496010619	262  25   -1.0598302085549049e+02       8.1312155005434761e-02        1.8308726474646045e-01        17    4.7739590058881731e-15         3.90304e-07
0.000000004742930921	0.012475185636096710	263  25   -1.0598302105509995e+02       8.1301620131853269e-02        1.8483367959267696e-01        20    6.6613381477509392e-15         3.67684e-07
0.000000004679896484	0.012475185573848640	264  25   -1.0598302106178053e+02       8.1300995298079215e-02        1.8302679806125360e-01        20    6.9944050551384862e-15         3.75074e-07
0.000000003210619352	0.012475184122901006	265  25   -1.0598302121749896e+02       8.1292519051203271e-02        1.8487359012420798e-01        17    6.9944050551384862e-15         3.26301e-07
0.000000003225211784	0.012475184137311394	266  25   -1.0598302121595241e+02       8.1292678141835495e-02        1.8297760621907724e-01        19    8.8817841970012523e-15         3.36188e-07
0.000000002162048002	0.012475183087410773	267  25   -1.0598302132862972e+02       8.1285886255500372e-02        1.8490719088488025e-01        20    6.4392935428259079e-15         3.32859e-07
0.000000002128685866	0.012475183054464835	268  25   -1.0598302133216554e+02       8.1285705442496692e-02        1.8293466624846841e-01        19    1.5321077739827160e-14         3.67684e-07
0.000000001367306177	0.012475182302583496	269  25   -1.0598302141285886e+02       8.1280054540911806e-02        1.8493922800821988e-01        20    5.7731597280508140e-15         3.60439e-07
0.000000001377434875	0.012475182312585836	270  25   -1.0598302141178539e+02       8.1280301326842164e-02        1.8289830525121406e-01        18    8.4376949871511897e-15         3.94207e-07
0.000000000904337115	0.012475181845390057	271  25   -1.0598302146192572e+02       8.1276188402625849e-02        1.8496688395589189e-01        19    6.5503158452884236e-15         3.64043e-07
0.000000000891931638	0.012475181833139340	272  25   -1.0598302146324049e+02       8.1276009042994701e-02        1.8286913787065065e-01        18    6.6613381477509392e-15         3.67684e-07
0.000000000559947236	0.012475181505296504	273  25   -1.0598302149842520e+02       8.1272469180476037e-02        1.8498990068986956e-01        18    8.6597395920762210e-15         3.53337e-07
0.000000000546744933	0.012475181492258902	274  25   -1.0598302149982442e+02       8.1272380299196811e-02        1.8284578832129922e-01        18    8.9928064994637680e-15         3.64043e-07
0.000000000360778919	0.012475181308612848	275  25   -1.0598302151953366e+02       8.1269975898976554e-02        1.8500904514795222e-01        20    8.9928064994637680e-15         3.01333e-07
0.000000000343959527	0.012475181292003281	276  25   -1.0598302152131623e+02       8.1269833652186207e-02        1.8282695128778997e-01        14    8.6597395920762210e-15         3.19871e-07
0.000000000242303716	0.012475181191615645	277  25   -1.0598302153209002e+02       8.1268145444482798e-02        1.8502514289726860e-01        17    8.2156503822261584e-15         3.0739e-07
0.000000000280136474	0.012475181228976432	278  25   -1.0598302152808039e+02       8.1268620338960318e-02        1.8281336153237845e-01        15    5.9952043329758453e-15         3.32859e-07
0.000000000214502660	0.012475181164161411	279  25   -1.0598302153503646e+02       8.1267471508908784e-02        1.8503610400606907e-01        20    7.8825834748386114e-15         3.13569e-07
0.000000000187764415	0.012475181137756731	280  25   -1.0598302153787026e+02       8.1267265710266656e-02        1.8280283717055451e-01        18    8.2156503822261584e-15         3.04347e-07
0.000000000139690488	0.012475181090282535	281  25   -1.0598302154296528e+02       8.1266078990665847e-02        1.8504506748799684e-01        20    9.5479180117763462e-15         2.81059e-07
0.000000000123382027	0.012475181074177525	282  25   -1.0598302154469370e+02       8.1265945749692037e-02        1.8279434681363796e-01        16    9.8809849191638932e-15         2.95396e-07
0.000000000097438154	0.012475181048557307	283  25   -1.0598302154744331e+02       8.1265212922517094e-02        1.8505226118636753e-01        20    9.6589403142388619e-15         2.62149e-07
0.000000000091890945	0.012475181043079300	284  25   -1.0598302154803122e+02       8.1265234013699228e-02        1.8278805512351504e-01        14    1.1435297153639112e-14         2.81059e-07
0.000000000081952938	0.012475181033265271	285  25   -1.0598302154908448e+02       8.1264702668704558e-02        1.8505799564995043e-01        20    8.4376949871511897e-15         2.62149e-07
0.000000000072757692	0.012475181024184737	286  25   -1.0598302155005902e+02       8.1264655467748526e-02        1.8278349811409650e-01        14    8.4376949871511897e-15         2.92471e-07
0.000000000071793858	0.012475181023232928	287  25   -1.0598302155016117e+02       8.1264305656077340e-02        1.8506197041232514e-01        20    6.3282712403633923e-15         2.59553e-07
0.000000000076821833	0.012475181028198178	288  25   -1.0598302154962829e+02       8.1264438906146097e-02        1.8277996806137795e-01        14    4.5519144009631418e-15         2.59553e-07
0.000000000079660212	0.012475181031001148	289  25   -1.0598302154932747e+02       8.1264289332466433e-02        1.8506507469550407e-01        20    6.5503158452884236e-15         2.46956e-07
0.000000000073157756	0.012475181024579811	290  25   -1.0598302155001662e+02       8.1264244261546992e-02        1.8277729403920676e-01        14    5.9952043329758453e-15         2.59553e-07
0.000000000068323963	0.012475181019806320	291  25   -1.0598302155052892e+02       8.1264023290714249e-02        1.8506747036209248e-01        18    8.9928064994637680e-15         2.44511e-07
0.000000000079445084	0.012475181030788703	292  25   -1.0598302154935027e+02       8.1264101918350207e-02        1.8277530575424572e-01        14    9.8809849191638932e-15         2.75521e-07
0.000000000087721787	0.012475181038962153	293  25   -1.0598302154847308e+02       8.1263918147669756e-02        1.8506928734518358e-01        17    2.9976021664879227e-15         2.56983e-07
0.000000000079255997	0.012475181030601975	294  25   -1.0598302154937031e+02       8.1263905549349147e-02        1.8277377837402578e-01        14    1.1435297153639112e-14         2.72793e-07
0.000000000075912065	0.012475181027299759	295  25   -1.0598302154972471e+02       8.1263802965622745e-02        1.8507068741093669e-01        20    5.1070259132757201e-15         2.62149e-07
0.000000000090908146	0.012475181042108762	296  25   -1.0598302154813538e+02       8.1264080872642808e-02        1.8277270970180745e-01        14    1.7430501486614958e-14         2.9835e-07
0.000000000102434804	0.012475181053491622	297  25   -1.0598302154691375e+02       8.1264248499792302e-02        1.8507168881684805e-01        20    7.2164496600635175e-15         2.75521e-07
0.000000000090654049	0.012475181041857834	298  25   -1.0598302154816231e+02       8.1264085674774833e-02        1.8277180408370078e-01        16    1.0658141036401503e-14         2.92471e-07
0.000000000080620366	0.012475181031949324	299  25   -1.0598302154922571e+02       8.1263936363029643e-02        1.8507247835921914e-01        20    6.9944050551384862e-15         2.59553e-07
0.000000000094891803	0.012475181046042722	300  25   -1.0598302154771318e+02       8.1264103228022577e-02        1.8277112711818455e-01        14    2.3314683517128287e-15         2.95396e-07
0.000000000097517507	0.012475181048635669	301  25   -1.0598302154743490e+02       8.1264015932902112e-02        1.8507310370215857e-01        18    5.2180482157382357e-15         2.56983e-07
0.000000000081460029	0.012475181032778511	302  25   -1.0598302154913672e+02       8.1263900698104408e-02        1.8277063378499125e-01        14    1.3433698597964394e-14         2.81059e-07
0.000000000073150585	0.012475181024572729	303  25   -1.0598302155001738e+02       8.1263834839774063e-02        1.8507356679908613e-01        20    3.8857805861880479e-15         2.56983e-07
0.000000000051131020	0.012475181002827862	304  25   -1.0598302155235108e+02       8.1263652158668265e-02        1.8277026619088013e-01        14    7.2164496600635175e-15         2.78276e-07
0.000000000059285911	0.012475181010881020	305  25   -1.0598302155148680e+02       8.1263736758046434e-02        1.8507392277080340e-01        20    6.6613381477509392e-15         2.49426e-07
0.000000000070531486	0.012475181021986304	306  25   -1.0598302155029496e+02       8.1263892210699851e-02        1.8276997623373223e-01        16    3.5527136788005009e-15         2.92471e-07
0.000000000069042568	0.012475181020515961	307  25   -1.0598302155045276e+02       8.1263827531074639e-02        1.8507418007462612e-01        19    7.5495165674510645e-15         2.6477e-07
0.000000000069848641	0.012475181021311977	308  25   -1.0598302155036733e+02       8.1263912028589402e-02        1.8276970613006477e-01        16    3.5527136788005009e-15         3.16704e-07
0.000000000081471446	0.012475181032789786	309  25   -1.0598302154913551e+02       8.1264028061923455e-02        1.8507439478356363e-01        19    8.2156503822261584e-15         2.89575e-07
0.000000000102787596	0.012475181053840013	310  25   -1.0598302154687636e+02       8.1264068725431571e-02        1.8276959115725261e-01        14    1.6986412276764895e-14         2.92471e-07
0.000000000096817677	0.012475181047944571	311  25   -1.0598302154750907e+02       8.1263987454804010e-02        1.8507458316199643e-01        20    9.8809849191638932e-15         2.6477e-07
0.000000000078268386	0.012475181029626684	312  25   -1.0598302154947498e+02       8.1264011991152074e-02        1.8276958726616413e-01        15    8.8817841970012523e-15         2.83869e-07
0.000000000056739749	0.012475181008366621	313  25   -1.0598302155175665e+02       8.1263695830784854e-02        1.8507469758942446e-01        18    8.1046280797636427e-15         2.59553e-07
0.000000000053110677	0.012475181004782823	314  25   -1.0598302155214127e+02       8.1263516793114832e-02        1.8276940481216422e-01        14    9.9920072216264089e-15         2.86708e-07
0.000000000051289159	0.012475181002984028	315  25   -1.0598302155233432e+02       8.1263536232654587e-02        1.8507477852419094e-01        19    5.4400928206632670e-15         2.62149e-07
0.000000000042979337	0.012475180994777873	316  25   -1.0598302155321502e+02       8.1263508818665287e-02        1.8276934012109036e-01        14    9.8809849191638932e-15         2.62149e-07
0.000000000040618204	0.012475180992446196	317  25   -1.0598302155346526e+02       8.1263456060696626e-02        1.8507487067286243e-01        15    5.7731597280508140e-15         2.46956e-07
0.000000000050035279	0.012475181001745790	318  25   -1.0598302155246721e+02       8.1263487916658050e-02        1.8276941802964589e-01        14    8.2156503822261584e-15         2.67418e-07
0.000000000058864712	0.012475181010465075	319  25   -1.0598302155153144e+02       8.1263536028927774e-02        1.8507494233427843e-01        17    5.9952043329758453e-15         2.32644e-07
0.000000000057550161	0.012475181009166924	320  25   -1.0598302155167076e+02       8.1263589408990811e-02        1.8276941063823715e-01        14    1.0325074129013956e-14         2.46956e-07
0.000000000058578628	0.012475181010182560	321  25   -1.0598302155156176e+02       8.1263679256153409e-02        1.8507498190191615e-01        20    5.3290705182007514e-15         2.3034e-07
0.000000000038550986	0.012475180990404767	322  25   -1.0598302155368435e+02       8.1263576952551375e-02        1.8276933572962553e-01        14    5.7731597280508140e-15         2.67418e-07
0.000000000038114124	0.012475180989973354	323  25   -1.0598302155373065e+02       8.1263514615784516e-02        1.8507501159533563e-01        18    5.3290705182007514e-15         2.39693e-07
0.000000000055523327	0.012475181007165375	324  25   -1.0598302155188557e+02       8.1263578385915025e-02        1.8276928813182336e-01        14    6.9944050551384862e-15         2.5192e-07
0.000000000048529943	0.012475181000259234	325  25   -1.0598302155262675e+02       8.1263522873996408e-02        1.8507502048189695e-01        20    5.2180482157382357e-15         2.3732e-07
0.000000000039499723	0.012475180991341668	326  25   -1.0598302155358380e+02       8.1263515610771719e-02        1.8276916310646618e-01        14    4.7739590058881731e-15         2.72793e-07
0.000000000032396793	0.012475180984327348	327  25   -1.0598302155433659e+02       8.1263458383546094e-02        1.8507502571434031e-01        19    6.2172489379008766e-15         2.3732e-07
0.000000000010051799	0.012475180962261112	328  25   -1.0598302155670478e+02       8.1263350781227928e-02        1.8276909437873828e-01        14    3.3306690738754696e-15         2.56983e-07
0.000000000010431199	0.012475180962635779	329  25   -1.0598302155666457e+02       8.1263368396321312e-02        1.8507504500692221e-01        19    8.3266726846886741e-15         2.3034e-07
0.000000000035773466	0.012475180987661896	330  25   -1.0598302155397872e+02       8.1263540485451813e-02        1.8276911923174069e-01        14    4.1078251911130792e-15         2.5192e-07
0.000000000037522425	0.012475180989389037	331  25   -1.0598302155379336e+02       8.1263490244964487e-02        1.8507506853428196e-01        18    7.7715611723760958e-15         2.3497e-07
0.000000000053750685	0.012475181005414847	332  25   -1.0598302155207344e+02       8.1263609385132440e-02        1.8276914330778696e-01        14    6.7723604502134549e-15         2.59553e-07
0.000000000049378664	0.012475181001097367	333  25   -1.0598302155253680e+02       8.1263594654956250e-02        1.8507507653901920e-01        17    4.4408920985006262e-15         2.25802e-07
0.000000000055439540	0.012475181007082633	334  25   -1.0598302155189445e+02       8.1263667647363036e-02        1.8276909980371689e-01        14    6.6613381477509392e-15         2.5192e-07
0.000000000075822900	0.012475181027211706	335  25   -1.0598302154973416e+02       8.1263774689432466e-02        1.8507507297126038e-01        18    4.6629367034256575e-15         2.2806e-07
0.000000000083595748	0.012475181034887587	336  25   -1.0598302154891037e+02       8.1264032300168765e-02        1.8276904561050622e-01        14    9.8809849191638932e-15         2.62149e-07
0.000000000085652115	0.012475181036918301	337  25   -1.0598302154869243e+02       8.1264053587801754e-02        1.8507507678440907e-01        18    5.9952043329758453e-15         2.3732e-07
0.000000000075314705	0.012475181026709851	338  25   -1.0598302154978802e+02       8.1263730062346440e-02        1.8276906478133126e-01        14    9.7699626167013776e-15         2.56983e-07
0.000000000065488697	0.012475181017006425	339  25   -1.0598302155082941e+02       8.1263696134556085e-02        1.8507509199625180e-01        19    6.2172489379008766e-15         2.25802e-07
0.000000000061256321	0.012475181012826849	340  25   -1.0598302155127797e+02       8.1263729922284256e-02        1.8276912884649829e-01        14    1.4988010832439613e-14         2.6477e-07
0.000000000059692769	0.012475181011282802	341  25   -1.0598302155144368e+02       8.1263711945211980e-02        1.8507509580777851e-01        20    8.8817841970012523e-15         2.25802e-07
0.000000000046125879	0.012475180997885161	342  25   -1.0598302155288154e+02       8.1263571491945186e-02        1.8276913490645275e-01        14    9.4368957093138306e-15         2.5192e-07
0.000000000049833548	0.012475181001546577	343  25   -1.0598302155248859e+02       8.1263591968308901e-02        1.8507510842949207e-01        19    6.7723604502134549e-15         2.3732e-07
0.000000000056535093	0.012475181008164519	344  25   -1.0598302155177834e+02       8.1263614860290545e-02        1.8276920109531572e-01        14    6.3282712403633923e-15         2.78276e-07
0.000000000056028314	0.012475181007664062	345  25   -1.0598302155183205e+02       8.1263668647807208e-02        1.8507510491836968e-01        20    2.4424906541753444e-15         2.39693e-07
0.000000000041054500	0.012475180992877049	346  25   -1.0598302155341902e+02       8.1263635216600960e-02        1.8276913228081559e-01        15    1.8762769116165146e-14         2.56983e-07
0.000000000036817124	0.012475180988692534	347  25   -1.0598302155386811e+02       8.1263544658213505e-02        1.8507510125923046e-01        20    5.1070259132757201e-15         2.3732e-07
0.000000000034232747	0.012475180986140399	348  25   -1.0598302155414201e+02       8.1263563399261329e-02        1.8276913116257590e-01        15    9.5479180117763462e-15         2.59553e-07
0.000000000043322977	0.012475180995117226	349  25   -1.0598302155317860e+02       8.1263576670608018e-02        1.8507510473614583e-01        18    3.8857805861880479e-15         2.21352e-07
0.000000000030896930	0.012475180982846196	350  25   -1.0598302155449555e+02       8.1263476893582265e-02        1.8276912880716456e-01        14    5.8841820305133297e-15         2.44511e-07
0.000000000027267198	0.012475180979261746	351  25   -1.0598302155488024e+02       8.1263468100587488e-02        1.8507511964767417e-01        18    6.3282712403633923e-15         2.25802e-07
0.000000000044758112	0.012475180996534458	352  25   -1.0598302155302650e+02       8.1263609110465040e-02        1.8276917029714121e-01        14    4.5519144009631418e-15         2.46956e-07
0.000000000039444903	0.012475180991287532	353  25   -1.0598302155358961e+02       8.1263587502689916e-02        1.8507511279479338e-01        18    7.8825834748386114e-15         2.2806e-07
0.000000000016551613	0.012475180968679840	354  25   -1.0598302155601591e+02       8.1263389301966527e-02        1.8276910730167084e-01        14    7.5495165674510645e-15         2.39693e-07
0.000000000008579204	0.012475180960806888	355  25   -1.0598302155686085e+02       8.1263326581392903e-02        1.8507512163855361e-01        18    7.7715611723760958e-15         2.08524e-07
0.000000000040968543	0.012475180992792164	356  25   -1.0598302155342813e+02       8.1263495083476300e-02        1.8276918458225980e-01        14    9.8809849191638932e-15         2.21352e-07
0.000000000037559224	0.012475180989425377	357  25   -1.0598302155378946e+02       8.1263518924970413e-02        1.8507512688586417e-01        18    6.2172489379008766e-15         2.12715e-07
0.000000000050979298	0.012475181002678033	358  25   -1.0598302155236716e+02       8.1263643667625729e-02        1.8276916497057874e-01        15    8.1046280797636427e-15         2.23566e-07
0.000000000058556455	0.012475181010160663	359  25   -1.0598302155156411e+02       8.1263680664051208e-02        1.8507512549073257e-01        20    8.5487172896137054e-15         2.02391e-07
0.000000000054741504	0.012475181006393305	360  25   -1.0598302155196843e+02       8.1263679587209481e-02        1.8276914662412846e-01        14    6.7723604502134549e-15         2.21352e-07
0.000000000055624664	0.012475181007265448	361  25   -1.0598302155187483e+02       8.1263665268124896e-02        1.8507512492154846e-01        20    4.7739590058881731e-15         2.04415e-07
0.000000000057902954	0.012475181009515315	362  25   -1.0598302155163337e+02       8.1263670961561729e-02        1.8276912901223594e-01        14    1.4099832412739488e-14         2.3497e-07
0.000000000052547945	0.012475181004227111	363  25   -1.0598302155220091e+02       8.1263659814794664e-02        1.8507511306007160e-01        20    7.9936057773011271e-15         2.16991e-07
0.000000000037583284	0.012475180989449137	364  25   -1.0598302155378691e+02       8.1263600759484689e-02        1.8276904253538848e-01        14    1.2101430968414206e-14         2.59553e-07
0.000000000032559177	0.012475180984487707	365  25   -1.0598302155431938e+02       8.1263649139145855e-02        1.8507510065586752e-01        20    5.7731597280508140e-15         2.32644e-07
0.000000000030848337	0.012475180982798210	366  25   -1.0598302155450070e+02       8.1263638307063957e-02        1.8276900098990087e-01        14    1.0436096431476471e-14         2.3732e-07
0.000000000034080648	0.012475180985990196	367  25   -1.0598302155415813e+02       8.1263614682029583e-02        1.8507509881749196e-01        20    8.2156503822261584e-15         2.25802e-07
0.000000000056387522	0.012475181008018789	368  25   -1.0598302155179398e+02       8.1263688376566279e-02        1.8276901120303904e-01        14    6.9944050551384862e-15         2.54439e-07
0.000000000062477838	0.012475181014033126	369  25   -1.0598302155114851e+02       8.1263658066745847e-02        1.8507509897631447e-01        19    8.9928064994637680e-15         2.16991e-07
0.000000000039297049	0.012475180991141522	370  25   -1.0598302155360528e+02       8.1263542870146921e-02        1.8276901994204250e-01        14    8.5487172896137054e-15         2.54439e-07
0.000000000033119361	0.012475180985040903	371  25   -1.0598302155426001e+02       8.1263481424684869e-02        1.8507510208009120e-01        20    8.9928064994637680e-15         2.3497e-07
0.000000000028808011	0.012475180980783336	372  25   -1.0598302155471694e+02       8.1263429299724521e-02        1.8276907818375362e-01        14    9.4368957093138306e-15         2.49426e-07
0.000000000032682782	0.012475180984609770	373  25   -1.0598302155430628e+02       8.1263467785902321e-02        1.8507512343984356e-01        17    6.6613381477509392e-15         2.25802e-07
0.000000000038730638	0.012475180990582177	374  25   -1.0598302155366531e+02       8.1263558749924414e-02        1.8276920131718766e-01        14    6.4392935428259079e-15         2.4209e-07
0.000000000039393951	0.012475180991237216	375  25   -1.0598302155359501e+02       8.1263580161248683e-02        1.8507512044830546e-01        19    5.9952043329758453e-15         2.23566e-07
0.000000000054917947	0.012475181006567547	376  25   -1.0598302155194973e+02       8.1263622892947751e-02        1.8276912713434523e-01        14    8.4376949871511897e-15         2.56983e-07
0.000000000061576278	0.012475181013142814	377  25   -1.0598302155124406e+02       8.1263634436254506e-02        1.8507509999612340e-01        18    5.8841820305133297e-15         2.21352e-07
0.000000000029176088	0.012475180981146822	378  25   -1.0598302155467793e+02       8.1263520980428439e-02        1.8276903768832847e-01        14    1.3322676295501878e-14         2.46956e-07
0.000000000029300354	0.012475180981269537	379  25   -1.0598302155466476e+02       8.1263518606647267e-02        1.8507510352450343e-01        20    5.8841820305133297e-15         2.21352e-07
0.000000000033393085	0.012475180985311211	380  25   -1.0598302155423100e+02       8.1263539608698920e-02        1.8276907968807279e-01        14    8.4376949871511897e-15         2.5192e-07
0.000000000034718769	0.012475180986620357	381  25   -1.0598302155409050e+02       8.1263530148135033e-02        1.8507511283465100e-01        20    3.9968028886505635e-15         2.19161e-07
0.000000000057666784	0.012475181009282091	382  25   -1.0598302155165840e+02       8.1263607691653306e-02        1.8276908625333987e-01        14    2.6645352591003757e-15         2.44511e-07
0.000000000054881338	0.012475181006531394	383  25   -1.0598302155195361e+02       8.1263636655421578e-02        1.8507510932427332e-01        20    9.9920072216264089e-15         2.19161e-07
0.000000000056435077	0.012475181008065750	384  25   -1.0598302155178894e+02       8.1263670701446244e-02        1.8276905971592036e-01        14    2.7755575615628914e-15         2.46956e-07
0.000000000049210052	0.012475181000930859	385  25   -1.0598302155255467e+02       8.1263608424706035e-02        1.8507510653039089e-01        18    6.7723604502134549e-15         2.25802e-07
0.000000000017571305	0.012475180969686811	386  25   -1.0598302155590784e+02       8.1263418906019069e-02        1.8276904897572041e-01        14    1.2212453270876722e-14         2.6477e-07
0.000000000001213779	0.012475180953533348	387  25   -1.0598302155764146e+02       8.1263336111078388e-02        1.8507510793166082e-01        20    6.2172489379008766e-15         2.32644e-07
0.000000000004018002	0.012475180956302588	388  25   -1.0598302155734426e+02       8.1263311647489900e-02        1.8276909179683318e-01        14    1.3211653993039363e-14         2.78276e-07
0.000000000029600213	0.012475180981565656	389  25   -1.0598302155463298e+02       8.1263435020446195e-02        1.8507511629438589e-01        20    8.2156503822261584e-15         2.59553e-07
0.000000000051550238	0.012475181003241851	390  25   -1.0598302155230665e+02       8.1263556237900048e-02        1.8276918677915793e-01        14    9.5479180117763462e-15         2.81059e-07
0.000000000047208599	0.012475180998954375	391  25   -1.0598302155276679e+02       8.1263502393994713e-02        1.8507512945067722e-01        20    6.3282712403633923e-15         2.59553e-07
0.000000000027992880	0.012475180979978375	392  25   -1.0598302155480333e+02       8.1263473444778356e-02        1.8276929337003472e-01        14    9.7699626167013776e-15         2.75521e-07
0.000000000022130243	0.012475180974188875	393  25   -1.0598302155542467e+02       8.1263468806355377e-02        1.8507513288931859e-01        16    8.3266726846886741e-15         2.44511e-07
0.000000000000000000	0.012475180952334711	394  25   -1.0598302155777010e+02       8.1263269876217237e-02        1.8276926970261217e-01        14    1.5210055437364645e-14         2.70092e-07
0.000000000002842436	0.012475180955141688	395  25   -1.0598302155746885e+02       8.1263266434689285e-02        1.8507512082720179e-01        20    8.1046280797636427e-15         2.32644e-07
0.000000000041517122	0.012475180993333899	396  25   -1.0598302155336999e+02       8.1263452982966555e-02        1.8276923545504800e-01        14    7.2164496600635175e-15         2.67418e-07
0.000000000044905306	0.012475180996679815	397  25   -1.0598302155301090e+02       8.1263462998322211e-02        1.8507512997427936e-01        19    8.9928064994637680e-15         2.32644e-07
0.000000000042621261	0.012475180994424264	398  25   -1.0598302155325297e+02       8.1263501568173524e-02        1.8276930102350622e-01        14    2.4535928844215960e-14         2.46956e-07
0.000000000032851488	0.012475180984776371	399  25   -1.0598302155428840e+02       8.1263477997708833e-02        1.8507512534180104e-01        20    8.2156503822261584e-15         2.23566e-07
0.000000000022220069	0.012475180974277580	400  25   -1.0598302155541515e+02       8.1263463240247802e-02        1.8276921516887903e-01        14    3.2196467714129540e-14         2.5192e-07
0.000000000022831487	0.012475180974881371	401  25   -1.0598302155535035e+02       8.1263427815429168e-02        1.8507511053739265e-01        20    6.9944050551384862e-15         2.25802e-07
0.000000000028748284	0.012475180980724355	402  25   -1.0598302155472327e+02       8.1263453841529554e-02        1.8276915168394794e-01        14    2.5868196473766147e-14         2.44511e-07
0.000000000030494507	0.012475180982448794	403  25   -1.0598302155453820e+02       8.1263437241432257e-02        1.8507510783999603e-01        20    6.5503158452884236e-15         2.06459e-07
0.000000000046547550	0.012475180998301572	404  25   -1.0598302155283685e+02       8.1263582180326921e-02        1.8276912165158746e-01        14    7.2164496600635175e-15         2.32644e-07
0.000000000051649311	0.012475181003339687	405  25   -1.0598302155229615e+02       8.1263605829008156e-02        1.8507509838746403e-01        20    4.7739590058881731e-15         2.3034e-07
0.000000000043689828	0.012475180995479501	406  25   -1.0598302155313972e+02       8.1263537065751734e-02        1.8276905397415014e-01        14    1.6764367671839864e-14         2.49426e-07
0.000000000047683675	0.012475180999423524	407  25   -1.0598302155271644e+02       8.1263609139568871e-02        1.8507509496294988e-01        20    4.5519144009631418e-15         2.19161e-07
0.000000000057048100	0.012475181008671126	408  25   -1.0598302155172397e+02       8.1263671227134182e-02        1.8276906382980221e-01        14    1.6875389974302379e-14         2.4209e-07
0.000000000059934506	0.012475181011521523	409  25   -1.0598302155141806e+02       8.1263651023618877e-02        1.8507511297418394e-01        20    4.2188474935755949e-15         2.19161e-07
0.000000000032721845	0.012475180984648345	410  25   -1.0598302155430214e+02       8.1263510917779058e-02        1.8276916304824742e-01        14    3.8857805861880479e-15         2.49426e-07
0.000000000023715780	0.012475180975754632	411  25   -1.0598302155525663e+02       8.1263453699648380e-02        1.8507512674793369e-01        20    4.3298697960381105e-15         2.32644e-07
0.000000000045370192	0.012475180997138901	412  25   -1.0598302155296163e+02       8.1263556880003307e-02        1.8276920517039674e-01        14    6.4392935428259079e-15         2.44511e-07
0.000000000054947952	0.012475181006597178	413  25   -1.0598302155194655e+02       8.1263578947982751e-02        1.8507512982018118e-01        19    5.5511151231257827e-15         2.21352e-07
0.000000000060989203	0.012475181012563063	414  25   -1.0598302155130628e+02       8.1263589809168479e-02        1.8276920954246892e-01        14    2.6867397195928788e-14         2.59553e-07
0.000000000063450729	0.012475181014993881	415  25   -1.0598302155104540e+02       8.1263698100883630e-02        1.8507512083127858e-01        20    5.4400928206632670e-15         2.44511e-07
0.000000000050044714	0.012475181001755108	416  25   -1.0598302155246621e+02       8.1263618129014503e-02        1.8276915016401171e-01        14    8.2156503822261584e-15         2.5192e-07
0.000000000041180370	0.012475180993001348	417  25   -1.0598302155340568e+02       8.1263501333523891e-02        1.8507512626979450e-01        20    5.5511151231257827e-15         2.3732e-07
0.000000000063663027	0.012475181015203531	418  25   -1.0598302155102290e+02       8.1263681142445421e-02        1.8276920089017842e-01        14    4.3298697960381105e-15         2.46956e-07
0.000000000059973946	0.012475181011560471	419  25   -1.0598302155141388e+02       8.1263680727715837e-02        1.8507512509963223e-01        20    7.6605388699135801e-15         2.25802e-07
0.000000000039439053	0.012475180991281755	420  25   -1.0598302155359023e+02       8.1263555641271523e-02        1.8276912760330505e-01        17    1.9761969838327786e-14         2.49426e-07
0.000000000041967571	0.012475180993778729	421  25   -1.0598302155332225e+02       8.1263718007903663e-02        1.8507511032985111e-01        20    8.9928064994637680e-15         2.3034e-07
0.000000000031239155	0.012475180983184152	422  25   -1.0598302155445928e+02       8.1263670430416823e-02        1.8276906793719139e-01        17    5.0626169922907138e-14         2.39693e-07
0.000000000026576521	0.012475180978579685	423  25   -1.0598302155495344e+02       8.1263493513688445e-02        1.8507510991422410e-01        20    7.3274719625260332e-15         2.23566e-07
0.000000000029848271	0.012475180981810620	424  25   -1.0598302155460669e+02       8.1263561251034844e-02        1.8276909225568658e-01        14    1.9428902930940239e-14         2.5192e-07
0.000000000042002577	0.012475180993813298	425  25   -1.0598302155331854e+02       8.1263652795314556e-02        1.8507510939451371e-01        20    8.7707618945387367e-15         2.3732e-07
0.000000000057753968	0.012475181009368188	426  25   -1.0598302155164916e+02       8.1263642758131027e-02        1.8276905306074792e-01        17    4.0301095793893182e-14         2.62149e-07
0.000000000059073519	0.012475181010671277	427  25   -1.0598302155150931e+02       8.1263608944937005e-02        1.8507511221108183e-01        20    7.3274719625260332e-15         2.4209e-07
0.000000000050236537	0.012475181001944538	428  25   -1.0598302155244588e+02       8.1263633803246194e-02        1.8276907583827176e-01        14    1.2323475573339238e-14         2.6477e-07
0.000000000041936245	0.012475180993747794	429  25   -1.0598302155332557e+02       8.1263636036965181e-02        1.8507510446684663e-01        20    8.8817841970012523e-15         2.4209e-07
0.000000000067182553	0.012475181018679150	430  25   -1.0598302155064989e+02       8.1263697575195692e-02        1.8276902853995053e-01        14    4.6629367034256575e-15         2.62149e-07
0.000000000062961972	0.012475181014511221	431  25   -1.0598302155109720e+02       8.1263659743854078e-02        1.8507509397843924e-01        20    8.7707618945387367e-15         2.32644e-07
0.000000000052168639	0.012475181003852537	432  25   -1.0598302155224111e+02       8.1263671358101419e-02        1.8276901414721244e-01        14    4.8405723873656825e-14         2.62149e-07
0.000000000059668708	0.012475181011259041	433  25   -1.0598302155144623e+02       8.1263698186376132e-02        1.8507509587117865e-01        20    8.5487172896137054e-15         2.4209e-07
0.000000000054802740	0.012475181006453777	434  25   -1.0598302155196194e+02       8.1263669000691152e-02        1.8276903799400718e-01        14    4.1078251911130792e-15         2.59553e-07
0.000000000052002197	0.012475181003688172	435  25   -1.0598302155225875e+02       8.1263598684017779e-02        1.8507509678035097e-01        20    6.1062266354383610e-15         2.39693e-07
0.000000000043809281	0.012475180995597464	436  25   -1.0598302155312706e+02       8.1263563655738835e-02        1.8276902536676246e-01        14    7.7715611723760958e-15         2.54439e-07
0.000000000051618551	0.012475181003309311	437  25   -1.0598302155229941e+02       8.1263609696179628e-02        1.8507509485573281e-01        19    4.4408920985006262e-15         2.25802e-07
0.000000000039507177	0.012475180991349029	438  25   -1.0598302155358301e+02       8.1263529129500967e-02        1.8276902736261932e-01        14    1.3322676295501878e-15         2.44511e-07
0.000000000027675754	0.012475180979665205	439  25   -1.0598302155483694e+02       8.1263561891319114e-02        1.8507509946393549e-01        19    4.2188474935755949e-15         2.32644e-07
0.000000000048198852	0.012475180999932274	440  25   -1.0598302155266184e+02       8.1263715657769353e-02        1.8276906911710691e-01        14    8.9928064994637680e-15         2.49426e-07
0.000000000063669821	0.012475181015210239	441  25   -1.0598302155102218e+02       8.1263721365758101e-02        1.8507511955707340e-01        19    3.7747582837255322e-15         2.32644e-07
0.000000000053591980	0.012475181005258122	442  25   -1.0598302155209026e+02       8.1263709776976611e-02        1.8276916086625292e-01        14    7.5495165674510645e-15         2.44511e-07
0.000000000048496825	0.012475181000226529	443  25   -1.0598302155263026e+02       8.1263731786748394e-02        1.8507512215391178e-01        20    7.8825834748386114e-15         2.21352e-07
0.000000000060709724	0.012475181012287070	444  25   -1.0598302155133590e+02       8.1263795407721773e-02        1.8276912393057571e-01        14    1.7763568394002505e-15         2.49426e-07
0.000000000053530933	0.012475181005197836	445  25   -1.0598302155209673e+02       8.1263782498353976e-02        1.8507511314502229e-01        20    5.3290705182007514e-15         2.25802e-07
0.000000000034123579	0.012475180986032592	446  25   -1.0598302155415358e+02       8.1263655783914146e-02        1.8276908750245865e-01        14    8.1046280797636427e-15         2.49426e-07
0.000000000030820220	0.012475180982770443	447  25   -1.0598302155450368e+02       8.1263585916531156e-02        1.8507511566876345e-01        20    8.1046280797636427e-15         2.39693e-07
0.000000000026383471	0.012475180978389044	448  25   -1.0598302155497390e+02       8.1263561669402407e-02        1.8276909739567146e-01        14    1.0880185641326534e-14         2.46956e-07
0.000000000029066071	0.012475180981038177	449  25   -1.0598302155468959e+02       8.1263530993965105e-02        1.8507511794959899e-01        20    7.4384942649885488e-15         2.19161e-07
0.000000000015219985	0.012475180967364824	450  25   -1.0598302155615704e+02       8.1263388248771662e-02        1.8276910727813656e-01        14    6.1062266354383610e-15         2.2806e-07
0.000000000013749561	0.012475180965912744	451  25   -1.0598302155631288e+02       8.1263447897072183e-02        1.8507512988911967e-01        19    4.7739590058881731e-15         2.25802e-07
0.000000000056512165	0.012475181008141877	452  25   -1.0598302155178077e+02       8.1263690559353563e-02        1.8276919738233921e-01        15    6.6613381477509392e-15         2.49426e-07
0.000000000060168600	0.012475181011752697	453  25   -1.0598302155139325e+02       8.1263667678285856e-02        1.8507513675124851e-01        17    6.8833827526759706e-15         2.16991e-07
0.000000000033778052	0.012475180985691376	454  25   -1.0598302155419020e+02       8.1263562431558967e-02        1.8276922131401449e-01        14    9.6589403142388619e-15         2.4209e-07
0.000000000043924300	0.012475180995711047	455  25   -1.0598302155311487e+02       8.1263584543194156e-02        1.8507514124081687e-01        16    7.4384942649885488e-15         2.2806e-07
0.000000000045183841	0.012475180996954876	456  25   -1.0598302155298138e+02       8.1263606633001473e-02        1.8276922044725349e-01        14    5.1070259132757201e-15         2.46956e-07
0.000000000031409371	0.012475180983352244	457  25   -1.0598302155444124e+02       8.1263536518235924e-02        1.8507514327097618e-01        18    8.5487172896137054e-15         2.3732e-07
0.000000000034761417	0.012475180986662473	458  25   -1.0598302155408598e+02       8.1263565614790423e-02        1.8276921207120331e-01        14    6.1062266354383610e-15         2.4209e-07
0.000000000031157821	0.012475180983103832	459  25   -1.0598302155446790e+02       8.1263570888040704e-02        1.8507514223230076e-01        18    6.6613381477509392e-15         2.16991e-07
0.000000000045082598	0.012475180996854896	460  25   -1.0598302155299211e+02       8.1263664405923919e-02        1.8276920402860933e-01        14    8.1046280797636427e-15         2.44511e-07
0.000000000058755732	0.012475181010357455	461  25   -1.0598302155154299e+02       8.1263724065138376e-02        1.8507514022050486e-01        18    8.9928064994637680e-15         2.23566e-07
0.000000000065537950	0.012475181017055064	462  25   -1.0598302155082419e+02       8.1263765332550975e-02        1.8276920120123369e-01        14    4.9960036108132044e-15         2.2806e-07
0.000000000062387163	0.012475181013943583	463  25   -1.0598302155115812e+02       8.1263811882308801e-02        1.8507513868106745e-01        18    3.8857805861880479e-15         2.02391e-07
0.000000000078258950	0.012475181029617367	464  25   -1.0598302154947598e+02       8.1263895157462684e-02        1.8276919804004677e-01        15    3.6637359812630166e-15         2.25802e-07
0.000000000087010729	0.012475181038259966	465  25   -1.0598302154854844e+02       8.1263985302939545e-02        1.8507513867714490e-01        18    9.4368957093138306e-15         2.12715e-07
0.000000000088441430	0.012475181039672818	466  25   -1.0598302154839681e+02       8.1264001792078489e-02        1.8276920737584965e-01        14    6.9944050551384862e-15         2.39693e-07
0.000000000086777767	0.012475181038029910	467  25   -1.0598302154857313e+02       8.1263902371574659e-02        1.8507513165091308e-01        19    6.3282712403633923e-15         2.12715e-07
0.000000000091635432	0.012475181042826975	468  25   -1.0598302154805830e+02       8.1264073673082748e-02        1.8276915005220173e-01        15    9.5479180117763462e-15         2.59553e-07
0.000000000094912372	0.012475181046063034	469  25   -1.0598302154771100e+02       8.1264191358059179e-02        1.8507510747459807e-01        18    5.1070259132757201e-15         2.32644e-07
0.000000000136944576	0.012475181087570879	470  25   -1.0598302154325630e+02       8.1264638032735093e-02        1.8276901298159884e-01        14    9.4368957093138306e-15         2.70092e-07
0.000000000137990593	0.012475181088603847	471  25   -1.0598302154314544e+02       8.1264692946206196e-02        1.8507508411336457e-01        18    6.2172489379008766e-15         2.56983e-07
0.000000000144439362	0.012475181094972166	472  25   -1.0598302154246198e+02       8.1264912900223862e-02        1.8276892499078107e-01        14    7.2164496600635175e-15         2.81059e-07
0.000000000140822084	0.012475181091400014	473  25   -1.0598302154284535e+02       8.1264828595521976e-02        1.8507507544343649e-01        20    3.7747582837255322e-15         2.54439e-07
0.000000000092030684	0.012475181043217296	474  25   -1.0598302154801641e+02       8.1264351698337123e-02        1.8276893693700247e-01        14    2.9976021664879227e-15         3.04347e-07
0.000000000080512990	0.012475181031843287	475  25   -1.0598302154923709e+02       8.1264131711577647e-02        1.8507507619043631e-01        18    4.5519144009631418e-15         2.56983e-07
0.000000000119671715	0.012475181070513500	476  25   -1.0598302154508693e+02       8.1264440948871197e-02        1.8276896110255891e-01        14    8.6597395920762210e-15         3.01333e-07
0.000000000111117421	0.012475181062065922	477  25   -1.0598302154599354e+02       8.1264385034955922e-02        1.8507507287847030e-01        16    6.8833827526759706e-15         2.67418e-07
0.000000000094309068	0.012475181045467257	478  25   -1.0598302154777494e+02       8.1264370610369951e-02        1.8276895326777104e-01        14    8.4376949871511897e-15         3.10464e-07
0.000000000123783129	0.012475181074573623	479  25   -1.0598302154465119e+02       8.1264786418614676e-02        1.8507506855754088e-01        18    3.4416913763379853e-15         2.83869e-07
0.000000000066462910	0.012475181017968484	480  25   -1.0598302155072616e+02       8.1264097912935540e-02        1.8276894564695689e-01        14    0.0000000000000000e+00         3.13569e-07
0.000000000061760081	0.012475181013324324	481  25   -1.0598302155122458e+02       8.1264064210699871e-02        1.8507507691976879e-01        19    5.5511151231257827e-15         2.75521e-07
0.000000000047575734	0.012475180999316929	482  25   -1.0598302155272788e+02       8.1263835489153280e-02        1.8276904359946475e-01        14    9.7699626167013776e-15         2.9835e-07
0.000000000035990010	0.012475180987875739	483  25   -1.0598302155395577e+02       8.1263544672765420e-02        1.8507510340541072e-01        15    5.9952043329758453e-15         2.56983e-07
0.000000000055966700	0.012475181007603217	484  25   -1.0598302155183858e+02       8.1263625634164782e-02        1.8276919870578745e-01        14    3.8857805861880479e-15         2.67418e-07
0.000000000044364276	0.012475180996145535	485  25   -1.0598302155306824e+02       8.1263570409646491e-02        1.8507512021400813e-01        16    7.6605388699135801e-15         2.3732e-07
0.000000000062055977	0.012475181013616529	486  25   -1.0598302155119322e+02       8.1263700671115657e-02        1.8276925388574231e-01        14    8.6597395920762210e-15         2.49426e-07
0.000000000067526665	0.012475181019018969	487  25   -1.0598302155061342e+02       8.1263695959933102e-02        1.8507512664089709e-01        17    7.6605388699135801e-15         2.23566e-07
0.000000000074848121	0.012475181026249088	488  25   -1.0598302154983747e+02       8.1263753098028246e-02        1.8276923427172129e-01        14    3.9968028886505635e-15         2.59553e-07
0.000000000087306437	0.012475181038551985	489  25   -1.0598302154851710e+02       8.1263802325338474e-02        1.8507510967157237e-01        19    6.7723604502134549e-15         2.2806e-07
0.000000000092623609	0.012475181043802824	490  25   -1.0598302154795357e+02       8.1263985497571412e-02        1.8276910855385436e-01        14    1.4432899320127035e-15         2.67418e-07
0.000000000090423351	0.012475181041630015	491  25   -1.0598302154818676e+02       8.1264136519166641e-02        1.8507509305946759e-01        18    5.9952043329758453e-15         2.39693e-07
0.000000000069808351	0.012475181021272191	492  25   -1.0598302155037160e+02       8.1263894990115659e-02        1.8276904077219344e-01        14    3.5527136788005009e-15         2.92471e-07
0.000000000061260190	0.012475181012830669	493  25   -1.0598302155127756e+02       8.1263723741358262e-02        1.8507509070213349e-01        18    5.4400928206632670e-15         2.62149e-07
0.000000000078758558	0.012475181030110742	494  25   -1.0598302154942303e+02       8.1263905638479628e-02        1.8276905133797958e-01        14    7.9936057773011271e-15         2.81059e-07
0.000000000099610672	0.012475181050702722	495  25   -1.0598302154721306e+02       8.1264202501188265e-02        1.8507509234955380e-01        18    5.5511151231257827e-15         2.44511e-07
0.000000000117898696	0.012475181068762599	496  25   -1.0598302154527484e+02       8.1264571359497495e-02        1.8276904351716461e-01        15    7.1054273576010019e-15         2.70092e-07
0.000000000109496312	0.012475181060465037	497  25   -1.0598302154616535e+02       8.1264471586109721e-02        1.8507509351191820e-01        18    8.1046280797636427e-15         2.49426e-07
0.000000000100330127	0.012475181051413201	498  25   -1.0598302154713681e+02       8.1264035616186447e-02        1.8276905375593561e-01        14    7.7715611723760958e-15         2.75521e-07
0.000000000100365038	0.012475181051447677	499  25   -1.0598302154713311e+02       8.1263981575830257e-02        1.8507508786621610e-01        19    7.5495165674510645e-15         2.49426e-07
0.000000000095703725	0.012475181046844515	500  25   -1.0598302154762713e+02       8.1264035872663953e-02        1.8276901631531317e-01        16    8.6597395920762210e-15         2.75521e-07


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps501ndirty30.o.densities <==
0	0.480754	0.02310908055283534
1	0.500009	0.3261743259335949
2	0.480738	0.4062592194645005
3	0.500032	0.2212970534934501
4	0.480709	0.2032464506575778
5	0.500065	0.3567218675198394
6	0.480673	0.3271346610965169
7	0.500104	0.1872415543151634
8	0.480635	0.2650050054210261
9	0.500144	0.4082505610317487
10	0.480598	0.2343759243788676
11	0.500183	0.1807478222041622
12	0.480567	0.444045547459283
13	0.500216	0.3807698416485756
14	0.480542	0.05818692912216211
15	0.500243	0.7672697976084909
16	0.480522	0.2155244341800084
17	0.500265	0.4637506493142859
18	0.480506	0.5166282561661597
19	0.500283	0.1891210084288353
20	0.480494	0.7922829220640211
21	0.500296	0.07610413579899074
22	0.480485	0.9182400835849337
23	0.500304	0.07743631323325835
24	0.480481	0.9226592840760917
25	0.500306	0.08396587890650356
26	0.480481	0.9215795016391238
27	0.500304	0.2224388019451192
28	0.480485	0.7934829939905855
29	0.500296	0.5178977611804729
30	0.480494	0.5051771781749833
31	0.500283	0.8112483886194091
32	0.480506	0.3498305492358199
33	0.500265	0.7962555696316275
34	0.480522	0.6077651980091398
35	0.500243	0.5102506582163725
36	0.480542	0.8079732950395073
37	0.500216	0.5293507311392931
38	0.480567	0.6205693833252309
39	0.500183	0.7736733293328665
40	0.480598	0.5157459938339328
41	0.500144	0.6841404795227717
42	0.480635	0.7341565091014333
43	0.500104	0.5141276671242906
44	0.480673	0.7238441684124346
45	0.500065	0.7030773459347673
46	0.480709	0.5020815408971596
47	0.500032	0.7690625488769065
48	0.480738	0.6804837858944459
49	0.500009	0.4025031381068779
50	0.480754	0.9577348751545748


==> anc/holstein/mps_with_lbo/L_51_N_25/t_1p0_w_1p0_g_2p0/convergence_example/holgs_if_DMRGOM2L51t1o1g2bdim20tr14cp31domax5sweeps501ndirty30.o.min <==
394  25   -1.0598302155777010e+02       8.1263269876217237e-02        1.8276926970261217e-01        14    1.5210055437364645e-14         2.70092e-07


==> anc/holstein/symmps_with_bath_sites/t_1p0_w_1p0_g_0p5/finite_size_scaling/scaling_output.dat <==
-0.718629400165949 1.12899739649231e-05 0.489971241926985 0.000806629159515501


==> anc/holstein/symmps_with_bath_sites/t_1p0_w_1p0_g_1p5/finite_size_scaling/scaling_output.dat <==
-1.41604700924131 3.46182022164706e-06 1.35576449194564 0.00018384992626408


==> anc/holstein/symmps_with_bath_sites/t_1p0_w_1p0_g_2p0/finite_size_scaling/scaling_output.dat <==
-2.14628344306352 1.5779926033482e-09 2.13836269128128 1.38859558638457e-07

